Imposing multi-physics constraints at different densities on the Neutron Star Equation of State

Neutron star matter spans a wide range of densities, from that of nuclei at the surface to exceeding several times normal nuclear matter density in the core. While terrestrial experiments, such as nuclear or heavy-ion collision experiments, provide clues about the behaviour of dense nuclear matter, one must resort to theoretical models of neutron star matter to extrapolate to higher density and finite neutron/proton asymmetry relevant for neutron stars. In this work, we explore the parameter space within the framework of the Relativistic Mean Field model allowed by present uncertainties compatible with state-of-the-art experimental data. We apply a cut-off filter scheme to constrain the parameter space using multi-physics constraints at different density regimes: chiral effective field theory, nuclear and heavy-ion collision data as well as multi-messenger astrophysical observations of neutron stars. Using the results of the study, we investigate possible correlations between nuclear and astrophysical observables.

==> anc/Fig1/Fig1_CEFT_band.out <==
#nb(fm^-3) Binding energy lower limit(MeV) #Binding energy upper limit(MeV) 
1.0000e-02 2.8410e+00 3.0987e+00
1.6897e-02 3.7516e+00 3.9667e+00
2.3793e-02 4.4761e+00 4.8268e+00
3.0690e-02 5.0261e+00 5.6339e+00
3.7586e-02 5.4455e+00 6.3739e+00
4.4483e-02 5.8272e+00 7.0874e+00
5.1379e-02 6.2087e+00 7.7926e+00
5.8276e-02 6.5912e+00 8.4881e+00
6.5172e-02 6.9913e+00 9.1796e+00
7.2069e-02 7.4229e+00 9.8878e+00
7.8966e-02 7.8883e+00 1.0625e+01
8.5862e-02 8.3800e+00 1.1380e+01
9.2759e-02 8.9133e+00 1.2148e+01
9.9655e-02 9.4763e+00 1.2932e+01
1.0655e-01 1.0021e+01 1.3739e+01
1.1345e-01 1.0556e+01 1.4582e+01
1.2034e-01 1.1102e+01 1.5463e+01
1.2724e-01 1.1672e+01 1.6372e+01
1.3414e-01 1.2266e+01 1.7291e+01
1.4103e-01 1.2885e+01 1.8236e+01
1.4793e-01 1.3534e+01 1.9233e+01
1.5483e-01 1.4208e+01 2.0272e+01
1.6172e-01 1.4905e+01 2.1359e+01
1.6862e-01 1.5622e+01 2.2509e+01
1.7552e-01 1.6356e+01 2.3728e+01
1.8241e-01 1.7115e+01 2.4998e+01
1.8931e-01 1.7895e+01 2.6304e+01
1.9621e-01 1.8682e+01 2.7645e+01
2.0310e-01 1.9481e+01 2.9022e+01
2.1000e-01 2.0305e+01 3.0434e+01


==> anc/Fig1/Fig1_priors.dat <==
#nb/n0   nb(fm^-3) Energy(MeV/fm^3)  Pressure(MeV/fm^3) Binding energy(MeV)  Nucleonic potential(MeV)
0.010000 0.001500 1.408588 0.000824 1.058438 -1.571408
0.020000 0.003000 2.818482 0.002125 1.493946 -3.095268
0.030000 0.004500 4.229102 0.003614 1.800345 -4.576026
0.040000 0.006000 5.640249 0.005243 2.041424 -6.016664
0.050000 0.007500 7.051823 0.007017 2.243123 -7.419697
0.060000 0.009000 8.463771 0.008964 2.419023 -8.787373
0.070000 0.010500 9.876061 0.011117 2.577223 -10.121747
0.080000 0.012000 11.288675 0.013515 2.722949 -11.424726
0.090000 0.013500 12.701607 0.016190 2.859758 -12.698085
0.100000 0.015000 14.114852 0.019177 2.990158 -13.943487
0.110000 0.016500 15.528413 0.022504 3.115966 -15.162492
0.120000 0.018000 16.942293 0.026198 3.238521 -16.356565
0.130000 0.019500 18.356497 0.030279 3.358825 -17.527081
0.140000 0.021000 19.771030 0.034767 3.477629 -18.675330
0.150000 0.022500 21.185899 0.039677 3.595502 -19.802525
0.160000 0.024000 22.601109 0.045018 3.712873 -20.909799
0.170000 0.025500 24.016667 0.050800 3.830063 -21.998216
0.180000 0.027000 25.432577 0.057029 3.947314 -23.068768
0.190000 0.028500 26.848847 0.063707 4.064800 -24.122382
0.200000 0.030000 28.265479 0.070836 4.182648 -25.159921
0.210000 0.031500 29.682480 0.078415 4.300944 -26.182186
0.220000 0.033000 31.099852 0.086442 4.419745 -27.189921
0.230000 0.034500 32.517598 0.094914 4.539085 -28.183816
0.240000 0.036000 33.935723 0.103826 4.658977 -29.164505
0.250000 0.037500 35.354228 0.113174 4.779422 -30.132575
0.260000 0.039000 36.773116 0.122953 4.900410 -31.088562
0.270000 0.040500 38.192388 0.133157 5.021925 -32.032958
0.280000 0.042000 39.612046 0.143781 5.143945 -32.966214
0.290000 0.043500 41.032090 0.154820 5.266442 -33.888738
0.300000 0.045000 42.452523 0.166271 5.389390 -34.800901
0.310000 0.046500 43.873343 0.178129 5.512760 -35.703038
0.320000 0.048000 45.294553 0.190391 5.636524 -36.595449
0.330000 0.049500 46.716152 0.203056 5.760656 -37.478405
0.340000 0.051000 48.138142 0.216123 5.885131 -38.352145
0.350000 0.052500 49.560521 0.229591 6.009925 -39.216882
0.360000 0.054000 50.983291 0.243464 6.135020 -40.072802
0.370000 0.055500 52.406452 0.257743 6.260397 -40.920069
0.380000 0.057000 53.830004 0.272433 6.386043 -41.758822
0.390000 0.058500 55.253949 0.287540 6.511948 -42.589184
0.400000 0.060000 56.678286 0.303071 6.638103 -43.411254
0.410000 0.061500 58.103017 0.319035 6.764506 -44.225117
0.420000 0.063000 59.528143 0.335442 6.891155 -45.030842
0.430000 0.064500 60.953664 0.352305 7.018054 -45.828483
0.440000 0.066000 62.379584 0.369638 7.145209 -46.618080
0.450000 0.067500 63.805902 0.387455 7.272630 -47.399661
0.460000 0.069000 65.232623 0.405774 7.400328 -48.173244
0.470000 0.070500 66.659747 0.424613 7.528322 -48.938837
0.480000 0.072000 68.087277 0.443993 7.656628 -49.696439
0.490000 0.073500 69.515217 0.463934 7.785270 -50.446041
0.500000 0.075000 70.943570 0.484461 7.914271 -51.187626
0.510000 0.076500 72.372340 0.505598 8.043658 -51.921173
0.520000 0.078000 73.801530 0.527373 8.173463 -52.646652
0.530000 0.079500 75.231145 0.549811 8.303715 -53.364033
0.540000 0.081000 76.661190 0.572944 8.434450 -54.073277
0.550000 0.082500 78.091671 0.596802 8.565705 -54.774344
0.560000 0.084000 79.522591 0.621418 8.697517 -55.467190
0.570000 0.085500 80.953959 0.646825 8.829927 -56.151769
0.580000 0.087000 82.385779 0.673058 8.962977 -56.828032
0.590000 0.088500 83.818059 0.700154 9.096711 -57.495930
0.600000 0.090000 85.250806 0.728150 9.231173 -58.155410
0.610000 0.091500 86.684027 0.757087 9.366412 -58.806419
0.620000 0.093000 88.117730 0.787004 9.502474 -59.448903
0.630000 0.094500 89.551924 0.817942 9.639409 -60.082809
0.640000 0.096000 90.986618 0.849945 9.777268 -60.708080
0.650000 0.097500 92.421820 0.883058 9.916102 -61.324662
0.660000 0.099000 93.857540 0.917324 10.055963 -61.932500
0.670000 0.100500 95.293789 0.952790 10.196904 -62.531537
0.680000 0.102000 96.730576 0.989505 10.338981 -63.121720
0.690000 0.103500 98.167913 1.027516 10.482247 -63.702992
0.700000 0.105000 99.605810 1.066874 10.626759 -64.275297
0.710000 0.106500 101.044279 1.107628 10.772572 -64.838582
0.720000 0.108000 102.483332 1.149832 10.919743 -65.392791
0.730000 0.109500 103.922982 1.193538 11.068329 -65.937869
0.740000 0.111000 105.363241 1.238799 11.218389 -66.473761
0.750000 0.112500 106.804123 1.285671 11.369980 -67.000411
0.760000 0.114000 108.245640 1.334211 11.523160 -67.517765
0.770000 0.115500 109.687808 1.384474 11.677989 -68.025767
0.780000 0.117000 111.130639 1.436519 11.834525 -68.524360
0.790000 0.118500 112.574150 1.490405 11.992828 -69.013487
0.800000 0.120000 114.018355 1.546193 12.152957 -69.493092
0.810000 0.121500 115.463269 1.603943 12.314971 -69.963114
0.820000 0.123000 116.908909 1.663717 12.478932 -70.423495
0.830000 0.124500 118.355290 1.725578 12.644897 -70.874174
0.840000 0.126000 119.802429 1.789591 12.812929 -71.315086
0.850000 0.127500 121.250344 1.855821 12.983087 -71.746169
0.860000 0.129000 122.699051 1.924334 13.155431 -72.167356
0.870000 0.130500 124.148568 1.995198 13.330021 -72.578577
0.880000 0.132000 125.598913 2.068480 13.506919 -72.979762
0.890000 0.133500 127.050106 2.144251 13.686185 -73.370838
0.900000 0.135000 128.502164 2.222580 13.867879 -73.751727
0.910000 0.136500 129.955106 2.303540 14.052062 -74.122350
0.920000 0.138000 131.408954 2.387203 14.238795 -74.482623
0.930000 0.139500 132.863725 2.473643 14.428138 -74.832460
0.940000 0.141000 134.319442 2.562936 14.620153 -75.171771
0.950000 0.142500 135.776123 2.655157 14.814900 -75.500461
0.960000 0.144000 137.233791 2.750383 15.012440 -75.818432
0.970000 0.145500 138.692467 2.848695 15.212834 -76.125579
0.980000 0.147000 140.152173 2.950170 15.416144 -76.421796
0.990000 0.148500 141.612931 3.054891 15.622430 -76.706970
1.000000 0.150000 143.074763 3.162940 15.831753 -76.980982
1.010000 0.151500 144.537693 3.274400 16.044176 -77.243712
1.020000 0.153000 146.001743 3.389356 16.259758 -77.495029
1.030000 0.154500 147.466938 3.507894 16.478562 -77.734800
1.040000 0.156000 148.933301 3.630102 16.700649 -77.962887
1.050000 0.157500 150.400858 3.756067 16.926080 -78.179145
1.060000 0.159000 151.869632 3.885881 17.154918 -78.383421
1.070000 0.160500 153.339649 4.019634 17.387224 -78.575560
1.080000 0.162000 154.810936 4.157418 17.623059 -78.755399
1.090000 0.163500 156.283517 4.299328 17.862486 -78.922769
1.100000 0.165000 157.757419 4.445458 18.105568 -79.077495
1.110000 0.166500 159.232669 4.595904 18.352365 -79.219396
1.120000 0.168000 160.709294 4.750764 18.602940 -79.348286
1.130000 0.169500 162.187322 4.910137 18.857356 -79.463971
1.140000 0.171000 163.666780 5.074121 19.115675 -79.566252
1.150000 0.172500 165.147698 5.242819 19.377960 -79.654925
1.160000 0.174000 166.630103 5.416331 19.644273 -79.729779
1.170000 0.175500 168.114026 5.594761 19.914676 -79.790598
1.180000 0.177000 169.599494 5.778212 20.189233 -79.837160
1.190000 0.178500 171.086539 5.966791 20.468007 -79.869239
1.200000 0.180000 172.575191 6.160602 20.751059 -79.886602
1.210000 0.181500 174.065479 6.359752 21.038454 -79.889013
1.220000 0.183000 175.557436 6.564348 21.330253 -79.876229
1.230000 0.184500 177.051093 6.774499 21.626520 -79.848006
1.240000 0.186000 178.546481 6.990314 21.927317 -79.804094
1.250000 0.187500 180.043633 7.211901 22.232708 -79.744240
1.260000 0.189000 181.542580 7.439369 22.542754 -79.668186
1.270000 0.190500 183.043357 7.672830 22.857518 -79.575673
1.280000 0.192000 184.545996 7.912393 23.177063 -79.466439
1.290000 0.193500 186.050531 8.158168 23.501451 -79.340221
1.300000 0.195000 187.556995 8.410265 23.830744 -79.196751
1.310000 0.196500 189.065423 8.668795 24.165003 -79.035764
1.320000 0.198000 190.575850 8.933869 24.504291 -78.856990
1.330000 0.199500 192.088309 9.205594 24.848668 -78.660163
1.340000 0.201000 193.602837 9.484081 25.198196 -78.445015
1.350000 0.202500 195.119469 9.769438 25.552934 -78.211278
1.360000 0.204000 196.638241 10.061772 25.912944 -77.958688
1.370000 0.205500 198.159187 10.361192 26.278284 -77.686980
1.380000 0.207000 199.682346 10.667802 26.649013 -77.395893
1.390000 0.208500 201.207752 10.981708 27.025191 -77.085169
0.010000 0.001500 1.408902 0.001138 1.268148 -1.561251
0.020000 0.003000 2.819737 0.003373 1.912334 -3.077108
0.030000 0.004500 4.231916 0.006398 2.425887 -4.553003
0.040000 0.006000 5.645233 0.010137 2.872089 -5.992900
0.050000 0.007500 7.059573 0.014560 3.276378 -7.400261
0.060000 0.009000 8.474867 0.019650 3.651846 -8.778222
0.070000 0.010500 9.891064 0.025390 4.006123 -10.129660
0.080000 0.012000 11.308128 0.031757 4.343990 -11.457221
0.090000 0.013500 12.726026 0.038725 4.668583 -12.763331
0.100000 0.015000 14.144730 0.046259 4.982024 -14.050211
0.110000 0.016500 15.564215 0.054317 5.285770 -15.319875
0.120000 0.018000 16.984455 0.062853 5.580838 -16.574144
0.130000 0.019500 18.405425 0.071815 5.867936 -17.814646
0.140000 0.021000 19.827099 0.081148 6.147559 -19.042827
0.150000 0.022500 21.249451 0.090794 6.420055 -20.259958
0.160000 0.024000 22.672456 0.100694 6.685663 -21.467142
0.170000 0.025500 24.096086 0.110789 6.944549 -22.665326
0.180000 0.027000 25.520314 0.121018 7.196831 -23.855307
0.190000 0.028500 26.945114 0.131325 7.442590 -25.037746
0.200000 0.030000 28.370457 0.141651 7.681889 -26.213177
0.210000 0.031500 29.796315 0.151946 7.914777 -27.382013
0.220000 0.033000 31.222663 0.162156 8.141301 -28.544564
0.230000 0.034500 32.649472 0.172237 8.361505 -29.701040
0.240000 0.036000 34.076716 0.182145 8.575438 -30.851563
0.250000 0.037500 35.504368 0.191841 8.783156 -31.996176
0.260000 0.039000 36.932404 0.201292 8.984721 -33.134852
0.270000 0.040500 38.360798 0.210467 9.180206 -34.267502
0.280000 0.042000 39.789527 0.219342 9.369692 -35.393980
0.290000 0.043500 41.218567 0.227897 9.553269 -36.514095
0.300000 0.045000 42.647897 0.236116 9.731038 -37.627611
0.310000 0.046500 44.077495 0.243989 9.903108 -38.734260
0.320000 0.048000 45.507341 0.251510 10.069599 -39.833741
0.330000 0.049500 46.937417 0.258677 10.230638 -40.925730
0.340000 0.051000 48.367704 0.265494 10.386361 -42.009881
0.350000 0.052500 49.798188 0.271969 10.536909 -43.085833
0.360000 0.054000 51.228851 0.278113 10.682432 -44.153211
0.370000 0.055500 52.659681 0.283942 10.823085 -45.211633
0.380000 0.057000 54.090665 0.289477 10.959031 -46.260709
0.390000 0.058500 55.521790 0.294742 11.090433 -47.300047
0.400000 0.060000 56.953048 0.299763 11.217463 -48.329254
0.410000 0.061500 58.384428 0.304574 11.340295 -49.347939
0.420000 0.063000 59.815924 0.309208 11.459104 -50.355716
0.430000 0.064500 61.247528 0.313703 11.574072 -51.352202
0.440000 0.066000 62.679235 0.318100 11.685380 -52.337025
0.450000 0.067500 64.111042 0.322444 11.793211 -53.309821
0.460000 0.069000 65.542945 0.326781 11.897750 -54.270235
0.470000 0.070500 66.974942 0.331161 11.999184 -55.217925
0.480000 0.072000 68.407034 0.335636 12.097698 -56.152564
0.490000 0.073500 69.839221 0.340259 12.193480 -57.073837
0.500000 0.075000 71.271504 0.345088 12.286714 -57.981443
0.510000 0.076500 72.703885 0.350180 12.377588 -58.875100
0.520000 0.078000 74.136370 0.355596 12.466286 -59.754540
0.530000 0.079500 75.568963 0.361399 12.552993 -60.619514
0.540000 0.081000 77.001669 0.367651 12.637890 -61.469788
0.550000 0.082500 78.434496 0.374418 12.721160 -62.305150
0.560000 0.084000 79.867451 0.381765 12.802982 -63.125402
0.570000 0.085500 81.300542 0.389760 12.883534 -63.930369
0.580000 0.087000 82.733780 0.398472 12.962991 -64.719892
0.590000 0.088500 84.167175 0.407969 13.041527 -65.493831
0.600000 0.090000 85.600738 0.418322 13.119313 -66.252066
0.610000 0.091500 87.034481 0.429601 13.196517 -66.994495
0.620000 0.093000 88.468417 0.441877 13.273306 -67.721036
0.630000 0.094500 89.902560 0.455221 13.349841 -68.431622
0.640000 0.096000 91.336923 0.469706 13.426284 -69.126206
0.650000 0.097500 92.771522 0.485402 13.502792 -69.804760
0.660000 0.099000 94.206372 0.502381 13.579519 -70.467269
0.670000 0.100500 95.641490 0.520716 13.656617 -71.113739
0.680000 0.102000 97.076892 0.540479 13.734232 -71.744188
0.690000 0.103500 98.512595 0.561739 13.812512 -72.358650
0.700000 0.105000 99.948618 0.584569 13.891596 -72.957175
0.710000 0.106500 101.384978 0.609041 13.971624 -73.539824
0.720000 0.108000 102.821695 0.635223 14.052730 -74.106672
0.730000 0.109500 104.258788 0.663187 14.135048 -74.657806
0.740000 0.111000 105.696276 0.693002 14.218704 -75.193324
0.750000 0.112500 107.134180 0.724738 14.303826 -75.713332
0.760000 0.114000 108.572521 0.758463 14.390534 -76.217946
0.770000 0.115500 110.011319 0.794246 14.478949 -76.707292
0.780000 0.117000 111.450595 0.832155 14.569185 -77.181499
0.790000 0.118500 112.890371 0.872256 14.661356 -77.640705
0.800000 0.120000 114.330668 0.914618 14.755571 -78.085051
0.810000 0.121500 115.771510 0.959307 14.851936 -78.514684
0.820000 0.123000 117.212918 1.006388 14.950556 -78.929752
0.830000 0.124500 118.654916 1.055927 15.051531 -79.330405
0.840000 0.126000 120.097525 1.107990 15.154958 -79.716797
0.850000 0.127500 121.540769 1.162642 15.260933 -80.089078
0.860000 0.129000 122.984672 1.219948 15.369547 -80.447399
0.870000 0.130500 124.429256 1.279972 15.480891 -80.791912
0.880000 0.132000 125.874547 1.342779 15.595052 -81.122761
0.890000 0.133500 127.320567 1.408434 15.712114 -81.440092
0.900000 0.135000 128.767342 1.477000 15.832159 -81.744045
0.910000 0.136500 130.214894 1.548542 15.955268 -82.034754
0.920000 0.138000 131.663249 1.623125 16.081517 -82.312349
0.930000 0.139500 133.112432 1.700813 16.210983 -82.576956
0.940000 0.141000 134.562467 1.781672 16.343740 -82.828690
0.950000 0.142500 136.013380 1.865766 16.479857 -83.067662
0.960000 0.144000 137.465195 1.953161 16.619407 -83.293975
0.970000 0.145500 138.917937 2.043923 16.762455 -83.507724
0.980000 0.147000 140.371633 2.138119 16.909069 -83.708995
0.990000 0.148500 141.826308 2.235815 17.059314 -83.897865
1.000000 0.150000 143.281988 2.337080 17.213252 -84.074401
1.010000 0.151500 144.738698 2.441981 17.370945 -84.238664
1.020000 0.153000 146.196465 2.550588 17.532454 -84.390702
1.030000 0.154500 147.655316 2.662970 17.697837 -84.530554
1.040000 0.156000 149.115276 2.779198 17.867153 -84.658249
1.050000 0.157500 150.576372 2.899343 18.040459 -84.773805
1.060000 0.159000 152.038632 3.023478 18.217810 -84.877232
1.070000 0.160500 153.502082 3.151676 18.399262 -84.968526
1.080000 0.162000 154.966749 3.284011 18.584868 -85.047676
1.090000 0.163500 156.432660 3.420559 18.774681 -85.114658
1.100000 0.165000 157.899844 3.561395 18.968754 -85.169438
1.110000 0.166500 159.368329 3.706597 19.167138 -85.211973
1.120000 0.168000 160.838141 3.856244 19.369885 -85.242209
1.130000 0.169500 162.309309 4.010414 19.577045 -85.260080
1.140000 0.171000 163.781862 4.169188 19.788667 -85.265513
1.150000 0.172500 165.255828 4.332648 20.004802 -85.258422
1.160000 0.174000 166.731237 4.500876 20.225497 -85.238714
1.170000 0.175500 168.208116 4.673956 20.450802 -85.206283
1.180000 0.177000 169.686495 4.851972 20.680765 -85.161019
1.190000 0.178500 171.166405 5.035010 20.915433 -85.102796
1.200000 0.180000 172.647874 5.223157 21.154854 -85.031486
1.210000 0.181500 174.130932 5.416501 21.399074 -84.946948
1.220000 0.183000 175.615610 5.615128 21.648142 -84.849035
1.230000 0.184500 177.101938 5.819130 21.902102 -84.737590
1.240000 0.186000 178.589946 6.028596 22.161003 -84.612451
1.250000 0.187500 180.079667 6.243617 22.424889 -84.473448
1.260000 0.189000 181.571129 6.464285 22.693807 -84.320404
1.270000 0.190500 183.064366 6.690691 22.967802 -84.153136
1.280000 0.192000 184.559409 6.922928 23.246920 -83.971455
1.290000 0.193500 186.056288 7.161090 23.531206 -83.775166
1.300000 0.195000 187.555038 7.405270 23.820706 -83.564070
1.310000 0.196500 189.055689 7.655561 24.115463 -83.337964
1.320000 0.198000 190.558274 7.912059 24.415524 -83.096639
1.330000 0.199500 192.062826 8.174857 24.720931 -82.839884
1.340000 0.201000 193.569378 8.444050 25.031730 -82.567485
1.350000 0.202500 195.077963 8.719731 25.347963 -82.279225
1.360000 0.204000 196.588614 9.001995 25.669676 -81.974885
1.370000 0.205500 198.101365 9.290935 25.996911 -81.654245
1.380000 0.207000 199.616250 9.586644 26.329710 -81.317085
1.390000 0.208500 201.133302 9.889216 26.668117 -80.963182
0.010000 0.001500 1.408889 0.001124 1.259209 -1.539903
0.020000 0.003000 2.819680 0.003311 1.893492 -3.036422
0.030000 0.004500 4.231784 0.006250 2.396383 -4.494634
0.040000 0.006000 5.644988 0.009860 2.831297 -5.918219
0.050000 0.007500 7.059178 0.014110 3.223788 -7.310388
0.060000 0.009000 8.474283 0.018982 3.587052 -8.674050
0.070000 0.010500 9.890253 0.024460 3.928812 -10.011875
0.080000 0.012000 11.307047 0.030526 4.253936 -11.326324
0.090000 0.013500 12.724636 0.037154 4.565640 -12.619657
0.100000 0.015000 14.142992 0.044313 4.866119 -13.893946
0.110000 0.016500 15.562089 0.051966 5.156897 -15.151079
0.120000 0.018000 16.981903 0.060073 5.439049 -16.392767
0.130000 0.019500 18.402410 0.068586 5.713340 -17.620546
0.140000 0.021000 19.823587 0.077456 5.980313 -18.835788
0.150000 0.022500 21.245408 0.086630 6.240359 -20.039704
0.160000 0.024000 22.667850 0.096054 6.493753 -21.233353
0.170000 0.025500 24.090888 0.105674 6.740697 -22.417651
0.180000 0.027000 25.514496 0.115435 6.981333 -23.593375
0.190000 0.028500 26.938649 0.125283 7.215767 -24.761180
0.200000 0.030000 28.363322 0.135165 7.444080 -25.921598
0.210000 0.031500 29.788490 0.145033 7.666338 -27.075057
0.220000 0.033000 31.214126 0.154839 7.882597 -28.221881
0.230000 0.034500 32.640205 0.164538 8.092909 -29.362306
0.240000 0.036000 34.066704 0.174090 8.297330 -30.496482
0.250000 0.037500 35.493597 0.183458 8.495916 -31.624487
0.260000 0.039000 36.920860 0.192609 8.688730 -32.746331
0.270000 0.040500 38.348472 0.201514 8.875840 -33.861963
0.280000 0.042000 39.776408 0.210149 9.057324 -34.971281
0.290000 0.043500 41.204647 0.218492 9.233265 -36.074136
0.300000 0.045000 42.633169 0.226528 9.403756 -37.170338
0.310000 0.046500 44.061954 0.234245 9.568897 -38.259662
0.320000 0.048000 45.490982 0.241636 9.728796 -39.341851
0.330000 0.049500 46.920237 0.248698 9.883568 -40.416627
0.340000 0.051000 48.349700 0.255431 10.033335 -41.483685
0.350000 0.052500 49.779357 0.261841 10.178227 -42.542707
0.360000 0.054000 51.209192 0.267937 10.318378 -43.593359
0.370000 0.055500 52.639193 0.273730 10.453929 -44.635296
0.380000 0.057000 54.069346 0.279239 10.585026 -45.668166
0.390000 0.058500 55.499641 0.284483 10.711819 -46.691613
0.400000 0.060000 56.930068 0.289486 10.834461 -47.705275
0.410000 0.061500 58.360616 0.294275 10.953110 -48.708792
0.420000 0.063000 59.791279 0.298880 11.067927 -49.701805
0.430000 0.064500 61.222050 0.303336 11.179076 -50.683958
0.440000 0.066000 62.652924 0.307677 11.286721 -51.654900
0.450000 0.067500 64.083895 0.311943 11.391031 -52.614286
0.460000 0.069000 65.514960 0.316177 11.492172 -53.561781
0.470000 0.070500 66.946117 0.320421 11.590316 -54.497056
0.480000 0.072000 68.377366 0.324724 11.685633 -55.419794
0.490000 0.073500 69.808704 0.329134 11.778292 -56.329689
0.500000 0.075000 71.240135 0.333702 11.868466 -57.226447
0.510000 0.076500 72.671659 0.338482 11.956324 -58.109789
0.520000 0.078000 74.103279 0.343528 12.042036 -58.979446
0.530000 0.079500 75.534999 0.348896 12.125773 -59.835167
0.540000 0.081000 76.966824 0.354646 12.207701 -60.676714
0.550000 0.082500 78.398759 0.360837 12.287989 -61.503865
0.560000 0.084000 79.830811 0.367529 12.366803 -62.316414
0.570000 0.085500 81.262988 0.374785 12.444306 -63.114173
0.580000 0.087000 82.695298 0.382668 12.520662 -63.896969
0.590000 0.088500 84.127749 0.391242 12.596031 -64.664644
0.600000 0.090000 85.560352 0.400571 12.670572 -65.417062
0.610000 0.091500 86.993116 0.410722 12.744443 -66.154099
0.620000 0.093000 88.426055 0.421761 12.817796 -66.875650
0.630000 0.094500 89.859179 0.433754 12.890785 -67.581629
0.640000 0.096000 91.292502 0.446768 12.963560 -68.271963
0.650000 0.097500 92.726036 0.460869 13.036266 -68.946598
0.660000 0.099000 94.159796 0.476126 13.109049 -69.605495
0.670000 0.100500 95.593796 0.492605 13.182051 -70.248633
0.680000 0.102000 97.028052 0.510375 13.255410 -70.876004
0.690000 0.103500 98.462579 0.529500 13.329263 -71.487616
0.700000 0.105000 99.897393 0.550049 13.403742 -72.083493
0.710000 0.106500 101.332511 0.572089 13.478979 -72.663670
0.720000 0.108000 102.767951 0.595684 13.555100 -73.228197
0.730000 0.109500 104.203729 0.620902 13.632231 -73.777138
0.740000 0.111000 105.639865 0.647807 13.710492 -74.310566
0.750000 0.112500 107.076375 0.676464 13.790002 -74.828567
0.760000 0.114000 108.513280 0.706938 13.870877 -75.331237
0.770000 0.115500 109.950598 0.739291 13.953229 -75.818683
0.780000 0.117000 111.388349 0.773588 14.037168 -76.291017
0.790000 0.118500 112.826552 0.809891 14.122799 -76.748364
0.800000 0.120000 114.265227 0.848261 14.210227 -77.190851
0.810000 0.121500 115.704396 0.888760 14.299553 -77.618616
0.820000 0.123000 117.144078 0.931449 14.390874 -78.031800
0.830000 0.124500 118.584294 0.976387 14.484286 -78.430548
0.840000 0.126000 120.025065 1.023634 14.579880 -78.815009
0.850000 0.127500 121.466413 1.073249 14.677746 -79.185338
0.860000 0.129000 122.908358 1.125290 14.777970 -79.541687
0.870000 0.130500 124.350923 1.179816 14.880638 -79.884214
0.880000 0.132000 125.794130 1.236882 14.985830 -80.213074
0.890000 0.133500 127.237999 1.296547 15.093626 -80.528425
0.900000 0.135000 128.682554 1.358867 15.204102 -80.830422
0.910000 0.136500 130.127816 1.423897 15.317332 -81.119219
0.920000 0.138000 131.573808 1.491695 15.433389 -81.394968
0.930000 0.139500 133.020552 1.562314 15.552341 -81.657818
0.940000 0.141000 134.468070 1.635812 15.674258 -81.907914
0.950000 0.142500 135.916386 1.712242 15.799203 -82.145400
0.960000 0.144000 137.365523 1.791660 15.927241 -82.370411
0.970000 0.145500 138.815502 1.874121 16.058434 -82.583080
0.980000 0.147000 140.266347 1.959680 16.192839 -82.783535
0.990000 0.148500 141.718082 2.048392 16.330517 -82.971897
1.000000 0.150000 143.170728 2.140312 16.471522 -83.148281
1.010000 0.151500 144.624310 2.235496 16.615910 -83.312796
1.020000 0.153000 146.078851 2.333998 16.763733 -83.465545
1.030000 0.154500 147.534374 2.435875 16.915042 -83.606622
1.040000 0.156000 148.990903 2.541183 17.069889 -83.736116
1.050000 0.157500 150.448460 2.649978 17.228320 -83.854107
1.060000 0.159000 151.907071 2.762317 17.390385 -83.960667
1.070000 0.160500 153.366759 2.878256 17.556129 -84.055863
1.080000 0.162000 154.827547 2.997855 17.725598 -84.139752
1.090000 0.163500 156.289459 3.121169 17.898834 -84.212382
1.100000 0.165000 157.752521 3.248259 18.075882 -84.273796
1.110000 0.166500 159.216754 3.379184 18.256783 -84.324027
1.120000 0.168000 160.682185 3.514003 18.441578 -84.363100
1.130000 0.169500 162.148837 3.652776 18.630308 -84.391033
1.140000 0.171000 163.616735 3.795565 18.823013 -84.407835
1.150000 0.172500 165.085903 3.942431 19.019730 -84.413507
1.160000 0.174000 166.556367 4.093437 19.220498 -84.408042
1.170000 0.175500 168.028150 4.248646 19.425354 -84.391427
1.180000 0.177000 169.501277 4.408120 19.634336 -84.363638
1.190000 0.178500 170.975775 4.571925 19.847479 -84.324648
1.200000 0.180000 172.451667 4.740126 20.064819 -84.274417
1.210000 0.181500 173.928980 4.912788 20.286391 -84.212902
1.220000 0.183000 175.407738 5.089978 20.512230 -84.140052
1.230000 0.184500 176.887967 5.271763 20.742371 -84.055807
1.240000 0.186000 178.369694 5.458210 20.976847 -83.960102
1.250000 0.187500 179.852942 5.649388 21.215692 -83.852866
1.260000 0.189000 181.337739 5.845367 21.458939 -83.734019
1.270000 0.190500 182.824111 6.046214 21.706621 -83.603478
1.280000 0.192000 184.312084 6.252002 21.958771 -83.461152
1.290000 0.193500 185.801684 6.462800 22.215421 -83.306945
1.300000 0.195000 187.292938 6.678680 22.476603 -83.140754
1.310000 0.196500 188.785872 6.899713 22.742349 -82.962475
1.320000 0.198000 190.280513 7.125972 23.012691 -82.771994
1.330000 0.199500 191.776888 7.357529 23.287659 -82.569197
1.340000 0.201000 193.275024 7.594458 23.567285 -82.353961
1.350000 0.202500 194.774949 7.836831 23.851600 -82.126163
1.360000 0.204000 196.276689 8.084722 24.140635 -81.885675
1.370000 0.205500 197.780273 8.338205 24.434419 -81.632363
1.380000 0.207000 199.285728 8.597354 24.732984 -81.366095
1.390000 0.208500 200.793081 8.862242 25.036358 -81.086731
0.010000 0.001500 1.408557 0.000791 1.038080 -1.508152
0.020000 0.003000 2.818350 0.001977 1.450127 -2.974603
0.030000 0.004500 4.228788 0.003250 1.730611 -4.402758
0.040000 0.006000 5.639662 0.004549 1.943714 -5.794825
0.050000 0.007500 7.050868 0.005874 2.115699 -7.152638
0.060000 0.009000 8.462344 0.007246 2.260432 -8.477817
0.070000 0.010500 9.874056 0.008701 2.386274 -9.771838
0.080000 0.012000 11.285984 0.010279 2.498692 -11.036063
0.090000 0.013500 12.698120 0.012021 2.601472 -12.271763
0.100000 0.015000 14.110460 0.013969 2.697337 -13.480129
0.110000 0.016500 15.523007 0.016165 2.788306 -14.662284
0.120000 0.018000 16.935766 0.018649 2.875911 -15.819286
0.130000 0.019500 18.348746 0.021460 2.961332 -16.952140
0.140000 0.021000 19.761955 0.024633 3.045492 -18.061796
0.150000 0.022500 21.175405 0.028203 3.129118 -19.149160
0.160000 0.024000 22.589107 0.032201 3.212789 -20.215089
0.170000 0.025500 24.003073 0.036657 3.296967 -21.260400
0.180000 0.027000 25.417315 0.041600 3.382021 -22.285873
0.190000 0.028500 26.831845 0.047053 3.468247 -23.292247
0.200000 0.030000 28.246676 0.053042 3.555880 -24.280229
0.210000 0.031500 29.661821 0.059588 3.645110 -25.250490
0.220000 0.033000 31.077291 0.066710 3.736085 -26.203673
0.230000 0.034500 32.493098 0.074427 3.828919 -27.140386
0.240000 0.036000 33.909253 0.082755 3.923702 -28.061212
0.250000 0.037500 35.325769 0.091709 4.020500 -28.966705
0.260000 0.039000 36.742655 0.101303 4.119361 -29.857393
0.270000 0.040500 38.159923 0.111549 4.220318 -30.733779
0.280000 0.042000 39.577582 0.122459 4.323388 -31.596341
0.290000 0.043500 40.995643 0.134042 4.428582 -32.445533
0.300000 0.045000 42.414115 0.146307 4.535898 -33.281790
0.310000 0.046500 43.833008 0.159263 4.645329 -34.105522
0.320000 0.048000 45.252329 0.172918 4.756861 -34.917121
0.330000 0.049500 46.672089 0.187277 4.870475 -35.716957
0.340000 0.051000 48.092294 0.202347 4.986148 -36.505384
0.350000 0.052500 49.512952 0.218135 5.103854 -37.282735
0.360000 0.054000 50.934072 0.234644 5.223564 -38.049327
0.370000 0.055500 52.355661 0.251880 5.345247 -38.805459
0.380000 0.057000 53.777726 0.269848 5.468871 -39.551416
0.390000 0.058500 55.200273 0.288551 5.594403 -40.287466
0.400000 0.060000 56.623309 0.307995 5.721808 -41.013862
0.410000 0.061500 58.046840 0.328182 5.851054 -41.730843
0.420000 0.063000 59.470873 0.349118 5.982104 -42.438634
0.430000 0.064500 60.895413 0.370806 6.114926 -43.137448
0.440000 0.066000 62.320466 0.393251 6.249485 -43.827484
0.450000 0.067500 63.746038 0.416457 6.385749 -44.508930
0.460000 0.069000 65.172134 0.440428 6.523685 -45.181962
0.470000 0.070500 66.598760 0.465170 6.663261 -45.846744
0.480000 0.072000 68.025920 0.490687 6.804448 -46.503431
0.490000 0.073500 69.453620 0.516985 6.947214 -47.152168
0.500000 0.075000 70.881865 0.544069 7.091533 -47.793087
0.510000 0.076500 72.310659 0.571946 7.237375 -48.426314
0.520000 0.078000 73.740008 0.600622 7.384717 -49.051966
0.530000 0.079500 75.169916 0.630103 7.533532 -49.670150
0.540000 0.081000 76.600388 0.660399 7.683797 -50.280965
0.550000 0.082500 78.031428 0.691515 7.835490 -50.884504
0.560000 0.084000 79.463042 0.723461 7.988590 -51.480850
0.570000 0.085500 80.895233 0.756245 8.143078 -52.070081
0.580000 0.087000 82.328007 0.789877 8.298934 -52.652268
0.590000 0.088500 83.761369 0.824367 8.456143 -53.227474
0.600000 0.090000 85.195322 0.859725 8.614688 -53.795758
0.610000 0.091500 86.629872 0.895963 8.774555 -54.357172
0.620000 0.093000 88.065023 0.933092 8.935731 -54.911764
0.630000 0.094500 89.500780 0.971124 9.098204 -55.459573
0.640000 0.096000 90.937149 1.010073 9.261964 -56.000637
0.650000 0.097500 92.374133 1.049952 9.427001 -56.534988
0.660000 0.099000 93.811737 1.090776 9.593308 -57.062653
0.670000 0.100500 95.249968 1.132558 9.760876 -57.583655
0.680000 0.102000 96.688829 1.175314 9.929701 -58.098012
0.690000 0.103500 98.128327 1.219061 10.099777 -58.605740
0.700000 0.105000 99.568466 1.263815 10.271102 -59.106850
0.710000 0.106500 101.009251 1.309593 10.443672 -59.601351
0.720000 0.108000 102.450688 1.356414 10.617486 -60.089246
0.730000 0.109500 103.892784 1.404295 10.792544 -60.570538
0.740000 0.111000 105.335542 1.453257 10.968846 -61.045226
0.750000 0.112500 106.778969 1.503318 11.146393 -61.513304
0.760000 0.114000 108.223072 1.554500 11.325189 -61.974767
0.770000 0.115500 109.667855 1.606823 11.505236 -62.429605
0.780000 0.117000 111.113325 1.660310 11.686538 -62.877807
0.790000 0.118500 112.559488 1.714981 11.869101 -63.319359
0.800000 0.120000 114.006352 1.770861 12.052930 -63.754246
0.810000 0.121500 115.453921 1.827973 12.238033 -64.182450
0.820000 0.123000 116.902203 1.886340 12.424415 -64.603951
0.830000 0.124500 118.351205 1.945989 12.612087 -65.018729
0.840000 0.126000 119.800933 2.006943 12.801055 -65.426759
0.850000 0.127500 121.251395 2.069229 12.991331 -65.828019
0.860000 0.129000 122.702597 2.132873 13.182924 -66.222483
0.870000 0.130500 124.154548 2.197902 13.375844 -66.610122
0.880000 0.132000 125.607254 2.264344 13.570104 -66.990910
0.890000 0.133500 127.060723 2.332228 13.765714 -67.364816
0.900000 0.135000 128.514963 2.401580 13.962689 -67.731810
0.910000 0.136500 129.969982 2.472432 14.161041 -68.091861
0.920000 0.138000 131.425788 2.544812 14.360783 -68.444935
0.930000 0.139500 132.882389 2.618751 14.561930 -68.790999
0.940000 0.141000 134.339794 2.694280 14.764496 -69.130020
0.950000 0.142500 135.798011 2.771430 14.968496 -69.461961
0.960000 0.144000 137.257048 2.850232 15.173946 -69.786788
0.970000 0.145500 138.716915 2.930720 15.380861 -70.104463
0.980000 0.147000 140.177621 3.012925 15.589258 -70.414950
0.990000 0.148500 141.639174 3.096882 15.799154 -70.718211
1.000000 0.150000 143.101585 3.182624 16.010566 -71.014207
1.010000 0.151500 144.564862 3.270184 16.223510 -71.302900
1.020000 0.153000 146.029015 3.359599 16.438005 -71.584251
1.030000 0.154500 147.494054 3.450902 16.654068 -71.858220
1.040000 0.156000 148.959988 3.544129 16.871718 -72.124767
1.050000 0.157500 150.426828 3.639317 17.090974 -72.383851
1.060000 0.159000 151.894585 3.736502 17.311854 -72.635432
1.070000 0.160500 153.363267 3.835720 17.534377 -72.879469
1.080000 0.162000 154.832887 3.937009 17.758562 -73.115919
1.090000 0.163500 156.303454 4.040406 17.984430 -73.344742
1.100000 0.165000 157.774980 4.145950 18.212000 -73.565895
1.110000 0.166500 159.247475 4.253678 18.441291 -73.779337
1.120000 0.168000 160.720950 4.363629 18.672324 -73.985023
1.130000 0.169500 162.195418 4.475844 18.905119 -74.182913
1.140000 0.171000 163.670888 4.590360 19.139696 -74.372962
1.150000 0.172500 165.147373 4.707217 19.376077 -74.555128
1.160000 0.174000 166.624885 4.826457 19.614281 -74.729368
1.170000 0.175500 168.103435 4.948119 19.854329 -74.895638
1.180000 0.177000 169.583035 5.072244 20.096243 -75.053893
1.190000 0.178500 171.063698 5.198874 20.340044 -75.204092
1.200000 0.180000 172.545435 5.328048 20.585752 -75.346189
1.210000 0.181500 174.028260 5.459810 20.833389 -75.480140
1.220000 0.183000 175.512185 5.594202 21.082976 -75.605902
1.230000 0.184500 176.997221 5.731264 21.334534 -75.723429
1.240000 0.186000 178.483384 5.871041 21.588085 -75.832678
1.250000 0.187500 179.970684 6.013574 21.843650 -75.933604
1.260000 0.189000 181.459136 6.158907 22.101250 -76.026162
1.270000 0.190500 182.948753 6.307082 22.360908 -76.110307
1.280000 0.192000 184.439548 6.458144 22.622644 -76.185994
1.290000 0.193500 185.931534 6.612135 22.886480 -76.253179
1.300000 0.195000 187.424725 6.769101 23.152438 -76.311817
1.310000 0.196500 188.919136 6.929084 23.420538 -76.361861
1.320000 0.198000 190.414779 7.092129 23.690804 -76.403267
1.330000 0.199500 191.911669 7.258280 23.963255 -76.435990
1.340000 0.201000 193.409821 7.427583 24.237914 -76.459985
1.350000 0.202500 194.909247 7.600081 24.514802 -76.475205
1.360000 0.204000 196.409964 7.775819 24.793940 -76.481606
1.370000 0.205500 197.911984 7.954844 25.075349 -76.479141
1.380000 0.207000 199.415324 8.137198 25.359052 -76.467766
1.390000 0.208500 200.919997 8.322929 25.645069 -76.447434
0.010000 0.001500 1.408801 0.001035 1.200400 -1.539577
0.020000 0.003000 2.819328 0.002960 1.776044 -3.035432
0.030000 0.004500 4.230993 0.005466 2.220647 -4.492279
0.040000 0.006000 5.643587 0.008481 2.597804 -5.913452
0.050000 0.007500 7.056999 0.011985 2.933241 -7.301832
0.060000 0.009000 8.471163 0.015974 3.240319 -8.660022
0.070000 0.010500 9.886033 0.020448 3.526919 -9.990416
0.080000 0.012000 11.301577 0.025404 3.798054 -11.295226
0.090000 0.013500 12.717771 0.030838 4.057080 -12.576504
0.100000 0.015000 14.134595 0.036739 4.306312 -13.836143
0.110000 0.016500 15.552032 0.043093 4.547391 -15.075892
0.120000 0.018000 16.970067 0.049878 4.781492 -16.297360
0.130000 0.019500 18.388685 0.057071 5.009467 -17.502015
0.140000 0.021000 19.807871 0.064644 5.231935 -18.691196
0.150000 0.022500 21.227610 0.072564 5.449350 -19.866114
0.160000 0.024000 22.647889 0.080798 5.662039 -21.027859
0.170000 0.025500 24.068691 0.089310 5.870241 -22.177401
0.180000 0.027000 25.490002 0.098064 6.074131 -23.315603
0.190000 0.028500 26.911804 0.107021 6.273831 -24.443219
0.200000 0.030000 28.334083 0.116145 6.469433 -25.560907
0.210000 0.031500 29.756822 0.125400 6.661002 -26.669231
0.220000 0.033000 31.180003 0.134749 6.848586 -27.768667
0.230000 0.034500 32.603612 0.144160 7.032224 -28.859610
0.240000 0.036000 34.027630 0.153600 7.211948 -29.942384
0.250000 0.037500 35.452042 0.163040 7.387789 -31.017240
0.260000 0.039000 36.876831 0.172453 7.559777 -32.084370
0.270000 0.040500 38.301982 0.181814 7.727944 -33.143906
0.280000 0.042000 39.727478 0.191103 7.892326 -34.195928
0.290000 0.043500 41.153304 0.200300 8.052963 -35.240472
0.300000 0.045000 42.579446 0.209392 8.209901 -36.277530
0.310000 0.046500 44.005888 0.218365 8.363191 -37.307055
0.320000 0.048000 45.432619 0.227213 8.512891 -38.328969
0.330000 0.049500 46.859624 0.235928 8.659063 -39.343165
0.340000 0.051000 48.286891 0.244510 8.801777 -40.349507
0.350000 0.052500 49.714408 0.252960 8.941108 -41.347841
0.360000 0.054000 51.142165 0.261282 9.077135 -42.337991
0.370000 0.055500 52.570152 0.269485 9.209946 -43.319766
0.380000 0.057000 53.998359 0.277579 9.339630 -44.292961
0.390000 0.058500 55.426778 0.285578 9.466284 -45.257362
0.400000 0.060000 56.855400 0.293499 9.590006 -46.212743
0.410000 0.061500 58.284220 0.301362 9.710901 -47.158874
0.420000 0.063000 59.713232 0.309190 9.829076 -48.095521
0.430000 0.064500 61.142429 0.317008 9.944642 -49.022445
0.440000 0.066000 62.571809 0.324844 10.057712 -49.939406
0.450000 0.067500 64.001367 0.332729 10.168403 -50.846167
0.460000 0.069000 65.431101 0.340696 10.276833 -51.742489
0.470000 0.070500 66.861010 0.348779 10.383122 -52.628139
0.480000 0.072000 68.291092 0.357017 10.487394 -53.502886
0.490000 0.073500 69.721348 0.365449 10.589771 -54.366505
0.500000 0.075000 71.151778 0.374117 10.690379 -55.218776
0.510000 0.076500 72.582385 0.383063 10.789342 -56.059487
0.520000 0.078000 74.013169 0.392334 10.886788 -56.888433
0.530000 0.079500 75.444136 0.401976 10.982843 -57.705417
0.540000 0.081000 76.875288 0.412037 11.077634 -58.510250
0.550000 0.082500 78.306631 0.422567 11.171288 -59.302755
0.560000 0.084000 79.738170 0.433618 11.263931 -60.082762
0.570000 0.085500 81.169912 0.445242 11.355691 -60.850112
0.580000 0.087000 82.601862 0.457493 11.446693 -61.604656
0.590000 0.088500 84.034030 0.470425 11.537062 -62.346258
0.600000 0.090000 85.466423 0.484095 11.626922 -63.074790
0.610000 0.091500 86.899050 0.498558 11.716397 -63.790137
0.620000 0.093000 88.331922 0.513873 11.805609 -64.492195
0.630000 0.094500 89.765047 0.530097 11.894679 -65.180869
0.640000 0.096000 91.198438 0.547289 11.983728 -65.856078
0.650000 0.097500 92.632105 0.565508 12.072873 -66.517751
0.660000 0.099000 94.066061 0.584814 12.162231 -67.165828
0.670000 0.100500 95.500318 0.605267 12.251917 -67.800261
0.680000 0.102000 96.934889 0.626928 12.342046 -68.421010
0.690000 0.103500 98.369787 0.649856 12.432729 -69.028049
0.700000 0.105000 99.805028 0.674113 12.524077 -69.621360
0.710000 0.106500 101.240625 0.699760 12.616197 -70.200935
0.720000 0.108000 102.676593 0.726858 12.709197 -70.766776
0.730000 0.109500 104.112948 0.755467 12.803181 -71.318894
0.740000 0.111000 105.549706 0.785649 12.898251 -71.857309
0.750000 0.112500 106.986882 0.817464 12.994509 -72.382049
0.760000 0.114000 108.424494 0.850974 13.092053 -72.893151
0.770000 0.115500 109.862558 0.886239 13.190980 -73.390656
0.780000 0.117000 111.301092 0.923319 13.291385 -73.874616
0.790000 0.118500 112.740113 0.962275 13.393360 -74.345088
0.800000 0.120000 114.179640 1.003167 13.496996 -74.802133
0.810000 0.121500 115.619689 1.046055 13.602382 -75.245820
0.820000 0.123000 117.060281 1.090999 13.709605 -75.676220
0.830000 0.124500 118.501434 1.138057 13.818749 -76.093412
0.840000 0.126000 119.943167 1.187290 13.929898 -76.497474
0.850000 0.127500 121.385499 1.238757 14.043131 -76.888490
0.860000 0.129000 122.828450 1.292515 14.158529 -77.266546
0.870000 0.130500 124.272040 1.348624 14.276168 -77.631730
0.880000 0.132000 125.716288 1.407142 14.396124 -77.984132
0.890000 0.133500 127.161216 1.468128 14.518469 -78.323840
0.900000 0.135000 128.606842 1.531639 14.643276 -78.650947
0.910000 0.136500 130.053189 1.597733 14.770614 -78.965541
0.920000 0.138000 131.500276 1.666469 14.900551 -79.267714
0.930000 0.139500 132.948125 1.737904 15.033154 -79.557553
0.940000 0.141000 134.396757 1.812096 15.168488 -79.835146
0.950000 0.142500 135.846193 1.889103 15.306617 -80.100578
0.960000 0.144000 137.296454 1.968982 15.447601 -80.353931
0.970000 0.145500 138.747563 2.051791 15.591501 -80.595286
0.980000 0.147000 140.199541 2.137589 15.738376 -80.824718
0.990000 0.148500 141.652410 2.226433 15.888283 -81.042301
1.000000 0.150000 143.106192 2.318381 16.041279 -81.248105
1.010000 0.151500 144.560909 2.413492 16.197419 -81.442193
1.020000 0.153000 146.016584 2.511825 16.356755 -81.624627
1.030000 0.154500 147.473238 2.613438 16.519341 -81.795461
1.040000 0.156000 148.930896 2.718391 16.685228 -81.954747
1.050000 0.157500 150.389578 2.826743 16.854465 -82.102530
1.060000 0.159000 151.849309 2.938554 17.027102 -82.238850
1.070000 0.160500 153.310112 3.053884 17.203188 -82.363741
1.080000 0.162000 154.772009 3.172794 17.382769 -82.477231
1.090000 0.163500 156.235023 3.295345 17.565891 -82.579343
1.100000 0.165000 157.699179 3.421599 17.752601 -82.670092
1.110000 0.166500 159.164500 3.551619 17.942942 -82.749491
1.120000 0.168000 160.631009 3.685465 18.136958 -82.817542
1.130000 0.169500 162.098731 3.823202 18.334693 -82.874242
1.140000 0.171000 163.567688 3.964894 18.536189 -82.919585
1.150000 0.172500 165.037907 4.110605 18.741488 -82.953553
1.160000 0.174000 166.509410 4.260399 18.950631 -82.976127
1.170000 0.175500 167.982222 4.414343 19.163658 -82.987279
1.180000 0.177000 169.456368 4.572502 19.380609 -82.986974
1.190000 0.178500 170.931872 4.734942 19.601524 -82.975172
1.200000 0.180000 172.408760 4.901732 19.826442 -82.951827
1.210000 0.181500 173.887055 5.072939 20.055401 -82.916887
1.220000 0.183000 175.366784 5.248632 20.288439 -82.870292
1.230000 0.184500 176.847972 5.428879 20.525594 -82.811978
1.240000 0.186000 178.330644 5.613750 20.766904 -82.741876
1.250000 0.187500 179.814826 5.803316 21.012404 -82.659908
1.260000 0.189000 181.300543 5.997647 21.262132 -82.565995
1.270000 0.190500 182.787822 6.196815 21.516124 -82.460048
1.280000 0.192000 184.276688 6.400890 21.774415 -82.341977
1.290000 0.193500 185.767168 6.609947 22.037041 -82.211684
1.300000 0.195000 187.259287 6.824056 22.304038 -82.069069
1.310000 0.196500 188.753074 7.043292 22.575440 -81.914024
1.320000 0.198000 190.248554 7.267727 22.851282 -81.746439
1.330000 0.199500 191.745754 7.497435 23.131598 -81.566201
1.340000 0.201000 193.244701 7.732492 23.416423 -81.373190
1.350000 0.202500 194.745423 7.972970 23.705790 -81.167284
1.360000 0.204000 196.247946 8.218944 23.999733 -80.948359
1.370000 0.205500 197.752298 8.470489 24.298286 -80.716286
1.380000 0.207000 199.258506 8.727680 24.601480 -80.470934
1.390000 0.208500 200.766600 8.990592 24.909350 -80.212168
0.010000 0.001500 1.408672 0.000906 1.114492 -1.515209
0.020000 0.003000 2.818810 0.002438 1.603269 -2.988338
0.030000 0.004500 4.229823 0.004287 1.960591 -4.423135
0.040000 0.006000 5.641503 0.006391 2.250487 -5.822098
0.050000 0.007500 7.053743 0.008741 2.499075 -7.187335
0.060000 0.009000 8.466481 0.011354 2.720088 -8.520728
0.070000 0.010500 9.879678 0.014255 2.921755 -9.824001
0.080000 0.012000 11.293313 0.017471 3.109422 -11.098755
0.090000 0.013500 12.707371 0.021031 3.286752 -12.346488
0.100000 0.015000 14.121845 0.024963 3.456354 -13.568604
0.110000 0.016500 15.536732 0.029290 3.620134 -14.766425
0.120000 0.018000 16.952031 0.034035 3.779519 -15.941196
0.130000 0.019500 18.367744 0.039217 3.935586 -17.094093
0.140000 0.021000 19.783872 0.044851 4.089161 -18.226223
0.150000 0.022500 21.200420 0.050950 4.240878 -19.338630
0.160000 0.024000 22.617390 0.057524 4.391230 -20.432298
0.170000 0.025500 24.034785 0.064581 4.540595 -21.508154
0.180000 0.027000 25.452610 0.072124 4.689267 -22.567066
0.190000 0.028500 26.870868 0.080157 4.837468 -23.609853
0.200000 0.030000 28.289561 0.088678 4.985370 -24.637282
0.210000 0.031500 29.708693 0.097687 5.133098 -25.650069
0.220000 0.033000 31.128265 0.107180 5.280745 -26.648886
0.230000 0.034500 32.548279 0.117152 5.428377 -27.634358
0.240000 0.036000 33.968737 0.127598 5.576036 -28.607068
0.250000 0.037500 35.389641 0.138511 5.723749 -29.567557
0.260000 0.039000 36.810990 0.149883 5.871529 -30.516328
0.270000 0.040500 38.232785 0.161707 6.019376 -31.453843
0.280000 0.042000 39.655026 0.173973 6.167285 -32.380532
0.290000 0.043500 41.077713 0.186674 6.315244 -33.296789
0.300000 0.045000 42.500846 0.199802 6.463235 -34.202974
0.310000 0.046500 43.924423 0.213347 6.611239 -35.099418
0.320000 0.048000 45.348443 0.227302 6.759234 -35.986423
0.330000 0.049500 46.772906 0.241660 6.907198 -36.864261
0.340000 0.051000 48.197810 0.256413 7.055106 -37.733180
0.350000 0.052500 49.623154 0.271555 7.202938 -38.593401
0.360000 0.054000 51.048936 0.287082 7.350670 -39.445124
0.370000 0.055500 52.475155 0.302987 7.498282 -40.288525
0.380000 0.057000 53.901808 0.319268 7.645757 -41.123760
0.390000 0.058500 55.328895 0.335922 7.793077 -41.950967
0.400000 0.060000 56.756414 0.352947 7.940227 -42.770264
0.410000 0.061500 58.184363 0.370343 8.087196 -43.581752
0.420000 0.063000 59.612740 0.388110 8.233973 -44.385516
0.430000 0.064500 61.041545 0.406250 8.380550 -45.181629
0.440000 0.066000 62.470777 0.424766 8.526922 -45.970148
0.450000 0.067500 63.900433 0.443662 8.673088 -46.751116
0.460000 0.069000 65.330514 0.462944 8.819046 -47.524567
0.470000 0.070500 66.761018 0.482619 8.964799 -48.290522
0.480000 0.072000 68.191945 0.502694 9.110352 -49.048993
0.490000 0.073500 69.623295 0.523179 9.255713 -49.799983
0.500000 0.075000 71.055067 0.544084 9.400890 -50.543486
0.510000 0.076500 72.487261 0.565422 9.545895 -51.279487
0.520000 0.078000 73.919878 0.587205 9.690743 -52.007967
0.530000 0.079500 75.352918 0.609448 9.835450 -52.728897
0.540000 0.081000 76.786383 0.632167 9.980033 -53.442245
0.550000 0.082500 78.220272 0.655378 10.124514 -54.147973
0.560000 0.084000 79.654589 0.679099 10.268913 -54.846037
0.570000 0.085500 81.089333 0.703349 10.413254 -55.536390
0.580000 0.087000 82.524508 0.728150 10.557564 -56.218981
0.590000 0.088500 83.960115 0.753523 10.701868 -56.893755
0.600000 0.090000 85.396158 0.779490 10.846197 -57.560657
0.610000 0.091500 86.832638 0.806075 10.990579 -58.219626
0.620000 0.093000 88.269559 0.833303 11.135045 -58.870601
0.630000 0.094500 89.706925 0.861201 11.279630 -59.513518
0.640000 0.096000 91.144739 0.889795 11.424366 -60.148313
0.650000 0.097500 92.583006 0.919114 11.569289 -60.774920
0.660000 0.099000 94.021729 0.949186 11.714434 -61.393273
0.670000 0.100500 95.460914 0.980041 11.859839 -62.003304
0.680000 0.102000 96.900565 1.011711 12.005541 -62.604945
0.690000 0.103500 98.340688 1.044228 12.151579 -63.198130
0.700000 0.105000 99.781289 1.077623 12.297993 -63.782791
0.710000 0.106500 101.222374 1.111932 12.444824 -64.358862
0.720000 0.108000 102.663948 1.147188 12.592111 -64.926275
0.730000 0.109500 104.106019 1.183426 12.739896 -65.484965
0.740000 0.111000 105.548593 1.220683 12.888222 -66.034867
0.750000 0.112500 106.991677 1.258996 13.037130 -66.575917
0.760000 0.114000 108.435280 1.298402 13.186665 -67.108052
0.770000 0.115500 109.879408 1.338939 13.336868 -67.631210
0.780000 0.117000 111.324071 1.380646 13.487785 -68.145332
0.790000 0.118500 112.769276 1.423564 13.639457 -68.650359
0.800000 0.120000 114.215032 1.467731 13.791931 -69.146232
0.810000 0.121500 115.661348 1.513189 13.945249 -69.632896
0.820000 0.123000 117.108233 1.559980 14.099458 -70.110298
0.830000 0.124500 118.555698 1.608145 14.254600 -70.578383
0.840000 0.126000 120.003751 1.657726 14.410721 -71.037101
0.850000 0.127500 121.452403 1.708768 14.567866 -71.486403
0.860000 0.129000 122.901664 1.761312 14.726080 -71.926242
0.870000 0.130500 124.351546 1.815404 14.885406 -72.356571
0.880000 0.132000 125.802058 1.871088 15.045891 -72.777347
0.890000 0.133500 127.253212 1.928408 15.207578 -73.188528
0.900000 0.135000 128.705019 1.987410 15.370513 -73.590072
0.910000 0.136500 130.157492 2.048140 15.534739 -73.981941
0.920000 0.138000 131.610641 2.110642 15.700301 -74.364099
0.930000 0.139500 133.064480 2.174965 15.867243 -74.736509
0.940000 0.141000 134.519021 2.241154 16.035609 -75.099137
0.950000 0.142500 135.974276 2.309257 16.205443 -75.451952
0.960000 0.144000 137.430257 2.379321 16.376788 -75.794922
0.970000 0.145500 138.886980 2.451393 16.549688 -76.128019
0.980000 0.147000 140.344455 2.525522 16.724185 -76.451215
0.990000 0.148500 141.802698 2.601755 16.900323 -76.764482
1.000000 0.150000 143.261721 2.680141 17.078143 -77.067797
1.010000 0.151500 144.721540 2.760728 17.257689 -77.361134
1.020000 0.153000 146.182167 2.843566 17.439001 -77.644471
1.030000 0.154500 147.643618 2.928704 17.622122 -77.917787
1.040000 0.156000 149.105906 3.016190 17.807093 -78.181060
1.050000 0.157500 150.569048 3.106075 17.993954 -78.434272
1.060000 0.159000 152.033057 3.198408 18.182746 -78.677402
1.070000 0.160500 153.497948 3.293238 18.373510 -78.910432
1.080000 0.162000 154.963738 3.390616 18.566285 -79.133346
1.090000 0.163500 156.430442 3.490593 18.761111 -79.346126
1.100000 0.165000 157.898074 3.593217 18.958026 -79.548755
1.110000 0.166500 159.366652 3.698540 19.157071 -79.741218
1.120000 0.168000 160.836191 3.806613 19.358282 -79.923499
1.130000 0.169500 162.306708 3.917486 19.561698 -80.095582
1.140000 0.171000 163.778218 4.031209 19.767356 -80.257452
1.150000 0.172500 165.250738 4.147835 19.975295 -80.409094
1.160000 0.174000 166.724286 4.267413 20.185550 -80.550492
1.170000 0.175500 168.198877 4.389996 20.398158 -80.681632
1.180000 0.177000 169.674528 4.515635 20.613155 -80.802498
1.190000 0.178500 171.151258 4.644380 20.830577 -80.913074
1.200000 0.180000 172.629083 4.776284 21.050460 -81.013344
1.210000 0.181500 174.108020 4.911399 21.272838 -81.103291
1.220000 0.183000 175.588087 5.049775 21.497745 -81.182900
1.230000 0.184500 177.069302 5.191466 21.725216 -81.252152
1.240000 0.186000 178.551683 5.336522 21.955285 -81.311029
1.250000 0.187500 180.035247 5.484995 22.187985 -81.359514
1.260000 0.189000 181.520013 5.636939 22.423349 -81.397587
1.270000 0.190500 183.005999 5.792405 22.661410 -81.425227
1.280000 0.192000 184.493222 5.951444 22.902199 -81.442415
1.290000 0.193500 185.981703 6.114111 23.145750 -81.449129
1.300000 0.195000 187.471458 6.280456 23.392093 -81.445345
1.310000 0.196500 188.962508 6.450532 23.641260 -81.431042
1.320000 0.198000 190.454870 6.624392 23.893281 -81.406195
1.330000 0.199500 191.948563 6.802088 24.148187 -81.370778
1.340000 0.201000 193.443608 6.983672 24.406008 -81.324765
1.350000 0.202500 194.940022 7.169198 24.666773 -81.268130
1.360000 0.204000 196.437825 7.358718 24.930513 -81.200844
1.370000 0.205500 197.937036 7.552283 25.197256 -81.122877
1.380000 0.207000 199.437675 7.749948 25.467030 -81.034201
1.390000 0.208500 200.939762 7.951764 25.739864 -80.934783
0.010000 0.001500 1.408662 0.000897 1.108324 -1.517332
0.020000 0.003000 2.818773 0.002401 1.591032 -2.992440
0.030000 0.004500 4.229741 0.004206 1.942341 -4.429143
0.040000 0.006000 5.641357 0.006247 2.226246 -5.830001
0.050000 0.007500 7.053516 0.008516 2.468839 -7.197173
0.060000 0.009000 8.466154 0.011028 2.683826 -8.532592
0.070000 0.010500 9.879234 0.013805 2.879411 -9.838031
0.080000 0.012000 11.292731 0.016875 3.060916 -11.115134
0.090000 0.013500 12.706632 0.020264 3.231984 -12.365437
0.100000 0.015000 14.120928 0.023995 3.395201 -13.590380
0.110000 0.016500 15.535616 0.028092 3.552457 -14.791319
0.120000 0.018000 16.950693 0.032573 3.705158 -15.969526
0.130000 0.019500 18.366160 0.037454 3.854366 -17.126200
0.140000 0.021000 19.782019 0.042749 4.000891 -18.262467
0.150000 0.022500 21.198270 0.048466 4.145353 -19.379387
0.160000 0.024000 22.614918 0.054612 4.288233 -20.477954
0.170000 0.025500 24.031962 0.061192 4.429898 -21.559100
0.180000 0.027000 25.449407 0.068207 4.570630 -22.623697
0.190000 0.028500 26.867253 0.075656 4.710647 -23.672562
0.200000 0.030000 28.285503 0.083538 4.850110 -24.706453
0.210000 0.031500 29.704158 0.091847 4.989141 -25.726081
0.220000 0.033000 31.123218 0.100579 5.127828 -26.732102
0.230000 0.034500 32.542685 0.109725 5.266234 -27.725125
0.240000 0.036000 33.962558 0.119280 5.404400 -28.705715
0.250000 0.037500 35.382838 0.129234 5.542352 -29.674390
0.260000 0.039000 36.803524 0.139578 5.680102 -30.631628
0.270000 0.040500 38.224615 0.150305 5.817654 -31.577865
0.280000 0.042000 39.646110 0.161404 5.955005 -32.513503
0.290000 0.043500 41.068008 0.172867 6.092147 -33.438903
0.300000 0.045000 42.490308 0.184685 6.229066 -34.354395
0.310000 0.046500 43.913007 0.196850 6.365749 -35.260278
0.320000 0.048000 45.336105 0.209356 6.502179 -36.156817
0.330000 0.049500 46.759598 0.222195 6.638342 -37.044250
0.340000 0.051000 48.183485 0.235361 6.774222 -37.922791
0.350000 0.052500 49.607765 0.248850 6.909804 -38.792624
0.360000 0.054000 51.032434 0.262658 7.045075 -39.653913
0.370000 0.055500 52.457491 0.276783 7.180025 -40.506799
0.380000 0.057000 53.882935 0.291222 7.314644 -41.351402
0.390000 0.058500 55.308762 0.305975 7.448926 -42.187824
0.400000 0.060000 56.734972 0.321045 7.582866 -43.016148
0.410000 0.061500 58.161562 0.336432 7.716463 -43.836442
0.420000 0.063000 59.588532 0.352141 7.849717 -44.648757
0.430000 0.064500 61.015880 0.368177 7.982633 -45.453133
0.440000 0.066000 62.443604 0.384546 8.115216 -46.249595
0.450000 0.067500 63.871705 0.401256 8.247475 -47.038156
0.460000 0.069000 65.300180 0.418317 8.379422 -47.818820
0.470000 0.070500 66.729030 0.435739 8.511070 -48.591580
0.480000 0.072000 68.158255 0.453534 8.642436 -49.356420
0.490000 0.073500 69.587855 0.471716 8.773538 -50.113317
0.500000 0.075000 71.017830 0.490300 8.904399 -50.862240
0.510000 0.076500 72.448181 0.509302 9.035040 -51.603152
0.520000 0.078000 73.878908 0.528739 9.165488 -52.336010
0.530000 0.079500 75.310014 0.548631 9.295769 -53.060766
0.540000 0.081000 76.741499 0.568998 9.425914 -53.777367
0.550000 0.082500 78.173366 0.589860 9.555952 -54.485758
0.560000 0.084000 79.605617 0.611242 9.685918 -55.185879
0.570000 0.085500 81.038255 0.633166 9.815846 -55.877667
0.580000 0.087000 82.471282 0.655658 9.945771 -56.561058
0.590000 0.088500 83.904702 0.678745 10.075731 -57.235986
0.600000 0.090000 85.338519 0.702453 10.205765 -57.902383
0.610000 0.091500 86.772736 0.726812 10.335912 -58.560180
0.620000 0.093000 88.207358 0.751851 10.466215 -59.209307
0.630000 0.094500 89.642389 0.777600 10.596714 -59.849694
0.640000 0.096000 91.077836 0.804092 10.727454 -60.481273
0.650000 0.097500 92.513702 0.831359 10.858478 -61.103972
0.660000 0.099000 93.949993 0.859434 10.989831 -61.717723
0.670000 0.100500 95.386717 0.888352 11.121558 -62.322457
0.680000 0.102000 96.823878 0.918149 11.253707 -62.918108
0.690000 0.103500 98.261484 0.948861 11.386323 -63.504608
0.700000 0.105000 99.699543 0.980524 11.519454 -64.081893
0.710000 0.106500 101.138060 1.013176 11.653148 -64.649900
0.720000 0.108000 102.577045 1.046857 11.787453 -65.208567
0.730000 0.109500 104.016505 1.081604 11.922417 -65.757834
0.740000 0.111000 105.456448 1.117459 12.058090 -66.297643
0.750000 0.112500 106.896884 1.154462 12.194520 -66.827938
0.760000 0.114000 108.337820 1.192654 12.331757 -67.348665
0.770000 0.115500 109.779268 1.232077 12.469849 -67.859773
0.780000 0.117000 111.221235 1.272772 12.608847 -68.361211
0.790000 0.118500 112.663733 1.314784 12.748799 -68.852934
0.800000 0.120000 114.106771 1.358156 12.889755 -69.334895
0.810000 0.121500 115.550359 1.402931 13.031765 -69.807052
0.820000 0.123000 116.994510 1.449154 13.174877 -70.269365
0.830000 0.124500 118.439233 1.496869 13.319140 -70.721795
0.840000 0.126000 119.884540 1.546123 13.464605 -71.164307
0.850000 0.127500 121.330443 1.596959 13.611319 -71.596867
0.860000 0.129000 122.776954 1.649426 13.759331 -72.019445
0.870000 0.130500 124.224084 1.703568 13.908690 -72.432010
0.880000 0.132000 125.671846 1.759432 14.059443 -72.834535
0.890000 0.133500 127.120254 1.817066 14.211638 -73.226997
0.900000 0.135000 128.569319 1.876516 14.365323 -73.609372
0.910000 0.136500 130.019054 1.937831 14.520545 -73.981639
0.920000 0.138000 131.469474 2.001057 14.677351 -74.343779
0.930000 0.139500 132.920592 2.066244 14.835787 -74.695775
0.940000 0.141000 134.372422 2.133438 14.995899 -75.037611
0.950000 0.142500 135.824977 2.202689 15.157733 -75.369273
0.960000 0.144000 137.278272 2.274045 15.321335 -75.690749
0.970000 0.145500 138.732322 2.347556 15.486748 -76.002028
0.980000 0.147000 140.187141 2.423269 15.654018 -76.303099
0.990000 0.148500 141.642743 2.501235 15.823187 -76.593955
1.000000 0.150000 143.099145 2.581502 15.994301 -76.874587
1.010000 0.151500 144.556361 2.664120 16.167402 -77.144989
1.020000 0.153000 146.014407 2.749139 16.342532 -77.405155
1.030000 0.154500 147.473299 2.836609 16.519734 -77.655081
1.040000 0.156000 148.933052 2.926579 16.699049 -77.894761
1.050000 0.157500 150.393682 3.019100 16.880519 -78.124192
1.060000 0.159000 151.855205 3.114221 17.064185 -78.343370
1.070000 0.160500 153.317639 3.211994 17.250085 -78.552291
1.080000 0.162000 154.780998 3.312467 17.438262 -78.750954
1.090000 0.163500 156.245301 3.415694 17.628753 -78.939353
1.100000 0.165000 157.710564 3.521722 17.821597 -79.117487
1.110000 0.166500 159.176803 3.630605 18.016834 -79.285352
1.120000 0.168000 160.644036 3.742391 18.214501 -79.442944
1.130000 0.169500 162.112281 3.857134 18.414635 -79.590258
1.140000 0.171000 163.581554 3.974882 18.617273 -79.727291
1.150000 0.172500 165.051873 4.095689 18.822453 -79.854036
1.160000 0.174000 166.523256 4.219605 19.030209 -79.970488
1.170000 0.175500 167.995721 4.346682 19.240578 -80.076641
1.180000 0.177000 169.469286 4.476971 19.453595 -80.172485
1.190000 0.178500 170.943969 4.610524 19.669295 -80.258014
1.200000 0.180000 172.419788 4.747394 19.887712 -80.333217
1.210000 0.181500 173.896762 4.887631 20.108880 -80.398083
1.220000 0.183000 175.374908 5.031288 20.332832 -80.452600
1.230000 0.184500 176.854247 5.178418 20.559602 -80.496756
1.240000 0.186000 178.334795 5.329071 20.789222 -80.530535
1.250000 0.187500 179.816573 5.483302 21.021724 -80.553922
1.260000 0.189000 181.299600 5.641163 21.257141 -80.566900
1.270000 0.190500 182.783893 5.802705 21.495503 -80.569450
1.280000 0.192000 184.269474 5.967983 21.736843 -80.561551
1.290000 0.193500 185.756360 6.137048 21.981189 -80.543182
1.300000 0.195000 187.244572 6.309954 22.228574 -80.514320
1.310000 0.196500 188.734129 6.486754 22.479026 -80.474940
1.320000 0.198000 190.225050 6.667501 22.732575 -80.425016
1.330000 0.199500 191.717356 6.852248 22.989251 -80.364519
1.340000 0.201000 193.211066 7.041048 23.249083 -80.293421
1.350000 0.202500 194.706200 7.233955 23.512098 -80.211689
1.360000 0.204000 196.202778 7.431023 23.778325 -80.119292
1.370000 0.205500 197.700821 7.632305 24.047792 -80.016195
1.380000 0.207000 199.200349 7.837853 24.320527 -79.902363
1.390000 0.208500 200.701382 8.047723 24.596555 -79.777758
0.010000 0.001500 1.408575 0.000809 1.049868 -1.516791
0.020000 0.003000 2.818423 0.002052 1.474209 -2.991165
0.030000 0.004500 4.228953 0.003423 1.767362 -4.426705
0.040000 0.006000 5.639961 0.004864 1.993439 -5.825738
0.050000 0.007500 7.051340 0.006374 2.178647 -7.190200
0.060000 0.009000 8.463031 0.007976 2.336804 -8.521805
0.070000 0.010500 9.875000 0.009704 2.476226 -9.822116
0.080000 0.012000 11.287228 0.011598 2.602342 -11.092577
0.090000 0.013500 12.699705 0.013698 2.718898 -12.334539
0.100000 0.015000 14.112429 0.016043 2.828581 -13.549265
0.110000 0.016500 15.525401 0.018674 2.933378 -14.737949
0.120000 0.018000 16.938626 0.021626 3.034786 -15.901715
0.130000 0.019500 18.352112 0.024936 3.133955 -17.041630
0.140000 0.021000 19.765867 0.028635 3.231779 -18.158703
0.150000 0.022500 21.179901 0.032754 3.328955 -19.253894
0.160000 0.024000 22.594225 0.037320 3.426036 -20.328110
0.170000 0.025500 24.008848 0.042359 3.523459 -21.382217
0.180000 0.027000 25.423782 0.047894 3.621567 -22.417034
0.190000 0.028500 26.839038 0.053945 3.720634 -23.433341
0.200000 0.030000 28.254626 0.060532 3.820874 -24.431879
0.210000 0.031500 29.670557 0.067670 3.922456 -25.413351
0.220000 0.033000 31.086842 0.075374 4.025507 -26.378424
0.230000 0.034500 32.503489 0.083658 4.130127 -27.327732
0.240000 0.036000 33.920510 0.092533 4.236386 -28.261877
0.250000 0.037500 35.337913 0.102008 4.344337 -29.181429
0.260000 0.039000 36.755706 0.112093 4.454012 -30.086927
0.270000 0.040500 38.173900 0.122794 4.565431 -30.978882
0.280000 0.042000 39.592501 0.134119 4.678602 -31.857780
0.290000 0.043500 41.011518 0.146072 4.793522 -32.724078
0.300000 0.045000 42.430958 0.158659 4.910182 -33.578207
0.310000 0.046500 43.850828 0.171884 5.028566 -34.420575
0.320000 0.048000 45.271135 0.185749 5.148653 -35.251568
0.330000 0.049500 46.691886 0.200258 5.270418 -36.071546
0.340000 0.051000 48.113085 0.215414 5.393832 -36.880852
0.350000 0.052500 49.534740 0.231219 5.518867 -37.679804
0.360000 0.054000 50.956856 0.247675 5.645488 -38.468704
0.370000 0.055500 52.379438 0.264784 5.773665 -39.247832
0.380000 0.057000 53.802492 0.282550 5.903363 -40.017453
0.390000 0.058500 55.226021 0.300973 6.034549 -40.777813
0.400000 0.060000 56.650031 0.320057 6.167190 -41.529142
0.410000 0.061500 58.074527 0.339804 6.301252 -42.271653
0.420000 0.063000 59.499512 0.360217 6.436704 -43.005545
0.430000 0.064500 60.924992 0.381299 6.573515 -43.731003
0.440000 0.066000 62.350969 0.403056 6.711654 -44.448199
0.450000 0.067500 63.777449 0.425489 6.851092 -45.157289
0.460000 0.069000 65.204434 0.448605 6.991802 -45.858420
0.470000 0.070500 66.631930 0.472409 7.133758 -46.551725
0.480000 0.072000 68.059939 0.496906 7.276936 -47.237326
0.490000 0.073500 69.488466 0.522103 7.421312 -47.915335
0.500000 0.075000 70.917515 0.548007 7.566866 -48.585853
0.510000 0.076500 72.347089 0.574627 7.713576 -49.248974
0.520000 0.078000 73.777191 0.601970 7.861427 -49.904779
0.530000 0.079500 75.207827 0.630045 8.010400 -50.553343
0.540000 0.081000 76.638999 0.658864 8.160483 -51.194732
0.550000 0.082500 78.070712 0.688437 8.311660 -51.829004
0.560000 0.084000 79.502969 0.718774 8.463922 -52.456210
0.570000 0.085500 80.935776 0.749890 8.617259 -53.076394
0.580000 0.087000 82.369135 0.781796 8.771662 -53.689594
0.590000 0.088500 83.803051 0.814507 8.927124 -54.295841
0.600000 0.090000 85.237528 0.848037 9.083642 -54.895161
0.610000 0.091500 86.672571 0.882403 9.241211 -55.487573
0.620000 0.093000 88.108184 0.917620 9.399830 -56.073094
0.630000 0.094500 89.544373 0.953706 9.559498 -56.651733
0.640000 0.096000 90.981141 0.990679 9.720216 -57.223495
0.650000 0.097500 92.418494 1.028558 9.881986 -57.788382
0.660000 0.099000 93.856436 1.067363 10.044812 -58.346391
0.670000 0.100500 95.294974 1.107114 10.208698 -58.897517
0.680000 0.102000 96.734112 1.147832 10.373651 -59.441748
0.690000 0.103500 98.173857 1.189541 10.539679 -59.979072
0.700000 0.105000 99.614213 1.232262 10.706789 -60.509472
0.710000 0.106500 101.055187 1.276019 10.874992 -61.032930
0.720000 0.108000 102.496784 1.320838 11.044297 -61.549423
0.730000 0.109500 103.939012 1.366744 11.214718 -62.058927
0.740000 0.111000 105.381875 1.413763 11.386266 -62.561415
0.750000 0.112500 106.825382 1.461922 11.558955 -63.056858
0.760000 0.114000 108.269539 1.511248 11.732800 -63.545226
0.770000 0.115500 109.714353 1.561770 11.907817 -64.026486
0.780000 0.117000 111.159831 1.613518 12.084022 -64.500603
0.790000 0.118500 112.605980 1.666522 12.261432 -64.967541
0.800000 0.120000 114.052808 1.720812 12.440065 -65.427263
0.810000 0.121500 115.500323 1.776419 12.619941 -65.879729
0.820000 0.123000 116.948533 1.833377 12.801078 -66.324898
0.830000 0.124500 118.397445 1.891718 12.983497 -66.762730
0.840000 0.126000 119.847069 1.951475 13.167218 -67.193182
0.850000 0.127500 121.297414 2.012684 13.352263 -67.616210
0.860000 0.129000 122.748486 2.075378 13.538655 -68.031768
0.870000 0.130500 124.200297 2.139594 13.726415 -68.439813
0.880000 0.132000 125.652855 2.205368 13.915567 -68.840296
0.890000 0.133500 127.106169 2.272736 14.106135 -69.233172
0.900000 0.135000 128.560249 2.341738 14.298143 -69.618391
0.910000 0.136500 130.015105 2.412410 14.491615 -69.995906
0.920000 0.138000 131.470748 2.484793 14.686576 -70.365667
0.930000 0.139500 132.927186 2.558925 14.883053 -70.727624
0.940000 0.141000 134.384431 2.634846 15.081070 -71.081727
0.950000 0.142500 135.842493 2.712598 15.280654 -71.427925
0.960000 0.144000 137.301384 2.792221 15.481832 -71.766165
0.970000 0.145500 138.761114 2.873758 15.684630 -72.096397
0.980000 0.147000 140.221694 2.957251 15.889076 -72.418568
0.990000 0.148500 141.683137 3.042743 16.095197 -72.732625
1.000000 0.150000 143.145453 3.130277 16.303022 -73.038514
1.010000 0.151500 144.608655 3.219899 16.512577 -73.336182
1.020000 0.153000 146.072755 3.311652 16.723892 -73.625575
1.030000 0.154500 147.537766 3.405582 16.936994 -73.906637
1.040000 0.156000 149.003698 3.501735 17.151913 -74.179313
1.050000 0.157500 150.470567 3.600156 17.368677 -74.443549
1.060000 0.159000 151.938383 3.700893 17.587316 -74.699288
1.070000 0.160500 153.407161 3.803992 17.807858 -74.946474
1.080000 0.162000 154.876914 3.909502 18.030333 -75.185050
1.090000 0.163500 156.347655 4.017471 18.254770 -75.414959
1.100000 0.165000 157.819398 4.127947 18.481199 -75.636142
1.110000 0.166500 159.292157 4.240980 18.709650 -75.848543
1.120000 0.168000 160.765946 4.356619 18.940153 -76.052102
1.130000 0.169500 162.240779 4.474913 19.172736 -76.246760
1.140000 0.171000 163.716671 4.595915 19.407431 -76.432458
1.150000 0.172500 165.193636 4.719674 19.644267 -76.609135
1.160000 0.174000 166.671690 4.846241 19.883275 -76.776732
1.170000 0.175500 168.150847 4.975669 20.124483 -76.935186
1.180000 0.177000 169.631123 5.108009 20.367924 -77.084437
1.190000 0.178500 171.112532 5.243314 20.613626 -77.224423
1.200000 0.180000 172.595092 5.381637 20.861620 -77.355080
1.210000 0.181500 174.078816 5.523031 21.111936 -77.476347
1.220000 0.183000 175.563722 5.667549 21.364604 -77.588158
1.230000 0.184500 177.049826 5.815246 21.619654 -77.690450
1.240000 0.186000 178.537144 5.966175 21.877117 -77.783159
1.250000 0.187500 180.025692 6.120391 22.137022 -77.866218
1.260000 0.189000 181.515487 6.277949 22.399400 -77.939562
1.270000 0.190500 183.006546 6.438903 22.664281 -78.003125
1.280000 0.192000 184.498885 6.603310 22.931694 -78.056840
1.290000 0.193500 185.992523 6.771225 23.201670 -78.100638
1.300000 0.195000 187.487476 6.942704 23.474238 -78.134454
1.310000 0.196500 188.983762 7.117802 23.749427 -78.158216
1.320000 0.198000 190.481399 7.296576 24.027269 -78.171858
1.330000 0.199500 191.980404 7.479084 24.307792 -78.175309
1.340000 0.201000 193.480796 7.665380 24.591025 -78.168499
1.350000 0.202500 194.982592 7.855523 24.876999 -78.151358
1.360000 0.204000 196.485811 8.049569 25.165742 -78.123815
1.370000 0.205500 197.990472 8.247576 25.457283 -78.085799
1.380000 0.207000 199.496592 8.449600 25.751652 -78.037238
1.390000 0.208500 201.004191 8.655700 26.048877 -77.978060
0.010000 0.001500 1.408718 0.000951 1.145160 -1.509249
0.020000 0.003000 2.818993 0.002618 1.664174 -2.977075
0.030000 0.004500 4.230231 0.004687 2.051316 -4.407255
0.040000 0.006000 5.642224 0.007090 2.370586 -5.802356
0.050000 0.007500 7.054861 0.009815 2.648069 -7.164561
0.060000 0.009000 8.468077 0.012872 2.897455 -8.495829
0.070000 0.010500 9.881833 0.016277 3.126933 -9.797959
0.080000 0.012000 11.296102 0.020053 3.341806 -11.072624
0.090000 0.013500 12.710867 0.024218 3.545697 -12.321388
0.100000 0.015000 14.126118 0.028791 3.741174 -13.545715
0.110000 0.016500 15.541847 0.033787 3.930106 -14.746982
0.120000 0.018000 16.958050 0.039219 4.113881 -15.926483
0.130000 0.019500 18.374724 0.045095 4.293544 -17.085430
0.140000 0.021000 19.791868 0.051420 4.469888 -18.224963
0.150000 0.022500 21.209479 0.058198 4.643518 -19.346150
0.160000 0.024000 22.627558 0.065427 4.814899 -20.449989
0.170000 0.025500 24.046102 0.073104 4.984385 -21.537414
0.180000 0.027000 25.465111 0.081223 5.152249 -22.609294
0.190000 0.028500 26.884583 0.089776 5.318695 -23.666438
0.200000 0.030000 28.304516 0.098754 5.483876 -24.709597
0.210000 0.031500 29.724909 0.108146 5.647908 -25.739466
0.220000 0.033000 31.145759 0.117938 5.810870 -26.756685
0.230000 0.034500 32.567062 0.128118 5.972821 -27.761844
0.240000 0.036000 33.988817 0.138671 6.133799 -28.755485
0.250000 0.037500 35.411018 0.149583 6.293824 -29.738101
0.260000 0.039000 36.833664 0.160839 6.452911 -30.710144
0.270000 0.040500 38.256748 0.172424 6.611061 -31.672021
0.280000 0.042000 39.680267 0.184325 6.768271 -32.624102
0.290000 0.043500 41.104217 0.196526 6.924536 -33.566717
0.300000 0.045000 42.528593 0.209016 7.079844 -34.500163
0.310000 0.046500 43.953390 0.221780 7.234185 -35.424702
0.320000 0.048000 45.378602 0.234807 7.387547 -36.340565
0.330000 0.049500 46.804226 0.248087 7.539919 -37.247955
0.340000 0.051000 48.230256 0.261609 7.691292 -38.147046
0.350000 0.052500 49.656687 0.275366 7.841657 -39.037988
0.360000 0.054000 51.083514 0.289349 7.991008 -39.920907
0.370000 0.055500 52.510733 0.303554 8.139341 -40.795905
0.380000 0.057000 53.938339 0.317976 8.286653 -41.663067
0.390000 0.058500 55.366327 0.332611 8.432948 -42.522456
0.400000 0.060000 56.794694 0.347458 8.578227 -43.374119
0.410000 0.061500 58.223434 0.362518 8.722499 -44.218087
0.420000 0.063000 59.652544 0.377791 8.865772 -45.054375
0.430000 0.064500 61.082020 0.393280 9.008060 -45.882986
0.440000 0.066000 62.511859 0.408991 9.149376 -46.703911
0.450000 0.067500 63.942057 0.424929 9.289741 -47.517127
0.460000 0.069000 65.372613 0.441102 9.429173 -48.322605
0.470000 0.070500 66.803523 0.457519 9.567696 -49.120303
0.480000 0.072000 68.234784 0.474190 9.705336 -49.910172
0.490000 0.073500 69.666396 0.491128 9.842121 -50.692158
0.500000 0.075000 71.098356 0.508347 9.978082 -51.466197
0.510000 0.076500 72.530664 0.525861 10.113251 -52.232220
0.520000 0.078000 73.963318 0.543687 10.247663 -52.990156
0.530000 0.079500 75.396318 0.561842 10.381354 -53.739925
0.540000 0.081000 76.829663 0.580347 10.514362 -54.481446
0.550000 0.082500 78.263355 0.599221 10.646729 -55.214635
0.560000 0.084000 79.697394 0.618487 10.778496 -55.939404
0.570000 0.085500 81.131780 0.638167 10.909706 -56.655664
0.580000 0.087000 82.566515 0.658287 11.040404 -57.363324
0.590000 0.088500 84.001601 0.678871 11.170636 -58.062293
0.600000 0.090000 85.437040 0.699947 11.300449 -58.752476
0.610000 0.091500 86.872835 0.721542 11.429892 -59.433782
0.620000 0.093000 88.308988 0.743685 11.559013 -60.106117
0.630000 0.094500 89.745503 0.766407 11.687864 -60.769389
0.640000 0.096000 91.182383 0.789738 11.816495 -61.423506
0.650000 0.097500 92.619633 0.813711 11.944957 -62.068376
0.660000 0.099000 94.057257 0.838359 12.073305 -62.703911
0.670000 0.100500 95.495260 0.863715 12.201589 -63.330023
0.680000 0.102000 96.933646 0.889814 12.329865 -63.946624
0.690000 0.103500 98.372422 0.916693 12.458186 -64.553632
0.700000 0.105000 99.811594 0.944387 12.586606 -65.150965
0.710000 0.106500 101.251167 0.972933 12.715180 -65.738542
0.720000 0.108000 102.691148 1.002370 12.843963 -66.316286
0.730000 0.109500 104.131545 1.032737 12.973010 -66.884124
0.740000 0.111000 105.572364 1.064072 13.102376 -67.441984
0.750000 0.112500 107.013613 1.096415 13.232116 -67.989798
0.760000 0.114000 108.455300 1.129808 13.362285 -68.527500
0.770000 0.115500 109.897434 1.164290 13.492939 -69.055027
0.780000 0.117000 111.340024 1.199903 13.624133 -69.572322
0.790000 0.118500 112.783077 1.236690 13.755921 -70.079329
0.800000 0.120000 114.226603 1.274694 13.888359 -70.575995
0.810000 0.121500 115.670612 1.313955 14.021500 -71.062271
0.820000 0.123000 117.115114 1.354519 14.155400 -71.538112
0.830000 0.124500 118.560119 1.396429 14.290112 -72.003477
0.840000 0.126000 120.005637 1.439728 14.425690 -72.458327
0.850000 0.127500 121.451679 1.484461 14.562187 -72.902626
0.860000 0.129000 122.898256 1.530673 14.699657 -73.336344
0.870000 0.130500 124.345379 1.578407 14.838151 -73.759452
0.880000 0.132000 125.793059 1.627710 14.977722 -74.171926
0.890000 0.133500 127.241309 1.678625 15.118421 -74.573744
0.900000 0.135000 128.690140 1.731198 15.260300 -74.964889
0.910000 0.136500 130.139565 1.785476 15.403409 -75.345345
0.920000 0.138000 131.589596 1.841502 15.547798 -75.715102
0.930000 0.139500 133.040246 1.899323 15.693517 -76.074150
0.940000 0.141000 134.491527 1.958984 15.840615 -76.422485
0.950000 0.142500 135.943452 2.020531 15.989139 -76.760103
0.960000 0.144000 137.396036 2.084010 16.139139 -77.087006
0.970000 0.145500 138.849291 2.149466 16.290661 -77.403196
0.980000 0.147000 140.303231 2.216944 16.443752 -77.708679
0.990000 0.148500 141.757871 2.286492 16.598457 -78.003463
1.000000 0.150000 143.213223 2.358154 16.754822 -78.287559
1.010000 0.151500 144.669303 2.431975 16.912892 -78.560979
1.020000 0.153000 146.126125 2.508002 17.072711 -78.823739
1.030000 0.154500 147.583703 2.586279 17.234322 -79.075856
1.040000 0.156000 149.042052 2.666852 17.397767 -79.317348
1.050000 0.157500 150.501187 2.749767 17.563090 -79.548236
1.060000 0.159000 151.961122 2.835068 17.730330 -79.768543
1.070000 0.160500 153.421875 2.922800 17.899530 -79.978292
1.080000 0.162000 154.883458 3.013008 18.070728 -80.177508
1.090000 0.163500 156.345888 3.105737 18.243965 -80.366218
1.100000 0.165000 157.809181 3.201032 18.419279 -80.544449
1.110000 0.166500 159.273352 3.298937 18.596709 -80.712230
1.120000 0.168000 160.738417 3.399497 18.776291 -80.869588
1.130000 0.169500 162.204391 3.502755 18.958062 -81.016555
1.140000 0.171000 163.671292 3.608756 19.142059 -81.153161
1.150000 0.172500 165.139135 3.717544 19.328316 -81.279436
1.160000 0.174000 166.607935 3.829163 19.516870 -81.395411
1.170000 0.175500 168.077711 3.943656 19.707753 -81.501118
1.180000 0.177000 169.548477 4.061068 19.901000 -81.596587
1.190000 0.178500 171.020251 4.181440 20.096643 -81.681850
1.200000 0.180000 172.493049 4.304818 20.294716 -81.756938
1.210000 0.181500 173.966888 4.431244 20.495248 -81.821882
1.220000 0.183000 175.441784 4.560762 20.698272 -81.876711
1.230000 0.184500 176.917755 4.693413 20.903819 -81.921456
1.240000 0.186000 178.394817 4.829242 21.111917 -81.956145
1.250000 0.187500 179.872987 4.968290 21.322597 -81.980808
1.260000 0.189000 181.352283 5.110602 21.535888 -81.995471
1.270000 0.190500 182.832721 5.256218 21.751817 -82.000162
1.280000 0.192000 184.314319 5.405182 21.970412 -81.994907
1.290000 0.193500 185.797094 5.557537 22.191700 -81.979729
1.300000 0.195000 187.281063 5.713324 22.415709 -81.954654
1.310000 0.196500 188.766244 5.872585 22.642464 -81.919704
1.320000 0.198000 190.252654 6.035364 22.871991 -81.874901
1.330000 0.199500 191.740311 6.201701 23.104316 -81.820264
1.340000 0.201000 193.229232 6.371640 23.339462 -81.755813
1.350000 0.202500 194.719434 6.545221 23.577453 -81.681565
1.360000 0.204000 196.210936 6.722487 23.818315 -81.597536
1.370000 0.205500 197.703755 6.903480 24.062069 -81.503743
1.380000 0.207000 199.197909 7.088241 24.308740 -81.400197
1.390000 0.208500 200.693416 7.276812 24.558348 -81.286911
0.010000 0.001500 1.408571 0.000804 1.047014 -1.502057
0.020000 0.003000 2.818403 0.002027 1.467570 -2.962900
0.030000 0.004500 4.228903 0.003358 1.756234 -4.385823
0.040000 0.006000 5.639863 0.004736 1.977236 -5.772975
0.050000 0.007500 7.051177 0.006156 2.156867 -7.126145
0.060000 0.009000 8.462781 0.007641 2.309018 -8.446916
0.070000 0.010500 9.874642 0.009224 2.442066 -9.736729
0.080000 0.012000 11.286738 0.010943 2.561499 -10.996917
0.090000 0.013500 12.699060 0.012841 2.671114 -12.228719
0.100000 0.015000 14.111605 0.014958 2.773648 -13.433301
0.110000 0.016500 15.524374 0.017335 2.871135 -14.611757
0.120000 0.018000 16.937372 0.020012 2.965116 -15.765124
0.130000 0.019500 18.350607 0.023028 3.056783 -16.894380
0.140000 0.021000 19.764088 0.026417 3.147068 -18.000457
0.150000 0.022500 21.177826 0.030215 3.236709 -19.084235
0.160000 0.024000 22.591831 0.034453 3.326293 -20.146555
0.170000 0.025500 24.006115 0.039161 3.416290 -21.188216
0.180000 0.027000 25.420691 0.044367 3.507078 -22.209978
0.190000 0.028500 26.835570 0.050097 3.598960 -23.212565
0.200000 0.030000 28.250765 0.056374 3.692179 -24.196669
0.210000 0.031500 29.666288 0.063221 3.786930 -25.162948
0.220000 0.033000 31.082151 0.070657 3.883368 -26.112030
0.230000 0.034500 32.498366 0.078702 3.981614 -27.044514
0.240000 0.036000 33.914943 0.087372 4.081762 -27.960972
0.250000 0.037500 35.331896 0.096682 4.183884 -28.861948
0.260000 0.039000 36.749233 0.106647 4.288032 -29.747963
0.270000 0.040500 38.166967 0.117279 4.394242 -30.619510
0.280000 0.042000 39.585107 0.128589 4.502539 -31.477064
0.290000 0.043500 41.003663 0.140588 4.612934 -32.321074
0.300000 0.045000 42.422644 0.153286 4.725429 -33.151968
0.310000 0.046500 43.842061 0.166690 4.840021 -33.970155
0.320000 0.048000 45.261921 0.180808 4.956698 -34.776024
0.330000 0.049500 46.682234 0.195648 5.075442 -35.569945
0.340000 0.051000 48.103008 0.211214 5.196234 -36.352270
0.350000 0.052500 49.524250 0.227513 5.319048 -37.123333
0.360000 0.054000 50.945968 0.244549 5.443857 -37.883451
0.370000 0.055500 52.368170 0.262328 5.570632 -38.632927
0.380000 0.057000 53.790862 0.280853 5.699340 -39.372046
0.390000 0.058500 55.214052 0.300128 5.829949 -40.101081
0.400000 0.060000 56.637746 0.320156 5.962425 -40.820288
0.410000 0.061500 58.061949 0.340942 6.096734 -41.529912
0.420000 0.063000 59.486669 0.362489 6.232842 -42.230181
0.430000 0.064500 60.911911 0.384799 6.370713 -42.921315
0.440000 0.066000 62.337681 0.407877 6.510313 -43.603518
0.450000 0.067500 63.763984 0.431725 6.651609 -44.276985
0.460000 0.069000 65.190825 0.456346 6.794565 -44.941899
0.470000 0.070500 66.618210 0.481744 6.939150 -45.598431
0.480000 0.072000 68.046144 0.507923 7.085331 -46.246745
0.490000 0.073500 69.474631 0.534887 7.233077 -46.886991
0.500000 0.075000 70.903677 0.562638 7.382357 -47.519312
0.510000 0.076500 72.333285 0.591183 7.533141 -48.143843
0.520000 0.078000 73.763461 0.620525 7.685402 -48.760707
0.530000 0.079500 75.194209 0.650669 7.839111 -49.370023
0.540000 0.081000 76.625534 0.681621 7.994243 -49.971898
0.550000 0.082500 78.057439 0.713385 8.150772 -50.566433
0.560000 0.084000 79.489929 0.745969 8.308675 -51.153723
0.570000 0.085500 80.923008 0.779378 8.467928 -51.733855
0.580000 0.087000 82.356680 0.813620 8.628511 -52.306909
0.590000 0.088500 83.790951 0.848701 8.790403 -52.872959
0.600000 0.090000 85.225823 0.884629 8.953584 -53.432074
0.610000 0.091500 86.661300 0.921413 9.118037 -53.984315
0.620000 0.093000 88.097388 0.959061 9.283746 -54.529740
0.630000 0.094500 89.534090 0.997582 9.450693 -55.068399
0.640000 0.096000 90.971411 1.036987 9.618866 -55.600341
0.650000 0.097500 92.409354 1.077285 9.788250 -56.125606
0.660000 0.099000 93.847924 1.118487 9.958833 -56.644233
0.670000 0.100500 95.287126 1.160604 10.130605 -57.156254
0.680000 0.102000 96.726963 1.203648 10.303555 -57.661698
0.690000 0.103500 98.167439 1.247632 10.477675 -58.160591
0.700000 0.105000 99.608560 1.292568 10.652956 -58.652954
0.710000 0.106500 101.050330 1.338469 10.829392 -59.138805
0.720000 0.108000 102.492753 1.385350 11.006976 -59.618160
0.730000 0.109500 103.935835 1.433224 11.185705 -60.091028
0.740000 0.111000 105.379579 1.482108 11.365573 -60.557421
0.750000 0.112500 106.823990 1.532016 11.546577 -61.017342
0.760000 0.114000 108.269074 1.582964 11.728717 -61.470795
0.770000 0.115500 109.714835 1.634970 11.911989 -61.917781
0.780000 0.117000 111.161278 1.688050 12.096394 -62.358299
0.790000 0.118500 112.608409 1.742221 12.281932 -62.792344
0.800000 0.120000 114.056233 1.797502 12.468604 -63.219910
0.810000 0.121500 115.504754 1.853912 12.656413 -63.640990
0.820000 0.123000 116.953979 1.911470 12.845359 -64.055573
0.830000 0.124500 118.403913 1.970195 13.035448 -64.463649
0.840000 0.126000 119.854562 2.030108 13.226683 -64.865203
0.850000 0.127500 121.305931 2.091229 13.419068 -65.260221
0.860000 0.129000 122.758027 2.153580 13.612609 -65.648687
0.870000 0.130500 124.210854 2.217182 13.807312 -66.030584
0.880000 0.132000 125.664420 2.282058 14.003184 -66.405892
0.890000 0.133500 127.118731 2.348229 14.200231 -66.774592
0.900000 0.135000 128.573792 2.415720 14.398462 -67.136662
0.910000 0.136500 130.029611 2.484553 14.597883 -67.492081
0.920000 0.138000 131.486194 2.554753 14.798505 -67.840826
0.930000 0.139500 132.943547 2.626345 15.000337 -68.182873
0.940000 0.141000 134.401678 2.699352 15.203387 -68.518197
0.950000 0.142500 135.860592 2.773801 15.407667 -68.846773
0.960000 0.144000 137.320299 2.849716 15.613186 -69.168576
0.970000 0.145500 138.780804 2.927125 15.819956 -69.483578
0.980000 0.147000 140.242114 3.006054 16.027988 -69.791752
0.990000 0.148500 141.704238 3.086530 16.237293 -70.093071
1.000000 0.150000 143.167183 3.168579 16.447885 -70.387508
1.010000 0.151500 144.630956 3.252231 16.659775 -70.675033
1.020000 0.153000 146.095565 3.337513 16.872976 -70.955617
1.030000 0.154500 147.561019 3.424453 17.087501 -71.229232
1.040000 0.156000 149.027325 3.513081 17.303364 -71.495849
1.050000 0.157500 150.494491 3.603425 17.520578 -71.755437
1.060000 0.159000 151.962526 3.695515 17.739157 -72.007968
1.070000 0.160500 153.431438 3.789381 17.959115 -72.253410
1.080000 0.162000 154.901236 3.885054 18.180467 -72.491735
1.090000 0.163500 156.371928 3.982563 18.403228 -72.722912
1.100000 0.165000 157.843523 4.081939 18.627411 -72.946911
1.110000 0.166500 159.316030 4.183214 18.853033 -73.163702
1.120000 0.168000 160.789458 4.286420 19.080108 -73.373254
1.130000 0.169500 162.263817 4.391587 19.308653 -73.575538
1.140000 0.171000 163.739114 4.498747 19.538681 -73.770523
1.150000 0.172500 165.215361 4.607934 19.770210 -73.958179
1.160000 0.174000 166.692566 4.719179 20.003254 -74.138477
1.170000 0.175500 168.170739 4.832515 20.237831 -74.311386
1.180000 0.177000 169.649890 4.947976 20.473956 -74.476877
1.190000 0.178500 171.130028 5.065593 20.711644 -74.634919
1.200000 0.180000 172.611164 5.185402 20.950913 -74.785484
1.210000 0.181500 174.093308 5.307435 21.191780 -74.928543
1.220000 0.183000 175.576469 5.431727 21.434259 -75.064065
1.230000 0.184500 177.060659 5.558311 21.678368 -75.192023
1.240000 0.186000 178.545887 5.687221 21.924124 -75.312386
1.250000 0.187500 180.032164 5.818493 22.171542 -75.425128
1.260000 0.189000 181.519501 5.952160 22.420641 -75.530219
1.270000 0.190500 183.007908 6.088258 22.671435 -75.627631
1.280000 0.192000 184.497397 6.226822 22.923943 -75.717336
1.290000 0.193500 185.987978 6.367885 23.178181 -75.799307
1.300000 0.195000 187.479662 6.511485 23.434165 -75.873516
1.310000 0.196500 188.972461 6.657655 23.691913 -75.939937
1.320000 0.198000 190.466385 6.806432 23.951441 -75.998541
1.330000 0.199500 191.961447 6.957851 24.212766 -76.049303
1.340000 0.201000 193.457657 7.111948 24.475905 -76.092196
1.350000 0.202500 194.955027 7.268759 24.740874 -76.127194
1.360000 0.204000 196.453569 7.428318 25.007690 -76.154271
1.370000 0.205500 197.953294 7.590664 25.276369 -76.173402
1.380000 0.207000 199.454214 7.755830 25.546929 -76.184561
1.390000 0.208500 200.956342 7.923854 25.819386 -76.187722
0.010000 0.001500 1.408555 0.000788 1.036457 -1.500988
0.020000 0.003000 2.818339 0.001963 1.446373 -2.960844
0.030000 0.004500 4.228760 0.003214 1.724337 -4.382835
0.040000 0.006000 5.639608 0.004477 1.934587 -5.769100
0.050000 0.007500 7.050776 0.005750 2.103423 -7.121416
0.060000 0.009000 8.462203 0.007055 2.244741 -8.441359
0.070000 0.010500 9.873853 0.008424 2.366922 -9.730363
0.080000 0.012000 11.285705 0.009896 2.475457 -10.989750
0.090000 0.013500 12.697751 0.011512 2.574149 -12.220755
0.100000 0.015000 14.109986 0.013314 2.665739 -13.424535
0.110000 0.016500 15.522412 0.015343 2.752261 -14.602178
0.120000 0.018000 16.935035 0.017639 2.835262 -15.754714
0.130000 0.019500 18.347861 0.020239 2.915936 -16.883116
0.140000 0.021000 19.760900 0.023181 2.995218 -17.988307
0.150000 0.022500 21.174162 0.026498 3.073849 -19.071163
0.160000 0.024000 22.587658 0.030223 3.152419 -20.132518
0.170000 0.025500 24.001401 0.034386 3.231401 -21.173164
0.180000 0.027000 25.415402 0.039015 3.311175 -22.193856
0.190000 0.028500 26.829673 0.044136 3.392047 -23.195313
0.200000 0.030000 28.244228 0.049774 3.474262 -24.178220
0.210000 0.031500 29.659078 0.055951 3.558018 -25.143229
0.220000 0.033000 31.074235 0.062688 3.643472 -26.090964
0.230000 0.034500 32.489711 0.070003 3.730747 -27.022018
0.240000 0.036000 33.905518 0.077915 3.819941 -27.936958
0.250000 0.037500 35.321667 0.086439 3.911127 -28.836322
0.260000 0.039000 36.738170 0.095590 4.004360 -29.720627
0.270000 0.040500 38.155037 0.105381 4.099678 -30.590362
0.280000 0.042000 39.572278 0.115824 4.197106 -31.445995
0.290000 0.043500 40.989905 0.126930 4.296660 -32.287972
0.300000 0.045000 42.407925 0.138710 4.398343 -33.116717
0.310000 0.046500 43.826350 0.151172 4.502153 -33.932634
0.320000 0.048000 45.245188 0.164325 4.608081 -34.736108
0.330000 0.049500 46.664448 0.178176 4.716112 -35.527505
0.340000 0.051000 48.084138 0.192732 4.826226 -36.307173
0.350000 0.052500 49.504266 0.208000 4.938401 -37.075443
0.360000 0.054000 50.924841 0.223985 5.052611 -37.832629
0.370000 0.055500 52.345870 0.240692 5.168828 -38.579029
0.380000 0.057000 53.767360 0.258128 5.287023 -39.314927
0.390000 0.058500 55.189319 0.276295 5.407163 -40.040591
0.400000 0.060000 56.611753 0.295200 5.529217 -40.756275
0.410000 0.061500 58.034669 0.314845 5.653152 -41.462220
0.420000 0.063000 59.458073 0.335236 5.778934 -42.158655
0.430000 0.064500 60.881971 0.356376 5.906531 -42.845794
0.440000 0.066000 62.306370 0.378270 6.035910 -43.523840
0.450000 0.067500 63.731275 0.400921 6.167037 -44.192987
0.460000 0.069000 65.156692 0.424334 6.299880 -44.853415
0.470000 0.070500 66.582626 0.448513 6.434408 -45.505295
0.480000 0.072000 68.009082 0.473462 6.570589 -46.148786
0.490000 0.073500 69.436067 0.499187 6.708392 -46.784039
0.500000 0.075000 70.863584 0.525691 6.847789 -47.411197
0.510000 0.076500 72.291639 0.552980 6.988751 -48.030391
0.520000 0.078000 73.720238 0.581059 7.131251 -48.641746
0.530000 0.079500 75.149383 0.609934 7.275261 -49.245377
0.540000 0.081000 76.579081 0.639612 7.420757 -49.841393
0.550000 0.082500 78.009336 0.670098 7.567714 -50.429894
0.560000 0.084000 79.440153 0.701398 7.716109 -51.010975
0.570000 0.085500 80.871536 0.733522 7.865920 -51.584721
0.580000 0.087000 82.303490 0.766474 8.017127 -52.151215
0.590000 0.088500 83.736019 0.800265 8.169709 -52.710529
0.600000 0.090000 85.169128 0.834902 8.323648 -53.262733
0.610000 0.091500 86.602822 0.870394 8.478926 -53.807888
0.620000 0.093000 88.037104 0.906750 8.635528 -54.346054
0.630000 0.094500 89.471980 0.943980 8.793437 -54.877281
0.640000 0.096000 90.907454 0.982095 8.952641 -55.401619
0.650000 0.097500 92.343530 1.021105 9.113126 -55.919109
0.660000 0.099000 93.780213 1.061022 9.274880 -56.429791
0.670000 0.100500 95.217508 1.101857 9.437892 -56.933698
0.680000 0.102000 96.655420 1.143622 9.602153 -57.430862
0.690000 0.103500 98.093952 1.186330 9.767653 -57.921310
0.700000 0.105000 99.533111 1.229995 9.934386 -58.405064
0.710000 0.106500 100.972900 1.274630 10.102344 -58.882146
0.720000 0.108000 102.413324 1.320250 10.271521 -59.352570
0.730000 0.109500 103.854389 1.366869 10.441913 -59.816352
0.740000 0.111000 105.296100 1.414503 10.613515 -60.273503
0.750000 0.112500 106.738461 1.463167 10.786324 -60.724030
0.760000 0.114000 108.181479 1.512878 10.960339 -61.167939
0.770000 0.115500 109.625157 1.563652 11.135557 -61.605234
0.780000 0.117000 111.069501 1.615507 11.311978 -62.035917
0.790000 0.118500 112.514518 1.668461 11.489602 -62.459985
0.800000 0.120000 113.960212 1.722531 11.668430 -62.877436
0.810000 0.121500 115.406588 1.777737 11.848463 -63.288266
0.820000 0.123000 116.853654 1.834098 12.029704 -63.692468
0.830000 0.124500 118.301413 1.891634 12.212156 -64.090033
0.840000 0.126000 119.749874 1.950364 12.395823 -64.480952
0.850000 0.127500 121.199040 2.010310 12.580707 -64.865215
0.860000 0.129000 122.648919 2.071492 12.766816 -65.242808
0.870000 0.130500 124.099517 2.133932 12.954153 -65.613718
0.880000 0.132000 125.550840 2.197652 13.142725 -65.977930
0.890000 0.133500 127.002894 2.262674 13.332539 -66.335428
0.900000 0.135000 128.455686 2.329021 13.523601 -66.686196
0.910000 0.136500 129.909223 2.396717 13.715919 -67.030215
0.920000 0.138000 131.363511 2.465786 13.909502 -67.367468
0.930000 0.139500 132.818558 2.536250 14.104357 -67.697935
0.940000 0.141000 134.274370 2.608135 14.300494 -68.021597
0.950000 0.142500 135.730954 2.681466 14.497922 -68.338431
0.960000 0.144000 137.188318 2.756267 14.696651 -68.648418
0.970000 0.145500 138.646469 2.832565 14.896691 -68.951536
0.980000 0.147000 140.105414 2.910386 15.098053 -69.247762
0.990000 0.148500 141.565161 2.989755 15.300747 -69.537075
1.000000 0.150000 143.025718 3.070700 15.504785 -69.819451
1.010000 0.151500 144.487092 3.153247 15.710177 -70.094866
1.020000 0.153000 145.949291 3.237425 15.916937 -70.363299
1.030000 0.154500 147.412324 3.323259 16.125076 -70.624725
1.040000 0.156000 148.876199 3.410780 16.334607 -70.879119
1.050000 0.157500 150.340923 3.500015 16.545542 -71.126460
1.060000 0.159000 151.806505 3.590992 16.757894 -71.366721
1.070000 0.160500 153.272954 3.683741 16.971675 -71.599879
1.080000 0.162000 154.740278 3.778290 17.186901 -71.825910
1.090000 0.163500 156.208486 3.874670 17.403583 -72.044790
1.100000 0.165000 157.677587 3.972910 17.621736 -72.256494
1.110000 0.166500 159.147589 4.073040 17.841374 -72.460999
1.120000 0.168000 160.618502 4.175090 18.062511 -72.658279
1.130000 0.169500 162.090335 4.279090 18.285160 -72.848312
1.140000 0.171000 163.563096 4.385073 18.509336 -73.031073
1.150000 0.172500 165.036797 4.493067 18.735054 -73.206538
1.160000 0.174000 166.511445 4.603106 18.962328 -73.374684
1.170000 0.175500 167.987051 4.715219 19.191173 -73.535487
1.180000 0.177000 169.463624 4.829439 19.421604 -73.688924
1.190000 0.178500 170.941174 4.945797 19.653635 -73.834971
1.200000 0.180000 172.419711 5.064326 19.887282 -73.973606
1.210000 0.181500 173.899245 5.185057 20.122559 -74.104806
1.220000 0.183000 175.379785 5.308023 20.359482 -74.228548
1.230000 0.184500 176.861343 5.433256 20.598066 -74.344810
1.240000 0.186000 178.343929 5.560789 20.838325 -74.453570
1.250000 0.187500 179.827552 5.690655 21.080276 -74.554806
1.260000 0.189000 181.312223 5.822886 21.323933 -74.648496
1.270000 0.190500 182.797954 5.957515 21.569312 -74.734619
1.280000 0.192000 184.284754 6.094577 21.816427 -74.813154
1.290000 0.193500 185.772635 6.234103 22.065295 -74.884080
1.300000 0.195000 187.261606 6.376128 22.315930 -74.947376
1.310000 0.196500 188.751680 6.520684 22.568347 -75.003022
1.320000 0.198000 190.242867 6.667806 22.822563 -75.050998
1.330000 0.199500 191.735179 6.817527 23.078592 -75.091284
1.340000 0.201000 193.228626 6.969880 23.336449 -75.123861
1.350000 0.202500 194.723220 7.124900 23.596149 -75.148709
1.360000 0.204000 196.218972 7.282620 23.857708 -75.165810
1.370000 0.205500 197.715895 7.443075 24.121141 -75.175144
1.380000 0.207000 199.213998 7.606297 24.386463 -75.176693
1.390000 0.208500 200.713294 7.772322 24.653688 -75.170439
0.010000 0.001500 1.408691 0.000925 1.127533 -1.508973
0.020000 0.003000 2.818887 0.002512 1.628924 -2.976500
0.030000 0.004500 4.229993 0.004450 1.998472 -4.406313
0.040000 0.006000 5.641801 0.006670 2.300201 -5.800935
0.050000 0.007500 7.054202 0.009162 2.560216 -7.162508
0.060000 0.009000 8.467130 0.011936 2.792228 -8.492951
0.070000 0.010500 9.880547 0.015013 3.004446 -9.794025
0.080000 0.012000 11.294426 0.018415 3.202192 -11.067367
0.090000 0.013500 12.708753 0.022165 3.389109 -12.314506
0.100000 0.015000 14.123517 0.026284 3.567782 -13.536876
0.110000 0.016500 15.538712 0.030789 3.740098 -14.735825
0.120000 0.018000 16.954334 0.035697 3.907462 -15.912618
0.130000 0.019500 18.370383 0.041019 4.070932 -17.068446
0.140000 0.021000 19.786858 0.046764 4.231317 -18.204427
0.150000 0.022500 21.203758 0.052939 4.389237 -19.321612
0.160000 0.024000 22.621084 0.059545 4.545168 -20.420983
0.170000 0.025500 24.038837 0.066585 4.699476 -21.503461
0.180000 0.027000 25.457016 0.074054 4.852445 -22.569908
0.190000 0.028500 26.875622 0.081950 5.004288 -23.621123
0.200000 0.030000 28.294655 0.090266 5.155168 -24.657855
0.210000 0.031500 29.714114 0.098994 5.305207 -25.680796
0.220000 0.033000 31.133998 0.108125 5.454494 -26.690586
0.230000 0.034500 32.554307 0.117650 5.603090 -27.687820
0.240000 0.036000 33.975037 0.127558 5.751040 -28.673042
0.250000 0.037500 35.396189 0.137837 5.898370 -29.646755
0.260000 0.039000 36.817759 0.148475 6.045096 -30.609416
0.270000 0.040500 38.239744 0.159462 6.191222 -31.561443
0.280000 0.042000 39.662143 0.170784 6.336748 -32.503218
0.290000 0.043500 41.084953 0.182432 6.481669 -33.435085
0.300000 0.045000 42.508169 0.194393 6.625975 -34.357352
0.310000 0.046500 43.931789 0.206658 6.769654 -35.270297
0.320000 0.048000 45.355809 0.219216 6.912696 -36.174168
0.330000 0.049500 46.780227 0.232059 7.055088 -37.069183
0.340000 0.051000 48.205038 0.245180 7.196818 -37.955534
0.350000 0.052500 49.630238 0.258571 7.337876 -38.833389
0.360000 0.054000 51.055826 0.272227 7.478253 -39.702890
0.370000 0.055500 52.481796 0.286143 7.617943 -40.564161
0.380000 0.057000 53.908146 0.300316 7.756940 -41.417302
0.390000 0.058500 55.334872 0.314744 7.895242 -42.262397
0.400000 0.060000 56.761971 0.329426 8.032850 -43.099512
0.410000 0.061500 58.189441 0.344363 8.169765 -43.928695
0.420000 0.063000 59.617278 0.359558 8.305993 -44.749984
0.430000 0.064500 61.045480 0.375014 8.441543 -45.563398
0.440000 0.066000 62.474044 0.390736 8.576424 -46.368947
0.450000 0.067500 63.902969 0.406730 8.710650 -47.166628
0.460000 0.069000 65.332252 0.423005 8.844235 -47.956429
0.470000 0.070500 66.761893 0.439568 8.977199 -48.738327
0.480000 0.072000 68.191888 0.456433 9.109562 -49.512293
0.490000 0.073500 69.622239 0.473609 9.241347 -50.278288
0.500000 0.075000 71.052943 0.491111 9.372578 -51.036267
0.510000 0.076500 72.484001 0.508954 9.503282 -51.786179
0.520000 0.078000 73.915412 0.527154 9.633489 -52.527968
0.530000 0.079500 75.347177 0.545727 9.763230 -53.261572
0.540000 0.081000 76.779296 0.564694 9.892538 -53.986927
0.550000 0.082500 78.211769 0.584074 10.021447 -54.703963
0.560000 0.084000 79.644599 0.603889 10.149994 -55.412609
0.570000 0.085500 81.077787 0.624160 10.278215 -56.112791
0.580000 0.087000 82.511335 0.644912 10.406151 -56.804434
0.590000 0.088500 83.945245 0.666169 10.533842 -57.487459
0.600000 0.090000 85.379520 0.687957 10.661329 -58.161787
0.610000 0.091500 86.814162 0.710304 10.788655 -58.827341
0.620000 0.093000 88.249175 0.733237 10.915865 -59.484039
0.630000 0.094500 89.684564 0.756786 11.043002 -60.131803
0.640000 0.096000 91.120331 0.780980 11.170112 -60.770553
0.650000 0.097500 92.556481 0.805850 11.297242 -61.400210
0.660000 0.099000 93.993020 0.831429 11.424440 -62.020697
0.670000 0.100500 95.429951 0.857749 11.551752 -62.631937
0.680000 0.102000 96.867281 0.884844 11.679226 -63.233855
0.690000 0.103500 98.305016 0.912748 11.806913 -63.826378
0.700000 0.105000 99.743160 0.941496 11.934861 -64.409433
0.710000 0.106500 101.181722 0.971124 12.063119 -64.982950
0.720000 0.108000 102.620708 1.001669 12.191738 -65.546862
0.730000 0.109500 104.060124 1.033169 12.320767 -66.101104
0.740000 0.111000 105.499978 1.065660 12.450257 -66.645612
0.750000 0.112500 106.940279 1.099182 12.580258 -67.180326
0.760000 0.114000 108.381034 1.133773 12.710820 -67.705188
0.770000 0.115500 109.822250 1.169474 12.841995 -68.220143
0.780000 0.117000 111.263938 1.206323 12.973832 -68.725139
0.790000 0.118500 112.706106 1.244363 13.106382 -69.220126
0.800000 0.120000 114.148764 1.283633 13.239696 -69.705057
0.810000 0.121500 115.591919 1.324176 13.373823 -70.179890
0.820000 0.123000 117.035584 1.366032 13.508813 -70.644584
0.830000 0.124500 118.479767 1.409245 13.644716 -71.099102
0.840000 0.126000 119.924479 1.453856 13.781582 -71.543408
0.850000 0.127500 121.369731 1.499909 13.919460 -71.977472
0.860000 0.129000 122.815533 1.547446 14.058398 -72.401265
0.870000 0.130500 124.261897 1.596510 14.198446 -72.814763
0.880000 0.132000 125.708834 1.647145 14.339651 -73.217941
0.890000 0.133500 127.156355 1.699395 14.482061 -73.610783
0.900000 0.135000 128.604473 1.753303 14.625724 -73.993269
0.910000 0.136500 130.053199 1.808914 14.770686 -74.365388
0.920000 0.138000 131.502545 1.866271 14.916995 -74.727129
0.930000 0.139500 132.952525 1.925419 15.064695 -75.078482
0.940000 0.141000 134.403150 1.986402 15.213833 -75.419443
0.950000 0.142500 135.854435 2.049263 15.364454 -75.750009
0.960000 0.144000 137.306391 2.114049 15.516601 -76.070179
0.970000 0.145500 138.759032 2.180802 15.670320 -76.379955
0.980000 0.147000 140.212371 2.249567 15.825653 -76.679342
0.990000 0.148500 141.666423 2.320389 15.982644 -76.968346
1.000000 0.150000 143.121200 2.393313 16.141334 -77.246975
1.010000 0.151500 144.576718 2.468382 16.301766 -77.515240
1.020000 0.153000 146.032989 2.545640 16.463981 -77.773154
1.030000 0.154500 147.490029 2.625133 16.628018 -78.020730
1.040000 0.156000 148.947851 2.706904 16.793919 -78.257984
1.050000 0.157500 150.406471 2.790997 16.961723 -78.484933
1.060000 0.159000 151.865903 2.877457 17.131468 -78.701597
1.070000 0.160500 153.326162 2.966327 17.303192 -78.907995
1.080000 0.162000 154.787263 3.057652 17.476934 -79.104148
1.090000 0.163500 156.249221 3.151475 17.652730 -79.290079
1.100000 0.165000 157.712052 3.247840 17.830617 -79.465810
1.110000 0.166500 159.175770 3.346791 18.010631 -79.631365
1.120000 0.168000 160.640391 3.448371 18.192806 -79.786769
1.130000 0.169500 162.105932 3.552623 18.377178 -79.932047
1.140000 0.171000 163.572407 3.659592 18.563781 -80.067225
1.150000 0.172500 165.039832 3.769320 18.752648 -80.192328
1.160000 0.174000 166.508223 3.881850 18.943811 -80.307382
1.170000 0.175500 167.977597 3.997226 19.137305 -80.412414
1.180000 0.177000 169.447969 4.115490 19.333159 -80.507450
1.190000 0.178500 170.919356 4.236686 19.531406 -80.592516
1.200000 0.180000 172.391774 4.360855 19.732075 -80.667637
1.210000 0.181500 173.865239 4.488042 19.935198 -80.732840
1.220000 0.183000 175.339767 4.618287 20.140804 -80.788149
1.230000 0.184500 176.815376 4.751634 20.348922 -80.833589
1.240000 0.186000 178.292082 4.888126 20.559580 -80.869185
1.250000 0.187500 179.769901 5.027803 20.772806 -80.894959
1.260000 0.189000 181.248851 5.170710 20.988628 -80.910934
1.270000 0.190500 182.728947 5.316888 21.207073 -80.917133
1.280000 0.192000 184.210208 5.466378 21.428167 -80.913577
1.290000 0.193500 185.692650 5.619224 21.651937 -80.900284
1.300000 0.195000 187.176289 5.775466 21.878407 -80.877276
1.310000 0.196500 188.661144 5.935147 22.107603 -80.844569
1.320000 0.198000 190.147231 6.098309 22.339549 -80.802181
1.330000 0.199500 191.634567 6.264994 22.574271 -80.750128
1.340000 0.201000 193.123170 6.435242 22.811790 -80.688423
1.350000 0.202500 194.613057 6.609097 23.052131 -80.617082
1.360000 0.204000 196.104245 6.786599 23.295316 -80.536115
1.370000 0.205500 197.596751 6.967790 23.541368 -80.445534
1.380000 0.207000 199.090594 7.152711 23.790309 -80.345349
1.390000 0.208500 200.585790 7.341405 24.042160 -80.235567
0.010000 0.001500 1.408533 0.000766 1.021878 -1.494677
0.020000 0.003000 2.818250 0.001871 1.416698 -2.948637
0.030000 0.004500 4.228556 0.003003 1.679208 -4.364968
0.040000 0.006000 5.639242 0.004097 1.873725 -5.745704
0.050000 0.007500 7.050200 0.005149 2.026606 -7.092538
0.060000 0.009000 8.461366 0.006180 2.151792 -8.406969
0.070000 0.010500 9.872706 0.007225 2.257709 -9.690361
0.080000 0.012000 11.284199 0.008322 2.349884 -10.943971
0.090000 0.013500 12.695834 0.009515 2.432156 -12.168969
0.100000 0.015000 14.107609 0.010847 2.507298 -13.366452
0.110000 0.016500 15.519527 0.012361 2.577378 -14.537450
0.120000 0.018000 16.931591 0.014101 2.643970 -15.682935
0.130000 0.019500 18.343812 0.016107 2.708299 -16.803827
0.140000 0.021000 19.756198 0.018419 2.771328 -17.900998
0.150000 0.022500 21.168761 0.021075 2.833824 -18.975276
0.160000 0.024000 22.581514 0.024113 2.896402 -20.027447
0.170000 0.025500 23.994469 0.027566 2.959559 -21.058260
0.180000 0.027000 25.407640 0.031467 3.023701 -22.068431
0.190000 0.028500 26.821041 0.035849 3.089154 -23.058638
0.200000 0.030000 28.234686 0.040739 3.156186 -24.029533
0.210000 0.031500 29.648588 0.046166 3.225016 -24.981735
0.220000 0.033000 31.062762 0.052156 3.295819 -25.915838
0.230000 0.034500 32.477221 0.058733 3.368739 -26.832409
0.240000 0.036000 33.891980 0.065921 3.443889 -27.731990
0.250000 0.037500 35.307051 0.073740 3.521360 -28.615101
0.260000 0.039000 36.722448 0.082212 3.601222 -29.482237
0.270000 0.040500 38.138183 0.091354 3.683529 -30.333875
0.280000 0.042000 39.554269 0.101186 3.768319 -31.170470
0.290000 0.043500 40.970719 0.111722 3.855620 -31.992457
0.300000 0.045000 42.387545 0.122979 3.945449 -32.800255
0.310000 0.046500 43.804758 0.134971 4.037813 -33.594263
0.320000 0.048000 45.222370 0.147712 4.132713 -34.374865
0.330000 0.049500 46.640392 0.161214 4.230143 -35.142427
0.340000 0.051000 48.058835 0.175488 4.330093 -35.897300
0.350000 0.052500 49.477709 0.190546 4.432546 -36.639823
0.360000 0.054000 50.897024 0.206398 4.537483 -37.370316
0.370000 0.055500 52.316791 0.223054 4.644882 -38.089088
0.380000 0.057000 53.737019 0.240522 4.754717 -38.796436
0.390000 0.058500 55.157717 0.258811 4.866961 -39.492641
0.400000 0.060000 56.578895 0.277929 4.981585 -40.177974
0.410000 0.061500 58.000561 0.297883 5.098558 -40.852695
0.420000 0.063000 59.422724 0.318680 5.217849 -41.517051
0.430000 0.064500 60.845393 0.340328 5.339424 -42.171278
0.440000 0.066000 62.268575 0.362832 5.463251 -42.815604
0.450000 0.067500 63.692278 0.386198 5.589297 -43.450244
0.460000 0.069000 65.116509 0.410432 5.717527 -44.075405
0.470000 0.070500 66.541277 0.435541 5.847907 -44.691285
0.480000 0.072000 67.966589 0.461529 5.980404 -45.298072
0.490000 0.073500 69.392451 0.488401 6.114984 -45.895946
0.500000 0.075000 70.818871 0.516164 6.251614 -46.485079
0.510000 0.076500 72.245855 0.544822 6.390261 -47.065633
0.520000 0.078000 73.673410 0.574381 6.530892 -47.637765
0.530000 0.079500 75.101541 0.604845 6.673476 -48.201624
0.540000 0.081000 76.530256 0.636220 6.817981 -48.757350
0.550000 0.082500 77.959561 0.668511 6.964376 -49.305077
0.560000 0.084000 79.389461 0.701723 7.112631 -49.844935
0.570000 0.085500 80.819962 0.735861 7.262717 -50.377044
0.580000 0.087000 82.251071 0.770932 7.414606 -50.901519
0.590000 0.088500 83.682792 0.806940 7.568270 -51.418470
0.600000 0.090000 85.115131 0.843891 7.723681 -51.928001
0.610000 0.091500 86.548094 0.881792 7.880814 -52.430210
0.620000 0.093000 87.981687 0.920647 8.039642 -52.925190
0.630000 0.094500 89.415913 0.960465 8.200142 -53.413029
0.640000 0.096000 90.850780 1.001250 8.362290 -53.893811
0.650000 0.097500 92.286291 1.043009 8.526062 -54.367615
0.660000 0.099000 93.722452 1.085750 8.691437 -54.834514
0.670000 0.100500 95.159269 1.129479 8.858394 -55.294578
0.680000 0.102000 96.596745 1.174205 9.026911 -55.747874
0.690000 0.103500 98.034886 1.219933 9.196970 -56.194463
0.700000 0.105000 99.473698 1.266674 9.368551 -56.634402
0.710000 0.106500 100.913184 1.314433 9.541637 -57.067748
0.720000 0.108000 102.353351 1.363221 9.716210 -57.494550
0.730000 0.109500 103.794202 1.413045 9.892255 -57.914856
0.740000 0.111000 105.235743 1.463915 10.069754 -58.328711
0.750000 0.112500 106.677978 1.515839 10.248693 -58.736156
0.760000 0.114000 108.120913 1.568828 10.429059 -59.137229
0.770000 0.115500 109.564552 1.622892 10.610838 -59.531967
0.780000 0.117000 111.008900 1.678040 10.794016 -59.920401
0.790000 0.118500 112.453962 1.734283 10.978583 -60.302564
0.800000 0.120000 113.899743 1.791631 11.164527 -60.678482
0.810000 0.121500 115.346248 1.850097 11.351836 -61.048181
0.820000 0.123000 116.793482 1.909690 11.540502 -61.411684
0.830000 0.124500 118.241449 1.970424 11.730515 -61.769014
0.840000 0.126000 119.690155 2.032310 11.921865 -62.120188
0.850000 0.127500 121.139605 2.095359 12.114546 -62.465225
0.860000 0.129000 122.589803 2.159586 12.308550 -62.804140
0.870000 0.130500 124.040755 2.225002 12.503869 -63.136946
0.880000 0.132000 125.492466 2.291622 12.700498 -63.463655
0.890000 0.133500 126.944940 2.359458 12.898430 -63.784278
0.900000 0.135000 128.398184 2.428524 13.097661 -64.098824
0.910000 0.136500 129.852202 2.498835 13.298186 -64.407300
0.920000 0.138000 131.307000 2.570405 13.500000 -64.709712
0.930000 0.139500 132.762583 2.643248 13.703100 -65.006065
0.940000 0.141000 134.218955 2.717379 13.907483 -65.296363
0.950000 0.142500 135.676123 2.792815 14.113146 -65.580607
0.960000 0.144000 137.134093 2.869570 14.320087 -65.858800
0.970000 0.145500 138.592868 2.947660 14.528303 -66.130941
0.980000 0.147000 140.052456 3.027102 14.737794 -66.397029
0.990000 0.148500 141.512861 3.107912 14.948559 -66.657064
1.000000 0.150000 142.974089 3.190106 15.160596 -66.911043
1.010000 0.151500 144.436147 3.273701 15.373906 -67.158962
1.020000 0.153000 145.899039 3.358714 15.588489 -67.400817
1.030000 0.154500 147.362771 3.445164 15.804345 -67.636603
1.040000 0.156000 148.827350 3.533068 16.021476 -67.866316
1.050000 0.157500 150.292781 3.622442 16.239882 -68.089948
1.060000 0.159000 151.759071 3.713307 16.459565 -68.307494
1.070000 0.160500 153.226225 3.805680 16.680527 -68.518946
1.080000 0.162000 154.694249 3.899579 16.902769 -68.724297
1.090000 0.163500 156.163149 3.995024 17.126295 -68.923538
1.100000 0.165000 157.632933 4.092034 17.351108 -69.116661
1.110000 0.166500 159.103605 4.190628 17.577209 -69.303658
1.120000 0.168000 160.575173 4.290825 17.804603 -69.484518
1.130000 0.169500 162.047643 4.392646 18.033293 -69.659233
1.140000 0.171000 163.521021 4.496110 18.263283 -69.827792
1.150000 0.172500 164.995314 4.601236 18.494576 -69.990186
1.160000 0.174000 166.470529 4.708047 18.727177 -70.146404
1.170000 0.175500 167.946671 4.816561 18.961090 -70.296436
1.180000 0.177000 169.423749 4.926801 19.196320 -70.440271
1.190000 0.178500 170.901768 5.038785 19.432872 -70.577899
1.200000 0.180000 172.380735 5.152536 19.670750 -70.709309
1.210000 0.181500 173.860658 5.268075 19.909961 -70.834490
1.220000 0.183000 175.341543 5.385423 20.150508 -70.953430
1.230000 0.184500 176.823397 5.504602 20.392397 -71.066120
1.240000 0.186000 178.306228 5.625632 20.635635 -71.172547
1.250000 0.187500 179.790043 5.748536 20.880227 -71.272701
1.260000 0.189000 181.274848 5.873336 21.126179 -71.366571
1.270000 0.190500 182.760651 6.000054 21.373497 -71.454146
1.280000 0.192000 184.247460 6.128711 21.622187 -71.535416
1.290000 0.193500 185.735281 6.259331 21.872255 -71.610368
1.300000 0.195000 187.224123 6.391935 22.123708 -71.678994
1.310000 0.196500 188.713992 6.526546 22.376552 -71.741281
1.320000 0.198000 190.204897 6.663187 22.630793 -71.797220
1.330000 0.199500 191.696845 6.801880 22.886440 -71.846801
1.340000 0.201000 193.189843 6.942648 23.143497 -71.890013
1.350000 0.202500 194.683899 7.085514 23.401972 -71.926846
1.360000 0.204000 196.179022 7.230500 23.661873 -71.957290
1.370000 0.205500 197.675219 7.377630 23.923205 -71.981337
1.380000 0.207000 199.172497 7.526927 24.185975 -71.998976
1.390000 0.208500 200.670865 7.678414 24.450192 -72.010198
0.010000 0.001500 1.409185 0.001421 1.456582 -1.579820
0.020000 0.003000 2.820867 0.004499 2.288966 -3.114533
0.030000 0.004500 4.234452 0.008906 2.989338 -4.611817
0.040000 0.006000 5.649719 0.014525 3.619910 -6.077713
0.050000 0.007500 7.066538 0.021268 4.205119 -7.517570
0.060000 0.009000 8.484814 0.029049 4.757127 -8.936196
0.070000 0.010500 9.904468 0.037769 5.282712 -10.337889
0.080000 0.012000 11.325431 0.047318 5.785892 -11.726451
0.090000 0.013500 12.747633 0.057572 6.269132 -13.105192
0.100000 0.015000 14.171010 0.068400 6.733973 -14.476943
0.110000 0.016500 15.595493 0.079667 7.181393 -15.844072
0.120000 0.018000 17.021016 0.091233 7.612016 -17.208506
0.130000 0.019500 18.447512 0.102956 8.026250 -18.571764
0.140000 0.021000 19.874912 0.114701 8.424372 -19.934985
0.150000 0.022500 21.303148 0.126335 8.806591 -21.298965
0.160000 0.024000 22.732154 0.137731 9.173077 -22.664193
0.170000 0.025500 24.161862 0.148770 9.523992 -24.030883
0.180000 0.027000 25.592207 0.159345 9.859504 -25.399013
0.190000 0.028500 27.023124 0.169355 10.179798 -26.768352
0.200000 0.030000 28.454552 0.178710 10.485080 -28.138494
0.210000 0.031500 29.886431 0.187332 10.775581 -29.508882
0.220000 0.033000 31.318701 0.195153 11.051557 -30.878835
0.230000 0.034500 32.751308 0.202113 11.313289 -32.247569
0.240000 0.036000 34.184199 0.208166 11.561084 -33.614216
0.250000 0.037500 35.617323 0.213274 11.795267 -34.977841
0.260000 0.039000 37.050631 0.217410 12.016187 -36.337457
0.270000 0.040500 38.484080 0.220555 12.224207 -37.692038
0.280000 0.042000 39.917628 0.222700 12.419708 -39.040530
0.290000 0.043500 41.351234 0.223845 12.603081 -40.381861
0.300000 0.045000 42.784863 0.223999 12.774732 -41.714950
0.310000 0.046500 44.218481 0.223178 12.935071 -43.038713
0.320000 0.048000 45.652057 0.221405 13.084519 -44.352068
0.330000 0.049500 47.085563 0.218712 13.223501 -45.653946
0.340000 0.051000 48.518975 0.215137 13.352446 -46.943291
0.350000 0.052500 49.952269 0.210725 13.471785 -48.219066
0.360000 0.054000 51.385425 0.205528 13.581951 -49.480257
0.370000 0.055500 52.818427 0.199601 13.683377 -50.725879
0.380000 0.057000 54.251260 0.193008 13.776496 -51.954975
0.390000 0.058500 55.683912 0.185818 13.861737 -53.166625
0.400000 0.060000 57.116372 0.178102 13.939529 -54.359942
0.410000 0.061500 58.548633 0.169938 14.010296 -55.534083
0.420000 0.063000 59.980691 0.161409 14.074460 -56.688244
0.430000 0.064500 61.412542 0.152600 14.132437 -57.821670
0.440000 0.066000 62.844186 0.143600 14.184638 -58.933651
0.450000 0.067500 64.275624 0.134503 14.231469 -60.023528
0.460000 0.069000 65.706860 0.125403 14.273332 -61.090697
0.470000 0.070500 67.137899 0.116399 14.310618 -62.134606
0.480000 0.072000 68.568748 0.107590 14.343717 -63.154759
0.490000 0.073500 69.999416 0.099079 14.373007 -64.150719
0.500000 0.075000 71.429915 0.090969 14.398861 -65.122109
0.510000 0.076500 72.860256 0.083365 14.421644 -66.068609
0.520000 0.078000 74.290454 0.076370 14.441713 -66.989962
0.530000 0.079500 75.720524 0.070091 14.459417 -67.885972
0.540000 0.081000 77.150483 0.064632 14.475095 -68.756502
0.550000 0.082500 78.580349 0.060097 14.489078 -69.601477
0.560000 0.084000 80.010142 0.056590 14.501689 -70.420879
0.570000 0.085500 81.439882 0.054215 14.513241 -71.214749
0.580000 0.087000 82.869591 0.053071 14.524038 -71.983185
0.590000 0.088500 84.299292 0.053258 14.534373 -72.726337
0.600000 0.090000 85.729008 0.054874 14.544531 -73.444408
0.610000 0.091500 87.158763 0.058013 14.554786 -74.137648
0.620000 0.093000 88.588583 0.062769 14.565405 -74.806355
0.630000 0.094500 90.018493 0.069232 14.576642 -75.450866
0.640000 0.096000 91.448519 0.077489 14.588743 -76.071558
0.650000 0.097500 92.878689 0.087625 14.601943 -76.668843
0.660000 0.099000 94.309030 0.099723 14.616470 -77.243163
0.670000 0.100500 95.739570 0.113861 14.632538 -77.794987
0.680000 0.102000 97.170336 0.130116 14.650356 -78.324807
0.690000 0.103500 98.601358 0.148563 14.670122 -78.833133
0.700000 0.105000 100.032662 0.169272 14.692023 -79.320490
0.710000 0.106500 101.464280 0.192311 14.716240 -79.787416
0.720000 0.108000 102.896238 0.217747 14.742945 -80.234455
0.730000 0.109500 104.328567 0.245643 14.772298 -80.662152
0.740000 0.111000 105.761295 0.276061 14.804455 -81.071058
0.750000 0.112500 107.194451 0.309061 14.839563 -81.461717
0.760000 0.114000 108.628065 0.344699 14.877759 -81.834669
0.770000 0.115500 110.062165 0.383033 14.919176 -82.190446
0.780000 0.117000 111.496781 0.424116 14.963937 -82.529568
0.790000 0.118500 112.931941 0.468002 15.012161 -82.852544
0.800000 0.120000 114.367675 0.514743 15.063958 -83.159868
0.810000 0.121500 115.804011 0.564391 15.119433 -83.452015
0.820000 0.123000 117.240978 0.616996 15.178686 -83.729445
0.830000 0.124500 118.678605 0.672609 15.241810 -83.992597
0.840000 0.126000 120.116921 0.731278 15.308895 -84.241889
0.850000 0.127500 121.555953 0.793055 15.380023 -84.477720
0.860000 0.129000 122.995730 0.857989 15.455275 -84.700464
0.870000 0.130500 124.436281 0.926130 15.534724 -84.910475
0.880000 0.132000 125.877634 0.997529 15.618442 -85.108083
0.890000 0.133500 127.319817 1.072236 15.706496 -85.293593
0.900000 0.135000 128.762858 1.150305 15.798951 -85.467289
0.910000 0.136500 130.206786 1.231786 15.895867 -85.629430
0.920000 0.138000 131.651628 1.316734 15.997301 -85.780253
0.930000 0.139500 133.097412 1.405204 16.103310 -85.919968
0.940000 0.141000 134.544166 1.497252 16.213945 -86.048766
0.950000 0.142500 135.991919 1.592934 16.329258 -86.166813
0.960000 0.144000 137.440699 1.692309 16.449298 -86.274251
0.970000 0.145500 138.890533 1.795438 16.574110 -86.371203
0.980000 0.147000 140.341450 1.902382 16.703741 -86.457767
0.990000 0.148500 141.793478 2.013204 16.838234 -86.534021
1.000000 0.150000 143.246645 2.127970 16.977633 -86.600021
1.010000 0.151500 144.700980 2.246746 17.121977 -86.655803
1.020000 0.153000 146.156510 2.369600 17.271309 -86.701382
1.030000 0.154500 147.613266 2.496603 17.425669 -86.736755
1.040000 0.156000 149.071275 2.627828 17.585094 -86.761897
1.050000 0.157500 150.530566 2.763348 17.749625 -86.776767
1.060000 0.159000 151.991168 2.903239 17.919299 -86.781304
1.070000 0.160500 153.453112 3.047580 18.094154 -86.775431
1.080000 0.162000 154.916425 3.196450 18.274228 -86.759052
1.090000 0.163500 156.381138 3.349932 18.459558 -86.732056
1.100000 0.165000 157.847280 3.508108 18.650183 -86.694316
1.110000 0.166500 159.314882 3.671066 18.846139 -86.645688
1.120000 0.168000 160.783974 3.838891 19.047465 -86.586015
1.130000 0.169500 162.254586 4.011674 19.254197 -86.515125
1.140000 0.171000 163.726750 4.189506 19.466375 -86.432831
1.150000 0.172500 165.200496 4.372480 19.684035 -86.338935
1.160000 0.174000 166.675856 4.560690 19.907217 -86.233225
1.170000 0.175500 168.152861 4.754232 20.135960 -86.115477
1.180000 0.177000 169.631543 4.953205 20.370301 -85.985457
1.190000 0.178500 171.111935 5.157708 20.610281 -85.842919
1.200000 0.180000 172.594069 5.367842 20.855940 -85.687608
1.210000 0.181500 174.077978 5.583708 21.107317 -85.519258
1.220000 0.183000 175.563695 5.805409 21.364453 -85.337596
1.230000 0.184500 177.051253 6.033051 21.627389 -85.142340
1.240000 0.186000 178.540687 6.266739 21.896166 -84.933200
1.250000 0.187500 180.032030 6.506579 22.170825 -84.709882
1.260000 0.189000 181.525316 6.752678 22.451408 -84.472082
1.270000 0.190500 183.020581 7.005144 22.737957 -84.219493
1.280000 0.192000 184.517859 7.264084 23.030515 -83.951804
1.290000 0.193500 186.017185 7.529609 23.329124 -83.668699
1.300000 0.195000 187.518596 7.801826 23.633827 -83.369860
1.310000 0.196500 189.022127 8.080844 23.944667 -83.054965
1.320000 0.198000 190.527814 8.366773 24.261687 -82.723692
1.330000 0.199500 192.035694 8.659720 24.584930 -82.375718
1.340000 0.201000 193.545802 8.959795 24.914440 -82.010718
1.350000 0.202500 195.058178 9.267104 25.250259 -81.628371
1.360000 0.204000 196.572856 9.581756 25.592432 -81.228355
1.370000 0.205500 198.089876 9.903855 25.941000 -80.810352
1.380000 0.207000 199.609274 10.233507 26.296007 -80.374045
1.390000 0.208500 201.131088 10.570816 26.657496 -79.919122
0.010000 0.001500 1.408577 0.000809 1.051258 -1.492623
0.020000 0.003000 2.818426 0.002045 1.475252 -2.944744
0.030000 0.004500 4.228950 0.003393 1.766750 -4.359453
0.040000 0.006000 5.639940 0.004785 1.990064 -5.738808
0.050000 0.007500 7.051287 0.006217 2.171538 -7.084537
0.060000 0.009000 8.462926 0.007706 2.325099 -8.398175
0.070000 0.010500 9.874821 0.009284 2.459155 -9.681119
0.080000 0.012000 11.286951 0.010986 2.579216 -10.934665
0.090000 0.013500 12.699303 0.012853 2.689101 -12.160018
0.100000 0.015000 14.111873 0.014923 2.791566 -13.358309
0.110000 0.016500 15.524663 0.017235 2.888659 -14.530604
0.120000 0.018000 16.937675 0.019828 2.981938 -15.677906
0.130000 0.019500 18.350916 0.022738 3.072607 -16.801168
0.140000 0.021000 19.764394 0.026000 3.161613 -17.901292
0.150000 0.022500 21.178118 0.029647 3.249704 -18.979133
0.160000 0.024000 22.592099 0.033709 3.337478 -20.035506
0.170000 0.025500 24.006348 0.038216 3.425417 -21.071184
0.180000 0.027000 25.420875 0.043194 3.513907 -22.086905
0.190000 0.028500 26.835693 0.048668 3.603262 -23.083371
0.200000 0.030000 28.250812 0.054661 3.693734 -24.061250
0.210000 0.031500 29.666244 0.061195 3.785526 -25.021180
0.220000 0.033000 31.082000 0.068289 3.878801 -25.963770
0.230000 0.034500 32.498092 0.075961 3.973688 -26.889599
0.240000 0.036000 33.914530 0.084228 4.070289 -27.799221
0.250000 0.037500 35.331326 0.093104 4.168683 -28.693162
0.260000 0.039000 36.748488 0.102602 4.268927 -29.571928
0.270000 0.040500 38.166028 0.112736 4.371066 -30.435997
0.280000 0.042000 39.583955 0.123517 4.475129 -31.285828
0.290000 0.043500 41.002279 0.134953 4.581133 -32.121857
0.300000 0.045000 42.421009 0.147055 4.689087 -32.944501
0.310000 0.046500 43.840153 0.159830 4.798991 -33.754155
0.320000 0.048000 45.259720 0.173286 4.910839 -34.551199
0.330000 0.049500 46.679719 0.187428 5.024619 -35.335991
0.340000 0.051000 48.100156 0.202263 5.140313 -36.108875
0.350000 0.052500 49.521040 0.217796 5.257902 -36.870176
0.360000 0.054000 50.942378 0.234031 5.377362 -37.620206
0.370000 0.055500 52.364176 0.250972 5.498665 -38.359259
0.380000 0.057000 53.786442 0.268623 5.621785 -39.087616
0.390000 0.058500 55.209181 0.286988 5.746691 -39.805543
0.400000 0.060000 56.632401 0.306068 5.873353 -40.513293
0.410000 0.061500 58.056107 0.325868 6.001738 -41.211106
0.420000 0.063000 59.480304 0.346389 6.131813 -41.899210
0.430000 0.064500 60.904999 0.367634 6.263547 -42.577821
0.440000 0.066000 62.330196 0.389605 6.396907 -43.247144
0.450000 0.067500 63.755901 0.412305 6.531860 -43.907371
0.460000 0.069000 65.182118 0.435736 6.668373 -44.558685
0.470000 0.070500 66.608852 0.459899 6.806415 -45.201260
0.480000 0.072000 68.036109 0.484798 6.945954 -45.835259
0.490000 0.073500 69.463891 0.510434 7.086959 -46.460836
0.500000 0.075000 70.892205 0.536811 7.229400 -47.078136
0.510000 0.076500 72.321054 0.563931 7.373248 -47.687296
0.520000 0.078000 73.750441 0.591796 7.518475 -48.288445
0.530000 0.079500 75.180372 0.620411 7.665052 -48.881704
0.540000 0.081000 76.610849 0.649778 7.812953 -49.467186
0.550000 0.082500 78.041878 0.679901 7.962153 -50.044998
0.560000 0.084000 79.473461 0.710783 8.112626 -50.615240
0.570000 0.085500 80.905602 0.742429 8.264349 -51.178005
0.580000 0.087000 82.338305 0.774844 8.417299 -51.733380
0.590000 0.088500 83.771574 0.808032 8.571454 -52.281447
0.600000 0.090000 85.205411 0.841998 8.726794 -52.822280
0.610000 0.091500 86.639822 0.876747 8.883299 -53.355951
0.620000 0.093000 88.074808 0.912286 9.040950 -53.882525
0.630000 0.094500 89.510374 0.948620 9.199729 -54.402062
0.640000 0.096000 90.946524 0.985756 9.359621 -54.914618
0.650000 0.097500 92.383259 1.023701 9.520608 -55.420245
0.660000 0.099000 93.820585 1.062462 9.682677 -55.918989
0.670000 0.100500 95.258504 1.102047 9.845814 -56.410893
0.680000 0.102000 96.697021 1.142463 10.010006 -56.895998
0.690000 0.103500 98.136137 1.183720 10.175240 -57.374339
0.700000 0.105000 99.575858 1.225825 10.341507 -57.845949
0.710000 0.106500 101.016187 1.268789 10.508795 -58.310857
0.720000 0.108000 102.457126 1.312621 10.677096 -58.769089
0.730000 0.109500 103.898681 1.357330 10.846400 -59.220668
0.740000 0.111000 105.340854 1.402928 11.016702 -59.665615
0.750000 0.112500 106.783649 1.449424 11.187993 -60.103949
0.760000 0.114000 108.227070 1.496831 11.360267 -60.535684
0.770000 0.115500 109.671122 1.545159 11.533520 -60.960834
0.780000 0.117000 111.115806 1.594421 11.707746 -61.379411
0.790000 0.118500 112.561129 1.644629 11.882942 -61.791423
0.800000 0.120000 114.007093 1.695795 12.059105 -62.196877
0.810000 0.121500 115.453702 1.747933 12.236232 -62.595780
0.820000 0.123000 116.900962 1.801056 12.414322 -62.988134
0.830000 0.124500 118.348875 1.855178 12.593372 -63.373941
0.840000 0.126000 119.797446 1.910313 12.773382 -63.753204
0.850000 0.127500 121.246680 1.966476 12.954353 -64.125920
0.860000 0.129000 122.696581 2.023681 13.136285 -64.492088
0.870000 0.130500 124.147153 2.081943 13.319178 -64.851705
0.880000 0.132000 125.598401 2.141279 13.503034 -65.204766
0.890000 0.133500 127.050329 2.201704 13.687856 -65.551267
0.900000 0.135000 128.502942 2.263235 13.873646 -65.891201
0.910000 0.136500 129.956245 2.325887 14.060406 -66.224562
0.920000 0.138000 131.410243 2.389678 14.248141 -66.551341
0.930000 0.139500 132.864941 2.454625 14.436853 -66.871530
0.940000 0.141000 134.320343 2.520745 14.626548 -67.185120
0.950000 0.142500 135.776455 2.588056 14.817230 -67.492101
0.960000 0.144000 137.233282 2.656576 15.008904 -67.792464
0.970000 0.145500 138.690829 2.726324 15.201575 -68.086197
0.980000 0.147000 140.149102 2.797318 15.395248 -68.373290
0.990000 0.148500 141.608105 2.869576 15.589931 -68.653731
1.000000 0.150000 143.067844 2.943118 15.785629 -68.927510
1.010000 0.151500 144.528326 3.017964 15.982349 -69.194613
1.020000 0.153000 145.989555 3.094132 16.180098 -69.455029
1.030000 0.154500 147.451537 3.171643 16.378883 -69.708747
1.040000 0.156000 148.914279 3.250517 16.578711 -69.955753
1.050000 0.157500 150.377785 3.330774 16.779590 -70.196036
1.060000 0.159000 151.842063 3.412434 16.981528 -70.429584
1.070000 0.160500 153.307118 3.495519 17.184533 -70.656384
1.080000 0.162000 154.772955 3.580048 17.388614 -70.876424
1.090000 0.163500 156.239583 3.666044 17.593778 -71.089693
1.100000 0.165000 157.707006 3.753528 17.800035 -71.296179
1.110000 0.166500 159.175231 3.842520 18.007393 -71.495869
1.120000 0.168000 160.644265 3.933042 18.215861 -71.688753
1.130000 0.169500 162.114114 4.025117 18.425449 -71.874820
1.140000 0.171000 163.584784 4.118766 18.636165 -72.054058
1.150000 0.172500 165.056283 4.214011 18.848020 -72.226457
1.160000 0.174000 166.528618 4.310875 19.061022 -72.392006
1.170000 0.175500 168.001794 4.409379 19.275180 -72.550697
1.180000 0.177000 169.475820 4.509546 19.490506 -72.702519
1.190000 0.178500 170.950701 4.611399 19.707009 -72.847463
1.200000 0.180000 172.426446 4.714960 19.924697 -72.985520
1.210000 0.181500 173.903060 4.820253 20.143582 -73.116682
1.220000 0.183000 175.380552 4.927299 20.363674 -73.240942
1.230000 0.184500 176.858929 5.036122 20.584981 -73.358291
1.240000 0.186000 178.338198 5.146745 20.807515 -73.468723
1.250000 0.187500 179.818366 5.259191 21.031286 -73.572231
1.260000 0.189000 181.299441 5.373483 21.256303 -73.668809
1.270000 0.190500 182.781431 5.489644 21.482577 -73.758452
1.280000 0.192000 184.264343 5.607698 21.710118 -73.841155
1.290000 0.193500 185.748184 5.727667 21.938936 -73.916913
1.300000 0.195000 187.232963 5.849575 22.169041 -73.985723
1.310000 0.196500 188.718687 5.973446 22.400444 -74.047581
1.320000 0.198000 190.205365 6.099302 22.633155 -74.102485
1.330000 0.199500 191.693003 6.227167 22.867183 -74.150432
1.340000 0.201000 193.181610 6.357065 23.102540 -74.191421
1.350000 0.202500 194.671195 6.489019 23.339234 -74.225450
1.360000 0.204000 196.161764 6.623051 23.577277 -74.252519
1.370000 0.205500 197.653327 6.759186 23.816678 -74.272628
1.380000 0.207000 199.145892 6.897447 24.057447 -74.285778
1.390000 0.208500 200.639465 7.037857 24.299594 -74.291970
0.010000 0.001500 1.408652 0.000885 1.101426 -1.502389
0.020000 0.003000 2.818729 0.002352 1.576310 -2.963752
0.030000 0.004500 4.229636 0.004087 1.919109 -4.387598
0.040000 0.006000 5.641164 0.006023 2.193944 -5.776288
0.050000 0.007500 7.053203 0.008151 2.427003 -7.131816
0.060000 0.009000 8.465689 0.010483 2.632071 -8.455965
0.070000 0.010500 9.878583 0.013043 2.817427 -9.750370
0.080000 0.012000 11.291861 0.015860 2.988457 -11.016548
0.090000 0.013500 12.705510 0.018959 3.148863 -12.255916
0.100000 0.015000 14.119519 0.022370 3.301290 -13.469806
0.110000 0.016500 15.533887 0.026116 3.447678 -14.659470
0.120000 0.018000 16.948611 0.030220 3.589485 -15.826087
0.130000 0.019500 18.363692 0.034703 3.727817 -16.970772
0.140000 0.021000 19.779134 0.039583 3.863528 -18.094574
0.150000 0.022500 21.194939 0.044872 3.997280 -19.198484
0.160000 0.024000 22.611110 0.050584 4.129587 -20.283434
0.170000 0.025500 24.027652 0.056727 4.260855 -21.350305
0.180000 0.027000 25.444568 0.063309 4.391396 -22.399925
0.190000 0.028500 26.861861 0.070333 4.521456 -23.433071
0.200000 0.030000 28.279537 0.077804 4.651224 -24.450476
0.210000 0.031500 29.697597 0.085722 4.780845 -25.452824
0.220000 0.033000 31.116044 0.094086 4.910429 -26.440758
0.230000 0.034500 32.534882 0.102894 5.040056 -27.414879
0.240000 0.036000 33.954112 0.112143 5.169786 -28.375746
0.250000 0.037500 35.373737 0.121829 5.299657 -29.323882
0.260000 0.039000 36.793758 0.131948 5.429694 -30.259773
0.270000 0.040500 38.214176 0.142493 5.559911 -31.183870
0.280000 0.042000 39.634993 0.153459 5.690312 -32.096591
0.290000 0.043500 41.056209 0.164840 5.820894 -32.998321
0.300000 0.045000 42.477824 0.176630 5.951649 -33.889417
0.310000 0.046500 43.899839 0.188822 6.082564 -34.770205
0.320000 0.048000 45.322254 0.201411 6.213624 -35.640985
0.330000 0.049500 46.745068 0.214391 6.344812 -36.502033
0.340000 0.051000 48.168282 0.227756 6.476110 -37.353597
0.350000 0.052500 49.591894 0.241501 6.607500 -38.195904
0.360000 0.054000 51.015904 0.255623 6.738963 -39.029159
0.370000 0.055500 52.440312 0.270117 6.870480 -39.853547
0.380000 0.057000 53.865116 0.284981 7.002037 -40.669234
0.390000 0.058500 55.290317 0.300212 7.133616 -41.476365
0.400000 0.060000 56.715912 0.315810 7.265203 -42.275072
0.410000 0.061500 58.141902 0.331774 7.396787 -43.065468
0.420000 0.063000 59.568286 0.348103 7.528356 -43.847652
0.430000 0.064500 60.995064 0.364801 7.659901 -44.621711
0.440000 0.066000 62.422233 0.381869 7.791416 -45.387716
0.450000 0.067500 63.849795 0.399311 7.922895 -46.145727
0.460000 0.069000 65.277749 0.417131 8.054336 -46.895794
0.470000 0.070500 66.706094 0.435334 8.185737 -47.637955
0.480000 0.072000 68.134831 0.453928 8.317100 -48.372239
0.490000 0.073500 69.563959 0.472920 8.448428 -49.098667
0.500000 0.075000 70.993479 0.492319 8.579726 -49.817249
0.510000 0.076500 72.423392 0.512134 8.711001 -50.527991
0.520000 0.078000 73.853696 0.532376 8.842261 -51.230889
0.530000 0.079500 75.284395 0.553056 8.973517 -51.925935
0.540000 0.081000 76.715487 0.574189 9.104782 -52.613115
0.550000 0.082500 78.146976 0.595788 9.236069 -53.292407
0.560000 0.084000 79.578861 0.617867 9.367394 -53.963788
0.570000 0.085500 81.011145 0.640442 9.498773 -54.627229
0.580000 0.087000 82.443830 0.663531 9.630227 -55.282697
0.590000 0.088500 83.876917 0.687151 9.761773 -55.930155
0.600000 0.090000 85.310409 0.711322 9.893435 -56.569566
0.610000 0.091500 86.744309 0.736061 10.025233 -57.200887
0.620000 0.093000 88.178619 0.761391 10.157193 -57.824074
0.630000 0.094500 89.613342 0.787333 10.289339 -58.439081
0.640000 0.096000 91.048483 0.813908 10.421696 -59.045862
0.650000 0.097500 92.484043 0.841141 10.554292 -59.644367
0.660000 0.099000 93.920028 0.869056 10.687154 -60.234547
0.670000 0.100500 95.356441 0.897676 10.820312 -60.816352
0.680000 0.102000 96.793287 0.927027 10.953794 -61.389729
0.690000 0.103500 98.230570 0.957137 11.087631 -61.954628
0.700000 0.105000 99.668295 0.988031 11.221854 -62.510998
0.710000 0.106500 101.106467 1.019739 11.356494 -63.058788
0.720000 0.108000 102.545091 1.052287 11.491583 -63.597946
0.730000 0.109500 103.984173 1.085705 11.627154 -64.128422
0.740000 0.111000 105.423720 1.120022 11.763241 -64.650166
0.750000 0.112500 106.863736 1.155270 11.899876 -65.163129
0.760000 0.114000 108.304229 1.191479 12.037094 -65.667265
0.770000 0.115500 109.745204 1.228679 12.174929 -66.162524
0.780000 0.117000 111.186670 1.266904 12.313415 -66.648863
0.790000 0.118500 112.628632 1.306185 12.452588 -67.126236
0.800000 0.120000 114.071098 1.346555 12.592482 -67.594601
0.810000 0.121500 115.514076 1.388048 12.733132 -68.053917
0.820000 0.123000 116.957573 1.430697 12.874574 -68.504143
0.830000 0.124500 118.401597 1.474537 13.016843 -68.945241
0.840000 0.126000 119.846157 1.519602 13.159975 -69.377176
0.850000 0.127500 121.291261 1.565927 13.304006 -69.799912
0.860000 0.129000 122.736917 1.613547 13.448970 -70.213417
0.870000 0.130500 124.183135 1.662497 13.594904 -70.617661
0.880000 0.132000 125.629923 1.712815 13.741843 -71.012613
0.890000 0.133500 127.077291 1.764534 13.889822 -71.398249
0.900000 0.135000 128.525248 1.817693 14.038877 -71.774542
0.910000 0.136500 129.973804 1.872328 14.189042 -72.141470
0.920000 0.138000 131.422969 1.928474 14.340354 -72.499012
0.930000 0.139500 132.872752 1.986170 14.492846 -72.847150
0.940000 0.141000 134.323164 2.045452 14.646554 -73.185867
0.950000 0.142500 135.774215 2.106358 14.801512 -73.515148
0.960000 0.144000 137.225917 2.168924 14.957754 -73.834980
0.970000 0.145500 138.678278 2.233190 15.115315 -74.145353
0.980000 0.147000 140.131311 2.299191 15.274227 -74.446259
0.990000 0.148500 141.585027 2.366966 15.434525 -74.737690
1.000000 0.150000 143.039436 2.436552 15.596241 -75.019642
1.010000 0.151500 144.494551 2.507987 15.759409 -75.292112
1.020000 0.153000 145.950381 2.581310 15.924061 -75.555100
1.030000 0.154500 147.406941 2.656557 16.090230 -75.808605
1.040000 0.156000 148.864240 2.733767 16.257947 -76.052631
1.050000 0.157500 150.322291 2.812977 16.427243 -76.287182
1.060000 0.159000 151.781106 2.894225 16.598151 -76.512263
1.070000 0.160500 153.240697 2.977549 16.770700 -76.727884
1.080000 0.162000 154.701077 3.062987 16.944922 -76.934052
1.090000 0.163500 156.162258 3.150576 17.120846 -77.130779
1.100000 0.165000 157.624253 3.240353 17.298502 -77.318076
1.110000 0.166500 159.087074 3.332356 17.477919 -77.495957
1.120000 0.168000 160.550733 3.426623 17.659127 -77.664438
1.130000 0.169500 162.015245 3.523191 17.842153 -77.823533
1.140000 0.171000 163.480621 3.622096 18.027026 -77.973260
1.150000 0.172500 164.946876 3.723377 18.213773 -78.113638
1.160000 0.174000 166.414022 3.827069 18.402423 -78.244686
1.170000 0.175500 167.882072 3.933210 18.593000 -78.366424
1.180000 0.177000 169.351039 4.041837 18.785533 -78.478873
1.190000 0.178500 170.820938 4.152985 18.980047 -78.582056
1.200000 0.180000 172.291782 4.266692 19.176567 -78.675994
1.210000 0.181500 173.763584 4.382994 19.375119 -78.760713
1.220000 0.183000 175.236358 4.501926 19.575728 -78.836235
1.230000 0.184500 176.710118 4.623526 19.778417 -78.902585
1.240000 0.186000 178.184877 4.747828 19.983212 -78.959789
1.250000 0.187500 179.660650 4.874868 20.190134 -79.007871
1.260000 0.189000 181.137450 5.004682 20.399208 -79.046858
1.270000 0.190500 182.615292 5.137306 20.610456 -79.076775
1.280000 0.192000 184.094189 5.272774 20.823900 -79.097650
1.290000 0.193500 185.574155 5.411122 21.039563 -79.109507
1.300000 0.195000 187.055206 5.552385 21.257465 -79.112375
1.310000 0.196500 188.537354 5.696597 21.477628 -79.106279
1.320000 0.198000 190.020614 5.843793 21.700072 -79.091245
1.330000 0.199500 191.505001 5.994007 21.924818 -79.067301
1.340000 0.201000 192.990529 6.147274 22.151885 -79.034473
1.350000 0.202500 194.477212 6.303628 22.381294 -78.992785
1.360000 0.204000 195.965065 6.463103 22.613062 -78.942266
1.370000 0.205500 197.454102 6.625733 22.847210 -78.882939
1.380000 0.207000 198.944337 6.791552 23.083754 -78.814830
1.390000 0.208500 200.435786 6.960593 23.322715 -78.737964
0.010000 0.001500 1.408569 0.000803 1.046203 -1.503173
0.020000 0.003000 2.818398 0.002022 1.466021 -2.965068
0.030000 0.004500 4.228893 0.003349 1.753991 -4.389017
0.040000 0.006000 5.639846 0.004720 1.974325 -5.777199
0.050000 0.007500 7.051150 0.006132 2.153302 -7.131426
0.060000 0.009000 8.462743 0.007605 2.304797 -8.453305
0.070000 0.010500 9.874590 0.009174 2.437177 -9.744300
0.080000 0.012000 11.286671 0.010875 2.555917 -11.005762
0.090000 0.013500 12.698975 0.012750 2.664805 -12.238953
0.100000 0.015000 14.111499 0.014838 2.766568 -13.445056
0.110000 0.016500 15.524243 0.017179 2.863227 -14.625186
0.120000 0.018000 16.937214 0.019812 2.956316 -15.780394
0.130000 0.019500 18.350417 0.022773 3.047017 -16.911677
0.140000 0.021000 19.763861 0.026096 3.136254 -18.019979
0.150000 0.022500 21.177557 0.029814 3.224755 -19.106198
0.160000 0.024000 22.591514 0.033957 3.313100 -20.171184
0.170000 0.025500 24.005745 0.038553 3.401752 -21.215749
0.180000 0.027000 25.420259 0.043629 3.491080 -22.240663
0.190000 0.028500 26.835069 0.049207 3.581382 -23.246661
0.200000 0.030000 28.250187 0.055310 3.672893 -24.234441
0.210000 0.031500 29.665623 0.061957 3.765803 -25.204668
0.220000 0.033000 31.081389 0.069167 3.860260 -26.157976
0.230000 0.034500 32.497495 0.076957 3.956380 -27.094968
0.240000 0.036000 33.913953 0.085341 4.054254 -28.016218
0.250000 0.037500 35.330773 0.094332 4.153948 -28.922273
0.260000 0.039000 36.747965 0.103944 4.255510 -29.813653
0.270000 0.040500 38.165538 0.114185 4.358973 -30.690852
0.280000 0.042000 39.583503 0.125067 4.464358 -31.554342
0.290000 0.043500 41.001868 0.136597 4.571673 -32.404570
0.300000 0.045000 42.420641 0.148784 4.680920 -33.241959
0.310000 0.046500 43.839832 0.161634 4.792091 -34.066914
0.320000 0.048000 45.259448 0.175154 4.905174 -34.879818
0.330000 0.049500 46.679497 0.189348 5.020149 -35.681034
0.340000 0.051000 48.099987 0.204221 5.136996 -36.470905
0.350000 0.052500 49.520924 0.219779 5.255690 -37.249757
0.360000 0.054000 50.942315 0.236024 5.376202 -38.017899
0.370000 0.055500 52.364167 0.252961 5.498503 -38.775623
0.380000 0.057000 53.786486 0.270592 5.622561 -39.523203
0.390000 0.058500 55.209278 0.288922 5.748346 -40.260901
0.400000 0.060000 56.632549 0.307952 5.875824 -40.988961
0.410000 0.061500 58.056305 0.327687 6.004962 -41.707614
0.420000 0.063000 59.480551 0.348129 6.135727 -42.417078
0.430000 0.064500 60.905292 0.369281 6.268087 -43.117557
0.440000 0.066000 62.330533 0.391146 6.402009 -43.809243
0.450000 0.067500 63.756279 0.413728 6.537461 -44.492315
0.460000 0.069000 65.182534 0.437031 6.674412 -45.166944
0.470000 0.070500 66.609305 0.461058 6.812833 -45.833286
0.480000 0.072000 68.036594 0.485812 6.952693 -46.491487
0.490000 0.073500 69.464406 0.511300 7.093965 -47.141687
0.500000 0.075000 70.892747 0.537524 7.236621 -47.784011
0.510000 0.076500 72.321619 0.564491 7.380636 -48.418579
0.520000 0.078000 73.751027 0.592207 7.525985 -49.045501
0.530000 0.079500 75.180975 0.620676 7.672644 -49.664878
0.540000 0.081000 76.611468 0.649905 7.820590 -50.276803
0.550000 0.082500 78.042509 0.679902 7.969804 -50.881364
0.560000 0.084000 79.474102 0.710674 8.120265 -51.478639
0.570000 0.085500 80.906252 0.742228 8.271956 -52.068700
0.580000 0.087000 82.338963 0.774573 8.424857 -52.651613
0.590000 0.088500 83.772238 0.807719 8.578955 -53.227438
0.600000 0.090000 85.206081 0.841674 8.734235 -53.796228
0.610000 0.091500 86.640497 0.876448 8.890682 -54.358032
0.620000 0.093000 88.075491 0.912053 9.048286 -54.912893
0.630000 0.094500 89.511065 0.948500 9.207034 -55.460849
0.640000 0.096000 90.947224 0.985799 9.366918 -56.001934
0.650000 0.097500 92.383973 1.023965 9.527930 -56.536175
0.660000 0.099000 93.821316 1.063010 9.690061 -57.063599
0.670000 0.100500 95.259257 1.102946 9.853306 -57.584225
0.680000 0.102000 96.697801 1.143790 10.017659 -58.098071
0.690000 0.103500 98.136953 1.185554 10.183117 -58.605150
0.700000 0.105000 99.576716 1.228255 10.349677 -59.105472
0.710000 0.106500 101.017096 1.271909 10.517336 -59.599044
0.720000 0.108000 102.458098 1.316531 10.686094 -60.085870
0.730000 0.109500 103.899727 1.362140 10.855950 -60.565952
0.740000 0.111000 105.341987 1.408753 11.026906 -61.039288
0.750000 0.112500 106.784883 1.456387 11.198963 -61.505874
0.760000 0.114000 108.228422 1.505063 11.372125 -61.965704
0.770000 0.115500 109.672608 1.554798 11.546394 -62.418770
0.780000 0.117000 111.117448 1.605614 11.721775 -62.865061
0.790000 0.118500 112.562945 1.657530 11.898272 -63.304566
0.800000 0.120000 114.009107 1.710568 12.075893 -63.737271
0.810000 0.121500 115.455939 1.764749 12.254643 -64.163161
0.820000 0.123000 116.903447 1.820095 12.434530 -64.582218
0.830000 0.124500 118.351637 1.876630 12.615561 -64.994424
0.840000 0.126000 119.800516 1.934375 12.797745 -65.399760
0.850000 0.127500 121.250089 1.993355 12.981092 -65.798205
0.860000 0.129000 122.700364 2.053594 13.165611 -66.189737
0.870000 0.130500 124.151346 2.115117 13.351313 -66.574334
0.880000 0.132000 125.603043 2.177948 13.538208 -66.951973
0.890000 0.133500 127.055462 2.242113 13.726308 -67.322627
0.900000 0.135000 128.508609 2.307639 13.915625 -67.686273
0.910000 0.136500 129.962492 2.374551 14.106170 -68.042885
0.920000 0.138000 131.417118 2.442877 14.297958 -68.392436
0.930000 0.139500 132.872495 2.512644 14.491001 -68.734899
0.940000 0.141000 134.328629 2.583881 14.685313 -69.070247
0.950000 0.142500 135.785529 2.656614 14.880908 -69.398452
0.960000 0.144000 137.243203 2.730873 15.077800 -69.719487
0.970000 0.145500 138.701659 2.806687 15.276004 -70.033322
0.980000 0.147000 140.160904 2.884086 15.475536 -70.339929
0.990000 0.148500 141.620947 2.963098 15.676410 -70.639279
1.000000 0.150000 143.081796 3.043755 15.878643 -70.931343
1.010000 0.151500 144.543461 3.126087 16.082250 -71.216092
1.020000 0.153000 146.005949 3.210125 16.287247 -71.493497
1.030000 0.154500 147.469269 3.295900 16.493652 -71.763529
1.040000 0.156000 148.933431 3.383444 16.701480 -72.026157
1.050000 0.157500 150.398443 3.472789 16.910748 -72.281354
1.060000 0.159000 151.864315 3.563966 17.121475 -72.529090
1.070000 0.160500 153.331055 3.657009 17.333676 -72.769336
1.080000 0.162000 154.798674 3.751950 17.547371 -73.002063
1.090000 0.163500 156.267181 3.848822 17.762575 -73.227241
1.100000 0.165000 157.736586 3.947659 17.979307 -73.444843
1.110000 0.166500 159.206898 4.048495 18.197584 -73.654839
1.120000 0.168000 160.678128 4.151363 18.417426 -73.857202
1.130000 0.169500 162.150285 4.256298 18.638849 -74.051903
1.140000 0.171000 163.623380 4.363334 18.861873 -74.238913
1.150000 0.172500 165.097424 4.472505 19.086515 -74.418206
1.160000 0.174000 166.572426 4.583847 19.312793 -74.589754
1.170000 0.175500 168.048398 4.697395 19.540727 -74.753529
1.180000 0.177000 169.525349 4.813184 19.770334 -74.909504
1.190000 0.178500 171.003292 4.931249 20.001633 -75.057652
1.200000 0.180000 172.482236 5.051626 20.234643 -75.197948
1.210000 0.181500 173.962193 5.174352 20.469383 -75.330363
1.220000 0.183000 175.443174 5.299461 20.705870 -75.454873
1.230000 0.184500 176.925191 5.426991 20.944123 -75.571451
1.240000 0.186000 178.408254 5.556978 21.184162 -75.680072
1.250000 0.187500 179.892376 5.689457 21.426004 -75.780711
1.260000 0.189000 181.377567 5.824467 21.669669 -75.873342
1.270000 0.190500 182.863841 5.962043 21.915174 -75.957941
1.280000 0.192000 184.351207 6.102222 22.162538 -76.034483
1.290000 0.193500 185.839679 6.245042 22.411780 -76.102944
1.300000 0.195000 187.329269 6.390540 22.662918 -76.163300
1.310000 0.196500 188.819988 6.538753 22.915971 -76.215527
1.320000 0.198000 190.311849 6.689717 23.170956 -76.259601
1.330000 0.199500 191.804865 6.843471 23.427893 -76.295500
1.340000 0.201000 193.299046 7.000052 23.686798 -76.323201
1.350000 0.202500 194.794408 7.159497 23.947692 -76.342679
1.360000 0.204000 196.290960 7.321845 24.210590 -76.353914
1.370000 0.205500 197.788718 7.487132 24.475512 -76.356882
1.380000 0.207000 199.287692 7.655396 24.742475 -76.351562
1.390000 0.208500 200.787897 7.826675 25.011498 -76.337931
0.010000 0.001500 1.408570 0.000804 1.046428 -1.520618
0.020000 0.003000 2.818403 0.002033 1.467528 -2.998501
0.030000 0.004500 4.228909 0.003382 1.757584 -4.437318
0.040000 0.006000 5.639884 0.004793 1.980673 -5.839457
0.050000 0.007500 7.051222 0.006266 2.162975 -7.206909
0.060000 0.009000 8.462865 0.007823 2.318281 -8.541441
0.070000 0.010500 9.874776 0.009498 2.454884 -9.844664
0.080000 0.012000 11.286938 0.011328 2.578191 -11.118069
0.090000 0.013500 12.699341 0.013354 2.691926 -12.363047
0.100000 0.015000 14.111981 0.015612 2.798756 -13.580902
0.110000 0.016500 15.524861 0.018141 2.900650 -14.772865
0.120000 0.018000 16.937984 0.020975 2.999086 -15.940096
0.130000 0.019500 18.351356 0.024148 3.095197 -17.083693
0.140000 0.021000 19.764987 0.027689 3.189860 -18.204693
0.150000 0.022500 21.178885 0.031626 3.283759 -19.304082
0.160000 0.024000 22.593058 0.035984 3.377432 -20.382790
0.170000 0.025500 24.007518 0.040785 3.471300 -21.441704
0.180000 0.027000 25.422274 0.046050 3.565696 -22.481659
0.190000 0.028500 26.837335 0.051796 3.660882 -23.503450
0.200000 0.030000 28.252712 0.058039 3.757062 -24.507828
0.210000 0.031500 29.668413 0.064794 3.854393 -25.495506
0.220000 0.033000 31.084449 0.072071 3.952996 -26.467157
0.230000 0.034500 32.500827 0.079881 4.052960 -27.423417
0.240000 0.036000 33.917557 0.088233 4.154352 -28.364889
0.250000 0.037500 35.334646 0.097135 4.257216 -29.292140
0.260000 0.039000 36.752102 0.106592 4.361580 -30.205706
0.270000 0.040500 38.169932 0.116610 4.467460 -31.106092
0.280000 0.042000 39.588144 0.127194 4.574859 -31.993773
0.290000 0.043500 41.006744 0.138346 4.683773 -32.869195
0.300000 0.045000 42.425739 0.150071 4.794190 -33.732779
0.310000 0.046500 43.845133 0.162370 4.906093 -34.584916
0.320000 0.048000 45.264934 0.175246 5.019461 -35.425977
0.330000 0.049500 46.685146 0.188701 5.134269 -36.256305
0.340000 0.051000 48.105775 0.202736 5.250490 -37.076221
0.350000 0.052500 49.526825 0.217354 5.368096 -37.886026
0.360000 0.054000 50.948301 0.232557 5.487056 -38.686000
0.370000 0.055500 52.370207 0.248346 5.607342 -39.476400
0.380000 0.057000 53.792549 0.264724 5.728922 -40.257468
0.390000 0.058500 55.215328 0.281694 5.851768 -41.029426
0.400000 0.060000 56.638551 0.299258 5.975850 -41.792480
0.410000 0.061500 58.062220 0.317421 6.101140 -42.546819
0.420000 0.063000 59.486340 0.336186 6.227613 -43.292615
0.430000 0.064500 60.910913 0.355558 6.355241 -44.030030
0.440000 0.066000 62.335944 0.375543 6.484002 -44.759207
0.450000 0.067500 63.761436 0.396146 6.613872 -45.480279
0.460000 0.069000 65.187393 0.417374 6.744832 -46.193366
0.470000 0.070500 66.613819 0.439235 6.876862 -46.898576
0.480000 0.072000 68.040716 0.461736 7.009945 -47.596006
0.490000 0.073500 69.468089 0.484887 7.144065 -48.285742
0.500000 0.075000 70.895941 0.508697 7.279210 -48.967862
0.510000 0.076500 72.324276 0.533178 7.415367 -49.642432
0.520000 0.078000 73.753097 0.558341 7.552526 -50.309513
0.530000 0.079500 75.182409 0.584197 7.690680 -50.969155
0.540000 0.081000 76.612216 0.610762 7.829823 -51.621400
0.550000 0.082500 78.042521 0.638049 7.969948 -52.266285
0.560000 0.084000 79.473329 0.666072 8.111055 -52.903840
0.570000 0.085500 80.904644 0.694849 8.253142 -53.534087
0.580000 0.087000 82.336470 0.724396 8.396210 -54.157043
0.590000 0.088500 83.768813 0.754731 8.540260 -54.772721
0.600000 0.090000 85.201677 0.785873 8.685297 -55.381126
0.610000 0.091500 86.635066 0.817842 8.831326 -55.982262
0.620000 0.093000 88.068987 0.850657 8.978354 -56.576126
0.630000 0.094500 89.503444 0.884342 9.126389 -57.162710
0.640000 0.096000 90.938442 0.918918 9.275441 -57.742006
0.650000 0.097500 92.373988 0.954409 9.425520 -58.314000
0.660000 0.099000 93.810087 0.990839 9.576639 -58.878674
0.670000 0.100500 95.246746 1.028232 9.728812 -59.436009
0.680000 0.102000 96.683969 1.066616 9.882052 -59.985982
0.690000 0.103500 98.121765 1.106016 10.036376 -60.528569
0.700000 0.105000 99.560139 1.146461 10.191801 -61.063742
0.710000 0.106500 100.999099 1.187978 10.348345 -61.591472
0.720000 0.108000 102.438651 1.230598 10.506025 -62.111727
0.730000 0.109500 103.878803 1.274350 10.664863 -62.624475
0.740000 0.111000 105.319562 1.319266 10.824879 -63.129681
0.750000 0.112500 106.760936 1.365377 10.986094 -63.627308
0.760000 0.114000 108.202933 1.412715 11.148531 -64.117321
0.770000 0.115500 109.645561 1.461314 11.312214 -64.599679
0.780000 0.117000 111.088828 1.511208 11.477165 -65.074343
0.790000 0.118500 112.532744 1.562431 11.643409 -65.541274
0.800000 0.120000 113.977317 1.615020 11.810973 -66.000429
0.810000 0.121500 115.422555 1.669010 11.979881 -66.451766
0.820000 0.123000 116.868470 1.724438 12.150159 -66.895243
0.830000 0.124500 118.315069 1.781342 12.321836 -67.330815
0.840000 0.126000 119.762362 1.839760 12.494939 -67.758439
0.850000 0.127500 121.210361 1.899730 12.669495 -68.178070
0.860000 0.129000 122.659074 1.961294 12.845533 -68.589663
0.870000 0.130500 124.108512 2.024490 13.023082 -68.993171
0.880000 0.132000 125.558687 2.089360 13.202171 -69.388551
0.890000 0.133500 127.009608 2.155945 13.382830 -69.775754
0.900000 0.135000 128.461287 2.224288 13.565089 -70.154734
0.910000 0.136500 129.913736 2.294431 13.748979 -70.525445
0.920000 0.138000 131.366965 2.366417 13.934529 -70.887838
0.930000 0.139500 132.820987 2.440290 14.121770 -71.241866
0.940000 0.141000 134.275814 2.516096 14.310735 -71.587482
0.950000 0.142500 135.731457 2.593878 14.501454 -71.924636
0.960000 0.144000 137.187930 2.673682 14.693959 -72.253280
0.970000 0.145500 138.645245 2.755556 14.888282 -72.573366
0.980000 0.147000 140.103415 2.839545 15.084455 -72.884843
0.990000 0.148500 141.562453 2.925696 15.282510 -73.187663
1.000000 0.150000 143.022372 3.014058 15.482479 -73.481775
1.010000 0.151500 144.483186 3.104678 15.684395 -73.767128
1.020000 0.153000 145.944908 3.197606 15.888291 -74.043673
1.030000 0.154500 147.407554 3.292890 16.094198 -74.311357
1.040000 0.156000 148.871135 3.390581 16.302150 -74.570128
1.050000 0.157500 150.335668 3.490729 16.512180 -74.819935
1.060000 0.159000 151.801167 3.593385 16.724320 -75.060725
1.070000 0.160500 153.267646 3.698599 16.938604 -75.292444
1.080000 0.162000 154.735120 3.806424 17.155065 -75.515039
1.090000 0.163500 156.203606 3.916911 17.373735 -75.728454
1.100000 0.165000 157.673117 4.030113 17.594647 -75.932635
1.110000 0.166500 159.143670 4.146084 17.817835 -76.127526
1.120000 0.168000 160.615280 4.264877 18.043332 -76.313070
1.130000 0.169500 162.087963 4.386545 18.271171 -76.489209
1.140000 0.171000 163.561737 4.511143 18.501384 -76.655887
1.150000 0.172500 165.036616 4.638726 18.734006 -76.813043
1.160000 0.174000 166.512618 4.769348 18.969068 -76.960618
1.170000 0.175500 167.989759 4.903066 19.206604 -77.098552
1.180000 0.177000 169.468056 5.039935 19.446646 -77.226783
1.190000 0.178500 170.947527 5.180012 19.689228 -77.345249
1.200000 0.180000 172.428189 5.323353 19.934383 -77.453887
1.210000 0.181500 173.910059 5.470016 20.182142 -77.552632
1.220000 0.183000 175.393155 5.620057 20.432539 -77.641420
1.230000 0.184500 176.877494 5.773534 20.685607 -77.720184
1.240000 0.186000 178.363096 5.930506 20.941377 -77.788857
1.250000 0.187500 179.849978 6.091031 21.199883 -77.847372
1.260000 0.189000 181.338159 6.255167 21.461156 -77.895660
1.270000 0.190500 182.827656 6.422974 21.725229 -77.933650
1.280000 0.192000 184.318490 6.594510 21.992134 -77.961272
1.290000 0.193500 185.810678 6.769835 22.261902 -77.978454
1.300000 0.195000 187.304240 6.949010 22.534566 -77.985124
1.310000 0.196500 188.799196 7.132093 22.810158 -77.981207
1.320000 0.198000 190.295564 7.319145 23.088709 -77.966629
1.330000 0.199500 191.793365 7.510226 23.370250 -77.941315
1.340000 0.201000 193.292617 7.705397 23.654813 -77.905188
1.350000 0.202500 194.793342 7.904719 23.942429 -77.858172
1.360000 0.204000 196.295558 8.108253 24.233129 -77.800187
1.370000 0.205500 197.799287 8.316059 24.526944 -77.731155
1.380000 0.207000 199.304548 8.528198 24.823905 -77.650998
1.390000 0.208500 200.811363 8.744732 25.124042 -77.559634
0.010000 0.001500 1.408665 0.000897 1.109893 -1.492094
0.020000 0.003000 2.818777 0.002396 1.592394 -2.943893
0.030000 0.004500 4.229740 0.004179 1.942207 -4.358628
0.040000 0.006000 5.641341 0.006175 2.223570 -5.738506
0.050000 0.007500 7.053471 0.008374 2.462755 -7.085399
0.060000 0.009000 8.466063 0.010788 2.673616 -8.400985
0.070000 0.010500 9.879077 0.013440 2.864489 -9.686803
0.080000 0.012000 11.292490 0.016359 3.040812 -10.944282
0.090000 0.013500 12.706286 0.019572 3.206335 -12.174757
0.100000 0.015000 14.120456 0.023109 3.363745 -13.379485
0.110000 0.016500 15.534998 0.026997 3.515025 -14.559646
0.120000 0.018000 16.949910 0.031261 3.661668 -15.716358
0.130000 0.019500 18.365194 0.035925 3.804816 -16.850673
0.140000 0.021000 19.780852 0.041007 3.945357 -17.963588
0.150000 0.022500 21.196890 0.046527 4.083981 -19.056047
0.160000 0.024000 22.613310 0.052500 4.221235 -20.128941
0.170000 0.025500 24.030117 0.058938 4.357545 -21.183112
0.180000 0.027000 25.447318 0.065853 4.493252 -22.219360
0.190000 0.028500 26.864916 0.073252 4.628623 -23.238436
0.200000 0.030000 28.282916 0.081143 4.763866 -24.241054
0.210000 0.031500 29.701323 0.089529 4.899146 -25.227883
0.220000 0.033000 31.120141 0.098415 5.034589 -26.199559
0.230000 0.034500 32.539375 0.107801 5.170289 -27.156678
0.240000 0.036000 33.959027 0.117687 5.306318 -28.099801
0.250000 0.037500 35.379102 0.128072 5.442726 -29.029456
0.260000 0.039000 36.799602 0.138955 5.579548 -29.946140
0.270000 0.040500 38.220531 0.150332 5.716804 -30.850318
0.280000 0.042000 39.641889 0.162199 5.854505 -31.742426
0.290000 0.043500 41.063680 0.174552 5.992652 -32.622872
0.300000 0.045000 42.485906 0.187387 6.131239 -33.492037
0.310000 0.046500 43.908567 0.200697 6.270257 -34.350277
0.320000 0.048000 45.331665 0.214478 6.409690 -35.197923
0.330000 0.049500 46.755201 0.228724 6.549519 -36.035284
0.340000 0.051000 48.179176 0.243430 6.689725 -36.862645
0.350000 0.052500 49.603590 0.258590 6.830285 -37.680273
0.360000 0.054000 51.028443 0.274199 6.971176 -38.488411
0.370000 0.055500 52.453737 0.290251 7.112374 -39.287287
0.380000 0.057000 53.879470 0.306743 7.253857 -40.077109
0.390000 0.058500 55.305643 0.323668 7.395601 -40.858069
0.400000 0.060000 56.732255 0.341025 7.537583 -41.630342
0.410000 0.061500 58.159307 0.358808 7.679781 -42.394089
0.420000 0.063000 59.586797 0.377015 7.822175 -43.149455
0.430000 0.064500 61.014726 0.395644 7.964744 -43.896573
0.440000 0.066000 62.443093 0.414692 8.107472 -44.635563
0.450000 0.067500 63.871898 0.434159 8.250340 -45.366533
0.460000 0.069000 65.301140 0.454044 8.393333 -46.089578
0.470000 0.070500 66.730819 0.474346 8.536437 -46.804786
0.480000 0.072000 68.160934 0.495067 8.679640 -47.512230
0.490000 0.073500 69.591485 0.516209 8.822931 -48.211979
0.500000 0.075000 71.022473 0.537773 8.966301 -48.904090
0.510000 0.076500 72.453895 0.559762 9.109741 -49.588611
0.520000 0.078000 73.885753 0.582180 9.253246 -50.265586
0.530000 0.079500 75.318046 0.605032 9.396811 -50.935047
0.540000 0.081000 76.750775 0.628323 9.540433 -51.597024
0.550000 0.082500 78.183939 0.652058 9.684109 -52.251537
0.560000 0.084000 79.617539 0.676244 9.827841 -52.898603
0.570000 0.085500 81.051574 0.700889 9.971629 -53.538231
0.580000 0.087000 82.486046 0.726001 10.115475 -54.170427
0.590000 0.088500 83.920955 0.751589 10.259383 -54.795191
0.600000 0.090000 85.356302 0.777662 10.403359 -55.412520
0.610000 0.091500 86.792088 0.804230 10.547409 -56.022407
0.620000 0.093000 88.228313 0.831305 10.691539 -56.624838
0.630000 0.094500 89.664979 0.858899 10.835759 -57.219801
0.640000 0.096000 91.102087 0.887023 10.980078 -57.807277
0.650000 0.097500 92.539639 0.915691 11.124507 -58.387245
0.660000 0.099000 93.977637 0.944917 11.269058 -58.959682
0.670000 0.100500 95.416081 0.974715 11.413742 -59.524564
0.680000 0.102000 96.854975 1.005100 11.558574 -60.081861
0.690000 0.103500 98.294319 1.036088 11.703568 -60.631545
0.700000 0.105000 99.734118 1.067696 11.848739 -61.173585
0.710000 0.106500 101.174372 1.099939 11.994103 -61.707948
0.720000 0.108000 102.615085 1.132836 12.139676 -62.234600
0.730000 0.109500 104.056260 1.166405 12.285476 -62.753506
0.740000 0.111000 105.497899 1.200665 12.431521 -63.264630
0.750000 0.112500 106.940006 1.235634 12.577829 -63.767936
0.760000 0.114000 108.382584 1.271332 12.724418 -64.263387
0.770000 0.115500 109.825636 1.307780 12.871310 -64.750944
0.780000 0.117000 111.269167 1.344999 13.018523 -65.230570
0.790000 0.118500 112.713180 1.383009 13.166079 -65.702226
0.800000 0.120000 114.157680 1.421833 13.313998 -66.165874
0.810000 0.121500 115.602670 1.461493 13.462301 -66.621476
0.820000 0.123000 117.048154 1.502011 13.611011 -67.068993
0.830000 0.124500 118.494139 1.543410 13.760149 -67.508388
0.840000 0.126000 119.940627 1.585715 13.909738 -67.939624
0.850000 0.127500 121.387625 1.628948 14.059801 -68.362664
0.860000 0.129000 122.835136 1.673135 14.210359 -68.777470
0.870000 0.130500 124.283168 1.718299 14.361437 -69.184008
0.880000 0.132000 125.731724 1.764466 14.513058 -69.582242
0.890000 0.133500 127.180810 1.811662 14.665244 -69.972139
0.900000 0.135000 128.630433 1.859911 14.818021 -70.353665
0.910000 0.136500 130.080598 1.909240 14.971410 -70.726788
0.920000 0.138000 131.531310 1.959676 15.125438 -71.091477
0.930000 0.139500 132.982578 2.011244 15.280126 -71.447702
0.940000 0.141000 134.434405 2.063971 15.435500 -71.795434
0.950000 0.142500 135.886801 2.117885 15.591583 -72.134645
0.960000 0.144000 137.339770 2.173013 15.748399 -72.465310
0.970000 0.145500 138.793319 2.229382 15.905974 -72.787403
0.980000 0.147000 140.247456 2.287020 16.064329 -73.100901
0.990000 0.148500 141.702188 2.345955 16.223491 -73.405782
1.000000 0.150000 143.157522 2.406215 16.383482 -73.702025
1.010000 0.151500 144.613466 2.467828 16.544328 -73.989612
1.020000 0.153000 146.070026 2.530823 16.706051 -74.268525
1.030000 0.154500 147.527210 2.595227 16.868675 -74.538748
1.040000 0.156000 148.985027 2.661069 17.032225 -74.800266
1.050000 0.157500 150.443484 2.728378 17.196724 -75.053069
1.060000 0.159000 151.902589 2.797183 17.362196 -75.297143
1.070000 0.160500 153.362350 2.867512 17.528663 -75.532481
1.080000 0.162000 154.822776 2.939394 17.696150 -75.759075
1.090000 0.163500 156.283875 3.012857 17.864678 -75.976919
1.100000 0.165000 157.745655 3.087932 18.034272 -76.186009
1.110000 0.166500 159.208125 3.164646 18.204954 -76.386344
1.120000 0.168000 160.671293 3.243028 18.376746 -76.577921
1.130000 0.169500 162.135169 3.323106 18.549671 -76.760743
1.140000 0.171000 163.599761 3.404911 18.723750 -76.934813
1.150000 0.172500 165.065079 3.488470 18.899007 -77.100135
1.160000 0.174000 166.531130 3.573811 19.075462 -77.256716
1.170000 0.175500 167.997926 3.660964 19.253137 -77.404564
1.180000 0.177000 169.465474 3.749956 19.432054 -77.543689
1.190000 0.178500 170.933783 3.840817 19.612232 -77.674102
1.200000 0.180000 172.402865 3.933573 19.793694 -77.795817
1.210000 0.181500 173.872727 4.028253 19.976459 -77.908848
1.220000 0.183000 175.343380 4.124886 20.160547 -78.013212
1.230000 0.184500 176.814833 4.223498 20.345979 -78.108928
1.240000 0.186000 178.287096 4.324117 20.532775 -78.196014
1.250000 0.187500 179.760179 4.426771 20.720953 -78.274493
1.260000 0.189000 181.234091 4.531486 20.910532 -78.344386
1.270000 0.190500 182.708842 4.638290 21.101532 -78.405718
1.280000 0.192000 184.184442 4.747210 21.293971 -78.458515
1.290000 0.193500 185.660902 4.858271 21.487867 -78.502804
1.300000 0.195000 187.138231 4.971502 21.683238 -78.538612
1.310000 0.196500 188.616440 5.086926 21.880102 -78.565971
1.320000 0.198000 190.095538 5.204572 22.078475 -78.584911
1.330000 0.199500 191.575536 5.324463 22.278376 -78.595464
1.340000 0.201000 193.056444 5.446626 22.479820 -78.597663
1.350000 0.202500 194.538272 5.571085 22.682824 -78.591544
1.360000 0.204000 196.021030 5.697867 22.887403 -78.577142
1.370000 0.205500 197.504730 5.826994 23.093575 -78.554494
1.380000 0.207000 198.989380 5.958492 23.301353 -78.523637
1.390000 0.208500 200.474992 6.092385 23.510753 -78.484610
0.010000 0.001500 1.408730 0.000964 1.153223 -1.525896
0.020000 0.003000 2.819044 0.002674 1.681195 -3.008981
0.030000 0.004500 4.230351 0.004820 2.077947 -4.453398
0.040000 0.006000 5.642444 0.007338 2.407327 -5.861980
0.050000 0.007500 7.055215 0.010214 2.695299 -7.237142
0.060000 0.009000 8.468599 0.013458 2.955446 -8.581058
0.070000 0.010500 9.882556 0.017085 3.195856 -9.895723
0.080000 0.012000 11.297061 0.021111 3.421742 -11.182992
0.090000 0.013500 12.712095 0.025552 3.636641 -12.444592
0.100000 0.015000 14.127646 0.030419 3.843041 -13.682143
0.110000 0.016500 15.543705 0.035722 4.042738 -14.897154
0.120000 0.018000 16.960267 0.041466 4.237051 -16.091041
0.130000 0.019500 18.377326 0.047650 4.426961 -17.265122
0.140000 0.021000 19.794877 0.054274 4.613202 -18.420629
0.150000 0.022500 21.212917 0.061329 4.796328 -19.558703
0.160000 0.024000 22.631442 0.068807 4.976753 -20.680406
0.170000 0.025500 24.050447 0.076697 5.154789 -21.786717
0.180000 0.027000 25.469928 0.084983 5.330668 -22.878540
0.190000 0.028500 26.889880 0.093651 5.504563 -23.956704
0.200000 0.030000 28.310298 0.102681 5.676596 -25.021968
0.210000 0.031500 29.731176 0.112056 5.846857 -26.075025
0.220000 0.033000 31.152508 0.121757 6.015407 -27.116501
0.230000 0.034500 32.574289 0.131762 6.182286 -28.146963
0.240000 0.036000 33.996511 0.142054 6.347518 -29.166919
0.250000 0.037500 35.419167 0.152612 6.511118 -30.176824
0.260000 0.039000 36.842251 0.163417 6.673091 -31.177078
0.270000 0.040500 38.265754 0.174450 6.833438 -32.168037
0.280000 0.042000 39.689671 0.185695 6.992157 -33.150009
0.290000 0.043500 41.113992 0.197136 7.149245 -34.123260
0.300000 0.045000 42.538711 0.208757 7.304698 -35.088018
0.310000 0.046500 43.963821 0.220546 7.458515 -36.044471
0.320000 0.048000 45.389313 0.232491 7.610694 -36.992777
0.330000 0.049500 46.815181 0.244581 7.761238 -37.933059
0.340000 0.051000 48.241418 0.256809 7.910153 -38.865415
0.350000 0.052500 49.668016 0.269169 8.057446 -39.789913
0.360000 0.054000 51.094969 0.281657 8.203131 -40.706598
0.370000 0.055500 52.522271 0.294269 8.347222 -41.615494
0.380000 0.057000 53.949915 0.307007 8.489740 -42.516603
0.390000 0.058500 55.377896 0.319871 8.630708 -43.409910
0.400000 0.060000 56.806209 0.332866 8.770154 -44.295384
0.410000 0.061500 58.234849 0.345998 8.908108 -45.172978
0.420000 0.063000 59.663810 0.359274 9.044604 -46.042633
0.430000 0.064500 61.093089 0.372705 9.179681 -46.904278
0.440000 0.066000 62.522683 0.386302 9.313380 -47.757832
0.450000 0.067500 63.952588 0.400081 9.445745 -48.603205
0.460000 0.069000 65.382801 0.414055 9.576824 -49.440299
0.470000 0.070500 66.813320 0.428244 9.706666 -50.269009
0.480000 0.072000 68.244143 0.442666 9.835326 -51.089227
0.490000 0.073500 69.675270 0.457344 9.962858 -51.900838
0.500000 0.075000 71.106699 0.472301 10.089320 -52.703723
0.510000 0.076500 72.538430 0.487562 10.214772 -53.497763
0.520000 0.078000 73.970464 0.503152 10.339276 -54.282835
0.530000 0.079500 75.402800 0.519101 10.462896 -55.058816
0.540000 0.081000 76.835441 0.535439 10.585697 -55.825580
0.550000 0.082500 78.268389 0.552196 10.707747 -56.583003
0.560000 0.084000 79.701645 0.569406 10.829113 -57.330963
0.570000 0.085500 81.135213 0.587103 10.949865 -58.069336
0.580000 0.087000 82.569096 0.605322 11.070073 -58.798002
0.590000 0.088500 84.003298 0.624100 11.189810 -59.516841
0.600000 0.090000 85.437823 0.643476 11.309148 -60.225739
0.610000 0.091500 86.872677 0.663489 11.428159 -60.924580
0.620000 0.093000 88.307863 0.684179 11.546918 -61.613255
0.630000 0.094500 89.743390 0.705588 11.665499 -62.291657
0.640000 0.096000 91.179262 0.727758 11.783976 -62.959683
0.650000 0.097500 92.615486 0.750734 11.902424 -63.617234
0.660000 0.099000 94.052071 0.774559 12.020919 -64.264214
0.670000 0.100500 95.489023 0.799279 12.139535 -64.900533
0.680000 0.102000 96.926351 0.824940 12.258348 -65.526105
0.690000 0.103500 98.364064 0.851590 12.377432 -66.140848
0.700000 0.105000 99.802171 0.879275 12.496863 -66.744685
0.710000 0.106500 101.240680 0.908044 12.616715 -67.337544
0.720000 0.108000 102.679603 0.937947 12.737064 -67.919357
0.730000 0.109500 104.118949 0.969033 12.857982 -68.490062
0.740000 0.111000 105.558729 1.001353 12.979543 -69.049602
0.750000 0.112500 106.998955 1.034956 13.101822 -69.597923
0.760000 0.114000 108.439638 1.069894 13.224890 -70.134977
0.770000 0.115500 109.880789 1.106220 13.348821 -70.660722
0.780000 0.117000 111.322421 1.143984 13.473685 -71.175117
0.790000 0.118500 112.764547 1.183239 13.599553 -71.678129
0.800000 0.120000 114.207180 1.224038 13.726496 -72.169729
0.810000 0.121500 115.650332 1.266434 13.854584 -72.649891
0.820000 0.123000 117.094018 1.310481 13.983885 -73.118594
0.830000 0.124500 118.538251 1.356231 14.114468 -73.575821
0.840000 0.126000 119.983046 1.403739 14.246400 -74.021559
0.850000 0.127500 121.428418 1.453058 14.379747 -74.455798
0.860000 0.129000 122.874380 1.504243 14.514575 -74.878533
0.870000 0.130500 124.320949 1.557348 14.650950 -75.289761
0.880000 0.132000 125.768139 1.612427 14.788934 -75.689482
0.890000 0.133500 127.215967 1.669535 14.928592 -76.077701
0.900000 0.135000 128.664448 1.728727 15.069986 -76.454423
0.910000 0.136500 130.113599 1.790057 15.213177 -76.819658
0.920000 0.138000 131.563435 1.853581 15.358225 -77.173416
0.930000 0.139500 133.013974 1.919352 15.505191 -77.515710
0.940000 0.141000 134.465233 1.987427 15.654133 -77.846556
0.950000 0.142500 135.917228 2.057860 15.805109 -78.165970
0.960000 0.144000 137.369977 2.130706 15.958175 -78.473970
0.970000 0.145500 138.823498 2.206021 16.113389 -78.770574
0.980000 0.147000 140.277808 2.283860 16.270805 -79.055802
0.990000 0.148500 141.732926 2.364278 16.430478 -79.329675
1.000000 0.150000 143.188869 2.447330 16.592460 -79.592214
1.010000 0.151500 144.645656 2.533073 16.756806 -79.843439
1.020000 0.153000 146.103306 2.621561 16.923566 -80.083371
1.030000 0.154500 147.561836 2.712851 17.092791 -80.312031
1.040000 0.156000 149.021267 2.806998 17.264532 -80.529439
1.050000 0.157500 150.481617 2.904058 17.438838 -80.735614
1.060000 0.159000 151.942905 3.004087 17.615757 -80.930574
1.070000 0.160500 153.405152 3.107140 17.795337 -81.114338
1.080000 0.162000 154.868375 3.213275 17.977625 -81.286920
1.090000 0.163500 156.332596 3.322548 18.162668 -81.448335
1.100000 0.165000 157.797834 3.435014 18.350510 -81.598597
1.110000 0.166500 159.264109 3.550732 18.541196 -81.737716
1.120000 0.168000 160.731442 3.669756 18.734771 -81.865701
1.130000 0.169500 162.199852 3.792146 18.931278 -81.982559
1.140000 0.171000 163.669360 3.917957 19.130760 -82.088295
1.150000 0.172500 165.139987 4.047247 19.333258 -82.182911
1.160000 0.174000 166.611754 4.180073 19.538813 -82.266407
1.170000 0.175500 168.084681 4.316494 19.747468 -82.338780
1.180000 0.177000 169.558789 4.456568 19.959261 -82.400024
1.190000 0.178500 171.034101 4.600352 20.174233 -82.450132
1.200000 0.180000 172.510636 4.747905 20.392421 -82.489091
1.210000 0.181500 173.988417 4.899286 20.613866 -82.516889
1.220000 0.183000 175.467465 5.054554 20.838604 -82.533508
1.230000 0.184500 176.947801 5.213767 21.066674 -82.538927
1.240000 0.186000 178.429449 5.376986 21.298111 -82.533124
1.250000 0.187500 179.912429 5.544269 21.532952 -82.516073
1.260000 0.189000 181.396763 5.715677 21.771234 -82.487744
1.270000 0.190500 182.882475 5.891270 22.012991 -82.448105
1.280000 0.192000 184.369586 6.071108 22.258258 -82.397121
1.290000 0.193500 185.858118 6.255252 22.507070 -82.334752
1.300000 0.195000 187.348095 6.443762 22.759461 -82.260959
1.310000 0.196500 188.839539 6.636699 23.015465 -82.175696
1.320000 0.198000 190.332473 6.834125 23.275114 -82.078915
1.330000 0.199500 191.826919 7.036101 23.538442 -81.970568
1.340000 0.201000 193.322902 7.242688 23.805481 -81.850599
1.350000 0.202500 194.820443 7.453948 24.076263 -81.718955
1.360000 0.204000 196.319567 7.669943 24.350819 -81.575575
1.370000 0.205500 197.820297 7.890734 24.629181 -81.420399
1.380000 0.207000 199.322656 8.116385 24.911380 -81.253364
1.390000 0.208500 200.826668 8.346956 25.197446 -81.074404
0.010000 0.001500 1.409073 0.001308 1.381813 -1.552424
0.020000 0.003000 2.820416 0.004045 2.138602 -3.061631
0.030000 0.004500 4.233434 0.007883 2.763130 -4.534187
0.040000 0.006000 5.647909 0.012717 3.318103 -5.975153
0.050000 0.007500 7.063713 0.018478 3.828407 -7.388999
0.060000 0.009000 8.480760 0.025101 4.306615 -8.779763
0.070000 0.010500 9.898979 0.032516 4.759875 -10.151085
0.080000 0.012000 11.318310 0.040644 5.192535 -11.506231
0.090000 0.013500 12.738699 0.049396 5.607351 -12.848094
0.100000 0.015000 14.160092 0.058675 6.006111 -14.179203
0.110000 0.016500 15.582435 0.068378 6.389998 -15.501734
0.120000 0.018000 17.005676 0.078400 6.759805 -16.817524
0.130000 0.019500 18.429763 0.088630 7.116068 -18.128087
0.140000 0.021000 19.854642 0.098963 7.459163 -19.434637
0.150000 0.022500 21.280261 0.109290 7.789360 -20.738108
0.160000 0.024000 22.706565 0.119509 8.106867 -22.039181
0.170000 0.025500 24.133502 0.129523 8.411858 -23.338306
0.180000 0.027000 25.561021 0.139241 8.704490 -24.635727
0.190000 0.028500 26.989070 0.148576 8.984918 -25.931507
0.200000 0.030000 28.417599 0.157453 9.253304 -27.225547
0.210000 0.031500 29.846559 0.165800 9.509820 -28.517612
0.220000 0.033000 31.275904 0.173557 9.754654 -29.807346
0.230000 0.034500 32.705586 0.180669 9.988009 -31.094294
0.240000 0.036000 34.135564 0.187093 10.210104 -32.377912
0.250000 0.037500 35.565794 0.192791 10.421176 -33.657588
0.260000 0.039000 36.996238 0.197734 10.621478 -34.932652
0.270000 0.040500 38.426857 0.201902 10.811276 -36.202387
0.280000 0.042000 39.857616 0.205280 10.990850 -37.466040
0.290000 0.043500 41.288481 0.207864 11.160491 -38.722832
0.300000 0.045000 42.719423 0.209654 11.320503 -39.971961
0.310000 0.046500 44.150411 0.210659 11.471195 -41.212618
0.320000 0.048000 45.581419 0.210893 11.612888 -42.443983
0.330000 0.049500 47.012422 0.210378 11.745905 -43.665237
0.340000 0.051000 48.443399 0.209141 11.870578 -44.875565
0.350000 0.052500 49.874330 0.207214 11.987240 -46.074161
0.360000 0.054000 51.305196 0.204636 12.096229 -47.260230
0.370000 0.055500 52.735983 0.201450 12.197884 -48.432991
0.380000 0.057000 54.166675 0.197706 12.292545 -49.591686
0.390000 0.058500 55.597262 0.193455 12.380551 -50.735573
0.400000 0.060000 57.027735 0.188756 12.462244 -51.863939
0.410000 0.061500 58.458085 0.183671 12.537961 -52.976095
0.420000 0.063000 59.888306 0.178264 12.608040 -54.071382
0.430000 0.064500 61.318397 0.172605 12.672814 -55.149171
0.440000 0.066000 62.748353 0.166766 12.732617 -56.208867
0.450000 0.067500 64.178175 0.160822 12.787776 -57.249909
0.460000 0.069000 65.607864 0.154852 12.838616 -58.271773
0.470000 0.070500 67.037425 0.148936 12.885457 -59.273973
0.480000 0.072000 68.466860 0.143156 12.928617 -60.256062
0.490000 0.073500 69.896178 0.137598 12.968405 -61.217635
0.500000 0.075000 71.325385 0.132347 13.005129 -62.158327
0.510000 0.076500 72.754490 0.127491 13.039090 -63.077815
0.520000 0.078000 74.183505 0.123118 13.070582 -63.975822
0.530000 0.079500 75.612442 0.119318 13.099895 -64.852111
0.540000 0.081000 77.041312 0.116181 13.127311 -65.706492
0.550000 0.082500 78.470132 0.113796 13.153109 -66.538817
0.560000 0.084000 79.898915 0.112253 13.177558 -67.348981
0.570000 0.085500 81.327679 0.111642 13.200923 -68.136924
0.580000 0.087000 82.756441 0.112052 13.223459 -68.902626
0.590000 0.088500 84.185219 0.113571 13.245417 -69.646110
0.600000 0.090000 85.614034 0.116286 13.267040 -70.367437
0.610000 0.091500 87.042904 0.120283 13.288563 -71.066708
0.620000 0.093000 88.471850 0.125647 13.310215 -71.744061
0.630000 0.094500 89.900895 0.132460 13.332218 -72.399668
0.640000 0.096000 91.330059 0.140805 13.354784 -73.033735
0.650000 0.097500 92.759367 0.150760 13.378120 -73.646498
0.660000 0.099000 94.188840 0.162404 13.402426 -74.238221
0.670000 0.100500 95.618503 0.175811 13.427893 -74.809195
0.680000 0.102000 97.048380 0.191056 13.454706 -75.359734
0.690000 0.103500 98.478495 0.208209 13.483042 -75.890173
0.700000 0.105000 99.908873 0.227342 13.513072 -76.400863
0.710000 0.106500 101.339538 0.248520 13.544957 -76.892175
0.720000 0.108000 102.770516 0.271809 13.578855 -77.364490
0.730000 0.109500 104.201833 0.297273 13.614916 -77.818200
0.740000 0.111000 105.633514 0.324973 13.653280 -78.253705
0.750000 0.112500 107.065585 0.354968 13.694086 -78.671412
0.760000 0.114000 108.498071 0.387317 13.737463 -79.071728
0.770000 0.115500 109.930998 0.422075 13.783535 -79.455065
0.780000 0.117000 111.364393 0.459297 13.832419 -79.821832
0.790000 0.118500 112.798281 0.499036 13.884228 -80.172436
0.800000 0.120000 114.232688 0.541344 13.939068 -80.507277
0.810000 0.121500 115.667640 0.586272 13.997041 -80.826753
0.820000 0.123000 117.103164 0.633868 14.058242 -81.131250
0.830000 0.124500 118.539284 0.684182 14.122763 -81.421148
0.840000 0.126000 119.976027 0.737261 14.190690 -81.696814
0.850000 0.127500 121.413419 0.793152 14.262106 -81.958605
0.860000 0.129000 122.851484 0.851902 14.337087 -82.206865
0.870000 0.130500 124.290250 0.913558 14.415709 -82.441925
0.880000 0.132000 125.729741 0.978164 14.498040 -82.664102
0.890000 0.133500 127.169984 1.045766 14.584147 -82.873699
0.900000 0.135000 128.611003 1.116411 14.674093 -83.071003
0.910000 0.136500 130.052823 1.190143 14.767938 -83.256285
0.920000 0.138000 131.495472 1.267010 14.865738 -83.429802
0.930000 0.139500 132.938973 1.347056 14.967547 -83.591793
0.940000 0.141000 134.383352 1.430329 15.073417 -83.742483
0.950000 0.142500 135.828634 1.516875 15.183397 -83.882079
0.960000 0.144000 137.274845 1.606743 15.297532 -84.010772
0.970000 0.145500 138.722009 1.699980 15.415868 -84.128739
0.980000 0.147000 140.170152 1.796636 15.538447 -84.236137
0.990000 0.148500 141.619299 1.896760 15.665310 -84.333111
1.000000 0.150000 143.069474 2.000403 15.796496 -84.419787
1.010000 0.151500 144.520704 2.107618 15.932043 -84.496278
1.020000 0.153000 145.973014 2.218455 16.071987 -84.562679
1.030000 0.154500 147.426428 2.332970 16.216362 -84.619074
1.040000 0.156000 148.880972 2.451216 16.365204 -84.665527
1.050000 0.157500 150.336671 2.573251 16.518545 -84.702091
1.060000 0.159000 151.793550 2.699130 16.676417 -84.728803
1.070000 0.160500 153.251636 2.828912 16.838851 -84.745689
1.080000 0.162000 154.710952 2.962657 17.005878 -84.752757
1.090000 0.163500 156.171526 3.100424 17.177527 -84.750005
1.100000 0.165000 157.633382 3.242277 17.353829 -84.737418
1.110000 0.166500 159.096546 3.388279 17.534813 -84.714966
1.120000 0.168000 160.561045 3.538493 17.720506 -84.682610
1.130000 0.169500 162.026904 3.692986 17.910937 -84.640297
1.140000 0.171000 163.494149 3.851824 18.106135 -84.587964
1.150000 0.172500 164.962807 4.015076 18.306127 -84.525535
1.160000 0.174000 166.432904 4.182812 18.510941 -84.452926
1.170000 0.175500 167.904466 4.355102 18.720604 -84.370040
1.180000 0.177000 169.377521 4.532018 18.935145 -84.276773
1.190000 0.178500 170.852094 4.713634 19.154590 -84.173008
1.200000 0.180000 172.328214 4.900023 19.378968 -84.058621
1.210000 0.181500 173.805907 5.091261 19.608305 -83.933481
1.220000 0.183000 175.285201 5.287426 19.842630 -83.797444
1.230000 0.184500 176.766124 5.488593 20.081971 -83.650362
1.240000 0.186000 178.248702 5.694843 20.326355 -83.492078
1.250000 0.187500 179.732964 5.906254 20.575810 -83.322428
1.260000 0.189000 181.218939 6.122908 20.830364 -83.141241
1.270000 0.190500 182.706654 6.344884 21.090047 -82.948341
1.280000 0.192000 184.196138 6.572266 21.354885 -82.743544
1.290000 0.193500 185.687420 6.805137 21.624909 -82.526662
1.300000 0.195000 187.180528 7.043579 21.900146 -82.297501
1.310000 0.196500 188.675493 7.287676 22.180625 -82.055865
1.320000 0.198000 190.172342 7.537514 22.466375 -81.801549
1.330000 0.199500 191.671107 7.793177 22.757426 -81.534350
1.340000 0.201000 193.171815 8.054750 23.053807 -81.254057
1.350000 0.202500 194.674498 8.322319 23.355546 -80.960459
1.360000 0.204000 196.179185 8.595969 23.662674 -80.653341
1.370000 0.205500 197.685908 8.875787 23.975219 -80.332487
1.380000 0.207000 199.194695 9.161857 24.293212 -79.997680
1.390000 0.208500 200.705578 9.454266 24.616681 -79.648701
0.010000 0.001500 1.408733 0.000967 1.155659 -1.508246
0.020000 0.003000 2.819055 0.002680 1.685089 -2.975184
0.030000 0.004500 4.230372 0.004826 2.082561 -4.404615
0.040000 0.006000 5.642472 0.007334 2.412062 -5.799133
0.050000 0.007500 7.055247 0.010192 2.699663 -7.160949
0.060000 0.009000 8.468631 0.013407 2.959040 -8.492050
0.070000 0.010500 9.882583 0.016996 3.198367 -9.794263
0.080000 0.012000 11.297075 0.020975 3.422933 -11.069287
0.090000 0.013500 12.712091 0.025364 3.636346 -12.318708
0.100000 0.015000 14.127617 0.030177 3.841161 -13.544013
0.110000 0.016500 15.543647 0.035428 4.039235 -14.746599
0.120000 0.018000 16.960175 0.041125 4.231944 -15.927775
0.130000 0.019500 18.377196 0.047275 4.420321 -17.088769
0.140000 0.021000 19.794708 0.053880 4.605149 -18.230732
0.150000 0.022500 21.212708 0.060939 4.787023 -19.354741
0.160000 0.024000 22.631194 0.068448 4.966399 -20.461800
0.170000 0.025500 24.050162 0.076402 5.143625 -21.552848
0.180000 0.027000 25.469612 0.084791 5.318965 -22.628754
0.190000 0.028500 26.889540 0.093605 5.492618 -23.690327
0.200000 0.030000 28.309942 0.102831 5.664732 -24.738314
0.210000 0.031500 29.730816 0.112454 5.835417 -25.773404
0.220000 0.033000 31.152157 0.122461 6.004752 -26.796230
0.230000 0.034500 32.573961 0.132835 6.172790 -27.807373
0.240000 0.036000 33.996224 0.143558 6.339568 -28.807364
0.250000 0.037500 35.418942 0.154616 6.505107 -29.796683
0.260000 0.039000 36.842107 0.165991 6.669418 -30.775768
0.270000 0.040500 38.265716 0.177666 6.832505 -31.745011
0.280000 0.042000 39.689763 0.189625 6.994365 -32.704766
0.290000 0.043500 41.114242 0.201852 7.154993 -33.655346
0.300000 0.045000 42.539147 0.214333 7.314381 -34.597030
0.310000 0.046500 43.964472 0.227054 7.472521 -35.530062
0.320000 0.048000 45.390211 0.240002 7.629403 -36.454654
0.330000 0.049500 46.816359 0.253164 7.785021 -37.370989
0.340000 0.051000 48.242908 0.266532 7.939367 -38.279224
0.350000 0.052500 49.669853 0.280094 8.092438 -39.179486
0.360000 0.054000 51.097188 0.293844 8.244231 -40.071883
0.370000 0.055500 52.524908 0.307776 8.394748 -40.956498
0.380000 0.057000 53.953007 0.321884 8.543990 -41.833395
0.390000 0.058500 55.381480 0.336165 8.691965 -42.702619
0.400000 0.060000 56.810321 0.350618 8.838682 -43.564197
0.410000 0.061500 58.239525 0.365243 8.984151 -44.418140
0.420000 0.063000 59.669089 0.380040 9.128390 -45.264447
0.430000 0.064500 61.099006 0.395015 9.271415 -46.103101
0.440000 0.066000 62.529274 0.410170 9.413246 -46.934075
0.450000 0.067500 63.959889 0.425513 9.553909 -47.757329
0.460000 0.069000 65.390847 0.441052 9.693429 -48.572817
0.470000 0.070500 66.822144 0.456796 9.831835 -49.380480
0.480000 0.072000 68.253779 0.472757 9.969158 -50.180253
0.490000 0.073500 69.685749 0.488947 10.105433 -50.972066
0.500000 0.075000 71.118052 0.505381 10.240695 -51.755840
0.510000 0.076500 72.550686 0.522075 10.374983 -52.531492
0.520000 0.078000 73.983650 0.539045 10.508336 -53.298935
0.530000 0.079500 75.416943 0.556310 10.640798 -54.058077
0.540000 0.081000 76.850565 0.573891 10.772412 -54.808823
0.550000 0.082500 78.284516 0.591809 10.903224 -55.551076
0.560000 0.084000 79.718796 0.610087 11.033281 -56.284736
0.570000 0.085500 81.153405 0.628748 11.162631 -57.009703
0.580000 0.087000 82.588345 0.647819 11.291325 -57.725874
0.590000 0.088500 84.023618 0.667326 11.419413 -58.433146
0.600000 0.090000 85.459225 0.687296 11.546949 -59.131417
0.610000 0.091500 86.895170 0.707758 11.673985 -59.820584
0.620000 0.093000 88.331454 0.728744 11.800576 -60.500545
0.630000 0.094500 89.768080 0.750282 11.926776 -61.171198
0.640000 0.096000 91.205054 0.772407 12.052642 -61.832443
0.650000 0.097500 92.642377 0.795150 12.178230 -62.484182
0.660000 0.099000 94.080056 0.818547 12.303596 -63.126318
0.670000 0.100500 95.518094 0.842631 12.428799 -63.758758
0.680000 0.102000 96.956497 0.867439 12.553896 -64.381407
0.690000 0.103500 98.395271 0.893007 12.678945 -64.994177
0.700000 0.105000 99.834421 0.919373 12.804005 -65.596980
0.710000 0.106500 101.273953 0.946576 12.929134 -66.189733
0.720000 0.108000 102.713874 0.974653 13.054392 -66.772354
0.730000 0.109500 104.154192 1.003645 13.179836 -67.344766
0.740000 0.111000 105.594913 1.033592 13.305527 -67.906893
0.750000 0.112500 107.036046 1.064534 13.431522 -68.458665
0.760000 0.114000 108.477598 1.096513 13.557880 -69.000015
0.770000 0.115500 109.919578 1.129572 13.684661 -69.530879
0.780000 0.117000 111.361995 1.163752 13.811921 -70.051196
0.790000 0.118500 112.804857 1.199095 13.939721 -70.560911
0.800000 0.120000 114.248174 1.235647 14.068117 -71.059970
0.810000 0.121500 115.691956 1.273449 14.197166 -71.548327
0.820000 0.123000 117.136212 1.312547 14.326927 -72.025936
0.830000 0.124500 118.580953 1.352983 14.457456 -72.492756
0.840000 0.126000 120.026190 1.394804 14.588810 -72.948752
0.850000 0.127500 121.471933 1.438054 14.721043 -73.393889
0.860000 0.129000 122.918193 1.482777 14.854213 -73.828141
0.870000 0.130500 124.364983 1.529019 14.988373 -74.251481
0.880000 0.132000 125.812312 1.576825 15.123578 -74.663889
0.890000 0.133500 127.260194 1.626241 15.259883 -75.065348
0.900000 0.135000 128.708641 1.677312 15.397339 -75.455843
0.910000 0.136500 130.157664 1.730084 15.536001 -75.835366
0.920000 0.138000 131.607277 1.784603 15.675919 -76.203909
0.930000 0.139500 133.057492 1.840914 15.817146 -76.561470
0.940000 0.141000 134.508322 1.899063 15.959732 -76.908050
0.950000 0.142500 135.959781 1.959097 16.103727 -77.243652
0.960000 0.144000 137.411882 2.021059 16.249181 -77.568284
0.970000 0.145500 138.864639 2.084997 16.396142 -77.881955
0.980000 0.147000 140.318065 2.150955 16.544658 -78.184679
0.990000 0.148500 141.772174 2.218980 16.694777 -78.476471
1.000000 0.150000 143.226982 2.289116 16.846545 -78.757350
1.010000 0.151500 144.682501 2.361408 17.000008 -79.027337
1.020000 0.153000 146.138747 2.435902 17.155210 -79.286456
1.030000 0.154500 147.595735 2.512643 17.312198 -79.534732
1.040000 0.156000 149.053478 2.591676 17.471013 -79.772192
1.050000 0.157500 150.511992 2.673044 17.631698 -79.998867
1.060000 0.159000 151.971293 2.756793 17.794297 -80.214788
1.070000 0.160500 153.431395 2.842967 17.958850 -80.419989
1.080000 0.162000 154.892315 2.931610 18.125398 -80.614503
1.090000 0.163500 156.354066 3.022766 18.293981 -80.798368
1.100000 0.165000 157.816665 3.116479 18.464638 -80.971619
1.110000 0.166500 159.280128 3.212792 18.637408 -81.134297
1.120000 0.168000 160.744471 3.311749 18.812327 -81.286439
1.130000 0.169500 162.209709 3.413392 18.989434 -81.428085
1.140000 0.171000 163.675859 3.517765 19.168764 -81.559277
1.150000 0.172500 165.142936 3.624911 19.350353 -81.680055
1.160000 0.174000 166.610957 3.734872 19.534236 -81.790460
1.170000 0.175500 168.079938 3.847690 19.720447 -81.890534
1.180000 0.177000 169.549896 3.963409 19.909019 -81.980318
1.190000 0.178500 171.020847 4.082070 20.099985 -82.059854
1.200000 0.180000 172.492808 4.203714 20.293378 -82.129183
1.210000 0.181500 173.965795 4.328384 20.489229 -82.188346
1.220000 0.183000 175.439825 4.456122 20.687568 -82.237384
1.230000 0.184500 176.914914 4.586968 20.888425 -82.276336
1.240000 0.186000 178.391081 4.720964 21.091831 -82.305242
1.250000 0.187500 179.868340 4.858151 21.297814 -82.324140
1.260000 0.189000 181.346710 4.998571 21.506403 -82.333068
1.270000 0.190500 182.826207 5.142263 21.717624 -82.332064
1.280000 0.192000 184.306849 5.289269 21.931506 -82.321161
1.290000 0.193500 185.788653 5.439630 22.148075 -82.300397
1.300000 0.195000 187.271635 5.593385 22.367356 -82.269803
1.310000 0.196500 188.755812 5.750575 22.589376 -82.229412
1.320000 0.198000 190.241203 5.911241 22.814159 -82.179256
1.330000 0.199500 191.727825 6.075422 23.041729 -82.119364
1.340000 0.201000 193.215694 6.243159 23.272110 -82.049764
1.350000 0.202500 194.704829 6.414492 23.505326 -81.970483
1.360000 0.204000 196.195245 6.589461 23.741399 -81.881547
1.370000 0.205500 197.686962 6.768105 23.980352 -81.782979
1.380000 0.207000 199.179997 6.950464 24.222207 -81.674803
1.390000 0.208500 200.674366 7.136578 24.466984 -81.557037
0.010000 0.001500 1.408706 0.000939 1.137501 -1.500497
0.020000 0.003000 2.818945 0.002567 1.648263 -2.960212
0.030000 0.004500 4.230120 0.004567 2.026727 -4.382715
0.040000 0.006000 5.642022 0.006870 2.336982 -5.770447
0.050000 0.007500 7.054539 0.009462 2.605177 -7.125483
0.060000 0.009000 8.467606 0.012353 2.845057 -8.449689
0.070000 0.010500 9.881181 0.015561 3.064860 -9.744777
0.080000 0.012000 11.295239 0.019107 3.269932 -11.012339
0.090000 0.013500 12.709763 0.023013 3.463936 -12.253866
0.100000 0.015000 14.124742 0.027299 3.649478 -13.470753
0.110000 0.016500 15.540170 0.031983 3.828463 -14.664313
0.120000 0.018000 16.956042 0.037079 4.002311 -15.835782
0.130000 0.019500 18.372356 0.042600 4.172098 -16.986320
0.140000 0.021000 19.789112 0.048554 4.338645 -18.117020
0.150000 0.022500 21.206308 0.054948 4.502584 -19.228908
0.160000 0.024000 22.623946 0.061784 4.664404 -20.322947
0.170000 0.025500 24.042024 0.069062 4.824484 -21.400039
0.180000 0.027000 25.460544 0.076781 4.983114 -22.461028
0.190000 0.028500 26.879505 0.084936 5.140519 -23.506704
0.200000 0.030000 28.298906 0.093522 5.296870 -24.537801
0.210000 0.031500 29.718747 0.102530 5.452295 -25.555005
0.220000 0.033000 31.139027 0.111953 5.606890 -26.558949
0.230000 0.034500 32.559745 0.121779 5.760724 -27.550223
0.240000 0.036000 33.980898 0.131998 5.913844 -28.529369
0.250000 0.037500 35.402486 0.142598 6.066282 -29.496890
0.260000 0.039000 36.824504 0.153568 6.218058 -30.453244
0.270000 0.040500 38.246952 0.164894 6.369178 -31.398855
0.280000 0.042000 39.669825 0.176565 6.519646 -32.334106
0.290000 0.043500 41.093121 0.188569 6.669457 -33.259349
0.300000 0.045000 42.516837 0.200894 6.818603 -34.174900
0.310000 0.046500 43.940969 0.213528 6.967074 -35.081045
0.320000 0.048000 45.365513 0.226460 7.114857 -35.978043
0.330000 0.049500 46.790466 0.239681 7.261940 -36.866123
0.340000 0.051000 48.215824 0.253182 7.408310 -37.745487
0.350000 0.052500 49.641583 0.266952 7.553957 -38.616317
0.360000 0.054000 51.067739 0.280986 7.698868 -39.478769
0.370000 0.055500 52.494288 0.295277 7.843034 -40.332978
0.380000 0.057000 53.921228 0.309818 7.986449 -41.179061
0.390000 0.058500 55.348553 0.324607 8.129107 -42.017115
0.400000 0.060000 56.776260 0.339639 8.271004 -42.847220
0.410000 0.061500 58.204347 0.354913 8.412140 -43.669442
0.420000 0.063000 59.632808 0.370429 8.552515 -44.483830
0.430000 0.064500 61.061643 0.386186 8.692133 -45.290421
0.440000 0.066000 62.490846 0.402186 8.830999 -46.089238
0.450000 0.067500 63.920416 0.418434 8.969124 -46.880293
0.460000 0.069000 65.350350 0.434932 9.106515 -47.663588
0.470000 0.070500 66.780645 0.451688 9.243188 -48.439116
0.480000 0.072000 68.211299 0.468707 9.379156 -49.206860
0.490000 0.073500 69.642311 0.485998 9.514436 -49.966794
0.500000 0.075000 71.073679 0.503570 9.649048 -50.718886
0.510000 0.076500 72.505401 0.521434 9.783014 -51.463098
0.520000 0.078000 73.937476 0.539602 9.916356 -52.199386
0.530000 0.079500 75.369903 0.558087 10.049098 -52.927698
0.540000 0.081000 76.802683 0.576903 10.181269 -53.647981
0.550000 0.082500 78.235814 0.596067 10.312896 -54.360175
0.560000 0.084000 79.669297 0.615593 10.444008 -55.064218
0.570000 0.085500 81.103132 0.635501 10.574638 -55.760045
0.580000 0.087000 82.537319 0.655808 10.704818 -56.447587
0.590000 0.088500 83.971860 0.676535 10.834581 -57.126773
0.600000 0.090000 85.406757 0.697702 10.963964 -57.797530
0.610000 0.091500 86.842010 0.719333 11.093002 -58.459786
0.620000 0.093000 88.277621 0.741448 11.221733 -59.113465
0.630000 0.094500 89.713593 0.764073 11.350194 -59.758490
0.640000 0.096000 91.149929 0.787232 11.478426 -60.394786
0.650000 0.097500 92.586631 0.810950 11.606468 -61.022276
0.660000 0.099000 94.023702 0.835255 11.734361 -61.640883
0.670000 0.100500 95.461146 0.860173 11.862146 -62.250532
0.680000 0.102000 96.898966 0.885733 11.989866 -62.851147
0.690000 0.103500 98.337168 0.911964 12.117562 -63.442654
0.700000 0.105000 99.775754 0.938896 12.245279 -64.024979
0.710000 0.106500 101.214731 0.966558 12.373059 -64.598050
0.720000 0.108000 102.654102 0.994983 12.500946 -65.161796
0.730000 0.109500 104.093874 1.024201 12.628985 -65.716147
0.740000 0.111000 105.534051 1.054245 12.757219 -66.261038
0.750000 0.112500 106.974641 1.085149 12.885694 -66.796402
0.760000 0.114000 108.415648 1.116946 13.014455 -67.322176
0.770000 0.115500 109.857079 1.149670 13.143545 -67.838299
0.780000 0.117000 111.298942 1.183355 13.273011 -68.344713
0.790000 0.118500 112.741243 1.218037 13.402897 -68.841361
0.800000 0.120000 114.183990 1.253751 13.533249 -69.328190
0.810000 0.121500 115.627189 1.290533 13.664110 -69.805149
0.820000 0.123000 117.070850 1.328420 13.795527 -70.272190
0.830000 0.124500 118.514979 1.367448 13.927544 -70.729268
0.840000 0.126000 119.959586 1.407654 14.060205 -71.176340
0.850000 0.127500 121.404678 1.449077 14.193555 -71.613367
0.860000 0.129000 122.850265 1.491752 14.327639 -72.040312
0.870000 0.130500 124.296356 1.535719 14.462500 -72.457142
0.880000 0.132000 125.742960 1.581014 14.598181 -72.863826
0.890000 0.133500 127.190086 1.627678 14.734727 -73.260338
0.900000 0.135000 128.637744 1.675747 14.872181 -73.646654
0.910000 0.136500 130.085945 1.725261 15.010584 -74.022752
0.920000 0.138000 131.534697 1.776258 15.149981 -74.388614
0.930000 0.139500 132.984012 1.828777 15.290412 -74.744226
0.940000 0.141000 134.433901 1.882857 15.431920 -75.089577
0.950000 0.142500 135.884373 1.938536 15.574545 -75.424657
0.960000 0.144000 137.335439 1.995854 15.718328 -75.749461
0.970000 0.145500 138.787112 2.054850 15.863310 -76.063986
0.980000 0.147000 140.239401 2.115562 16.009531 -76.368234
0.990000 0.148500 141.692319 2.178030 16.157029 -76.662207
1.000000 0.150000 143.145877 2.242291 16.305844 -76.945912
1.010000 0.151500 144.600086 2.308385 16.456014 -77.219358
1.020000 0.153000 146.054959 2.376351 16.607577 -77.482556
1.030000 0.154500 147.510508 2.446226 16.760569 -77.735521
1.040000 0.156000 148.966745 2.518049 16.915029 -77.978271
1.050000 0.157500 150.423681 2.591858 17.070992 -78.210824
1.060000 0.159000 151.881330 2.667691 17.228493 -78.433203
1.070000 0.160500 153.339705 2.745586 17.387568 -78.645432
1.080000 0.162000 154.798817 2.825581 17.548251 -78.847537
1.090000 0.163500 156.258679 2.907713 17.710577 -79.039548
1.100000 0.165000 157.719305 2.992019 17.874577 -79.221496
1.110000 0.166500 159.180708 3.078536 18.040286 -79.393413
1.120000 0.168000 160.642900 3.167301 18.207736 -79.555333
1.130000 0.169500 162.105894 3.258351 18.376957 -79.707294
1.140000 0.171000 163.569705 3.351721 18.547982 -79.849334
1.150000 0.172500 165.034345 3.447448 18.720839 -79.981491
1.160000 0.174000 166.499827 3.545567 18.895560 -80.103808
1.170000 0.175500 167.966166 3.646114 19.072174 -80.216327
1.180000 0.177000 169.433375 3.749124 19.250708 -80.319091
1.190000 0.178500 170.901468 3.854632 19.431191 -80.412145
1.200000 0.180000 172.370457 3.962673 19.613651 -80.495535
1.210000 0.181500 173.840358 4.073281 19.798114 -80.569308
1.220000 0.183000 175.311183 4.186490 19.984607 -80.633512
1.230000 0.184500 176.782947 4.302334 20.173155 -80.688194
1.240000 0.186000 178.255664 4.420846 20.363784 -80.733404
1.250000 0.187500 179.729347 4.542060 20.556518 -80.769191
1.260000 0.189000 181.204011 4.666008 20.751381 -80.795604
1.270000 0.190500 182.679670 4.792724 20.948397 -80.812695
1.280000 0.192000 184.156337 4.922240 21.147588 -80.820514
1.290000 0.193500 185.634027 5.054589 21.348977 -80.819110
1.300000 0.195000 187.112754 5.189801 21.552586 -80.808536
1.310000 0.196500 188.592533 5.327908 21.758436 -80.788840
1.320000 0.198000 190.073376 5.468943 21.966548 -80.760075
1.330000 0.199500 191.555300 5.612936 22.176942 -80.722289
1.340000 0.201000 193.038317 5.759919 22.389637 -80.675534
1.350000 0.202500 194.522442 5.909921 22.604654 -80.619858
1.360000 0.204000 196.007690 6.062973 22.822011 -80.555312
1.370000 0.205500 197.494075 6.219106 23.041726 -80.481944
1.380000 0.207000 198.981610 6.378349 23.263816 -80.399802
1.390000 0.208500 200.470311 6.540732 23.488301 -80.308935
0.010000 0.001500 1.409641 0.001876 1.760697 -1.594724
0.020000 0.003000 2.822685 0.006297 2.894841 -3.148841
0.030000 0.004500 4.238513 0.012860 3.891667 -4.675771
0.040000 0.006000 5.656864 0.021330 4.810660 -6.186672
0.050000 0.007500 7.077553 0.031466 5.673796 -7.691189
0.060000 0.009000 8.500420 0.043001 6.491102 -9.197476
0.070000 0.010500 9.925310 0.055643 7.267572 -10.712179
0.080000 0.012000 11.352070 0.069086 8.005804 -12.240469
0.090000 0.013500 12.780547 0.083018 8.707200 -13.786136
0.100000 0.015000 14.210589 0.097134 9.372573 -15.351706
0.110000 0.016500 15.642041 0.111137 10.002476 -16.938608
0.120000 0.018000 17.074753 0.124752 10.597376 -18.547326
0.130000 0.019500 18.508576 0.137722 11.157750 -20.177563
0.140000 0.021000 19.943367 0.149819 11.684135 -21.828390
0.150000 0.022500 21.378986 0.160835 12.177145 -23.498376
0.160000 0.024000 22.815299 0.170591 12.637478 -25.185702
0.170000 0.025500 24.252181 0.178931 13.065910 -26.888253
0.180000 0.027000 25.689509 0.185722 13.463286 -28.603701
0.190000 0.028500 27.127170 0.190857 13.830509 -30.329558
0.200000 0.030000 28.565056 0.194246 14.168529 -32.063232
0.210000 0.031500 30.003067 0.195822 14.478330 -33.802059
0.220000 0.033000 31.441111 0.195535 14.760924 -35.543333
0.230000 0.034500 32.879098 0.193353 15.017339 -37.284328
0.240000 0.036000 34.316950 0.189259 15.248613 -39.022309
0.250000 0.037500 35.754592 0.183254 15.455786 -40.754546
0.260000 0.039000 37.191956 0.175351 15.639900 -42.478322
0.270000 0.040500 38.628981 0.165578 15.801989 -44.190936
0.280000 0.042000 40.065609 0.153976 15.943081 -45.889711
0.290000 0.043500 41.501792 0.140600 16.064190 -47.571996
0.300000 0.045000 42.937485 0.125516 16.166323 -49.235168
0.310000 0.046500 44.372647 0.108802 16.250468 -50.876640
0.320000 0.048000 45.807245 0.090549 16.317602 -52.493863
0.330000 0.049500 47.241250 0.070858 16.368688 -54.084337
0.340000 0.051000 48.674638 0.049842 16.404671 -55.645614
0.350000 0.052500 50.107390 0.027626 16.426484 -57.175309
0.360000 0.054000 51.539492 0.004342 16.435043 -58.671114
0.370000 0.055500 52.970934 -0.019864 16.431250 -60.130809
0.380000 0.057000 54.401711 -0.044838 16.415990 -61.552278
0.390000 0.058500 55.831823 -0.070417 16.390136 -62.933527
0.400000 0.060000 57.261273 -0.096432 16.354544 -64.272700
0.410000 0.061500 58.690068 -0.122703 16.310054 -65.568101
0.420000 0.063000 60.118222 -0.149047 16.257491 -66.818209
0.430000 0.064500 61.545749 -0.175274 16.197662 -68.021705
0.440000 0.066000 62.972670 -0.201193 16.131359 -69.177483
0.450000 0.067500 64.399006 -0.226609 16.059354 -70.284671
0.460000 0.069000 65.824786 -0.251327 15.982400 -71.342646
0.470000 0.070500 67.250037 -0.275156 15.901228 -72.351041
0.480000 0.072000 68.674792 -0.297905 15.816551 -73.309756
0.490000 0.073500 70.099086 -0.319390 15.729055 -74.218958
0.500000 0.075000 71.522955 -0.339432 15.639403 -75.079078
0.510000 0.076500 72.946440 -0.357862 15.548232 -75.890802
0.520000 0.078000 74.369580 -0.374520 15.456153 -76.655063
0.530000 0.079500 75.792418 -0.389254 15.363747 -77.373014
0.540000 0.081000 77.214997 -0.401927 15.271567 -78.046014
0.550000 0.082500 78.637361 -0.412411 15.180137 -78.675599
0.560000 0.084000 80.059556 -0.420592 15.089948 -79.263453
0.570000 0.085500 81.481625 -0.426367 15.001462 -79.811382
0.580000 0.087000 82.903615 -0.429646 14.915113 -80.321281
0.590000 0.088500 84.325570 -0.430351 14.831299 -80.795107
0.600000 0.090000 85.747535 -0.428412 14.750394 -81.234851
0.610000 0.091500 87.169555 -0.423772 14.672737 -81.642511
0.620000 0.093000 88.591674 -0.416381 14.598645 -82.020068
0.630000 0.094500 90.013934 -0.406201 14.528402 -82.369471
0.640000 0.096000 91.436378 -0.393196 14.462270 -82.692613
0.650000 0.097500 92.859047 -0.377339 14.400483 -82.991322
0.660000 0.099000 94.281982 -0.358609 14.343255 -83.267344
0.670000 0.100500 95.705223 -0.336987 14.290776 -83.522342
0.680000 0.102000 97.128808 -0.312459 14.243216 -83.757885
0.690000 0.103500 98.552775 -0.285013 14.200726 -83.975445
0.700000 0.105000 99.977161 -0.254638 14.163439 -84.176397
0.710000 0.106500 101.402002 -0.221326 14.131473 -84.362017
0.720000 0.108000 102.827333 -0.185068 14.104931 -84.533486
0.730000 0.109500 104.253187 -0.145854 14.083901 -84.691886
0.740000 0.111000 105.679599 -0.103676 14.068461 -84.838214
0.750000 0.112500 107.106601 -0.058523 14.058678 -84.973373
0.760000 0.114000 108.534225 -0.010385 14.054606 -85.098186
0.770000 0.115500 109.962502 0.040752 14.056295 -85.213396
0.780000 0.117000 111.391463 0.094902 14.063783 -85.319671
0.790000 0.118500 112.821137 0.152082 14.077103 -85.417606
0.800000 0.120000 114.251554 0.212310 14.096282 -85.507733
0.810000 0.121500 115.682743 0.275608 14.121340 -85.590522
0.820000 0.123000 117.114732 0.341998 14.152296 -85.666382
0.830000 0.124500 118.547550 0.411507 14.189160 -85.735672
0.840000 0.126000 119.981225 0.484163 14.231944 -85.798699
0.850000 0.127500 121.415783 0.559996 14.280652 -85.855722
0.860000 0.129000 122.851252 0.639040 14.335289 -85.906959
0.870000 0.130500 124.287659 0.721332 14.395857 -85.952585
0.880000 0.132000 125.725031 0.806909 14.462356 -85.992739
0.890000 0.133500 127.163394 0.895815 14.534787 -86.027522
0.900000 0.135000 128.602775 0.988093 14.613147 -86.057006
0.910000 0.136500 130.043200 1.083789 14.697435 -86.081229
0.920000 0.138000 131.484696 1.182955 14.787649 -86.100201
0.930000 0.139500 132.927288 1.285642 14.883786 -86.113905
0.940000 0.141000 134.371004 1.391907 14.985843 -86.122297
0.950000 0.142500 135.815869 1.501806 15.093821 -86.125311
0.960000 0.144000 137.261911 1.615401 15.207717 -86.122858
0.970000 0.145500 138.709156 1.732756 15.327530 -86.114826
0.980000 0.147000 140.157630 1.853936 15.453263 -86.101084
0.990000 0.148500 141.607360 1.979012 15.584915 -86.081480
1.000000 0.150000 143.058373 2.108053 15.722490 -86.055845
1.010000 0.151500 144.510698 2.241136 15.865990 -86.023993
1.020000 0.153000 145.964360 2.378336 16.015422 -85.985719
1.030000 0.154500 147.419387 2.519734 16.170790 -85.940803
1.040000 0.156000 148.875808 2.665412 16.332103 -85.889011
1.050000 0.157500 150.333651 2.815455 16.499370 -85.830092
1.060000 0.159000 151.792943 2.969951 16.672600 -85.763783
1.070000 0.160500 153.253715 3.128989 16.851807 -85.689805
1.080000 0.162000 154.715994 3.292661 17.037002 -85.607869
1.090000 0.163500 156.179811 3.461063 17.228202 -85.517671
1.100000 0.165000 157.645195 3.634292 17.425422 -85.418897
1.110000 0.166500 159.112175 3.812447 17.628681 -85.311220
1.120000 0.168000 160.580784 3.995630 17.837998 -85.194305
1.130000 0.169500 162.051050 4.183945 18.053394 -85.067803
1.140000 0.171000 163.523006 4.377497 18.274892 -84.931358
1.150000 0.172500 164.996684 4.576395 18.502515 -84.784605
1.160000 0.174000 166.472114 4.780748 18.736289 -84.627168
1.170000 0.175500 167.949330 4.990668 18.976240 -84.458665
1.180000 0.177000 169.428365 5.206267 19.222398 -84.278706
1.190000 0.178500 170.909250 5.427662 19.474792 -84.086895
1.200000 0.180000 172.392021 5.654967 19.733452 -83.882828
1.210000 0.181500 173.876712 5.888301 19.998411 -83.666097
1.220000 0.183000 175.363355 6.127782 20.269702 -83.436288
1.230000 0.184500 176.851988 6.373529 20.547359 -83.192984
1.240000 0.186000 178.342644 6.625663 20.831419 -82.935764
1.250000 0.187500 179.835360 6.884305 21.121918 -82.664204
1.260000 0.189000 181.330171 7.149577 21.418892 -82.377879
1.270000 0.190500 182.827114 7.421601 21.722382 -82.076360
1.280000 0.192000 184.326226 7.700498 22.032426 -81.759222
1.290000 0.193500 185.827544 7.986392 22.349064 -81.426036
1.300000 0.195000 187.331106 8.279404 22.672336 -81.076377
1.310000 0.196500 188.836949 8.579655 23.002285 -80.709821
1.320000 0.198000 190.345112 8.887267 23.338951 -80.325946
1.330000 0.199500 191.855634 9.202359 23.682378 -79.924336
1.340000 0.201000 193.368554 9.525052 24.032606 -79.504576
1.350000 0.202500 194.883910 9.855463 24.389680 -79.066260
1.360000 0.204000 196.401743 10.193708 24.753642 -78.608985
1.370000 0.205500 197.922092 10.539903 25.124535 -78.132357
1.380000 0.207000 199.444997 10.894161 25.502402 -77.635990
1.390000 0.208500 200.970499 11.256594 25.887286 -77.119504
0.010000 0.001500 1.408638 0.000872 1.092162 -1.516785
0.020000 0.003000 2.818676 0.002305 1.558745 -2.991259
0.030000 0.004500 4.229523 0.003991 1.894034 -4.427108
0.040000 0.006000 5.640973 0.005869 2.162090 -5.826761
0.050000 0.007500 7.052918 0.007935 2.389069 -7.192255
0.060000 0.009000 8.465299 0.010210 2.588739 -8.525403
0.070000 0.010500 9.878078 0.012720 2.769365 -9.827864
0.080000 0.012000 11.291236 0.015501 2.936329 -11.101173
0.090000 0.013500 12.704760 0.018585 3.093328 -12.346767
0.100000 0.015000 14.118645 0.022006 3.243004 -13.565994
0.110000 0.016500 15.532890 0.025795 3.387297 -14.760126
0.120000 0.018000 16.947498 0.029980 3.527663 -15.930360
0.130000 0.019500 18.362472 0.034587 3.665210 -17.077831
0.140000 0.021000 19.777817 0.039640 3.800790 -18.203608
0.150000 0.022500 21.193539 0.045159 3.935065 -19.308707
0.160000 0.024000 22.609645 0.051161 4.068551 -20.394085
0.170000 0.025500 24.026142 0.057662 4.201648 -21.460650
0.180000 0.027000 25.443036 0.064673 4.334671 -22.509258
0.190000 0.028500 26.860334 0.072204 4.467863 -23.540719
0.200000 0.030000 28.278042 0.080264 4.601408 -24.555797
0.210000 0.031500 29.696167 0.088858 4.735450 -25.555212
0.220000 0.033000 31.114713 0.097990 4.870094 -26.539644
0.230000 0.034500 32.533687 0.107662 5.005416 -27.509730
0.240000 0.036000 33.953093 0.117876 5.141469 -28.466072
0.250000 0.037500 35.372936 0.128631 5.278286 -29.409233
0.260000 0.039000 36.793220 0.139926 5.415885 -30.339741
0.270000 0.040500 38.213948 0.151758 5.554273 -31.258090
0.280000 0.042000 39.635125 0.164125 5.693446 -32.164742
0.290000 0.043500 41.056753 0.177023 5.833392 -33.060128
0.300000 0.045000 42.478834 0.190449 5.974094 -33.944649
0.310000 0.046500 43.901372 0.204399 6.115531 -34.818677
0.320000 0.048000 45.324369 0.218867 6.257677 -35.682558
0.330000 0.049500 46.747825 0.233851 6.400505 -36.536613
0.340000 0.051000 48.171743 0.249346 6.543987 -37.381135
0.350000 0.052500 49.596125 0.265349 6.688092 -38.216398
0.360000 0.054000 51.020971 0.281855 6.832792 -39.042649
0.370000 0.055500 52.446282 0.298863 6.978057 -39.860119
0.380000 0.057000 53.872060 0.316370 7.123859 -40.669015
0.390000 0.058500 55.298305 0.334373 7.270172 -41.469526
0.400000 0.060000 56.725018 0.352872 7.416968 -42.261825
0.410000 0.061500 58.152200 0.371866 7.564224 -43.046065
0.420000 0.063000 59.579851 0.391357 7.711917 -43.822386
0.430000 0.064500 61.007972 0.411344 7.860027 -44.590910
0.440000 0.066000 62.436563 0.431830 8.008536 -45.351747
0.450000 0.067500 63.865626 0.452818 8.157426 -46.104993
0.460000 0.069000 65.295161 0.474313 8.306683 -46.850731
0.470000 0.070500 66.725169 0.496318 8.456296 -47.589033
0.480000 0.072000 68.155650 0.518841 8.606254 -48.319959
0.490000 0.073500 69.586606 0.541888 8.756549 -49.043560
0.500000 0.075000 71.018038 0.565467 8.907176 -49.759875
0.510000 0.076500 72.449947 0.589588 9.058131 -50.468938
0.520000 0.078000 73.882334 0.614260 9.209412 -51.170770
0.530000 0.079500 75.315201 0.639495 9.361021 -51.865389
0.540000 0.081000 76.748550 0.665305 9.512959 -52.552801
0.550000 0.082500 78.182382 0.691704 9.665232 -53.233008
0.560000 0.084000 79.616699 0.718706 9.817845 -53.906007
0.570000 0.085500 81.051504 0.746326 9.970807 -54.571787
0.580000 0.087000 82.486799 0.774582 10.124128 -55.230332
0.590000 0.088500 83.922587 0.803491 10.277819 -55.881622
0.600000 0.090000 85.358871 0.833071 10.431895 -56.525632
0.610000 0.091500 86.795653 0.863344 10.586369 -57.162335
0.620000 0.093000 88.232937 0.894328 10.741260 -57.791697
0.630000 0.094500 89.670727 0.926047 10.896583 -58.413683
0.640000 0.096000 91.109027 0.958522 11.052359 -59.028254
0.650000 0.097500 92.547839 0.991779 11.208609 -59.635370
0.660000 0.099000 93.987170 1.025840 11.365354 -60.234985
0.670000 0.100500 95.427023 1.060734 11.522618 -60.827056
0.680000 0.102000 96.867403 1.096485 11.680424 -61.411533
0.690000 0.103500 98.308316 1.133121 11.838799 -61.988368
0.700000 0.105000 99.749766 1.170672 11.997767 -62.557509
0.710000 0.106500 101.191759 1.209166 12.157358 -63.118906
0.720000 0.108000 102.634301 1.248634 12.317599 -63.672504
0.730000 0.109500 104.077398 1.289107 12.478519 -64.218251
0.740000 0.111000 105.521056 1.330616 12.640148 -64.756091
0.750000 0.112500 106.965283 1.373195 12.802516 -65.285970
0.760000 0.114000 108.410085 1.416877 12.965656 -65.807832
0.770000 0.115500 109.855469 1.461696 13.129599 -66.321622
0.780000 0.117000 111.301442 1.507688 13.294378 -66.827283
0.790000 0.118500 112.748013 1.554888 13.460026 -67.324761
0.800000 0.120000 114.195189 1.603333 13.626577 -67.813999
0.810000 0.121500 115.642979 1.653060 13.794065 -68.294942
0.820000 0.123000 117.091391 1.704107 13.962525 -68.767535
0.830000 0.124500 118.540433 1.756513 14.131993 -69.231722
0.840000 0.126000 119.990115 1.810317 14.302502 -69.687450
0.850000 0.127500 121.440446 1.865559 14.474090 -70.134663
0.860000 0.129000 122.891436 1.922280 14.646793 -70.573310
0.870000 0.130500 124.343094 1.980520 14.820646 -71.003335
0.880000 0.132000 125.795431 2.040322 14.995688 -71.424688
0.890000 0.133500 127.248456 2.101728 15.171954 -71.837316
0.900000 0.135000 128.702180 2.164780 15.349482 -72.241168
0.910000 0.136500 130.156614 2.229522 15.528309 -72.636194
0.920000 0.138000 131.611769 2.295998 15.708472 -73.022343
0.930000 0.139500 133.067656 2.364253 15.890010 -73.399567
0.940000 0.141000 134.524287 2.434331 16.072959 -73.767816
0.950000 0.142500 135.981673 2.506278 16.257358 -74.127043
0.960000 0.144000 137.439827 2.580140 16.443243 -74.477200
0.970000 0.145500 138.898760 2.655963 16.630654 -74.818242
0.980000 0.147000 140.358485 2.733794 16.819628 -75.150121
0.990000 0.148500 141.819015 2.813680 17.010202 -75.472793
1.000000 0.150000 143.280362 2.895668 17.202415 -75.786213
1.010000 0.151500 144.742540 2.979808 17.396304 -76.090336
1.020000 0.153000 146.205562 3.066147 17.591907 -76.385118
1.030000 0.154500 147.669441 3.154735 17.789261 -76.670517
1.040000 0.156000 149.134191 3.245620 17.988405 -76.946489
1.050000 0.157500 150.599827 3.338852 18.189375 -77.212991
1.060000 0.159000 152.066361 3.434481 18.392209 -77.469983
1.070000 0.160500 153.533810 3.532557 18.596944 -77.717421
1.080000 0.162000 155.002186 3.633131 18.803617 -77.955265
1.090000 0.163500 156.471506 3.736254 19.012266 -78.183473
1.100000 0.165000 157.941783 3.841978 19.222927 -78.402003
1.110000 0.166500 159.413034 3.950353 19.435637 -78.610816
1.120000 0.168000 160.885273 4.061432 19.650432 -78.809869
1.130000 0.169500 162.358516 4.175266 19.867349 -78.999123
1.140000 0.171000 163.832778 4.291909 20.086423 -79.178535
1.150000 0.172500 165.308077 4.411412 20.307692 -79.348066
1.160000 0.174000 166.784427 4.533830 20.531190 -79.507674
1.170000 0.175500 168.261845 4.659215 20.756954 -79.657318
1.180000 0.177000 169.740348 4.787620 20.985018 -79.796956
1.190000 0.178500 171.219952 4.919100 21.215418 -79.926547
1.200000 0.180000 172.700674 5.053708 21.448189 -80.046049
1.210000 0.181500 174.182531 5.191499 21.683365 -80.155419
1.220000 0.183000 175.665540 5.332527 21.920982 -80.254616
1.230000 0.184500 177.149718 5.476846 22.161073 -80.343595
1.240000 0.186000 178.635083 5.624512 22.403673 -80.422314
1.250000 0.187500 180.121653 5.775578 22.648815 -80.490729
1.260000 0.189000 181.609445 5.930102 22.896534 -80.548794
1.270000 0.190500 183.098477 6.088137 23.146861 -80.596466
1.280000 0.192000 184.588768 6.249739 23.399832 -80.633698
1.290000 0.193500 186.080335 6.414964 23.655477 -80.660445
1.300000 0.195000 187.573197 6.583868 23.913831 -80.676659
1.310000 0.196500 189.067373 6.756507 24.174926 -80.682294
1.320000 0.198000 190.562881 6.932936 24.438792 -80.677301
1.330000 0.199500 192.059740 7.113212 24.705464 -80.661633
1.340000 0.201000 193.557969 7.297391 24.974971 -80.635239
1.350000 0.202500 195.057588 7.485529 25.247346 -80.598070
1.360000 0.204000 196.558614 7.677682 25.522620 -80.550075
1.370000 0.205500 198.061069 7.873907 25.800823 -80.491204
1.380000 0.207000 199.564971 8.074261 26.081985 -80.421405
1.390000 0.208500 201.070340 8.278800 26.366138 -80.340625
0.010000 0.001500 1.408593 0.000827 1.061896 -1.522043
0.020000 0.003000 2.818496 0.002126 1.498548 -3.001209
0.030000 0.004500 4.229119 0.003593 1.804225 -4.441183
0.040000 0.006000 5.640258 0.005170 2.042999 -5.844364
0.050000 0.007500 7.051808 0.006857 2.241046 -7.212750
0.060000 0.009000 8.463709 0.008678 2.412154 -8.548116
0.070000 0.010500 9.875928 0.010665 2.564614 -9.852080
0.080000 0.012000 11.288446 0.012858 2.703830 -11.126137
0.090000 0.013500 12.701253 0.015296 2.833524 -12.371686
0.100000 0.015000 14.114345 0.018017 2.956364 -13.590039
0.110000 0.016500 15.527726 0.021059 3.074313 -14.782431
0.120000 0.018000 16.941399 0.024458 3.188849 -15.950029
0.130000 0.019500 18.355372 0.028246 3.301105 -17.093938
0.140000 0.021000 19.769651 0.032453 3.411953 -18.215203
0.150000 0.022500 21.184247 0.037108 3.522077 -19.314817
0.160000 0.024000 22.599168 0.042235 3.632011 -20.393721
0.170000 0.025500 24.014425 0.047857 3.742176 -21.452805
0.180000 0.027000 25.430028 0.053994 3.852903 -22.492917
0.190000 0.028500 26.845987 0.060663 3.964449 -23.514860
0.200000 0.030000 28.262311 0.067880 4.077017 -24.519395
0.210000 0.031500 29.679009 0.075659 4.190762 -25.507244
0.220000 0.033000 31.096091 0.084011 4.305802 -26.479092
0.230000 0.034500 32.513567 0.092946 4.422223 -27.435585
0.240000 0.036000 33.931443 0.102472 4.540087 -28.377336
0.250000 0.037500 35.349729 0.112596 4.659437 -29.304925
0.260000 0.039000 36.768432 0.123324 4.780298 -30.218900
0.270000 0.040500 38.187559 0.134659 4.902681 -31.119777
0.280000 0.042000 39.607117 0.146607 5.026587 -32.008043
0.290000 0.043500 41.027112 0.159168 5.152008 -32.884157
0.300000 0.045000 42.447552 0.172345 5.278928 -33.748552
0.310000 0.046500 43.868441 0.186140 5.407327 -34.601632
0.320000 0.048000 45.289785 0.200554 5.537179 -35.443778
0.330000 0.049500 46.711589 0.215587 5.668455 -36.275349
0.340000 0.051000 48.133857 0.231239 5.801125 -37.096677
0.350000 0.052500 49.556596 0.247512 5.935156 -37.908075
0.360000 0.054000 50.979808 0.264405 6.070514 -38.709835
0.370000 0.055500 52.403498 0.281919 6.207166 -39.502228
0.380000 0.057000 53.827669 0.300054 6.345077 -40.285506
0.390000 0.058500 55.252326 0.318811 6.484213 -41.059903
0.400000 0.060000 56.677472 0.338193 6.624541 -41.825635
0.410000 0.061500 58.103111 0.358199 6.766030 -42.582905
0.420000 0.063000 59.529245 0.378833 6.908647 -43.331894
0.430000 0.064500 60.955877 0.400097 7.052364 -44.072774
0.440000 0.066000 62.383012 0.421995 7.197152 -44.805700
0.450000 0.067500 63.810652 0.444529 7.342985 -45.530812
0.460000 0.069000 65.238799 0.467706 7.489839 -46.248241
0.470000 0.070500 66.667457 0.491529 7.637689 -46.958103
0.480000 0.072000 68.096629 0.516006 7.786515 -47.660503
0.490000 0.073500 69.526318 0.541143 7.936297 -48.355536
0.500000 0.075000 70.956526 0.566947 8.087019 -49.043285
0.510000 0.076500 72.387258 0.593427 8.238664 -49.723826
0.520000 0.078000 73.818515 0.620593 8.391219 -50.397223
0.530000 0.079500 75.250301 0.648454 8.544673 -51.063533
0.540000 0.081000 76.682620 0.677022 8.699015 -51.722805
0.550000 0.082500 78.115475 0.706309 8.854237 -52.375078
0.560000 0.084000 79.548868 0.736328 9.010334 -53.020386
0.570000 0.085500 80.982804 0.767092 9.167300 -53.658757
0.580000 0.087000 82.417287 0.798617 9.325134 -54.290210
0.590000 0.088500 83.852319 0.830918 9.483835 -54.914758
0.600000 0.090000 85.287906 0.864012 9.643403 -55.532412
0.610000 0.091500 86.724051 0.897916 9.803840 -56.143175
0.620000 0.093000 88.160759 0.932650 9.965152 -56.747044
0.630000 0.094500 89.598034 0.968233 10.127342 -57.344014
0.640000 0.096000 91.035880 1.004685 10.290419 -57.934073
0.650000 0.097500 92.474303 1.042027 10.454391 -58.517209
0.660000 0.099000 93.913308 1.080283 10.619268 -59.093402
0.670000 0.100500 95.352899 1.119475 10.785060 -59.662630
0.680000 0.102000 96.793082 1.159627 10.951781 -60.224869
0.690000 0.103500 98.233862 1.200765 11.119444 -60.780091
0.700000 0.105000 99.675247 1.242916 11.288065 -61.328265
0.710000 0.106500 101.117241 1.286104 11.457658 -61.869358
0.720000 0.108000 102.559850 1.330360 11.628242 -62.403334
0.730000 0.109500 104.003082 1.375710 11.799835 -62.930154
0.740000 0.111000 105.446943 1.422186 11.972456 -63.449780
0.750000 0.112500 106.891439 1.469817 12.146125 -63.962169
0.760000 0.114000 108.336579 1.518634 12.320864 -64.467277
0.770000 0.115500 109.782368 1.568671 12.496695 -64.965058
0.780000 0.117000 111.228816 1.619959 12.673640 -65.455468
0.790000 0.118500 112.675929 1.672533 12.851724 -65.938456
0.800000 0.120000 114.123716 1.726428 13.030970 -66.413974
0.810000 0.121500 115.572186 1.781678 13.211405 -66.881970
0.820000 0.123000 117.021346 1.838320 13.393053 -67.342394
0.830000 0.124500 118.471205 1.896392 13.575943 -67.795192
0.840000 0.126000 119.921773 1.955930 13.760100 -68.240311
0.850000 0.127500 121.373058 2.016973 13.945553 -68.677696
0.860000 0.129000 122.825071 2.079562 14.132331 -69.107292
0.870000 0.130500 124.277820 2.143735 14.320461 -69.529043
0.880000 0.132000 125.731317 2.209534 14.509975 -69.942891
0.890000 0.133500 127.185570 2.277000 14.700901 -70.348780
0.900000 0.135000 128.640591 2.346175 14.893270 -70.746651
0.910000 0.136500 130.096391 2.417103 15.087113 -71.136446
0.920000 0.138000 131.552980 2.489826 15.282461 -71.518105
0.930000 0.139500 133.010369 2.564390 15.479346 -71.891569
0.940000 0.141000 134.468570 2.640839 15.677799 -72.256777
0.950000 0.142500 135.927594 2.719219 15.877853 -72.613668
0.960000 0.144000 137.387454 2.799576 16.079541 -72.962180
0.970000 0.145500 138.848161 2.881958 16.282896 -73.302253
0.980000 0.147000 140.309729 2.966411 16.487950 -73.633824
0.990000 0.148500 141.772168 3.052984 16.694737 -73.956829
1.000000 0.150000 143.235494 3.141726 16.903291 -74.271205
1.010000 0.151500 144.699717 3.232687 17.113645 -74.576888
1.020000 0.153000 146.164853 3.325916 17.325834 -74.873814
1.030000 0.154500 147.630913 3.421464 17.539892 -75.161918
1.040000 0.156000 149.097913 3.519382 17.755853 -75.441134
1.050000 0.157500 150.565866 3.619722 17.973752 -75.711396
1.060000 0.159000 152.034786 3.722537 18.193624 -75.972637
1.070000 0.160500 153.504688 3.827880 18.415503 -76.224791
1.080000 0.162000 154.975587 3.935803 18.639425 -76.467788
1.090000 0.163500 156.447497 4.046362 18.865424 -76.701561
1.100000 0.165000 157.920433 4.159610 19.093535 -76.926039
1.110000 0.166500 159.394412 4.275603 19.323795 -77.141154
1.120000 0.168000 160.869448 4.394396 19.556237 -77.346835
1.130000 0.169500 162.345557 4.516046 19.790898 -77.543010
1.140000 0.171000 163.822756 4.640608 20.027812 -77.729607
1.150000 0.172500 165.301060 4.768141 20.267016 -77.906553
1.160000 0.174000 166.780487 4.898702 20.508544 -78.073775
1.170000 0.175500 168.261052 5.032349 20.752432 -78.231198
1.180000 0.177000 169.742773 5.169140 20.998716 -78.378748
1.190000 0.178500 171.225666 5.309134 21.247430 -78.516347
1.200000 0.180000 172.709750 5.452391 21.498611 -78.643920
1.210000 0.181500 174.195041 5.598970 21.752293 -78.761389
1.220000 0.183000 175.681558 5.748932 22.008512 -78.868675
1.230000 0.184500 177.169318 5.902337 22.267304 -78.965698
1.240000 0.186000 178.658339 6.059246 22.528703 -79.052380
1.250000 0.187500 180.148640 6.219720 22.792744 -79.128638
1.260000 0.189000 181.640239 6.383821 23.059464 -79.194391
1.270000 0.190500 183.133155 6.551612 23.328896 -79.249557
1.280000 0.192000 184.627407 6.723153 23.601076 -79.294051
1.290000 0.193500 186.123014 6.898508 23.876039 -79.327790
1.300000 0.195000 187.619995 7.077740 24.153820 -79.350688
1.310000 0.196500 189.118370 7.260911 24.434453 -79.362661
1.320000 0.198000 190.618158 7.448086 24.717972 -79.363621
1.330000 0.199500 192.119380 7.639327 25.004412 -79.353480
1.340000 0.201000 193.622055 7.834698 25.293808 -79.332153
1.350000 0.202500 195.126204 8.034263 25.586194 -79.299548
1.360000 0.204000 196.631847 8.238087 25.881603 -79.255579
1.370000 0.205500 198.139004 8.446233 26.180069 -79.200154
1.380000 0.207000 199.647697 8.658766 26.481627 -79.133184
1.390000 0.208500 201.157946 8.875750 26.786309 -79.054578
0.010000 0.001500 1.408811 0.001045 1.207195 -1.526871
0.020000 0.003000 2.819367 0.002996 1.789022 -3.011170
0.030000 0.004500 4.231077 0.005541 2.239336 -4.457386
0.040000 0.006000 5.643731 0.008605 2.621816 -5.868686
0.050000 0.007500 7.057217 0.012168 2.962258 -7.247803
0.060000 0.009000 8.471467 0.016225 3.274089 -8.597209
0.070000 0.010500 9.886435 0.020776 3.565243 -9.919178
0.080000 0.012000 11.302089 0.025822 3.840788 -11.215817
0.090000 0.013500 12.718406 0.031357 4.104125 -12.489079
0.100000 0.015000 14.135364 0.037375 4.357613 -13.740779
0.110000 0.016500 15.552948 0.043863 4.602933 -14.972593
0.120000 0.018000 16.971143 0.050803 4.841293 -16.186070
0.130000 0.019500 18.389935 0.058173 5.073577 -17.382632
0.140000 0.021000 19.809309 0.065948 5.300434 -18.563581
0.150000 0.022500 21.229253 0.074099 5.522339 -19.730101
0.160000 0.024000 22.649751 0.082596 5.739641 -20.883264
0.170000 0.025500 24.070791 0.091404 5.952598 -22.024034
0.180000 0.027000 25.492358 0.100489 6.161395 -23.153273
0.190000 0.028500 26.914436 0.109815 6.366170 -24.271745
0.200000 0.030000 28.337011 0.119347 6.567019 -25.380121
0.210000 0.031500 29.760066 0.129050 6.764014 -26.478986
0.220000 0.033000 31.183588 0.138888 6.957208 -27.568843
0.230000 0.034500 32.607559 0.148829 7.146638 -28.650117
0.240000 0.036000 34.031964 0.158840 7.332338 -29.723165
0.250000 0.037500 35.456787 0.168891 7.514332 -30.788277
0.260000 0.039000 36.882013 0.178955 7.692647 -31.845682
0.270000 0.040500 38.307626 0.189005 7.867309 -32.895554
0.280000 0.042000 39.733610 0.199018 8.038345 -33.938017
0.290000 0.043500 41.159952 0.208974 8.205786 -34.973148
0.300000 0.045000 42.586635 0.218856 8.369668 -36.000982
0.310000 0.046500 44.013646 0.228648 8.530031 -37.021516
0.320000 0.048000 45.440972 0.238339 8.686920 -38.034716
0.330000 0.049500 46.868599 0.247919 8.840386 -39.040513
0.340000 0.051000 48.296515 0.257384 8.990483 -40.038816
0.350000 0.052500 49.724707 0.266730 9.137274 -41.029506
0.360000 0.054000 51.153165 0.275957 9.280824 -42.012447
0.370000 0.055500 52.581877 0.285069 9.421205 -42.987483
0.380000 0.057000 54.010834 0.294071 9.558492 -43.954443
0.390000 0.058500 55.440027 0.302973 9.692767 -44.913142
0.400000 0.060000 56.869447 0.311787 9.824113 -45.863386
0.410000 0.061500 58.299086 0.320526 9.952619 -46.804971
0.420000 0.063000 59.728938 0.329208 10.078378 -47.737686
0.430000 0.064500 61.158996 0.337853 10.201486 -48.661314
0.440000 0.066000 62.589255 0.346483 10.322041 -49.575635
0.450000 0.067500 64.019710 0.355122 10.440145 -50.480427
0.460000 0.069000 65.450357 0.363799 10.555901 -51.375464
0.470000 0.070500 66.881194 0.372542 10.669417 -52.260525
0.480000 0.072000 68.312218 0.381382 10.780801 -53.135386
0.490000 0.073500 69.743427 0.390354 10.890161 -53.999828
0.500000 0.075000 71.174821 0.399494 10.997611 -54.853632
0.510000 0.076500 72.606400 0.408838 11.103263 -55.696587
0.520000 0.078000 74.038164 0.418425 11.207229 -56.528485
0.530000 0.079500 75.470115 0.428299 11.309625 -57.349122
0.540000 0.081000 76.902256 0.438500 11.410566 -58.158303
0.550000 0.082500 78.334589 0.449073 11.510166 -58.955837
0.560000 0.084000 79.767118 0.460065 11.608543 -59.741543
0.570000 0.085500 81.199847 0.471521 11.705811 -60.515246
0.580000 0.087000 82.632781 0.483491 11.802085 -61.276781
0.590000 0.088500 84.065927 0.496025 11.897482 -62.025988
0.600000 0.090000 85.499291 0.509173 11.992117 -62.762720
0.610000 0.091500 86.932878 0.522986 12.086103 -63.486837
0.620000 0.093000 88.366699 0.537518 12.179555 -64.198208
0.630000 0.094500 89.800759 0.552822 12.272585 -64.896714
0.640000 0.096000 91.235069 0.568953 12.365305 -65.582244
0.650000 0.097500 92.669638 0.585966 12.457828 -66.254697
0.660000 0.099000 94.104476 0.603915 12.550262 -66.913981
0.670000 0.100500 95.539593 0.622858 12.642717 -67.560016
0.680000 0.102000 96.975001 0.642852 12.735300 -68.192731
0.690000 0.103500 98.410710 0.663952 12.828119 -68.812065
0.700000 0.105000 99.846734 0.686218 12.921277 -69.417967
0.710000 0.106500 101.283085 0.709706 13.014879 -70.010394
0.720000 0.108000 102.719775 0.734474 13.109026 -70.589315
0.730000 0.109500 104.156818 0.760581 13.203820 -71.154708
0.740000 0.111000 105.594229 0.788084 13.299359 -71.706558
0.750000 0.112500 107.032021 0.817042 13.395740 -72.244861
0.760000 0.114000 108.470209 0.847513 13.493060 -72.769621
0.770000 0.115500 109.908808 0.879556 13.591412 -73.280849
0.780000 0.117000 111.347834 0.913227 13.690888 -73.778567
0.790000 0.118500 112.787302 0.948585 13.791579 -74.262801
0.800000 0.120000 114.227229 0.985688 13.893574 -74.733587
0.810000 0.121500 115.667631 1.024593 13.996959 -75.190966
0.820000 0.123000 117.108524 1.065357 14.101821 -75.634987
0.830000 0.124500 118.549926 1.108038 14.208241 -76.065703
0.840000 0.126000 119.991854 1.152692 14.316303 -76.483175
0.850000 0.127500 121.434326 1.199375 14.426085 -76.887468
0.860000 0.129000 122.877359 1.248144 14.537667 -77.278650
0.870000 0.130500 124.320972 1.299055 14.651123 -77.656795
0.880000 0.132000 125.765182 1.352163 14.766529 -78.021982
0.890000 0.133500 127.210008 1.407523 14.883957 -78.374290
0.900000 0.135000 128.655470 1.465190 15.003479 -78.713804
0.910000 0.136500 130.101585 1.525219 15.125164 -79.040609
0.920000 0.138000 131.548373 1.587664 15.249079 -79.354793
0.930000 0.139500 132.995853 1.652580 15.375290 -79.656446
0.940000 0.141000 134.444045 1.720018 15.503862 -79.945658
0.950000 0.142500 135.892967 1.790034 15.634858 -80.222519
0.960000 0.144000 137.342641 1.862681 15.768338 -80.487122
0.970000 0.145500 138.793085 1.938011 15.904363 -80.739556
0.980000 0.147000 140.244319 2.016077 16.042990 -80.979913
0.990000 0.148500 141.696365 2.096932 16.184275 -81.208282
1.000000 0.150000 143.149241 2.180628 16.328275 -81.424750
1.010000 0.151500 144.602969 2.267218 16.475043 -81.629404
1.020000 0.153000 146.057569 2.356753 16.624632 -81.822328
1.030000 0.154500 147.513061 2.449287 16.777092 -82.003605
1.040000 0.156000 148.969466 2.544870 16.932473 -82.173313
1.050000 0.157500 150.426805 2.643556 17.090825 -82.331529
1.060000 0.159000 151.885099 2.745396 17.252193 -82.478326
1.070000 0.160500 153.344368 2.850442 17.416626 -82.613774
1.080000 0.162000 154.804635 2.958747 17.584166 -82.737940
1.090000 0.163500 156.265920 3.070362 17.754860 -82.850885
1.100000 0.165000 157.728244 3.185341 17.928749 -82.952669
1.110000 0.166500 159.191628 3.303735 18.105875 -83.043346
1.120000 0.168000 160.656095 3.425597 18.286280 -83.122965
1.130000 0.169500 162.121666 3.550981 18.470004 -83.191572
1.140000 0.171000 163.588362 3.679939 18.657085 -83.249208
1.150000 0.172500 165.056204 3.812524 18.847562 -83.295910
1.160000 0.174000 166.525216 3.948790 19.041473 -83.331709
1.170000 0.175500 167.995419 4.088791 19.238854 -83.356632
1.180000 0.177000 169.466834 4.232581 19.439740 -83.370701
1.190000 0.178500 170.939484 4.380214 19.644168 -83.373932
1.200000 0.180000 172.413391 4.531745 19.852172 -83.366339
1.210000 0.181500 173.888577 4.687229 20.063786 -83.347929
1.220000 0.183000 175.365065 4.846721 20.279042 -83.318703
1.230000 0.184500 176.842876 5.010277 20.497974 -83.278660
1.240000 0.186000 178.322034 5.177953 20.720613 -83.227791
1.250000 0.187500 179.802561 5.349805 20.946991 -83.166086
1.260000 0.189000 181.284479 5.525890 21.177140 -83.093526
1.270000 0.190500 182.767812 5.706266 21.411089 -83.010091
1.280000 0.192000 184.252583 5.890988 21.648869 -82.915754
1.290000 0.193500 185.738813 6.080116 21.890509 -82.810484
1.300000 0.195000 187.226527 6.273707 22.136038 -82.694246
1.310000 0.196500 188.715748 6.471819 22.385485 -82.567002
1.320000 0.198000 190.206498 6.674512 22.638879 -82.428707
1.330000 0.199500 191.698801 6.881843 22.896247 -82.279313
1.340000 0.201000 193.192681 7.093874 23.157617 -82.118769
1.350000 0.202500 194.688161 7.310662 23.423016 -81.947019
1.360000 0.204000 196.185264 7.532268 23.692471 -81.764004
1.370000 0.205500 197.684015 7.758751 23.966008 -81.569662
1.380000 0.207000 199.184436 7.990173 24.243654 -81.363926
1.390000 0.208500 200.686553 8.226593 24.525435 -81.146727
0.010000 0.001500 1.408568 0.000801 1.045431 -1.500490
0.020000 0.003000 2.818393 0.002016 1.464265 -2.959917
0.030000 0.004500 4.228880 0.003333 1.751086 -4.381571
0.040000 0.006000 5.639821 0.004687 1.970120 -5.767615
0.050000 0.007500 7.051107 0.006075 2.147655 -7.119854
0.060000 0.009000 8.462678 0.007517 2.297573 -8.439889
0.070000 0.010500 9.874497 0.009043 2.428243 -9.729180
0.080000 0.012000 11.286542 0.010693 2.545143 -10.989076
0.090000 0.013500 12.698803 0.012503 2.652061 -12.220837
0.100000 0.015000 14.111276 0.014514 2.751726 -13.425642
0.110000 0.016500 15.523962 0.016764 2.846160 -14.604604
0.120000 0.018000 16.936864 0.019290 2.936896 -15.758772
0.130000 0.019500 18.349990 0.022128 3.025117 -16.889141
0.140000 0.021000 19.763347 0.025311 3.111747 -17.996651
0.150000 0.022500 21.176944 0.028870 3.197514 -19.082197
0.160000 0.024000 22.590792 0.032834 3.282999 -20.146628
0.170000 0.025500 24.004901 0.037230 3.368662 -21.190750
0.180000 0.027000 25.419282 0.042084 3.454876 -22.215331
0.190000 0.028500 26.833945 0.047417 3.541935 -23.221099
0.200000 0.030000 28.248902 0.053250 3.630077 -24.208751
0.210000 0.031500 29.664164 0.059603 3.719492 -25.178945
0.220000 0.033000 31.079741 0.066492 3.810327 -26.132310
0.230000 0.034500 32.495643 0.073933 3.902700 -27.069444
0.240000 0.036000 33.911881 0.081940 3.996700 -27.990916
0.250000 0.037500 35.328465 0.090525 4.092395 -28.897267
0.260000 0.039000 36.745404 0.099700 4.189833 -29.789009
0.270000 0.040500 38.162707 0.109474 4.289050 -30.666632
0.280000 0.042000 39.580383 0.119856 4.390064 -31.530598
0.290000 0.043500 40.998441 0.130854 4.492888 -32.381349
0.300000 0.045000 42.416888 0.142475 4.597521 -33.219302
0.310000 0.046500 43.835734 0.154725 4.703959 -34.044853
0.320000 0.048000 45.254985 0.167610 4.812188 -34.858376
0.330000 0.049500 46.674649 0.181134 4.922194 -35.660228
0.340000 0.051000 48.094732 0.195301 5.033955 -36.450745
0.350000 0.052500 49.515241 0.210116 5.147447 -37.230245
0.360000 0.054000 50.936183 0.225582 5.262644 -37.999027
0.370000 0.055500 52.357563 0.241703 5.379518 -38.757376
0.380000 0.057000 53.779388 0.258480 5.498039 -39.505559
0.390000 0.058500 55.201663 0.275918 5.618178 -40.243828
0.400000 0.060000 56.624394 0.294019 5.739903 -40.972420
0.410000 0.061500 58.047586 0.312785 5.863183 -41.691559
0.420000 0.063000 59.471243 0.332220 5.987987 -42.401452
0.430000 0.064500 60.895371 0.352327 6.114284 -43.102298
0.440000 0.066000 62.319975 0.373108 6.242044 -43.794281
0.450000 0.067500 63.745058 0.394567 6.371236 -44.477571
0.460000 0.069000 65.170626 0.416707 6.501831 -45.152332
0.470000 0.070500 66.596683 0.439533 6.633802 -45.818712
0.480000 0.072000 68.023233 0.463048 6.767121 -46.476851
0.490000 0.073500 69.450279 0.487257 6.901761 -47.126880
0.500000 0.075000 70.877827 0.512164 7.037698 -47.768919
0.510000 0.076500 72.305880 0.537776 7.174908 -48.403081
0.520000 0.078000 73.734443 0.564096 7.313367 -49.029468
0.530000 0.079500 75.163518 0.591133 7.453055 -49.648175
0.540000 0.081000 76.593110 0.618891 7.593951 -50.259291
0.550000 0.082500 78.023223 0.647379 7.736035 -50.862896
0.560000 0.084000 79.453860 0.676603 7.879291 -51.459063
0.570000 0.085500 80.885026 0.706572 8.023701 -52.047859
0.580000 0.087000 82.316725 0.737294 8.169251 -52.629345
0.590000 0.088500 83.748959 0.768780 8.315926 -53.203576
0.600000 0.090000 85.181734 0.801037 8.463714 -53.770600
0.610000 0.091500 86.615053 0.834076 8.612603 -54.330463
0.620000 0.093000 88.048920 0.867909 8.762582 -54.883202
0.630000 0.094500 89.483339 0.902547 8.913643 -55.428852
0.640000 0.096000 90.918315 0.938001 9.065778 -55.967444
0.650000 0.097500 92.353851 0.974284 9.218980 -56.499002
0.660000 0.099000 93.789951 1.011409 9.373243 -57.023549
0.670000 0.100500 95.226621 1.049390 9.528562 -57.541104
0.680000 0.102000 96.663863 1.088240 9.684934 -58.051679
0.690000 0.103500 98.101684 1.127976 9.842356 -58.555288
0.700000 0.105000 99.540087 1.168611 10.000827 -59.051937
0.710000 0.106500 100.979077 1.210162 10.160346 -59.541634
0.720000 0.108000 102.418659 1.252645 10.320912 -60.024381
0.730000 0.109500 103.858837 1.296078 10.482529 -60.500177
0.740000 0.111000 105.299617 1.340477 10.645196 -60.969022
0.750000 0.112500 106.741003 1.385861 10.808918 -61.430911
0.760000 0.114000 108.183002 1.432248 10.973698 -61.885838
0.770000 0.115500 109.625617 1.479658 11.139540 -62.333795
0.780000 0.117000 111.068855 1.528110 11.306450 -62.774772
0.790000 0.118500 112.512720 1.577624 11.474434 -63.208759
0.800000 0.120000 113.957220 1.628221 11.643498 -63.635743
0.810000 0.121500 115.402358 1.679923 11.813649 -64.055710
0.820000 0.123000 116.848142 1.732749 11.984896 -64.468645
0.830000 0.124500 118.294577 1.786724 12.157247 -64.874531
0.840000 0.126000 119.741670 1.841868 12.330711 -65.273352
0.850000 0.127500 121.189426 1.898206 12.505298 -65.665089
0.860000 0.129000 122.637851 1.955760 12.681018 -66.049724
0.870000 0.130500 124.086954 2.014555 12.857882 -66.427237
0.880000 0.132000 125.536739 2.074615 13.035900 -66.797608
0.890000 0.133500 126.987214 2.135964 13.215085 -67.160817
0.900000 0.135000 128.438386 2.198628 13.395449 -67.516841
0.910000 0.136500 129.890261 2.262632 13.577003 -67.865660
0.920000 0.138000 131.342847 2.328002 13.759762 -68.207252
0.930000 0.139500 132.796151 2.394765 13.943738 -68.541596
0.940000 0.141000 134.250181 2.462946 14.128944 -68.868667
0.950000 0.142500 135.704944 2.532574 14.315396 -69.188445
0.960000 0.144000 137.160447 2.603675 14.503106 -69.500907
0.970000 0.145500 138.616699 2.676277 14.692090 -69.806031
0.980000 0.147000 140.073707 2.750408 14.882362 -70.103793
0.990000 0.148500 141.531480 2.826096 15.073937 -70.394172
1.000000 0.150000 142.990025 2.903370 15.266830 -70.677146
1.010000 0.151500 144.449350 2.982259 15.461058 -70.952692
1.020000 0.153000 145.909465 3.062792 15.656635 -71.220788
1.030000 0.154500 147.370378 3.144999 15.853578 -71.481413
1.040000 0.156000 148.832097 3.228909 16.051902 -71.734546
1.050000 0.157500 150.294631 3.314552 16.251624 -71.980164
1.060000 0.159000 151.757989 3.401958 16.452761 -72.218248
1.070000 0.160500 153.222180 3.491158 16.655327 -72.448777
1.080000 0.162000 154.687213 3.582183 16.859341 -72.671730
1.090000 0.163500 156.153098 3.675063 17.064819 -72.887088
1.100000 0.165000 157.619843 3.769830 17.271777 -73.094832
1.110000 0.166500 159.087459 3.866514 17.480233 -73.294941
1.120000 0.168000 160.555954 3.965148 17.690203 -73.487398
1.130000 0.169500 162.025339 4.065762 17.901704 -73.672185
1.140000 0.171000 163.495623 4.168389 18.114753 -73.849283
1.150000 0.172500 164.966816 4.273061 18.329368 -74.018675
1.160000 0.174000 166.438928 4.379809 18.545565 -74.180345
1.170000 0.175500 167.911970 4.488666 18.763362 -74.334276
1.180000 0.177000 169.385951 4.599665 18.982775 -74.480451
1.190000 0.178500 170.860882 4.712837 19.203822 -74.618856
1.200000 0.180000 172.336774 4.828216 19.426520 -74.749476
1.210000 0.181500 173.813636 4.945834 19.650885 -74.872295
1.220000 0.183000 175.291479 5.065723 19.876935 -74.987299
1.230000 0.184500 176.770315 5.187918 20.104686 -75.094476
1.240000 0.186000 178.250153 5.312450 20.334157 -75.193810
1.250000 0.187500 179.731005 5.439353 20.565362 -75.285291
1.260000 0.189000 181.212883 5.568660 20.798320 -75.368905
1.270000 0.190500 182.695796 5.700404 21.033047 -75.444641
1.280000 0.192000 184.179756 5.834619 21.269560 -75.512487
1.290000 0.193500 185.664774 5.971336 21.507875 -75.572431
1.300000 0.195000 187.150862 6.110591 21.748009 -75.624464
1.310000 0.196500 188.638031 6.252416 21.989979 -75.668575
1.320000 0.198000 190.126292 6.396844 22.233800 -75.704754
1.330000 0.199500 191.615658 6.543909 22.479489 -75.732991
1.340000 0.201000 193.106139 6.693644 22.727062 -75.753279
1.350000 0.202500 194.597748 6.846083 22.976534 -75.765607
1.360000 0.204000 196.090496 7.001259 23.227923 -75.769967
1.370000 0.205500 197.584396 7.159205 23.481244 -75.766352
1.380000 0.207000 199.079458 7.319954 23.736512 -75.754754
1.390000 0.208500 200.575695 7.483540 23.993743 -75.735165
0.010000 0.001500 1.408571 0.000803 1.047245 -1.491570
0.020000 0.003000 2.818401 0.002021 1.467145 -2.942715
0.030000 0.004500 4.228895 0.003337 1.754498 -4.356481
0.040000 0.006000 5.639842 0.004685 1.973636 -5.734895
0.050000 0.007500 7.051132 0.006060 2.150919 -7.079655
0.060000 0.009000 8.462703 0.007480 2.300289 -8.392270
0.070000 0.010500 9.874517 0.008977 2.430166 -9.674114
0.080000 0.012000 11.286553 0.010589 2.546072 -10.926457
0.090000 0.013500 12.698800 0.012355 2.651841 -12.150481
0.100000 0.015000 14.111254 0.014317 2.750238 -13.347298
0.110000 0.016500 nan nan nan nan
0.120000 0.018000 16.936788 0.018986 2.932662 -15.663421
0.130000 0.019500 18.349880 0.021771 3.019474 -16.784647
0.140000 0.021000 19.763199 0.024907 3.104711 -17.882510
0.150000 0.022500 21.176756 0.028427 3.189134 -18.957851
0.160000 0.024000 22.590560 0.032365 3.273350 -20.011467
0.170000 0.025500 24.004625 0.036751 3.357847 -21.044119
0.180000 0.027000 25.418962 0.041615 3.443023 -22.056530
0.190000 0.028500 26.833582 0.046983 3.529197 -23.049389
0.200000 0.030000 28.248499 0.052882 3.616630 -24.023357
0.210000 0.031500 29.663724 0.059334 3.705532 -24.979059
0.220000 0.033000 31.079270 0.066362 3.796073 -25.917096
0.230000 0.034500 32.495149 0.073986 3.888388 -26.838042
0.240000 0.036000 33.911373 0.082226 3.982586 -27.742442
0.250000 0.037500 35.327953 0.091097 4.078750 -28.630819
0.260000 0.039000 36.744901 0.100616 4.176944 -29.503674
0.270000 0.040500 38.162227 0.110799 4.277218 -30.361484
0.280000 0.042000 39.579943 0.121657 4.379603 -31.204704
0.290000 0.043500 40.998059 0.133204 4.484123 -32.033772
0.300000 0.045000 42.416586 0.145451 4.590790 -32.849104
0.310000 0.046500 43.835532 0.158408 4.699607 -33.651097
0.320000 0.048000 45.254907 0.172085 4.810570 -34.440134
0.330000 0.049500 46.674722 0.186489 4.923671 -35.216576
0.340000 0.051000 48.094984 0.201628 5.038895 -35.980772
0.350000 0.052500 49.515702 0.217510 5.156223 -36.733053
0.360000 0.054000 50.936884 0.234141 5.275633 -37.473735
0.370000 0.055500 52.358539 0.251526 5.397100 -38.203120
0.380000 0.057000 53.780674 0.269672 5.520597 -38.921497
0.390000 0.058500 55.203297 0.288581 5.646094 -39.629141
0.400000 0.060000 56.626414 0.308260 5.773562 -40.326313
0.410000 0.061500 58.050032 0.328712 5.902967 -41.013263
0.420000 0.063000 59.474160 0.349940 6.034278 -41.690230
0.430000 0.064500 60.898801 0.371948 6.167461 -42.357439
0.440000 0.066000 62.323964 0.394740 6.302483 -43.015107
0.450000 0.067500 63.749653 0.418318 6.439309 -43.663439
0.460000 0.069000 65.175876 0.442685 6.577907 -44.302629
0.470000 0.070500 66.602636 0.467844 6.718243 -44.932864
0.480000 0.072000 68.029940 0.493799 6.860283 -45.554319
0.490000 0.073500 69.457794 0.520550 7.003995 -46.167162
0.500000 0.075000 70.886201 0.548102 7.149346 -46.771552
0.510000 0.076500 72.315167 0.576457 7.296306 -47.367638
0.520000 0.078000 73.744698 0.605618 7.444842 -47.955563
0.530000 0.079500 75.174796 0.635588 7.594924 -48.535463
0.540000 0.081000 76.605468 0.666370 7.746523 -49.107464
0.550000 0.082500 78.036718 0.697967 7.899610 -49.671688
0.560000 0.084000 79.468549 0.730383 8.054158 -50.228249
0.570000 0.085500 80.900967 0.763620 8.210139 -50.777255
0.580000 0.087000 82.333975 0.797684 8.367526 -51.318806
0.590000 0.088500 83.767577 0.832577 8.526295 -51.852998
0.600000 0.090000 85.201778 0.868305 8.686422 -52.379922
0.610000 0.091500 86.636581 0.904870 8.847882 -52.899662
0.620000 0.093000 88.071991 0.942279 9.010653 -53.412297
0.630000 0.094500 89.508011 0.980536 9.174715 -53.917902
0.640000 0.096000 90.944644 1.019647 9.340045 -54.416547
0.650000 0.097500 92.381896 1.059616 9.506624 -54.908296
0.660000 0.099000 93.819769 1.100450 9.674434 -55.393211
0.670000 0.100500 95.258267 1.142155 9.843457 -55.871349
0.680000 0.102000 96.697395 1.184737 10.013674 -56.342762
0.690000 0.103500 98.137155 1.228203 10.185071 -56.807499
0.700000 0.105000 99.577551 1.272560 10.357631 -57.265607
0.710000 0.106500 101.018588 1.317816 10.531341 -57.717126
0.720000 0.108000 102.460268 1.363978 10.706186 -58.162096
0.730000 0.109500 103.902596 1.411054 10.882154 -58.600553
0.740000 0.111000 105.345575 1.459053 11.059233 -59.032529
0.750000 0.112500 106.789209 1.507984 11.237411 -59.458055
0.760000 0.114000 108.233501 1.557855 11.416678 -59.877157
0.770000 0.115500 109.678456 1.608676 11.597023 -60.289860
0.780000 0.117000 111.124077 1.660457 11.778439 -60.696187
0.790000 0.118500 112.570369 1.713208 11.960917 -61.096157
0.800000 0.120000 114.017334 1.766939 12.144448 -61.489789
0.810000 0.121500 115.464977 1.821661 12.329027 -61.877098
0.820000 0.123000 116.913301 1.877384 12.514646 -62.258098
0.830000 0.124500 118.362312 1.934122 12.701300 -62.632801
0.840000 0.126000 119.812012 1.991884 12.888985 -63.001217
0.850000 0.127500 121.262406 2.050683 13.077694 -63.363355
0.860000 0.129000 122.713498 2.110533 13.267425 -63.719222
0.870000 0.130500 124.165292 2.171444 13.458175 -64.068823
0.880000 0.132000 125.617792 2.233430 13.649940 -64.412163
0.890000 0.133500 127.071003 2.296506 13.842718 -64.749244
0.900000 0.135000 128.524929 2.360683 14.036508 -65.080068
0.910000 0.136500 129.979573 2.425976 14.231308 -65.404636
0.920000 0.138000 131.434942 2.492400 14.427117 -65.722947
0.930000 0.139500 132.891039 2.559968 14.623935 -66.034999
0.940000 0.141000 134.347869 2.628696 14.821763 -66.340790
0.950000 0.142500 135.805435 2.698599 15.020600 -66.640318
0.960000 0.144000 137.263745 2.769692 15.220448 -66.933577
0.970000 0.145500 138.722800 2.841990 15.421308 -67.220563
0.980000 0.147000 140.182608 2.915510 15.623182 -67.501270
0.990000 0.148500 141.643172 2.990267 15.826072 -67.775693
1.000000 0.150000 143.104497 3.066278 16.029981 -68.043824
1.010000 0.151500 144.566589 3.143561 16.234910 -68.305657
1.020000 0.153000 146.029452 3.222130 16.440864 -68.561183
1.030000 0.154500 147.493092 3.302005 16.647846 -68.810395
1.040000 0.156000 148.957514 3.383201 16.855860 -69.053285
1.050000 0.157500 150.422723 3.465737 17.064909 -69.289843
1.060000 0.159000 151.888725 3.549631 17.274998 -69.520061
1.070000 0.160500 153.355524 3.634900 17.486132 -69.743929
1.080000 0.162000 154.823127 3.721562 17.698315 -69.961438
1.090000 0.163500 156.291539 3.809637 17.911552 -70.172578
1.100000 0.165000 157.760765 3.899143 18.125849 -70.377340
1.110000 0.166500 159.230812 3.990098 18.341212 -70.575715
1.120000 0.168000 160.701684 4.082522 18.557645 -70.767691
1.130000 0.169500 162.173389 4.176434 18.775155 -70.953259
1.140000 0.171000 163.645931 4.271852 18.993748 -71.132410
1.150000 0.172500 165.119317 4.368798 19.213431 -71.305133
1.160000 0.174000 166.593552 4.467289 19.434209 -71.471419
1.170000 0.175500 168.068644 4.567347 19.656090 -71.631259
1.180000 0.177000 169.544597 4.668991 19.879079 -71.784642
1.190000 0.178500 171.021418 4.772241 20.103185 -71.931560
1.200000 0.180000 172.499114 4.877117 20.328413 -72.072003
1.210000 0.181500 173.977691 4.983640 20.554772 -72.205962
1.220000 0.183000 175.457155 5.091831 20.782268 -72.333428
1.230000 0.184500 176.937513 5.201709 21.010909 -72.454394
1.240000 0.186000 178.418771 5.313296 21.240702 -72.568851
1.250000 0.187500 179.900935 5.426612 21.471655 -72.676790
1.260000 0.189000 181.384014 5.541678 21.703776 -72.778204
1.270000 0.190500 182.868012 5.658516 21.937071 -72.873087
1.280000 0.192000 184.352938 5.777146 22.171550 -72.961429
1.290000 0.193500 185.838797 5.897589 22.407219 -73.043226
1.300000 0.195000 187.325597 6.019867 22.644087 -73.118471
1.310000 0.196500 188.813345 6.144001 22.882162 -73.187157
1.320000 0.198000 190.302047 6.270012 23.121452 -73.249279
1.330000 0.199500 191.791712 6.397922 23.361964 -73.304832
1.340000 0.201000 193.282345 6.527752 23.603707 -73.353812
1.350000 0.202500 194.773954 6.659524 23.846689 -73.396213
1.360000 0.204000 196.266547 6.793258 24.090917 -73.432031
1.370000 0.205500 197.760130 6.928977 24.336401 -73.461264
1.380000 0.207000 199.254712 7.066702 24.583149 -73.483908
1.390000 0.208500 200.750298 7.206455 24.831167 -73.499961
0.010000 0.001500 1.408643 0.000879 1.095651 -1.562603
0.020000 0.003000 2.818704 0.002344 1.567900 -3.078687
0.030000 0.004500 4.229598 0.004101 1.910558 -4.552730
0.040000 0.006000 5.641124 0.006094 2.187380 -5.987765
0.050000 0.007500 7.053182 0.008326 2.424270 -7.386365
0.060000 0.009000 8.465713 0.010815 2.634770 -8.750839
0.070000 0.010500 9.878683 0.013590 2.826936 -10.083300
0.080000 0.012000 11.292071 0.016677 3.005955 -11.385709
0.090000 0.013500 12.705867 0.020104 3.175343 -12.659893
0.100000 0.015000 14.120064 0.023893 3.337572 -13.907562
0.110000 0.016500 15.534658 0.028065 3.494422 -15.130313
0.120000 0.018000 16.949650 0.032634 3.647198 -16.329645
0.130000 0.019500 18.365039 0.037613 3.796869 -17.506956
0.140000 0.021000 19.780827 0.043010 3.944158 -18.663555
0.150000 0.022500 21.197016 0.048827 4.089606 -19.800661
0.160000 0.024000 22.613607 0.055066 4.233618 -20.919410
0.170000 0.025500 24.030601 0.061725 4.376495 -22.020857
0.180000 0.027000 25.447998 0.068800 4.518458 -23.105980
0.190000 0.028500 26.865800 0.076282 4.659666 -24.175682
0.200000 0.030000 28.284007 0.084165 4.800233 -25.230795
0.210000 0.031500 29.702617 0.092437 4.940236 -26.272083
0.220000 0.033000 31.121631 0.101089 5.079724 -27.300248
0.230000 0.034500 32.541046 0.110107 5.218724 -28.315927
0.240000 0.036000 33.960861 0.119480 5.357248 -29.319701
0.250000 0.037500 35.381074 0.129197 5.495297 -30.312096
0.260000 0.039000 36.801682 0.139245 5.632864 -31.293584
0.270000 0.040500 38.222682 0.149612 5.769936 -32.264589
0.280000 0.042000 39.644073 0.160288 5.906497 -33.225489
0.290000 0.043500 41.065850 0.171264 6.042530 -34.176619
0.300000 0.045000 42.488011 0.182530 6.178016 -35.118274
0.310000 0.046500 43.910552 0.194080 6.312940 -36.050710
0.320000 0.048000 45.333470 0.205906 6.447286 -36.974149
0.330000 0.049500 46.756762 0.218005 6.581043 -37.888781
0.340000 0.051000 48.180424 0.230374 6.714202 -38.794764
0.350000 0.052500 49.604455 0.243011 6.846756 -39.692231
0.360000 0.054000 51.028850 0.255918 6.978704 -40.581289
0.370000 0.055500 52.453608 0.269096 7.110047 -41.462020
0.380000 0.057000 53.878725 0.282549 7.240791 -42.334487
0.390000 0.058500 55.304200 0.296285 7.370946 -43.198733
0.400000 0.060000 56.730031 0.310311 7.500525 -44.054783
0.410000 0.061500 58.156217 0.324637 7.629545 -44.902647
0.420000 0.063000 59.582756 0.339276 7.758028 -45.742322
0.430000 0.064500 61.009647 0.354241 7.885998 -46.573790
0.440000 0.066000 62.436890 0.369549 8.013485 -47.397023
0.450000 0.067500 63.864485 0.385216 8.140520 -48.211985
0.460000 0.069000 65.292432 0.401263 8.267137 -49.018628
0.470000 0.070500 66.720733 0.417712 8.393377 -49.816898
0.480000 0.072000 68.149388 0.434585 8.519279 -50.606737
0.490000 0.073500 69.578399 0.451908 8.644888 -51.388079
0.500000 0.075000 71.007769 0.469707 8.770250 -52.160853
0.510000 0.076500 72.437499 0.488012 8.895415 -52.924987
0.520000 0.078000 73.867594 0.506853 9.020434 -53.680404
0.530000 0.079500 75.298056 0.526260 9.145361 -54.427025
0.540000 0.081000 76.728890 0.546269 9.270250 -55.164772
0.550000 0.082500 78.160101 0.566913 9.395160 -55.893563
0.560000 0.084000 79.591693 0.588230 9.520149 -56.613316
0.570000 0.085500 81.023671 0.610256 9.645278 -57.323953
0.580000 0.087000 82.456043 0.633032 9.770609 -58.025390
0.590000 0.088500 83.888814 0.656598 9.896204 -58.717550
0.600000 0.090000 85.321992 0.680995 10.022128 -59.400354
0.610000 0.091500 86.755583 0.706268 10.148446 -60.073725
0.620000 0.093000 88.189596 0.732459 10.275225 -60.737588
0.630000 0.094500 89.624039 0.759616 10.402530 -61.391870
0.640000 0.096000 91.058921 0.787784 10.530430 -62.036501
0.650000 0.097500 92.494252 0.817011 10.658993 -62.671411
0.660000 0.099000 93.930040 0.847345 10.788287 -63.296534
0.670000 0.100500 95.366297 0.878838 10.918381 -63.911807
0.680000 0.102000 96.803033 0.911539 11.049344 -64.517169
0.690000 0.103500 98.240259 0.945500 11.181247 -65.112560
0.700000 0.105000 99.677987 0.980773 11.314158 -65.697924
0.710000 0.106500 101.116228 1.017413 11.448147 -66.273208
0.720000 0.108000 102.554995 1.055474 11.583285 -66.838358
0.730000 0.109500 103.994301 1.095011 11.719640 -67.393328
0.740000 0.111000 105.434158 1.136079 11.857283 -67.938067
0.750000 0.112500 106.874582 1.178737 11.996283 -68.472533
0.760000 0.114000 108.315585 1.223040 12.136710 -68.996680
0.770000 0.115500 109.757182 1.269049 12.278633 -69.510468
0.780000 0.117000 111.199388 1.316822 12.422121 -70.013855
0.790000 0.118500 112.642218 1.366418 12.567243 -70.506803
0.800000 0.120000 114.085688 1.417900 12.714067 -70.989274
0.810000 0.121500 115.529813 1.471327 12.862662 -71.461230
0.820000 0.123000 116.974611 1.526762 13.013094 -71.922635
0.830000 0.124500 118.420096 1.584269 13.165433 -72.373451
0.840000 0.126000 119.866288 1.643910 13.319744 -72.813644
0.850000 0.127500 121.313202 1.705751 13.476096 -73.243176
0.860000 0.129000 122.760857 1.769855 13.634553 -73.662010
0.870000 0.130500 124.209271 1.836290 13.795183 -74.070108
0.880000 0.132000 125.658463 1.905121 13.958051 -74.467432
0.890000 0.133500 127.108450 1.976416 14.123221 -74.853941
0.900000 0.135000 128.559253 2.050243 14.290760 -75.229593
0.910000 0.136500 130.010890 2.126671 14.460731 -75.594346
0.920000 0.138000 131.463381 2.205771 14.633199 -75.948152
0.930000 0.139500 132.916748 2.287611 14.808227 -76.290964
0.940000 0.141000 134.371009 2.372265 14.985879 -76.622732
0.950000 0.142500 135.826186 2.459804 15.166218 -76.943400
0.960000 0.144000 137.282300 2.550301 15.349306 -77.252912
0.970000 0.145500 138.739372 2.643831 15.535206 -77.551207
0.980000 0.147000 140.197425 2.740468 15.723979 -77.838221
0.990000 0.148500 141.656480 2.840289 15.915688 -78.113885
1.000000 0.150000 143.116559 2.943369 16.110394 -78.378127
1.010000 0.151500 144.577686 3.049788 16.308158 -78.630870
1.020000 0.153000 146.039883 3.159623 16.509041 -78.872033
1.030000 0.154500 147.503174 3.272954 16.713102 -79.101528
1.040000 0.156000 148.967583 3.389862 16.920404 -79.319266
1.050000 0.157500 150.433133 3.510429 17.131005 -79.525149
1.060000 0.159000 151.899849 3.634738 17.344965 -79.719075
1.070000 0.160500 153.367756 3.762871 17.562345 -79.900939
1.080000 0.162000 154.836879 3.894915 17.783203 -80.070626
1.090000 0.163500 156.307243 4.030954 18.007600 -80.228019
1.100000 0.165000 157.778873 4.171075 18.235593 -80.372994
1.110000 0.166500 159.251796 4.315367 18.467242 -80.505421
1.120000 0.168000 160.726038 4.463918 18.702606 -80.625165
1.130000 0.169500 162.201625 4.616817 18.941742 -80.732085
1.140000 0.171000 163.678586 4.774156 19.184711 -80.826034
1.150000 0.172500 165.156946 4.936027 19.431570 -80.906860
1.160000 0.174000 166.636734 5.102521 19.682376 -80.974403
1.170000 0.175500 168.117977 5.273734 19.937190 -81.028501
1.180000 0.177000 169.600704 5.449758 20.196067 -81.068983
1.190000 0.178500 171.084943 5.630690 20.459066 -81.095675
1.200000 0.180000 172.570724 5.816625 20.726245 -81.108396
1.210000 0.181500 174.058076 6.007662 20.997662 -81.106962
1.220000 0.183000 175.547027 6.203896 21.273373 -81.091182
1.230000 0.184500 177.037609 6.405427 21.553436 -81.060861
1.240000 0.186000 178.529851 6.612353 21.837909 -81.015800
1.250000 0.187500 180.023784 6.824775 22.126847 -80.955795
1.260000 0.189000 181.519438 7.042791 22.420308 -80.880639
1.270000 0.190500 183.016845 7.266503 22.718349 -80.790120
1.280000 0.192000 184.516037 7.496010 23.021026 -80.684023
1.290000 0.193500 186.017044 7.731415 23.328395 -80.562131
1.300000 0.195000 187.519900 7.972817 23.640512 -80.424224
1.310000 0.196500 189.024635 8.220319 23.957432 -80.270078
1.320000 0.198000 190.531284 8.474022 24.279212 -80.099469
1.330000 0.199500 192.039878 8.734026 24.605906 -79.912171
1.340000 0.201000 193.550452 9.000432 24.937570 -79.707957
1.350000 0.202500 195.063037 9.273342 25.274257 -79.486598
1.360000 0.204000 196.577668 9.552854 25.616022 -79.247865
1.370000 0.205500 198.094380 9.839070 25.962918 -78.991532
1.380000 0.207000 199.613205 10.132087 26.314998 -78.717370
1.390000 0.208500 201.134178 10.432005 26.672316 -78.425153
0.010000 0.001500 1.408699 0.000935 1.132665 -1.556316
0.020000 0.003000 2.818925 0.002563 1.641538 -3.066936
0.030000 0.004500 4.230092 0.004586 2.020376 -4.536455
0.040000 0.006000 5.641997 0.006943 2.332864 -5.968040
0.050000 0.007500 7.054536 0.009629 2.604830 -7.364397
0.060000 0.009000 8.467648 0.012654 2.849742 -8.727961
0.070000 0.010500 9.881294 0.016036 3.075585 -10.060969
0.080000 0.012000 11.295450 0.019792 3.287473 -11.365492
0.090000 0.013500 12.710100 0.023935 3.488856 -12.643455
0.100000 0.015000 14.125232 0.028478 3.682142 -13.896655
0.110000 0.016500 15.540839 0.033427 3.869052 -15.126762
0.120000 0.018000 16.956915 0.038783 4.050836 -16.335330
0.130000 0.019500 18.373454 0.044544 4.228413 -17.523802
0.140000 0.021000 19.790452 0.050704 4.402460 -18.693511
0.150000 0.022500 21.207903 0.057253 4.573480 -19.845690
0.160000 0.024000 22.625804 0.064178 4.741840 -20.981469
0.170000 0.025500 24.044149 0.071463 4.907814 -22.101884
0.180000 0.027000 25.462933 0.079092 5.071598 -23.207883
0.190000 0.028500 26.882150 0.087044 5.233333 -24.300322
0.200000 0.030000 28.301794 0.095300 5.393117 -25.379976
0.210000 0.031500 29.721857 0.103838 5.551017 -26.447542
0.220000 0.033000 31.142334 0.112639 5.707077 -27.503642
0.230000 0.034500 32.563216 0.121680 5.861324 -28.548827
0.240000 0.036000 33.984496 0.130942 6.013773 -29.583583
0.250000 0.037500 35.406166 0.140405 6.164432 -30.608333
0.260000 0.039000 36.828219 0.150051 6.313305 -31.623444
0.270000 0.040500 38.250646 0.159864 6.460392 -32.629226
0.280000 0.042000 39.673439 0.169827 6.605694 -33.625944
0.290000 0.043500 41.096591 0.179927 6.749214 -34.613814
0.300000 0.045000 42.520093 0.190154 6.890955 -35.593010
0.310000 0.046500 43.943938 0.200498 7.030927 -36.563668
0.320000 0.048000 45.368119 0.210952 7.169140 -37.525890
0.330000 0.049500 46.792628 0.221512 7.305610 -38.479745
0.340000 0.051000 48.217458 0.232174 7.440358 -39.425271
0.350000 0.052500 49.642604 0.242940 7.573410 -40.362483
0.360000 0.054000 51.068059 0.253812 7.704794 -41.291373
0.370000 0.055500 52.493817 0.264795 7.834545 -42.211909
0.380000 0.057000 53.919874 0.275896 7.962704 -43.124043
0.390000 0.058500 55.346225 0.287126 8.089312 -44.027711
0.400000 0.060000 56.772865 0.298497 8.214420 -44.922835
0.410000 0.061500 58.199792 0.310025 8.338079 -45.809324
0.420000 0.063000 59.627002 0.321725 8.460344 -46.687077
0.430000 0.064500 61.054492 0.333618 8.581277 -47.555986
0.440000 0.066000 62.482262 0.345725 8.700941 -48.415935
0.450000 0.067500 63.910310 0.358071 8.819403 -49.266801
0.460000 0.069000 65.338634 0.370681 8.936732 -50.108460
0.470000 0.070500 66.767237 0.383584 9.053001 -50.940783
0.480000 0.072000 68.196117 0.396810 9.168285 -51.763640
0.490000 0.073500 69.625276 0.410390 9.282662 -52.576898
0.500000 0.075000 71.054716 0.424360 9.396212 -53.380427
0.510000 0.076500 72.484440 0.438754 9.509015 -54.174097
0.520000 0.078000 73.914450 0.453611 9.621155 -54.957778
0.530000 0.079500 75.344751 0.468968 9.732717 -55.731346
0.540000 0.081000 76.775347 0.484868 9.843787 -56.494676
0.550000 0.082500 78.206242 0.501352 9.954451 -57.247649
0.560000 0.084000 79.637443 0.518463 10.064798 -57.990148
0.570000 0.085500 81.068955 0.536247 10.174916 -58.722064
0.580000 0.087000 82.500786 0.554750 10.284894 -59.443290
0.590000 0.088500 83.932942 0.574019 10.394823 -60.153723
0.600000 0.090000 85.365431 0.594103 10.504791 -60.853269
0.610000 0.091500 86.798263 0.615052 10.614891 -61.541836
0.620000 0.093000 88.231445 0.636916 10.725211 -62.219340
0.630000 0.094500 89.664987 0.659747 10.835842 -62.885702
0.640000 0.096000 91.098900 0.683597 10.946874 -63.540848
0.650000 0.097500 92.533194 0.708521 11.058397 -64.184712
0.660000 0.099000 93.967880 0.734571 11.170500 -64.817232
0.670000 0.100500 95.402969 0.761804 11.283273 -65.438353
0.680000 0.102000 96.838474 0.790275 11.396803 -66.048025
0.690000 0.103500 98.274407 0.820039 11.511178 -66.646204
0.700000 0.105000 99.710781 0.851154 11.626486 -67.232850
0.710000 0.106500 101.147610 0.883678 11.742813 -67.807932
0.720000 0.108000 102.584907 0.917668 11.860245 -68.371420
0.730000 0.109500 104.022686 0.953184 11.978867 -68.923292
0.740000 0.111000 105.460963 0.990283 12.098763 -69.463528
0.750000 0.112500 106.899752 1.029025 12.220016 -69.992114
0.760000 0.114000 108.339069 1.069471 12.342707 -70.509040
0.770000 0.115500 109.778929 1.111681 12.466920 -71.014299
0.780000 0.117000 111.219350 1.155715 12.592732 -71.507889
0.790000 0.118500 112.660347 1.201634 12.720225 -71.989808
0.800000 0.120000 114.101937 1.249500 12.849477 -72.460060
0.810000 0.121500 115.544138 1.299375 12.980564 -72.918649
0.820000 0.123000 116.986968 1.351321 13.113562 -73.365583
0.830000 0.124500 118.430444 1.405400 13.248548 -73.800870
0.840000 0.126000 119.874585 1.461675 13.385595 -74.224520
0.850000 0.127500 121.319409 1.520211 13.524777 -74.636543
0.860000 0.129000 122.764935 1.581070 13.666166 -75.036951
0.870000 0.130500 124.211183 1.644316 13.809832 -75.425756
0.880000 0.132000 125.658172 1.710014 13.955847 -75.802967
0.890000 0.133500 127.105921 1.778229 14.104279 -76.168594
0.900000 0.135000 128.554452 1.849027 14.255197 -76.522648
0.910000 0.136500 130.003783 1.922473 14.408668 -76.865135
0.920000 0.138000 131.453937 1.998634 14.564758 -77.196062
0.930000 0.139500 132.904933 2.077575 14.723534 -77.515432
0.940000 0.141000 134.356793 2.159366 14.885060 -77.823246
0.950000 0.142500 135.809539 2.244073 15.049399 -78.119501
0.960000 0.144000 137.263193 2.331766 15.216615 -78.404194
0.970000 0.145500 138.717775 2.422512 15.386770 -78.677316
0.980000 0.147000 140.173309 2.516383 15.559925 -78.938854
0.990000 0.148500 141.629817 2.613448 15.736142 -79.188792
1.000000 0.150000 143.087322 2.713778 15.915480 -79.427109
1.010000 0.151500 144.545847 2.817445 16.097999 -79.653779
1.020000 0.153000 146.005415 2.924522 16.283757 -79.868773
1.030000 0.154500 147.466050 3.035082 16.472813 -80.072054
1.040000 0.156000 148.927775 3.149199 16.665224 -80.263583
1.050000 0.157500 150.390615 3.266947 16.861047 -80.443312
1.060000 0.159000 151.854594 3.388402 17.060338 -80.611189
1.070000 0.160500 153.319736 3.513641 17.263154 -80.767158
1.080000 0.162000 154.786067 3.642741 17.469550 -80.911154
1.090000 0.163500 156.253611 3.775779 17.679581 -81.043108
1.100000 0.165000 157.722395 3.912836 17.893301 -81.162944
1.110000 0.166500 159.192442 4.053990 18.110765 -81.270579
1.120000 0.168000 160.663781 4.199323 18.332027 -81.365925
1.130000 0.169500 162.136435 4.348915 18.557139 -81.448889
1.140000 0.171000 163.610433 4.502850 18.786156 -81.519367
1.150000 0.172500 165.085800 4.661210 19.019130 -81.577254
1.160000 0.174000 166.562564 4.824081 19.256113 -81.622437
1.170000 0.175500 168.040751 4.991546 19.497158 -81.654794
1.180000 0.177000 169.520390 5.163692 19.742316 -81.674200
1.190000 0.178500 171.001508 5.340605 19.991639 -81.680524
1.200000 0.180000 172.484132 5.522373 20.245179 -81.673628
1.210000 0.181500 173.968292 5.709084 20.502987 -81.653367
1.220000 0.183000 175.454016 5.900827 20.765114 -81.619593
1.230000 0.184500 176.941332 6.097691 21.031610 -81.572152
1.240000 0.186000 178.430270 6.299767 21.302526 -81.510883
1.250000 0.187500 179.920859 6.507145 21.577912 -81.435621
1.260000 0.189000 181.413128 6.719916 21.857819 -81.346197
1.270000 0.190500 182.907107 6.938173 22.142296 -81.242437
1.280000 0.192000 184.402827 7.162008 22.431392 -81.124162
1.290000 0.193500 185.900318 7.391513 22.725158 -80.991189
1.300000 0.195000 187.399610 7.626781 23.023642 -80.843334
1.310000 0.196500 188.900734 7.867906 23.326893 -80.680405
1.320000 0.198000 190.403722 8.114980 23.634959 -80.502212
1.330000 0.199500 191.908604 8.368097 23.947890 -80.308559
1.340000 0.201000 193.415412 8.627351 24.265732 -80.099249
1.350000 0.202500 194.924178 8.892834 24.588535 -79.874082
1.360000 0.204000 196.434934 9.164639 24.916344 -79.632859
1.370000 0.205500 197.947712 9.442860 25.249208 -79.375377
1.380000 0.207000 199.462545 9.727589 25.587172 -79.101434
1.390000 0.208500 200.979464 10.018917 25.930283 -78.810828
0.010000 0.001500 1.408638 0.000871 1.091810 -1.505107
0.020000 0.003000 2.818672 0.002297 1.557325 -2.968876
0.030000 0.004500 4.229510 0.003966 1.891005 -4.394771
0.040000 0.006000 5.640942 0.005815 2.156998 -5.785080
0.050000 0.007500 7.052861 0.007837 2.381526 -7.141723
0.060000 0.009000 8.465206 0.010051 2.578414 -8.466409
0.070000 0.010500 9.877938 0.012486 2.755975 -9.760698
0.080000 0.012000 11.291036 0.015174 2.919634 -11.026039
0.090000 0.013500 12.704487 0.018149 3.073132 -12.263782
0.100000 0.015000 14.118287 0.021447 3.219147 -13.475198
0.110000 0.016500 15.532434 0.025099 3.359657 -14.661484
0.120000 0.018000 16.946931 0.029136 3.496151 -15.823769
0.130000 0.019500 18.361780 0.033586 3.629768 -16.963124
0.140000 0.021000 19.776989 0.038476 3.761391 -18.080559
0.150000 0.022500 21.192563 0.043827 3.891711 -19.177035
0.160000 0.024000 22.608510 0.049662 4.021268 -20.253461
0.170000 0.025500 24.024838 0.055997 4.150491 -21.310700
0.180000 0.027000 25.441552 0.062848 4.279714 -22.349567
0.190000 0.028500 26.858662 0.070230 4.409203 -23.370838
0.200000 0.030000 28.276175 0.078153 4.539164 -24.375246
0.210000 0.031500 29.694097 0.086626 4.669758 -25.363486
0.220000 0.033000 31.112437 0.095657 4.801107 -26.336214
0.230000 0.034500 32.531199 0.105252 4.933302 -27.294052
0.240000 0.036000 33.950391 0.115415 5.066411 -28.237586
0.250000 0.037500 35.370018 0.126149 5.200479 -29.167371
0.260000 0.039000 36.790086 0.137456 5.335537 -30.083928
0.270000 0.040500 38.210600 0.149337 5.471600 -30.987750
0.280000 0.042000 39.631564 0.161790 5.608673 -31.879300
0.290000 0.043500 41.052984 0.174816 5.746751 -32.759012
0.300000 0.045000 42.474862 0.188413 5.885824 -33.627295
0.310000 0.046500 43.897203 0.202578 6.025874 -34.484532
0.320000 0.048000 45.320010 0.217309 6.166881 -35.331081
0.330000 0.049500 46.743287 0.232603 6.308820 -36.167277
0.340000 0.051000 48.167035 0.248458 6.451663 -36.993432
0.350000 0.052500 49.591258 0.264870 6.595381 -37.809838
0.360000 0.054000 51.015957 0.281836 6.739946 -38.616765
0.370000 0.055500 52.441136 0.299354 6.885326 -39.414463
0.380000 0.057000 53.866795 0.317421 7.031491 -40.203167
0.390000 0.058500 55.292937 0.336035 7.178410 -40.983091
0.400000 0.060000 56.719563 0.355194 7.326055 -41.754432
0.410000 0.061500 58.146675 0.374896 7.474396 -42.517374
0.420000 0.063000 59.574275 0.395140 7.623405 -43.272082
0.430000 0.064500 61.002362 0.415926 7.773057 -44.018710
0.440000 0.066000 62.430939 0.437253 7.923325 -44.757397
0.450000 0.067500 63.860008 0.459123 8.074188 -45.488268
0.460000 0.069000 65.289568 0.481537 8.225622 -46.211438
0.470000 0.070500 66.719621 0.504497 8.377607 -46.927008
0.480000 0.072000 68.150169 0.528005 8.530126 -47.635070
0.490000 0.073500 69.581212 0.552065 8.683160 -48.335705
0.500000 0.075000 71.012752 0.576682 8.836696 -49.028983
0.510000 0.076500 72.444790 0.601860 8.990720 -49.714968
0.520000 0.078000 73.877327 0.627605 9.145220 -50.393713
0.530000 0.079500 75.310365 0.653924 9.300187 -51.065263
0.540000 0.081000 76.743905 0.680824 9.455612 -51.729655
0.550000 0.082500 78.177948 0.708315 9.611490 -52.386922
0.560000 0.084000 79.612497 0.736404 9.767816 -53.037086
0.570000 0.085500 81.047552 0.765103 9.924586 -53.680167
0.580000 0.087000 82.483117 0.794421 10.081800 -54.316175
0.590000 0.088500 83.919192 0.824371 10.239458 -54.945118
0.600000 0.090000 85.355781 0.854966 10.397562 -55.566997
0.610000 0.091500 86.792884 0.886218 10.556114 -56.181809
0.620000 0.093000 88.230506 0.918142 10.715119 -56.789548
0.630000 0.094500 89.668648 0.950754 10.874584 -57.390201
0.640000 0.096000 91.107313 0.984068 11.034515 -57.983754
0.650000 0.097500 92.546505 1.018103 11.194921 -58.570188
0.660000 0.099000 93.986225 1.052875 11.355813 -59.149482
0.670000 0.100500 95.426479 1.088402 11.517201 -59.721612
0.680000 0.102000 96.867268 1.124705 11.679097 -60.286549
0.690000 0.103500 98.308597 1.161802 11.841515 -60.844266
0.700000 0.105000 99.750469 1.199715 12.004468 -61.394730
0.710000 0.106500 101.192889 1.238465 12.167973 -61.937908
0.720000 0.108000 102.635861 1.278074 12.332045 -62.473765
0.730000 0.109500 104.079389 1.318566 12.496702 -63.002265
0.740000 0.111000 105.523478 1.359963 12.661961 -63.523368
0.750000 0.112500 106.968132 1.402290 12.827841 -64.037036
0.760000 0.114000 108.413357 1.445573 12.994362 -64.543229
0.770000 0.115500 109.859158 1.489837 13.161544 -65.041905
0.780000 0.117000 111.305541 1.535107 13.329409 -65.533023
0.790000 0.118500 112.752510 1.581412 13.497977 -66.016540
0.800000 0.120000 114.200072 1.628779 13.667271 -66.492414
0.810000 0.121500 115.648234 1.677236 13.837313 -66.960601
0.820000 0.123000 117.097000 1.726812 14.008128 -67.421057
0.830000 0.124500 118.546378 1.777537 14.179739 -67.873740
0.840000 0.126000 119.996373 1.829440 14.352170 -68.318605
0.850000 0.127500 121.446994 1.882551 14.525447 -68.755609
0.860000 0.129000 122.898248 1.936903 14.699593 -69.184709
0.870000 0.130500 124.350140 1.992526 14.874635 -69.605862
0.880000 0.132000 125.802679 2.049453 15.050599 -70.019025
0.890000 0.133500 127.255873 2.107716 15.227511 -70.424155
0.900000 0.135000 128.709729 2.167348 15.405398 -70.821211
0.910000 0.136500 130.164255 2.228384 15.584286 -71.210152
0.920000 0.138000 131.619460 2.290856 15.764202 -71.590935
0.930000 0.139500 133.075352 2.354799 15.945173 -71.963522
0.940000 0.141000 134.531939 2.420248 16.127227 -72.327873
0.950000 0.142500 135.989231 2.487238 16.310392 -72.683948
0.960000 0.144000 137.447236 2.555804 16.494696 -73.031710
0.970000 0.145500 138.905964 2.625984 16.680165 -73.371122
0.980000 0.147000 140.365424 2.697812 16.866829 -73.702146
0.990000 0.148500 141.825625 2.771326 17.054715 -74.024748
1.000000 0.150000 143.286578 2.846562 17.243851 -74.338891
1.010000 0.151500 144.748291 2.923558 17.434266 -74.644543
1.020000 0.153000 146.210776 3.002351 17.625987 -74.941671
1.030000 0.154500 147.674042 3.082980 17.819044 -75.230241
1.040000 0.156000 149.138100 3.165482 18.013464 -75.510223
1.050000 0.157500 150.602961 3.249895 18.209275 -75.781586
1.060000 0.159000 152.068635 3.336259 18.406507 -76.044300
1.070000 0.160500 153.535132 3.424612 18.605186 -76.298338
1.080000 0.162000 155.002465 3.514993 18.805341 -76.543671
1.090000 0.163500 156.470645 3.607441 19.007000 -76.780272
1.100000 0.165000 157.939682 3.701997 19.210192 -77.008116
1.110000 0.166500 159.409588 3.798699 19.414943 -77.227177
1.120000 0.168000 160.880375 3.897587 19.621282 -77.437432
1.130000 0.169500 162.352056 3.998702 19.829237 -77.638856
1.140000 0.171000 163.824641 4.102084 20.038834 -77.831427
1.150000 0.172500 165.298143 4.207772 20.250102 -78.015124
1.160000 0.174000 166.772574 4.315807 20.463067 -78.189925
1.170000 0.175500 168.247946 4.426231 20.677757 -78.355811
1.180000 0.177000 169.724273 4.539082 20.894199 -78.512761
1.190000 0.178500 171.201567 4.654403 21.112419 -78.660758
1.200000 0.180000 172.679840 4.772234 21.332445 -78.799783
1.210000 0.181500 174.159106 4.892615 21.554302 -78.929818
1.220000 0.183000 175.639377 5.015588 21.778016 -79.050848
1.230000 0.184500 177.120667 5.141195 22.003615 -79.162855
1.240000 0.186000 178.602989 5.269475 22.231123 -79.265825
1.250000 0.187500 180.086356 5.400470 22.460567 -79.359743
1.260000 0.189000 181.570783 5.534221 22.691972 -79.444593
1.270000 0.190500 183.056282 5.670770 22.925363 -79.520363
1.280000 0.192000 184.542867 5.810157 23.160765 -79.587038
1.290000 0.193500 186.030552 5.952425 23.398203 -79.644606
1.300000 0.195000 187.519352 6.097613 23.637701 -79.693054
1.310000 0.196500 189.009279 6.245764 23.879285 -79.732370
1.320000 0.198000 190.500350 6.396918 24.122977 -79.762542
1.330000 0.199500 191.992576 6.551117 24.368803 -79.783558
1.340000 0.201000 193.485974 6.708402 24.616785 -79.795408
1.350000 0.202500 194.980557 6.868814 24.866947 -79.798080
1.360000 0.204000 196.476340 7.032394 25.119312 -79.791563
1.370000 0.205500 197.973337 7.199184 25.373903 -79.775847
1.380000 0.207000 199.471564 7.369224 25.630743 -79.750922
1.390000 0.208500 200.971035 7.542555 25.889855 -79.716778
0.010000 0.001500 1.408541 0.000774 1.027288 -1.503104
0.020000 0.003000 2.818285 0.001909 1.428203 -2.964900
0.030000 0.004500 4.228638 0.003095 1.697302 -4.388687
0.040000 0.006000 5.639393 0.004269 1.898813 -5.776607
0.050000 0.007500 7.050443 0.005430 2.059031 -7.130439
0.060000 0.009000 8.461727 0.006599 2.191850 -8.451757
0.070000 0.010500 9.873209 0.007813 2.305654 -9.741991
0.080000 0.012000 11.284871 0.009109 2.405933 -11.002462
0.090000 0.013500 12.696703 0.010532 2.496493 -12.234401
0.100000 0.015000 14.108701 0.012123 2.580075 -13.438960
0.110000 0.016500 15.520869 0.013925 2.658718 -14.617226
0.120000 0.018000 16.933211 0.015979 2.733969 -15.770224
0.130000 0.019500 18.345737 0.018326 2.807026 -16.898923
0.140000 0.021000 19.758455 0.021002 2.878826 -18.004245
0.150000 0.022500 21.171378 0.024043 2.950113 -19.087063
0.160000 0.024000 22.584516 0.027484 3.021480 -20.148208
0.170000 0.025500 23.997882 0.031356 3.093401 -21.188470
0.180000 0.027000 25.411489 0.035690 3.166259 -22.208603
0.190000 0.028500 26.825350 0.040512 3.240364 -23.209325
0.200000 0.030000 28.239479 0.045849 3.315962 -24.191320
0.210000 0.031500 29.653887 0.051725 3.393253 -25.155240
0.220000 0.033000 31.068589 0.058163 3.472397 -26.101709
0.230000 0.034500 32.483596 0.065183 3.553519 -27.031319
0.240000 0.036000 33.898922 0.072804 3.636719 -27.944639
0.250000 0.037500 35.314578 0.081045 3.722070 -28.842209
0.260000 0.039000 36.730576 0.089920 3.809630 -29.724546
0.270000 0.040500 38.146927 0.099446 3.899439 -30.592143
0.280000 0.042000 39.563644 0.109637 3.991523 -31.445469
0.290000 0.043500 40.980737 0.120503 4.085899 -32.284972
0.300000 0.045000 42.398216 0.132059 4.182572 -33.111081
0.310000 0.046500 43.816092 0.144313 4.281540 -33.924203
0.320000 0.048000 45.234374 0.157277 4.382795 -34.724726
0.330000 0.049500 46.653073 0.170959 4.486322 -35.513022
0.340000 0.051000 48.072197 0.185367 4.592104 -36.289441
0.350000 0.052500 49.491756 0.200510 4.700117 -37.054320
0.360000 0.054000 50.911758 0.216394 4.810337 -37.807977
0.370000 0.055500 52.332212 0.233027 4.922735 -38.550718
0.380000 0.057000 53.753125 0.250414 5.037282 -39.282829
0.390000 0.058500 55.174506 0.268562 5.153947 -40.004586
0.400000 0.060000 56.596362 0.287477 5.272697 -40.716247
0.410000 0.061500 58.018700 0.307163 5.393500 -41.418061
0.420000 0.063000 59.441528 0.327627 5.516321 -42.110262
0.430000 0.064500 60.864853 0.348873 5.641128 -42.793070
0.440000 0.066000 62.288680 0.370907 5.767886 -43.466695
0.450000 0.067500 63.713018 0.393734 5.896563 -44.131337
0.460000 0.069000 65.137872 0.417359 6.027124 -44.787182
0.470000 0.070500 66.563247 0.441788 6.159538 -45.434408
0.480000 0.072000 67.989152 0.467025 6.293773 -46.073182
0.490000 0.073500 69.415590 0.493076 6.429797 -46.703661
0.500000 0.075000 70.842568 0.519947 6.567580 -47.325992
0.510000 0.076500 72.270093 0.547644 6.707092 -47.940316
0.520000 0.078000 73.698168 0.576173 6.848306 -48.546762
0.530000 0.079500 75.126800 0.605541 6.991193 -49.145454
0.540000 0.081000 76.555994 0.635754 7.135726 -49.736505
0.550000 0.082500 77.985755 0.666818 7.281881 -50.320024
0.560000 0.084000 79.416089 0.698743 7.429633 -50.896110
0.570000 0.085500 80.847001 0.731535 7.578958 -51.464857
0.580000 0.087000 82.278496 0.765203 7.729835 -52.026350
0.590000 0.088500 83.710578 0.799755 7.882242 -52.580671
0.600000 0.090000 85.143254 0.835200 8.036160 -53.127893
0.610000 0.091500 86.576529 0.871547 8.191569 -53.668086
0.620000 0.093000 88.010406 0.908807 8.348453 -54.201312
0.630000 0.094500 89.444892 0.946990 8.506794 -54.727630
0.640000 0.096000 90.879991 0.986107 8.666577 -55.247092
0.650000 0.097500 92.315709 1.026168 8.827787 -55.759746
0.660000 0.099000 93.752051 1.067186 8.990412 -56.265638
0.670000 0.100500 95.189021 1.109172 9.154440 -56.764805
0.680000 0.102000 96.626625 1.152140 9.319858 -57.257283
0.690000 0.103500 98.064869 1.196103 9.486657 -57.743103
0.700000 0.105000 99.503757 1.241074 9.654827 -58.222294
0.710000 0.106500 100.943294 1.287069 9.824361 -58.694878
0.720000 0.108000 102.383487 1.334100 9.995252 -59.160878
0.730000 0.109500 103.824340 1.382184 10.167492 -59.620310
0.740000 0.111000 105.265860 1.431337 10.341077 -60.073190
0.750000 0.112500 106.708050 1.481575 10.516003 -60.519528
0.760000 0.114000 108.150918 1.532914 10.692264 -60.959334
0.770000 0.115500 109.594469 1.585372 10.869860 -61.392614
0.780000 0.117000 111.038708 1.638966 11.048787 -61.819371
0.790000 0.118500 112.483642 1.693716 11.229046 -62.239609
0.800000 0.120000 113.929276 1.749639 11.410635 -62.653325
0.810000 0.121500 115.375617 1.806755 11.593554 -63.060517
0.820000 0.123000 116.822670 1.865084 11.777806 -63.461181
0.830000 0.124500 118.270442 1.924647 11.963391 -63.855310
0.840000 0.126000 119.718939 1.985463 12.150313 -64.242896
0.850000 0.127500 121.168168 2.047554 12.338574 -64.623928
0.860000 0.129000 122.618135 2.110943 12.528179 -64.998396
0.870000 0.130500 124.068847 2.175650 12.719132 -65.366287
0.880000 0.132000 125.520310 2.241700 12.911437 -65.727586
0.890000 0.133500 126.972531 2.309114 13.105101 -66.082278
0.900000 0.135000 128.425518 2.377917 13.300130 -66.430347
0.910000 0.136500 129.879276 2.448133 13.496530 -66.771773
0.920000 0.138000 131.333815 2.519785 13.694309 -67.106539
0.930000 0.139500 132.789140 2.592900 13.893475 -67.434624
0.940000 0.141000 134.245259 2.667502 14.094035 -67.756008
0.950000 0.142500 135.702180 2.743618 14.295998 -68.070669
0.960000 0.144000 137.159910 2.821272 14.499374 -68.378585
0.970000 0.145500 138.618457 2.900493 14.704171 -68.679732
0.980000 0.147000 140.077829 2.981307 14.910401 -68.974086
0.990000 0.148500 141.538034 3.063741 15.118073 -69.261623
1.000000 0.150000 142.999080 3.147823 15.327198 -69.542318
1.010000 0.151500 144.460975 3.233582 15.537786 -69.816146
1.020000 0.153000 145.923727 3.321046 15.749850 -70.083079
1.030000 0.154500 147.387346 3.410244 15.963402 -70.343092
1.040000 0.156000 148.851839 3.501204 16.178452 -70.596158
1.050000 0.157500 150.317215 3.593958 16.395014 -70.842249
1.060000 0.159000 151.783483 3.688535 16.613100 -71.081337
1.070000 0.160500 153.250652 3.784964 16.832723 -71.313394
1.080000 0.162000 154.718731 3.883278 17.053895 -71.538393
1.090000 0.163500 156.187729 3.983506 17.276632 -71.756304
1.100000 0.165000 157.657656 4.085680 17.500945 -71.967098
1.110000 0.166500 159.128520 4.189832 17.726849 -72.170748
1.120000 0.168000 160.600332 4.295994 17.954358 -72.367223
1.130000 0.169500 162.073101 4.404197 18.183486 -72.556494
1.140000 0.171000 163.546836 4.514475 18.414247 -72.738533
1.150000 0.172500 165.021548 4.626859 18.646656 -72.913308
1.160000 0.174000 166.497247 4.741383 18.880728 -73.080792
1.170000 0.175500 167.973942 4.858081 19.116477 -73.240953
1.180000 0.177000 169.451644 4.976985 19.353919 -73.393763
1.190000 0.178500 170.930363 5.098130 19.593068 -73.539192
1.200000 0.180000 172.410109 5.221549 19.833940 -73.677209
1.210000 0.181500 173.890894 5.347277 20.076550 -73.807785
1.220000 0.183000 175.372727 5.475348 20.320913 -73.930891
1.230000 0.184500 176.855620 5.605797 20.567046 -74.046495
1.240000 0.186000 178.339583 5.738659 20.814963 -74.154570
1.250000 0.187500 179.824628 5.873968 21.064680 -74.255084
1.260000 0.189000 181.310764 6.011761 21.316213 -74.348008
1.270000 0.190500 182.798005 6.152072 21.569578 -74.433313
1.280000 0.192000 184.286360 6.294937 21.824791 -74.510970
1.290000 0.193500 185.775841 6.440392 22.081867 -74.580947
1.300000 0.195000 187.266460 6.588472 22.340822 -74.643217
1.310000 0.196500 188.758229 6.739215 22.601673 -74.697749
1.320000 0.198000 190.251158 6.892655 22.864435 -74.744515
1.330000 0.199500 191.745260 7.048829 23.129123 -74.783485
1.340000 0.201000 193.240547 7.207775 23.395755 -74.814630
1.350000 0.202500 194.737030 7.369528 23.664346 -74.837922
1.360000 0.204000 196.234722 7.534125 23.934912 -74.853331
1.370000 0.205500 197.733635 7.701602 24.207469 -74.860829
1.380000 0.207000 199.233781 7.871998 24.482033 -74.860387
1.390000 0.208500 200.735172 8.045348 24.758619 -74.851976
0.010000 0.001500 1.408593 0.000826 1.061968 -1.506804
0.020000 0.003000 2.818493 0.002119 1.497768 -2.972113
0.030000 0.004500 4.229108 0.003567 1.801842 -4.399399
0.040000 0.006000 5.640230 0.005108 2.038336 -5.790948
0.050000 0.007500 7.051751 0.006737 2.233476 -7.148672
0.060000 0.009000 8.463610 0.008474 2.401089 -8.474269
0.070000 0.010500 9.875770 0.010347 2.549494 -9.769290
0.080000 0.012000 11.288209 0.012393 2.684121 -11.035172
0.090000 0.013500 12.700918 0.014646 2.808715 -12.273257
0.100000 0.015000 14.113889 0.017142 2.925963 -13.484803
0.110000 0.016500 15.527124 0.019917 3.037847 -14.670995
0.120000 0.018000 16.940626 0.023001 3.145862 -15.832953
0.130000 0.019500 18.354398 0.026426 3.251155 -16.971735
0.140000 0.021000 19.768447 0.030220 3.354614 -18.088344
0.150000 0.022500 21.182781 0.034407 3.456935 -19.183728
0.160000 0.024000 22.597408 0.039011 3.558667 -20.258787
0.170000 0.025500 24.012336 0.044051 3.660243 -21.314372
0.180000 0.027000 25.427574 0.049547 3.762004 -22.351292
0.190000 0.028500 26.843130 0.055515 3.864221 -23.370313
0.200000 0.030000 28.259013 0.061967 3.967106 -24.372157
0.210000 0.031500 29.675231 0.068917 4.070826 -25.357512
0.220000 0.033000 31.091792 0.076374 4.175508 -26.327027
0.230000 0.034500 32.508703 0.084347 4.281250 -27.281315
0.240000 0.036000 33.925972 0.092843 4.388123 -28.220955
0.250000 0.037500 35.343607 0.101868 4.496178 -29.146495
0.260000 0.039000 36.761613 0.111428 4.605451 -30.058450
0.270000 0.040500 38.179996 0.121524 4.715961 -30.957307
0.280000 0.042000 39.598764 0.132162 4.827719 -31.843522
0.290000 0.043500 41.017922 0.143341 4.940725 -32.717525
0.300000 0.045000 42.437474 0.155065 5.054971 -33.579721
0.310000 0.046500 43.857426 0.167334 5.170446 -34.430486
0.320000 0.048000 45.277782 0.180148 5.287131 -35.270176
0.330000 0.049500 46.698548 0.193509 5.405007 -36.099121
0.340000 0.051000 48.119726 0.207416 5.524048 -36.917631
0.350000 0.052500 49.541322 0.221869 5.644232 -37.725993
0.360000 0.054000 50.963339 0.236870 5.765530 -38.524477
0.370000 0.055500 52.385779 0.252417 5.887916 -39.313331
0.380000 0.057000 53.808648 0.268513 6.011362 -40.092786
0.390000 0.058500 55.231947 0.285158 6.135841 -40.863056
0.400000 0.060000 56.655680 0.302352 6.261327 -41.624337
0.410000 0.061500 58.079849 0.320098 6.387793 -42.376812
0.420000 0.063000 59.504458 0.338398 6.515214 -43.120647
0.430000 0.064500 60.929510 0.357255 6.643566 -43.855995
0.440000 0.066000 62.355007 0.376671 6.772827 -44.582996
0.450000 0.067500 63.780951 0.396651 6.902975 -45.301775
0.460000 0.069000 65.207345 0.417198 7.033990 -46.012449
0.470000 0.070500 66.634193 0.438319 7.165854 -46.715120
0.480000 0.072000 68.061496 0.460018 7.298550 -47.409882
0.490000 0.073500 69.489257 0.482303 7.432063 -48.096818
0.500000 0.075000 70.917479 0.505181 7.566380 -48.776002
0.510000 0.076500 72.346164 0.528659 7.701490 -49.447499
0.520000 0.078000 73.775316 0.552747 7.837380 -50.111366
0.530000 0.079500 75.204937 0.577454 7.974045 -50.767651
0.540000 0.081000 76.635030 0.602791 8.111475 -51.416396
0.550000 0.082500 78.065598 0.628768 8.249668 -52.057636
0.560000 0.084000 79.496644 0.655398 8.388618 -52.691400
0.570000 0.085500 80.928172 0.682694 8.528323 -53.317710
0.580000 0.087000 82.360184 0.710670 8.668784 -53.936583
0.590000 0.088500 83.792685 0.739339 8.810000 -54.548031
0.600000 0.090000 85.225678 0.768717 8.951975 -55.152062
0.610000 0.091500 86.659166 0.798821 9.094712 -55.748678
0.620000 0.093000 88.093154 0.829667 9.238216 -56.337878
0.630000 0.094500 89.527646 0.861272 9.382493 -56.919657
0.640000 0.096000 90.962645 0.893656 9.527551 -57.494007
0.650000 0.097500 92.398156 0.926837 9.673400 -58.060916
0.660000 0.099000 93.834185 0.960835 9.820048 -58.620369
0.670000 0.100500 95.270734 0.995672 9.967507 -59.172351
0.680000 0.102000 96.707810 1.031368 10.115789 -59.716841
0.690000 0.103500 98.145418 1.067946 10.264907 -60.253817
0.700000 0.105000 99.583562 1.105429 10.414875 -60.783257
0.710000 0.106500 101.022248 1.143841 10.565709 -61.305135
0.720000 0.108000 102.461482 1.183205 10.717424 -61.819425
0.730000 0.109500 103.901269 1.223547 10.870037 -62.326097
0.740000 0.111000 105.341616 1.264893 11.023566 -62.825124
0.750000 0.112500 106.782528 1.307269 11.178028 -63.316475
0.760000 0.114000 108.224013 1.350701 11.333443 -63.800118
0.770000 0.115500 109.666075 1.395218 11.489831 -64.276022
0.780000 0.117000 111.108724 1.440847 11.647211 -64.744154
0.790000 0.118500 112.551964 1.487618 11.805606 -65.204482
0.800000 0.120000 113.995804 1.535560 11.965035 -65.656972
0.810000 0.121500 115.440251 1.584702 12.125521 -66.101591
0.820000 0.123000 116.885312 1.635075 12.287087 -66.538306
0.830000 0.124500 118.330995 1.686710 12.449755 -66.967081
0.840000 0.126000 119.777307 1.739638 12.613550 -67.387885
0.850000 0.127500 121.224258 1.793892 12.778493 -67.800683
0.860000 0.129000 122.671855 1.849504 12.944611 -68.205443
0.870000 0.130500 124.120106 1.906507 13.111926 -68.602131
0.880000 0.132000 125.569021 1.964934 13.280464 -68.990714
0.890000 0.133500 127.018608 2.024819 13.450249 -69.371160
0.900000 0.135000 128.468877 2.086197 13.621308 -69.743438
0.910000 0.136500 129.919835 2.149101 13.793665 -70.107516
0.920000 0.138000 131.371494 2.213567 13.967345 -70.463362
0.930000 0.139500 132.823861 2.279631 14.142376 -70.810947
0.940000 0.141000 134.276948 2.347327 14.318783 -71.150241
0.950000 0.142500 135.730764 2.416693 14.496592 -71.481214
0.960000 0.144000 137.185319 2.487765 14.675829 -71.803839
0.970000 0.145500 138.640624 2.560579 14.856520 -72.118086
0.980000 0.147000 140.096688 2.635173 15.038693 -72.423929
0.990000 0.148500 141.553522 2.711584 15.222373 -72.721341
1.000000 0.150000 143.011138 2.789849 15.407587 -73.010297
1.010000 0.151500 144.469546 2.870008 15.594361 -73.290770
1.020000 0.153000 145.928757 2.952097 15.782723 -73.562735
1.030000 0.154500 147.388782 3.036155 15.972699 -73.826170
1.040000 0.156000 148.849633 3.122222 16.164314 -74.081051
1.050000 0.157500 150.311322 3.210336 16.357597 -74.327354
1.060000 0.159000 151.773859 3.300536 16.552572 -74.565059
1.070000 0.160500 153.237257 3.392861 16.749268 -74.794142
1.080000 0.162000 154.701529 3.487352 16.947709 -75.014584
1.090000 0.163500 156.166685 3.584047 17.147922 -75.226364
1.100000 0.165000 157.632739 3.682987 17.349934 -75.429463
1.110000 0.166500 159.099703 3.784213 17.553769 -75.623861
1.120000 0.168000 160.567589 3.887763 17.759456 -75.809539
1.130000 0.169500 162.036410 3.993679 17.967018 -75.986479
1.140000 0.171000 163.506179 4.102002 18.176483 -76.154664
1.150000 0.172500 164.976908 4.212771 18.387874 -76.314076
1.160000 0.174000 166.448612 4.326027 18.601219 -76.464698
1.170000 0.175500 167.921303 4.441813 18.816542 -76.606514
1.180000 0.177000 169.394995 4.560168 19.033868 -76.739507
1.190000 0.178500 170.869700 4.681134 19.253222 -76.863662
1.200000 0.180000 172.345433 4.804752 19.474630 -76.978964
1.210000 0.181500 173.822208 4.931063 19.698115 -77.085396
1.220000 0.183000 175.300038 5.060110 19.923702 -77.182943
1.230000 0.184500 176.778936 5.191932 20.151416 -77.271592
1.240000 0.186000 178.258918 5.326573 20.381280 -77.351326
1.250000 0.187500 179.739997 5.464073 20.613319 -77.422132
1.260000 0.189000 181.222188 5.604474 20.847556 -77.483995
1.270000 0.190500 182.705505 5.747819 21.084014 -77.536900
1.280000 0.192000 184.189962 5.894148 21.322717 -77.580834
1.290000 0.193500 185.675574 6.043503 21.563689 -77.615781
1.300000 0.195000 187.162355 6.195927 21.806951 -77.641728
1.310000 0.196500 188.650322 6.351462 22.052527 -77.658660
1.320000 0.198000 190.139487 6.510148 22.300439 -77.666563
1.330000 0.199500 191.629866 6.672029 22.550709 -77.665422
1.340000 0.201000 193.121475 6.837146 22.803360 -77.655223
1.350000 0.202500 194.614329 7.005541 23.058412 -77.635950
1.360000 0.204000 196.108441 7.177256 23.315889 -77.607589
1.370000 0.205500 197.603829 7.352333 23.575811 -77.570126
1.380000 0.207000 199.100507 7.530813 23.838199 -77.523543
1.390000 0.208500 200.598491 7.712739 24.103075 -77.467827
0.010000 0.001500 1.408573 0.000806 1.048701 -1.494751
0.020000 0.003000 2.818411 0.002032 1.470326 -2.948827
0.030000 0.004500 4.228918 0.003364 1.759597 -4.365367
0.040000 0.006000 5.639885 0.004736 1.980804 -5.746455
0.050000 0.007500 7.051202 0.006144 2.160280 -7.093834
0.060000 0.009000 8.462807 0.007606 2.311942 -8.409052
0.070000 0.010500 9.874664 0.009154 2.444190 -9.693521
0.080000 0.012000 11.286750 0.010825 2.562527 -10.948544
0.090000 0.013500 12.699055 0.012658 2.670769 -12.175339
0.100000 0.015000 14.111575 0.014693 2.771664 -13.375043
0.110000 0.016500 15.524310 0.016969 2.867258 -14.548732
0.120000 0.018000 16.937264 0.019525 2.959103 -15.697418
0.130000 0.019500 18.350444 0.022398 3.048401 -16.822060
0.140000 0.021000 19.763858 0.025623 3.136093 -17.923567
0.150000 0.022500 21.177516 0.029232 3.222927 -19.002803
0.160000 0.024000 22.591428 0.033257 3.309497 -20.060587
0.170000 0.025500 24.005605 0.037726 3.396281 -21.097700
0.180000 0.027000 25.420059 0.042666 3.483663 -22.114885
0.190000 0.028500 26.834801 0.048104 3.571955 -23.112848
0.200000 0.030000 28.249842 0.054061 3.661406 -24.092264
0.210000 0.031500 29.665195 0.060559 3.752217 -25.053775
0.220000 0.033000 31.080870 0.067617 3.844549 -25.997995
0.230000 0.034500 32.496879 0.075255 3.938528 -26.925506
0.240000 0.036000 33.913233 0.083487 4.034256 -27.836866
0.250000 0.037500 35.329943 0.092329 4.131808 -28.732607
0.260000 0.039000 36.747018 0.101795 4.231241 -29.613235
0.270000 0.040500 38.164470 0.111897 4.332598 -30.479232
0.280000 0.042000 39.582308 0.122645 4.435906 -31.331060
0.290000 0.043500 41.000541 0.134050 4.541182 -32.169157
0.300000 0.045000 42.419179 0.146121 4.648432 -32.993941
0.310000 0.046500 43.838231 0.158866 4.757657 -33.805812
0.320000 0.048000 45.257705 0.172293 4.868847 -34.605147
0.330000 0.049500 46.677609 0.186406 4.981991 -35.392309
0.340000 0.051000 48.097951 0.201214 5.097070 -36.167641
0.350000 0.052500 49.518738 0.216719 5.214063 -36.931470
0.360000 0.054000 50.939979 0.232928 5.332946 -37.684107
0.370000 0.055500 52.361680 0.249845 5.453692 -38.425848
0.380000 0.057000 53.783847 0.267472 5.576272 -39.156972
0.390000 0.058500 55.206488 0.285814 5.700655 -39.877746
0.400000 0.060000 56.629609 0.304874 5.826811 -40.588423
0.410000 0.061500 58.053214 0.324654 5.954706 -41.289242
0.420000 0.063000 59.477311 0.345158 6.084308 -41.980430
0.430000 0.064500 60.901905 0.366388 6.215585 -42.662202
0.440000 0.066000 62.327001 0.388347 6.348504 -43.334761
0.450000 0.067500 63.752605 0.411036 6.483031 -43.998300
0.460000 0.069000 65.178720 0.434460 6.619134 -44.653000
0.470000 0.070500 66.605353 0.458620 6.756782 -45.299031
0.480000 0.072000 68.032508 0.483518 6.895943 -45.936557
0.490000 0.073500 69.460189 0.509159 7.036586 -46.565728
0.500000 0.075000 70.888401 0.535545 7.178681 -47.186689
0.510000 0.076500 72.317148 0.562678 7.322200 -47.799573
0.520000 0.078000 73.746435 0.590564 7.467114 -48.404507
0.530000 0.079500 75.176265 0.619204 7.613396 -49.001611
0.540000 0.081000 76.606643 0.648603 7.761020 -49.590994
0.550000 0.082500 78.037572 0.678765 7.909960 -50.172761
0.560000 0.084000 79.469056 0.709695 8.060192 -50.747009
0.570000 0.085500 80.901100 0.741397 8.211693 -51.313829
0.580000 0.087000 82.333706 0.773877 8.364442 -51.873304
0.590000 0.088500 83.766880 0.807140 8.518415 -52.425514
0.600000 0.090000 85.200624 0.841192 8.673595 -52.970530
0.610000 0.091500 86.634942 0.876038 8.829962 -53.508421
0.620000 0.093000 88.069837 0.911687 8.987497 -54.039248
0.630000 0.094500 89.505314 0.948144 9.146185 -54.563069
0.640000 0.096000 90.941377 0.985417 9.306009 -55.079936
0.650000 0.097500 92.378028 1.023514 9.466954 -55.589898
0.660000 0.099000 93.815272 1.062443 9.629007 -56.092998
0.670000 0.100500 95.253111 1.102213 9.792154 -56.589276
0.680000 0.102000 96.691551 1.142832 9.956385 -57.078769
0.690000 0.103500 98.130595 1.184311 10.121687 -57.561509
0.700000 0.105000 99.570245 1.226659 10.288052 -58.037525
0.710000 0.106500 101.010507 1.269886 10.455469 -58.506844
0.720000 0.108000 102.451385 1.314004 10.623931 -58.969488
0.730000 0.109500 103.892881 1.359022 10.793431 -59.425477
0.740000 0.111000 105.335000 1.404954 10.963961 -59.874828
0.750000 0.112500 106.777746 1.451811 11.135516 -60.317556
0.760000 0.114000 108.221123 1.499605 11.308092 -60.753674
0.770000 0.115500 109.665135 1.548349 11.481684 -61.183191
0.780000 0.117000 111.109786 1.598056 11.656289 -61.606115
0.790000 0.118500 112.555081 1.648741 11.831904 -62.022452
0.800000 0.120000 114.001023 1.700417 12.008527 -62.432205
0.810000 0.121500 115.447618 1.753099 12.186157 -62.835378
0.820000 0.123000 116.894870 1.806801 12.364794 -63.231970
0.830000 0.124500 118.342782 1.861539 12.544437 -63.621981
0.840000 0.126000 119.791361 1.917329 12.725086 -64.005407
0.850000 0.127500 121.240610 1.974186 12.906744 -64.382246
0.860000 0.129000 122.690534 2.032127 13.089412 -64.752491
0.870000 0.130500 124.141139 2.091169 13.273092 -65.116137
0.880000 0.132000 125.592428 2.151329 13.457787 -65.473176
0.890000 0.133500 127.044407 2.212623 13.643501 -65.823601
0.900000 0.135000 128.497082 2.275071 13.830237 -66.167401
0.910000 0.136500 129.950457 2.338691 14.018000 -66.504567
0.920000 0.138000 131.404538 2.403500 14.206794 -66.835089
0.930000 0.139500 132.859329 2.469518 14.396625 -67.158954
0.940000 0.141000 134.314837 2.536764 14.587498 -67.476151
0.950000 0.142500 135.771067 2.605257 14.779419 -67.786667
0.960000 0.144000 137.228025 2.675018 14.972395 -68.090490
0.970000 0.145500 138.685716 2.746066 15.166432 -68.387606
0.980000 0.147000 140.144146 2.818421 15.361538 -68.678001
0.990000 0.148500 141.603321 2.892105 15.557719 -68.961661
1.000000 0.150000 143.063248 2.967137 15.754984 -69.238572
1.010000 0.151500 144.523931 3.043541 15.953340 -69.508719
1.020000 0.153000 145.985378 3.121336 16.152796 -69.772089
1.030000 0.154500 147.447594 3.200544 16.353360 -70.028666
1.040000 0.156000 148.910587 3.281188 16.555042 -70.278435
1.050000 0.157500 150.374361 3.363290 16.757849 -70.521382
1.060000 0.159000 151.838925 3.446872 16.961792 -70.757492
1.070000 0.160500 153.304284 3.531957 17.166880 -70.986750
1.080000 0.162000 154.770446 3.618567 17.373122 -71.209142
1.090000 0.163500 156.237416 3.706726 17.580528 -71.424654
1.100000 0.165000 157.705203 3.796457 17.789109 -71.633271
1.110000 0.166500 159.173812 3.887783 17.998874 -71.834979
1.120000 0.168000 160.643252 3.980728 18.209834 -72.029765
1.130000 0.169500 162.113529 4.075316 18.421999 -72.217614
1.140000 0.171000 163.584650 4.171570 18.635380 -72.398515
1.150000 0.172500 165.056623 4.269515 18.849987 -72.572453
1.160000 0.174000 166.529455 4.369175 19.065832 -72.739417
1.170000 0.175500 168.003153 4.470574 19.282926 -72.899393
1.180000 0.177000 169.477726 4.573737 19.501278 -73.052370
1.190000 0.178500 170.953181 4.678688 19.720901 -73.198338
1.200000 0.180000 172.429525 4.785453 19.941805 -73.337284
1.210000 0.181500 173.906766 4.894055 20.164002 -73.469197
1.220000 0.183000 175.384913 5.004520 20.387503 -73.594069
1.230000 0.184500 176.863973 5.116874 20.612319 -73.711889
1.240000 0.186000 178.343954 5.231140 20.838462 -73.822647
1.250000 0.187500 179.824864 5.347345 21.065942 -73.926336
1.260000 0.189000 181.306712 5.465513 21.294772 -74.022947
1.270000 0.190500 182.789505 5.585670 21.524963 -74.112471
1.280000 0.192000 184.273253 5.707841 21.756526 -74.194902
1.290000 0.193500 185.757963 5.832052 21.989472 -74.270234
1.300000 0.195000 187.243644 5.958328 22.223813 -74.338459
1.310000 0.196500 188.730304 6.086694 22.459561 -74.399572
1.320000 0.198000 190.217952 6.217176 22.696726 -74.453568
1.330000 0.199500 191.706596 6.349800 22.935320 -74.500443
1.340000 0.201000 193.196246 6.484591 23.175355 -74.540191
1.350000 0.202500 194.686910 6.621575 23.416841 -74.572811
1.360000 0.204000 196.178597 6.760777 23.659790 -74.598297
1.370000 0.205500 197.671316 6.902223 23.904214 -74.616650
1.380000 0.207000 199.165075 7.045938 24.150122 -74.627865
1.390000 0.208500 200.659884 7.191948 24.397527 -74.631942
0.010000 0.001500 1.408617 0.000851 1.078152 -1.505965
0.020000 0.003000 2.818590 0.002215 1.530070 -2.970523
0.030000 0.004500 4.229326 0.003783 1.850199 -4.397148
0.040000 0.006000 5.640616 0.005491 2.102684 -5.788136
0.050000 0.007500 7.052353 0.007333 2.313745 -7.145409
0.060000 0.009000 8.464475 0.009327 2.497203 -8.470679
0.070000 0.010500 9.876944 0.011503 2.661372 -9.765508
0.080000 0.012000 11.289740 0.013893 2.811675 -11.031344
0.090000 0.013500 12.702850 0.016533 2.951852 -12.269541
0.100000 0.015000 14.116269 0.019457 3.084582 -13.481368
0.110000 0.016500 15.529995 0.022697 3.211841 -14.668023
0.120000 0.018000 16.944032 0.026285 3.335119 -15.830634
0.130000 0.019500 18.358383 0.030250 3.455556 -16.970270
0.140000 0.021000 19.773055 0.034617 3.574035 -18.087943
0.150000 0.022500 21.188053 0.039409 3.691246 -19.184611
0.160000 0.024000 22.603386 0.044649 3.807731 -20.261180
0.170000 0.025500 24.019060 0.050354 3.923918 -21.318511
0.180000 0.027000 25.435084 0.056541 4.040144 -22.357419
0.190000 0.028500 26.851465 0.063224 4.156675 -23.378673
0.200000 0.030000 28.268212 0.070414 4.273718 -24.383006
0.210000 0.031500 29.685330 0.078121 4.391435 -25.371107
0.220000 0.033000 31.102828 0.086355 4.509949 -26.343629
0.230000 0.034500 32.520713 0.095120 4.629353 -27.301190
0.240000 0.036000 33.938990 0.104422 4.749715 -28.244372
0.250000 0.037500 35.357666 0.114266 4.871084 -29.173724
0.260000 0.039000 36.776746 0.124653 4.993491 -30.089764
0.270000 0.040500 38.196237 0.135585 5.116952 -30.992977
0.280000 0.042000 39.616142 0.147063 5.241475 -31.883823
0.290000 0.043500 41.036467 0.159087 5.367057 -32.762729
0.300000 0.045000 42.457216 0.171656 5.493690 -33.630100
0.310000 0.046500 43.878393 0.184770 5.621357 -34.486312
0.320000 0.048000 45.300002 0.198426 5.750040 -35.331717
0.330000 0.049500 46.722046 0.212624 5.879716 -36.166645
0.340000 0.051000 48.144528 0.227362 6.010361 -36.991403
0.350000 0.052500 49.567452 0.242638 6.141947 -37.806274
0.360000 0.054000 50.990820 0.258450 6.274448 -38.611524
0.370000 0.055500 52.414635 0.274798 6.407833 -39.407399
0.380000 0.057000 53.838898 0.291680 6.542077 -40.194125
0.390000 0.058500 55.263613 0.309095 6.677150 -40.971912
0.400000 0.060000 56.688782 0.327042 6.813025 -41.740952
0.410000 0.061500 58.114405 0.345523 6.949676 -42.501421
0.420000 0.063000 59.540486 0.364536 7.087078 -43.253481
0.430000 0.064500 60.967026 0.384084 7.225206 -43.997280
0.440000 0.066000 62.394027 0.404168 7.364038 -44.732952
0.450000 0.067500 63.821490 0.424791 7.503552 -45.460617
0.460000 0.069000 65.249417 0.445955 7.643730 -46.180385
0.470000 0.070500 66.677811 0.467665 7.784552 -46.892353
0.480000 0.072000 68.106672 0.489924 7.926003 -47.596608
0.490000 0.073500 69.536003 0.512738 8.068068 -48.293228
0.500000 0.075000 70.965805 0.536114 8.210735 -48.982280
0.510000 0.076500 72.396080 0.560058 8.353992 -49.663821
0.520000 0.078000 73.826831 0.584577 8.497831 -50.337904
0.530000 0.079500 75.258058 0.609680 8.642243 -51.004569
0.540000 0.081000 76.689765 0.635377 8.787223 -51.663851
0.550000 0.082500 78.121953 0.661678 8.932766 -52.315780
0.560000 0.084000 79.554625 0.688594 9.078871 -52.960377
0.570000 0.085500 80.987783 0.716136 9.225536 -53.597657
0.580000 0.087000 82.421430 0.744318 9.372761 -54.227632
0.590000 0.088500 83.855569 0.773153 9.520550 -54.850305
0.600000 0.090000 85.290201 0.802656 9.668905 -55.465679
0.610000 0.091500 86.725332 0.832842 9.817832 -56.073748
0.620000 0.093000 88.160962 0.863726 9.967337 -56.674505
0.630000 0.094500 89.597097 0.895327 10.117428 -57.267938
0.640000 0.096000 91.033739 0.927661 10.268113 -57.854032
0.650000 0.097500 92.470892 0.960748 10.419404 -58.432769
0.660000 0.099000 93.908560 0.994606 10.571312 -59.004128
0.670000 0.100500 95.346747 1.029256 10.723849 -59.568084
0.680000 0.102000 96.785457 1.064719 10.877029 -60.124613
0.690000 0.103500 98.224695 1.101016 11.030866 -60.673685
0.700000 0.105000 99.664465 1.138170 11.185377 -61.215272
0.710000 0.106500 101.104772 1.176204 11.340578 -61.749340
0.720000 0.108000 102.545621 1.215143 11.496487 -62.275858
0.730000 0.109500 103.987017 1.255009 11.653121 -62.794790
0.740000 0.111000 105.428966 1.295830 11.810501 -63.306101
0.750000 0.112500 106.871473 1.337630 11.968645 -63.809755
0.760000 0.114000 108.314544 1.380437 12.127576 -64.305714
0.770000 0.115500 109.758185 1.424277 12.287313 -64.793941
0.780000 0.117000 111.202402 1.469179 12.447879 -65.274397
0.790000 0.118500 112.647202 1.515170 12.609297 -65.747043
0.800000 0.120000 114.092591 1.562281 12.771589 -66.211840
0.810000 0.121500 115.538576 1.610541 12.934780 -66.668749
0.820000 0.123000 116.985164 1.659980 13.098893 -67.117731
0.830000 0.124500 118.432362 1.710628 13.263953 -67.558747
0.840000 0.126000 119.880178 1.762518 13.429986 -67.991758
0.850000 0.127500 121.328619 1.815680 13.597015 -68.416724
0.860000 0.129000 122.777694 1.870148 13.765068 -68.833609
0.870000 0.130500 124.227409 1.925954 13.934170 -69.242372
0.880000 0.132000 125.677774 1.983131 14.104347 -69.642978
0.890000 0.133500 127.128796 2.041714 14.275627 -70.035389
0.900000 0.135000 128.580485 2.101735 14.448036 -70.419568
0.910000 0.136500 130.032848 2.163230 14.621601 -70.795480
0.920000 0.138000 131.485896 2.226234 14.796349 -71.163089
0.930000 0.139500 132.939637 2.290783 14.972308 -71.522361
0.940000 0.141000 134.394080 2.356911 15.149506 -71.873263
0.950000 0.142500 135.849236 2.424655 15.327970 -72.215760
0.960000 0.144000 137.305113 2.494051 15.507729 -72.549821
0.970000 0.145500 138.761722 2.565137 15.688809 -72.875415
0.980000 0.147000 140.219072 2.637949 15.871239 -73.192510
0.990000 0.148500 141.677175 2.712525 16.055048 -73.501077
1.000000 0.150000 143.136039 2.788902 16.240262 -73.801088
1.010000 0.151500 144.595677 2.867119 16.426911 -74.092514
1.020000 0.153000 146.056098 2.947213 16.615021 -74.375328
1.030000 0.154500 147.517314 3.029224 16.804623 -74.649503
1.040000 0.156000 148.979336 3.113189 16.995742 -74.915014
1.050000 0.157500 150.442174 3.199148 17.188408 -75.171837
1.060000 0.159000 151.905841 3.287139 17.382647 -75.419948
1.070000 0.160500 153.370348 3.377203 17.578489 -75.659324
1.080000 0.162000 154.835706 3.469379 17.775961 -75.889941
1.090000 0.163500 156.301927 3.563707 17.975090 -76.111780
1.100000 0.165000 157.769024 3.660225 18.175903 -76.324820
1.110000 0.166500 159.237008 3.758976 18.378429 -76.529040
1.120000 0.168000 160.705893 3.859998 18.582695 -76.724422
1.130000 0.169500 162.175689 3.963331 18.788727 -76.910948
1.140000 0.171000 163.646411 4.069018 18.996553 -77.088598
1.150000 0.172500 165.118069 4.177097 19.206200 -77.257357
1.160000 0.174000 166.590679 4.287611 19.417693 -77.417208
1.170000 0.175500 168.064251 4.400598 19.631061 -77.568135
1.180000 0.177000 169.538800 4.516102 19.846328 -77.710123
1.190000 0.178500 171.014339 4.634161 20.063522 -77.843156
1.200000 0.180000 172.490880 4.754819 20.282668 -77.967222
1.210000 0.181500 173.968438 4.878114 20.503792 -78.082306
1.220000 0.183000 175.447026 5.004090 20.726919 -78.188394
1.230000 0.184500 176.926658 5.132787 20.952075 -78.285474
1.240000 0.186000 178.407347 5.264246 21.179285 -78.373533
1.250000 0.187500 179.889107 5.398508 21.408573 -78.452559
1.260000 0.189000 181.371953 5.535616 21.639965 -78.522541
1.270000 0.190500 182.855899 5.675610 21.873486 -78.583465
1.280000 0.192000 184.340958 5.818532 22.109158 -78.635322
1.290000 0.193500 185.827146 5.964423 22.347007 -78.678100
1.300000 0.195000 187.314476 6.113325 22.587056 -78.711787
1.310000 0.196500 188.802963 6.265278 22.829328 -78.736374
1.320000 0.198000 190.292622 6.420326 23.073848 -78.751849
1.330000 0.199500 191.783467 6.578508 23.320637 -78.758201
1.340000 0.201000 193.275514 6.739867 23.569720 -78.755420
1.350000 0.202500 194.768776 6.904443 23.821118 -78.743496
1.360000 0.204000 196.263270 7.072279 24.074853 -78.722418
1.370000 0.205500 197.759010 7.243414 24.330949 -78.692176
1.380000 0.207000 199.256011 7.417892 24.589426 -78.652758
1.390000 0.208500 200.754289 7.595752 24.850307 -78.604154
0.010000 0.001500 1.408547 0.000779 1.031166 -1.492783
0.020000 0.003000 2.818305 0.001925 1.435102 -2.945010
0.030000 0.004500 4.228680 0.003123 1.706595 -4.359732
0.040000 0.006000 5.639460 0.004308 1.909974 -5.738971
0.050000 0.007500 7.050537 0.005475 2.071603 -7.084414
0.060000 0.009000 8.461849 0.006644 2.205428 -8.397557
0.070000 0.010500 9.873359 0.007848 2.319877 -9.679763
0.080000 0.012000 11.285046 0.009126 2.420479 -10.932286
0.090000 0.013500 12.696899 0.010520 2.511072 -12.156298
0.100000 0.015000 14.108916 0.012072 2.594431 -13.352894
0.110000 0.016500 15.521098 0.013824 2.672621 -14.523104
0.120000 0.018000 16.933450 0.015818 2.747219 -15.667903
0.130000 0.019500 18.345979 0.018095 2.819447 -16.788209
0.140000 0.021000 19.758696 0.020694 2.890268 -17.884896
0.150000 0.022500 21.171610 0.023650 2.960447 -18.958791
0.160000 0.024000 22.584734 0.027000 3.030599 -20.010682
0.170000 0.025500 23.998081 0.030777 3.101221 -21.041318
0.180000 0.027000 25.411663 0.035014 3.172715 -22.051414
0.190000 0.028500 26.825494 0.039739 3.245408 -23.041651
0.200000 0.030000 28.239587 0.044981 3.319567 -24.012678
0.210000 0.031500 29.653955 0.050766 3.395408 -24.965118
0.220000 0.033000 31.068613 0.057120 3.473107 -25.899562
0.230000 0.034500 32.483572 0.064065 3.552804 -26.816577
0.240000 0.036000 33.898846 0.071623 3.634614 -27.716706
0.250000 0.037500 35.314448 0.079815 3.718625 -28.600468
0.260000 0.039000 36.730391 0.088660 3.804907 -29.468357
0.270000 0.040500 38.146687 0.098175 3.893512 -30.320851
0.280000 0.042000 39.563348 0.108376 3.984479 -31.158401
0.290000 0.043500 40.980386 0.119279 4.077833 -31.981445
0.300000 0.045000 42.397812 0.130898 4.173590 -32.790398
0.310000 0.046500 43.815637 0.143247 4.271757 -33.585659
0.320000 0.048000 45.233872 0.156336 4.372335 -34.367609
0.330000 0.049500 46.652528 0.170178 4.475317 -35.136615
0.340000 0.051000 48.071615 0.184783 4.580691 -35.893025
0.350000 0.052500 49.491143 0.200161 4.688440 -36.637175
0.360000 0.054000 50.911121 0.216321 4.798546 -37.369386
0.370000 0.055500 52.331560 0.233271 4.910985 -38.089963
0.380000 0.057000 53.752467 0.251018 5.025731 -38.799200
0.390000 0.058500 55.173851 0.269571 5.142756 -39.497378
0.400000 0.060000 56.595722 0.288936 5.262031 -40.184764
0.410000 0.061500 58.018087 0.309119 5.383525 -40.861617
0.420000 0.063000 59.440954 0.330126 5.507207 -41.528179
0.430000 0.064500 60.864331 0.351963 5.633043 -42.184687
0.440000 0.066000 62.288226 0.374634 5.761000 -42.831364
0.450000 0.067500 63.712645 0.398146 5.891044 -43.468422
0.460000 0.069000 65.137597 0.422503 6.023142 -44.096067
0.470000 0.070500 66.563087 0.447709 6.157260 -44.714493
0.480000 0.072000 67.989122 0.473768 6.293364 -45.323885
0.490000 0.073500 69.415709 0.500686 6.431421 -45.924421
0.500000 0.075000 70.842855 0.528467 6.571396 -46.516269
0.510000 0.076500 72.270564 0.557114 6.713259 -47.099590
0.520000 0.078000 73.698844 0.586632 6.856975 -47.674536
0.530000 0.079500 75.127700 0.617026 7.002515 -48.241253
0.540000 0.081000 76.557137 0.648298 7.149845 -48.799879
0.550000 0.082500 77.987162 0.680455 7.298937 -49.350547
0.560000 0.084000 79.417780 0.713499 7.449761 -49.893380
0.570000 0.085500 80.848995 0.747436 7.602286 -50.428498
0.580000 0.087000 82.280814 0.782270 7.756486 -50.956012
0.590000 0.088500 83.713241 0.818006 7.912333 -51.476031
0.600000 0.090000 85.146282 0.854649 8.069800 -51.988654
0.610000 0.091500 86.579941 0.892204 8.228861 -52.493977
0.620000 0.093000 88.014223 0.930675 8.389492 -52.992090
0.630000 0.094500 89.449133 0.970069 8.551668 -53.483080
0.640000 0.096000 90.884675 1.010391 8.715366 -53.967027
0.650000 0.097500 92.320855 1.051648 8.880564 -54.444006
0.660000 0.099000 93.757677 1.093844 9.047240 -54.914091
0.670000 0.100500 95.195145 1.136986 9.215373 -55.377347
0.680000 0.102000 96.633264 1.181082 9.384944 -55.833839
0.690000 0.103500 98.072039 1.226137 9.555933 -56.283626
0.700000 0.105000 99.511474 1.272160 9.728322 -56.726764
0.710000 0.106500 100.951573 1.319156 9.902093 -57.163306
0.720000 0.108000 102.392341 1.367135 10.077230 -57.593299
0.730000 0.109500 103.833782 1.416104 10.253717 -58.016791
0.740000 0.111000 105.275901 1.466071 10.431539 -58.433824
0.750000 0.112500 106.718702 1.517045 10.610682 -58.844436
0.760000 0.114000 108.162189 1.569034 10.791131 -59.248665
0.770000 0.115500 109.606367 1.622048 10.972874 -59.646545
0.780000 0.117000 111.051240 1.676096 11.155898 -60.038108
0.790000 0.118500 112.496813 1.731188 11.340193 -60.423381
0.800000 0.120000 113.943090 1.787334 11.525747 -60.802392
0.810000 0.121500 115.390075 1.844544 11.712551 -61.175166
0.820000 0.123000 116.837773 1.902828 11.900594 -61.541723
0.830000 0.124500 118.286189 1.962198 12.089869 -61.902085
0.840000 0.126000 119.735326 2.022665 12.280366 -62.256269
0.850000 0.127500 121.185190 2.084241 12.472078 -62.604292
0.860000 0.129000 122.635785 2.146936 12.664999 -62.946169
0.870000 0.130500 124.087115 2.210764 12.859121 -63.281911
0.880000 0.132000 125.539186 2.275737 13.054439 -63.611532
0.890000 0.133500 126.992001 2.341867 13.250947 -63.935039
0.900000 0.135000 128.445567 2.409167 13.448641 -64.252442
0.910000 0.136500 129.899886 2.477651 13.647517 -64.563748
0.920000 0.138000 131.354965 2.547333 13.847570 -64.868962
0.930000 0.139500 132.810807 2.618225 14.048797 -65.168090
0.940000 0.141000 134.267419 2.690342 14.251195 -65.461133
0.950000 0.142500 135.724804 2.763699 14.454763 -65.748095
0.960000 0.144000 137.182968 2.838310 14.659497 -66.028978
0.970000 0.145500 138.641915 2.914190 14.865397 -66.303780
0.980000 0.147000 140.101652 2.991354 15.072462 -66.572503
0.990000 0.148500 141.562182 3.069818 15.280690 -66.835143
1.000000 0.150000 143.023512 3.149597 15.490082 -67.091700
1.010000 0.151500 144.485646 3.230708 15.700636 -67.342171
1.020000 0.153000 145.948590 3.313166 15.912355 -67.586552
1.030000 0.154500 147.412349 3.396988 16.125238 -67.824838
1.040000 0.156000 148.876929 3.482190 16.339287 -68.057026
1.050000 0.157500 150.342334 3.568790 16.554503 -68.283109
1.060000 0.159000 151.808571 3.656804 16.770887 -68.503083
1.070000 0.160500 153.275645 3.746250 16.988443 -68.716940
1.080000 0.162000 154.743562 3.837146 17.207171 -68.924675
1.090000 0.163500 156.212327 3.929508 17.427075 -69.126280
1.100000 0.165000 157.681946 4.023356 17.648157 -69.321749
1.110000 0.166500 159.152425 4.118707 17.870421 -69.511073
1.120000 0.168000 160.623770 4.215580 18.093869 -69.694244
1.130000 0.169500 162.095987 4.313992 18.318507 -69.871256
1.140000 0.171000 163.569081 4.413964 18.544336 -70.042099
1.150000 0.172500 165.043060 4.515513 18.771362 -70.206765
1.160000 0.174000 166.517928 4.618659 18.999588 -70.365246
1.170000 0.175500 167.993693 4.723421 19.229019 -70.517532
1.180000 0.177000 169.470360 4.829819 19.459659 -70.663616
1.190000 0.178500 170.947935 4.937871 19.691514 -70.803489
1.200000 0.180000 172.426426 5.047598 19.924587 -70.937141
1.210000 0.181500 173.905838 5.159020 20.158885 -71.064565
1.220000 0.183000 175.386178 5.272156 20.394413 -71.185750
1.230000 0.184500 176.867452 5.387027 20.631176 -71.300689
1.240000 0.186000 178.349667 5.503653 20.869179 -71.409374
1.250000 0.187500 179.832830 5.622054 21.108428 -71.511794
1.260000 0.189000 181.316948 5.742250 21.348929 -71.607943
1.270000 0.190500 182.802026 5.864263 21.590689 -71.697811
1.280000 0.192000 184.288073 5.988113 21.833712 -71.781391
1.290000 0.193500 185.775094 6.113821 22.078004 -71.858674
1.300000 0.195000 187.263097 6.241407 22.323574 -71.929654
1.310000 0.196500 188.752089 6.370893 22.570425 -71.994321
1.320000 0.198000 190.242076 6.502300 22.818566 -72.052669
1.330000 0.199500 191.733066 6.635648 23.068002 -72.104690
1.340000 0.201000 193.225067 6.770960 23.318739 -72.150378
1.350000 0.202500 194.718084 6.908256 23.570786 -72.189726
1.360000 0.204000 196.212126 7.047558 23.824147 -72.222727
1.370000 0.205500 197.707200 7.188886 24.078830 -72.249375
1.380000 0.207000 199.203312 7.332263 24.334841 -72.269664
1.390000 0.208500 200.700471 7.477710 24.592188 -72.283589
0.010000 0.001500 1.408640 0.000876 1.093327 -1.577378
0.020000 0.003000 2.818692 0.002336 1.563920 -3.106751
0.030000 0.004500 4.229575 0.004090 1.905497 -4.592769
0.040000 0.006000 5.641091 0.006087 2.181759 -6.038592
0.050000 0.007500 7.053139 0.008331 2.418563 -7.446909
0.060000 0.009000 8.465665 0.010845 2.629413 -8.820127
0.070000 0.010500 9.878634 0.013659 2.822331 -10.160456
0.080000 0.012000 11.292030 0.016802 3.002471 -11.469940
0.090000 0.013500 12.705840 0.020301 3.173321 -12.750489
0.100000 0.015000 14.120060 0.024181 3.337323 -14.003884
0.110000 0.016500 15.534688 0.028463 3.496234 -15.231794
0.120000 0.018000 16.949724 0.033163 3.651334 -16.435777
0.130000 0.019500 18.365170 0.038292 3.803569 -17.617294
0.140000 0.021000 19.781026 0.043858 3.953641 -18.777705
0.150000 0.022500 21.197297 0.049865 4.102073 -19.918281
0.160000 0.024000 22.613982 0.056314 4.249249 -21.040204
0.170000 0.025500 24.031084 0.063202 4.395455 -22.144569
0.180000 0.027000 25.448604 0.070523 4.540895 -23.232394
0.190000 0.028500 26.866543 0.078271 4.685714 -24.304616
0.200000 0.030000 28.284900 0.086436 4.830011 -25.362101
0.210000 0.031500 29.703676 0.095008 4.973851 -26.405640
0.220000 0.033000 31.122870 0.103975 5.117270 -27.435961
0.230000 0.034500 32.542480 0.113324 5.260285 -28.453726
0.240000 0.036000 33.962504 0.123043 5.402899 -29.459536
0.250000 0.037500 35.382941 0.133119 5.545102 -30.453936
0.260000 0.039000 36.803788 0.143539 5.686879 -31.437415
0.270000 0.040500 38.225042 0.154292 5.828209 -32.410411
0.280000 0.042000 39.646701 0.165366 5.969070 -33.373317
0.290000 0.043500 41.068760 0.176752 6.109437 -34.326478
0.300000 0.045000 42.491218 0.188439 6.249287 -35.270200
0.310000 0.046500 43.914070 0.200421 6.388599 -36.204746
0.320000 0.048000 45.337313 0.212690 6.527354 -37.130348
0.330000 0.049500 46.760944 0.225243 6.665534 -38.047200
0.340000 0.051000 48.184960 0.238075 6.803129 -38.955468
0.350000 0.052500 49.609357 0.251187 6.940129 -39.855289
0.360000 0.054000 51.034133 0.264578 7.076529 -40.746773
0.370000 0.055500 52.459284 0.278252 7.212330 -41.630006
0.380000 0.057000 53.884809 0.292212 7.347534 -42.505055
0.390000 0.058500 55.310706 0.306465 7.482150 -43.371963
0.400000 0.060000 56.736971 0.321020 7.616191 -44.230759
0.410000 0.061500 58.163605 0.335888 7.749673 -45.081454
0.420000 0.063000 59.590605 0.351080 7.882618 -45.924045
0.430000 0.064500 61.017971 0.366611 8.015049 -46.758517
0.440000 0.066000 62.445702 0.382499 8.146995 -47.584843
0.450000 0.067500 63.873798 0.398761 8.278489 -48.402984
0.460000 0.069000 65.302260 0.415418 8.409566 -49.212897
0.470000 0.070500 66.731089 0.432493 8.540266 -50.014528
0.480000 0.072000 68.160285 0.450010 8.670630 -50.807816
0.490000 0.073500 69.589852 0.467995 8.800704 -51.592698
0.500000 0.075000 71.019790 0.486476 8.930536 -52.369104
0.510000 0.076500 72.450103 0.505484 9.060175 -53.136960
0.520000 0.078000 73.880795 0.525048 9.189676 -53.896191
0.530000 0.079500 75.311868 0.545204 9.319094 -54.646719
0.540000 0.081000 76.743327 0.565984 9.448485 -55.388464
0.550000 0.082500 78.175177 0.587427 9.577909 -56.121346
0.560000 0.084000 79.607424 0.609570 9.707426 -56.845284
0.570000 0.085500 81.040072 0.632452 9.837101 -57.560198
0.580000 0.087000 82.473129 0.656115 9.966995 -58.266006
0.590000 0.088500 83.906600 0.680600 10.097176 -58.962630
0.600000 0.090000 85.340494 0.705952 10.227709 -59.649991
0.610000 0.091500 86.774818 0.732215 10.358662 -60.328013
0.620000 0.093000 88.209580 0.759436 10.490104 -60.996621
0.630000 0.094500 89.644789 0.787663 10.622104 -61.655741
0.640000 0.096000 91.080454 0.816944 10.754733 -62.305301
0.650000 0.097500 92.516586 0.847330 10.888060 -62.945233
0.660000 0.099000 93.953194 0.878870 11.022158 -63.575469
0.670000 0.100500 95.390288 0.911619 11.157099 -64.195944
0.680000 0.102000 96.827881 0.945628 11.292954 -64.806595
0.690000 0.103500 98.265984 0.980953 11.429795 -65.407361
0.700000 0.105000 99.704608 1.017648 11.567697 -65.998184
0.710000 0.106500 101.143767 1.055771 11.706731 -66.579006
0.720000 0.108000 102.583473 1.095378 11.846970 -67.149773
0.730000 0.109500 104.023739 1.136528 11.988488 -67.710431
0.740000 0.111000 105.464581 1.179280 12.131357 -68.260928
0.750000 0.112500 106.906011 1.223694 12.275651 -68.801214
0.760000 0.114000 108.348044 1.269832 12.421443 -69.331239
0.770000 0.115500 109.790697 1.317756 12.568804 -69.850955
0.780000 0.117000 111.233984 1.367528 12.717808 -70.360315
0.790000 0.118500 112.677920 1.419213 12.868527 -70.859269
0.800000 0.120000 114.122524 1.472876 13.021034 -71.347772
0.810000 0.121500 115.567811 1.528581 13.175400 -71.825776
0.820000 0.123000 117.013799 1.586397 13.331698 -72.293233
0.830000 0.124500 118.460505 1.646391 13.489998 -72.750095
0.840000 0.126000 119.907947 1.708630 13.650373 -73.196311
0.850000 0.127500 121.356144 1.773186 13.812892 -73.631831
0.860000 0.129000 122.805114 1.840128 13.977628 -74.056602
0.870000 0.130500 124.254877 1.909527 14.144650 -74.470569
0.880000 0.132000 125.705452 1.981457 14.314028 -74.873676
0.890000 0.133500 127.156859 2.055990 14.485833 -75.265863
0.900000 0.135000 128.609118 2.133202 14.660134 -75.647067
0.910000 0.136500 130.062251 2.213168 14.837000 -76.017223
0.920000 0.138000 131.516277 2.295965 15.016502 -76.376260
0.930000 0.139500 132.971220 2.381670 15.198706 -76.724106
0.940000 0.141000 134.427099 2.470362 15.383684 -77.060683
0.950000 0.142500 135.883939 2.562122 15.571502 -77.385909
0.960000 0.144000 137.341761 2.657031 15.762229 -77.699697
0.970000 0.145500 138.800588 2.755170 15.955933 -78.001956
0.980000 0.147000 140.260444 2.856624 16.152682 -78.292587
0.990000 0.148500 141.721353 2.961478 16.352543 -78.571488
1.000000 0.150000 143.183338 3.069817 16.555585 -78.838550
1.010000 0.151500 144.646424 3.181730 16.761875 -79.093659
1.020000 0.153000 146.110636 3.297304 16.971479 -79.336693
1.030000 0.154500 147.576000 3.416629 17.184466 -79.567526
1.040000 0.156000 149.042541 3.539797 17.400902 -79.786023
1.050000 0.157500 150.510284 3.666901 17.620854 -79.992044
1.060000 0.159000 151.979258 3.798034 17.844389 -80.185441
1.070000 0.160500 153.449488 3.933291 18.071574 -80.366059
1.080000 0.162000 154.921001 4.072768 18.302476 -80.533738
1.090000 0.163500 156.393826 4.216564 18.537162 -80.688308
1.100000 0.165000 157.867990 4.364778 18.775698 -80.829594
1.110000 0.166500 159.343522 4.517510 19.018152 -80.957413
1.120000 0.168000 160.820451 4.674861 19.264589 -81.071575
1.130000 0.169500 162.298805 4.836934 19.515077 -81.171883
1.140000 0.171000 163.778616 5.003834 19.769682 -81.258134
1.150000 0.172500 165.259911 5.175665 20.028471 -81.330116
1.160000 0.174000 166.742723 5.352534 20.291510 -81.387612
1.170000 0.175500 168.227081 5.534548 20.558867 -81.430399
1.180000 0.177000 169.713017 5.721815 20.830607 -81.458246
1.190000 0.178500 171.200563 5.914445 21.106798 -81.470917
1.200000 0.180000 172.689751 6.112548 21.387506 -81.468170
1.210000 0.181500 174.180613 6.316235 21.672797 -81.449757
1.220000 0.183000 175.673181 6.525618 21.962738 -81.415425
1.230000 0.184500 177.167489 6.740809 22.257395 -81.364917
1.240000 0.186000 178.663571 6.961921 22.556834 -81.297970
1.250000 0.187500 180.161460 7.189068 22.861121 -81.214319
1.260000 0.189000 181.661191 7.422363 23.170323 -81.113694
1.270000 0.190500 183.162798 7.661920 23.484504 -80.995820
1.280000 0.192000 184.666316 7.907854 23.803731 -80.860424
1.290000 0.193500 186.171781 8.160279 24.128069 -80.707226
1.300000 0.195000 187.679228 8.419308 24.457582 -80.535947
1.310000 0.196500 189.188694 8.685056 24.792336 -80.346306
1.320000 0.198000 190.700214 8.957637 25.132394 -80.138023
1.330000 0.199500 192.213825 9.237162 25.477820 -79.910815
1.340000 0.201000 193.729564 9.523745 25.828679 -79.664403
1.350000 0.202500 195.247469 9.817497 26.185032 -79.398506
1.360000 0.204000 196.767576 10.118529 26.546944 -79.112848
1.370000 0.205500 198.289924 10.426950 26.914474 -78.807153
1.380000 0.207000 199.814551 10.742868 27.287685 -78.481149
1.390000 0.208500 201.341494 11.066391 27.666638 -78.134568
0.010000 0.001500 1.408566 0.000800 1.044148 -1.509177
0.020000 0.003000 2.818387 0.002014 1.462323 -2.976582
0.030000 0.004500 4.228870 0.003333 1.748976 -4.405644
0.040000 0.006000 5.639810 0.004698 1.968278 -5.798589
0.050000 0.007500 7.051099 0.006107 2.146485 -7.157266
0.060000 0.009000 8.462677 0.007583 2.297455 -8.483309
0.070000 0.010500 9.874510 0.009160 2.429541 -9.778207
0.080000 0.012000 11.286578 0.010878 2.548205 -11.043336
0.090000 0.013500 12.698873 0.012778 2.657226 -12.279977
0.100000 0.015000 14.111390 0.014902 2.759321 -13.489334
0.110000 0.016500 15.524132 0.017291 2.856505 -14.672540
0.120000 0.018000 16.937105 0.019984 2.950302 -15.830665
0.130000 0.019500 18.350317 0.023019 3.041889 -16.964724
0.140000 0.021000 19.763776 0.026431 3.132183 -18.075676
0.150000 0.022500 21.177493 0.030254 3.221906 -19.164434
0.160000 0.024000 22.591479 0.034518 3.311633 -20.231867
0.170000 0.025500 24.005746 0.039252 3.401821 -21.278799
0.180000 0.027000 25.420307 0.044483 3.492835 -22.306016
0.190000 0.028500 26.835172 0.050236 3.584967 -23.314265
0.200000 0.030000 28.250353 0.056533 3.678448 -24.304259
0.210000 0.031500 29.665864 0.063394 3.773464 -25.276675
0.220000 0.033000 31.081715 0.070839 3.870160 -26.232160
0.230000 0.034500 32.497918 0.078884 3.968646 -27.171328
0.240000 0.036000 33.914484 0.087545 4.069010 -28.094766
0.250000 0.037500 35.331424 0.096835 4.171314 -29.003031
0.260000 0.039000 36.748749 0.106767 4.275603 -29.896654
0.270000 0.040500 38.166467 0.117353 4.381907 -30.776139
0.280000 0.042000 39.584590 0.128601 4.490243 -31.641968
0.290000 0.043500 41.003127 0.140522 4.600617 -32.494597
0.300000 0.045000 42.422086 0.153124 4.713027 -33.334460
0.310000 0.046500 43.841477 0.166413 4.827463 -34.161968
0.320000 0.048000 45.261308 0.180396 4.943910 -34.977513
0.330000 0.049500 46.681586 0.195078 5.062346 -35.781465
0.340000 0.051000 48.102320 0.210466 5.182748 -36.574177
0.350000 0.052500 49.523517 0.226563 5.305088 -37.355980
0.360000 0.054000 50.945184 0.243373 5.429336 -38.127191
0.370000 0.055500 52.367328 0.260902 5.555461 -38.888106
0.380000 0.057000 53.789955 0.279152 5.683430 -39.639007
0.390000 0.058500 55.213073 0.298127 5.813208 -40.380160
0.400000 0.060000 56.636686 0.317831 5.944762 -41.111816
0.410000 0.061500 58.060800 0.338268 6.078056 -41.834209
0.420000 0.063000 59.485423 0.359439 6.213057 -42.547562
0.430000 0.064500 60.910558 0.381350 6.349730 -43.252084
0.440000 0.066000 62.336211 0.404003 6.488041 -43.947969
0.450000 0.067500 63.762387 0.427403 6.627958 -44.635402
0.460000 0.069000 65.189092 0.451554 6.769448 -45.314554
0.470000 0.070500 66.616330 0.476460 6.912481 -45.985585
0.480000 0.072000 68.044106 0.502125 7.057025 -46.648645
0.490000 0.073500 69.472424 0.528556 7.203053 -47.303872
0.500000 0.075000 70.901290 0.555757 7.350536 -47.951398
0.510000 0.076500 72.330708 0.583734 7.499448 -48.591340
0.520000 0.078000 73.760682 0.612494 7.649764 -49.223812
0.530000 0.079500 75.191216 0.642042 7.801459 -49.848913
0.540000 0.081000 76.622315 0.672388 7.954511 -50.466740
0.550000 0.082500 78.053984 0.703538 8.108900 -51.077378
0.560000 0.084000 79.486227 0.735501 8.264604 -51.680907
0.570000 0.085500 80.919047 0.768286 8.421607 -52.277397
0.580000 0.087000 82.352450 0.801903 8.579890 -52.866915
0.590000 0.088500 83.786440 0.836361 8.739439 -53.449519
0.600000 0.090000 85.221021 0.871671 8.900239 -54.025262
0.610000 0.091500 86.656198 0.907846 9.062276 -54.594190
0.620000 0.093000 88.091975 0.944896 9.225540 -55.156345
0.630000 0.094500 89.528357 0.982834 9.390020 -55.711762
0.640000 0.096000 90.965348 1.021674 9.555708 -56.260473
0.650000 0.097500 92.402953 1.061430 9.722594 -56.802504
0.660000 0.099000 93.841177 1.102117 9.890674 -57.337877
0.670000 0.100500 95.280024 1.143749 10.059941 -57.866610
0.680000 0.102000 96.719500 1.186342 10.230391 -58.388716
0.690000 0.103500 98.159609 1.229914 10.402023 -58.904204
0.700000 0.105000 99.600357 1.274482 10.574832 -59.413082
0.710000 0.106500 101.041749 1.320063 10.748820 -59.915352
0.720000 0.108000 102.483791 1.366675 10.923986 -60.411013
0.730000 0.109500 103.926486 1.414340 11.100332 -60.900063
0.740000 0.111000 105.369842 1.463075 11.277860 -61.382494
0.750000 0.112500 106.813864 1.512903 11.456573 -61.858299
0.760000 0.114000 108.258558 1.563844 11.636475 -62.327464
0.770000 0.115500 109.703930 1.615919 11.817573 -62.789977
0.780000 0.117000 111.149985 1.669153 11.999871 -63.245821
0.790000 0.118500 112.596730 1.723567 12.183377 -63.694978
0.800000 0.120000 114.044172 1.779186 12.368098 -64.137427
0.810000 0.121500 115.492316 1.836034 12.554044 -64.573147
0.820000 0.123000 116.941170 1.894136 12.741222 -65.002113
0.830000 0.124500 118.390741 1.953518 12.929644 -65.424301
0.840000 0.126000 119.841034 2.014207 13.119320 -65.839681
0.850000 0.127500 121.292058 2.076228 13.310261 -66.248228
0.860000 0.129000 122.743820 2.139610 13.502480 -66.649909
0.870000 0.130500 124.196327 2.204381 13.695990 -67.044694
0.880000 0.132000 125.649586 2.270570 13.890802 -67.432551
0.890000 0.133500 127.103606 2.338205 14.086933 -67.813446
0.900000 0.135000 128.558393 2.407317 14.284395 -68.187345
0.910000 0.136500 130.013957 2.477936 14.483204 -68.554212
0.920000 0.138000 131.470306 2.550093 14.683376 -68.914010
0.930000 0.139500 132.927447 2.623820 14.884925 -69.266704
0.940000 0.141000 134.385390 2.699148 15.087870 -69.612253
0.950000 0.142500 135.844142 2.776110 15.292227 -69.950621
0.960000 0.144000 137.303714 2.854739 15.498012 -70.281766
0.970000 0.145500 138.764113 2.935070 15.705245 -70.605650
0.980000 0.147000 140.225349 3.017135 15.913942 -70.922232
0.990000 0.148500 141.687432 3.100970 16.124123 -71.231471
1.000000 0.150000 143.150371 3.186609 16.335806 -71.533324
1.010000 0.151500 144.614175 3.274089 16.549011 -71.827750
1.020000 0.153000 146.078855 3.363446 16.763756 -72.114706
1.030000 0.154500 147.544420 3.454715 16.980062 -72.394149
1.040000 0.156000 149.010880 3.547933 17.197950 -72.666036
1.050000 0.157500 150.478246 3.643139 17.417438 -72.930324
1.060000 0.159000 151.946529 3.740370 17.638548 -73.186967
1.070000 0.160500 153.415739 3.839665 17.861300 -73.435922
1.080000 0.162000 154.885886 3.941061 18.085716 -73.677145
1.090000 0.163500 156.356982 4.044599 18.311817 -73.910589
1.100000 0.165000 157.829038 4.150317 18.539625 -74.136211
1.110000 0.166500 159.302065 4.258256 18.769160 -74.353964
1.120000 0.168000 160.776075 4.368456 19.000445 -74.563804
1.130000 0.169500 162.251078 4.480957 19.233501 -74.765684
1.140000 0.171000 163.727088 4.595801 19.468352 -74.959558
1.150000 0.172500 165.204116 4.713029 19.705018 -75.145380
1.160000 0.174000 166.682173 4.832682 19.943523 -75.323105
1.170000 0.175500 168.161272 4.954803 20.183888 -75.492684
1.180000 0.177000 169.641426 5.079434 20.426137 -75.654072
1.190000 0.178500 171.122647 5.206618 20.670292 -75.807221
1.200000 0.180000 172.604948 5.336397 20.916375 -75.952085
1.210000 0.181500 174.088340 5.468816 21.164410 -76.088617
1.220000 0.183000 175.572839 5.603918 21.414420 -76.216769
1.230000 0.184500 177.058456 5.741746 21.666426 -76.336494
1.240000 0.186000 178.545204 5.882346 21.920453 -76.447743
1.250000 0.187500 180.033098 6.025760 22.176523 -76.550471
1.260000 0.189000 181.522151 6.172035 22.434659 -76.644628
1.270000 0.190500 183.012375 6.321214 22.694884 -76.730167
1.280000 0.192000 184.503786 6.473343 22.957221 -76.807039
1.290000 0.193500 185.996398 6.628468 23.221694 -76.875198
1.300000 0.195000 187.490223 6.786634 23.488324 -76.934594
1.310000 0.196500 188.985277 6.947887 23.757136 -76.985179
1.320000 0.198000 190.481574 7.112272 24.028152 -77.026904
1.330000 0.199500 191.979128 7.279836 24.301395 -77.059722
1.340000 0.201000 193.477954 7.450626 24.576887 -77.083583
1.350000 0.202500 194.978067 7.624687 24.854653 -77.098439
1.360000 0.204000 196.479482 7.802066 25.134714 -77.104242
1.370000 0.205500 197.982213 7.982811 25.417093 -77.100942
1.380000 0.207000 199.486275 8.166967 25.701813 -77.088490
1.390000 0.208500 200.991685 8.354583 25.988897 -77.066838
0.010000 0.001500 1.408589 0.000822 1.059128 -1.502199
0.020000 0.003000 2.818475 0.002099 1.491787 -2.963217
0.030000 0.004500 4.229066 0.003521 1.792523 -4.386387
0.040000 0.006000 5.640153 0.005023 2.025545 -5.773897
0.050000 0.007500 7.051628 0.006603 2.217127 -7.127571
0.060000 0.009000 8.463430 0.008279 2.381140 -8.449029
0.070000 0.010500 9.875522 0.010083 2.525944 -9.739748
0.080000 0.012000 11.287884 0.012053 2.657008 -11.001092
0.090000 0.013500 12.700505 0.014227 2.778112 -12.234336
0.100000 0.015000 14.113380 0.016644 2.891977 -13.440675
0.110000 0.016500 15.526510 0.019342 3.000617 -14.621235
0.120000 0.018000 16.939900 0.022358 3.105560 -15.777080
0.130000 0.019500 18.353556 0.025726 3.207981 -16.909217
0.140000 0.021000 19.767485 0.029479 3.308797 -18.018600
0.150000 0.022500 21.181696 0.033647 3.408730 -19.106135
0.160000 0.024000 22.596201 0.038258 3.508355 -20.172684
0.170000 0.025500 24.011007 0.043339 3.608128 -21.219063
0.180000 0.027000 25.426127 0.048913 3.708412 -22.246051
0.190000 0.028500 26.841571 0.055001 3.809500 -23.254389
0.200000 0.030000 28.257349 0.061623 3.911624 -24.244779
0.210000 0.031500 29.673471 0.068798 4.014965 -25.217893
0.220000 0.033000 31.089949 0.076539 4.119670 -26.174366
0.230000 0.034500 32.506792 0.084863 4.225850 -27.114806
0.240000 0.036000 33.924009 0.093781 4.333591 -28.039788
0.250000 0.037500 35.341611 0.103305 4.442954 -28.949859
0.260000 0.039000 36.759605 0.113444 4.553987 -29.845542
0.270000 0.040500 38.178002 0.124206 4.666717 -30.727329
0.280000 0.042000 39.596809 0.135600 4.781162 -31.595690
0.290000 0.043500 41.016034 0.147631 4.897330 -32.451071
0.300000 0.045000 42.435685 0.160305 5.015217 -33.293894
0.310000 0.046500 43.855769 0.173627 5.134815 -34.124559
0.320000 0.048000 45.276293 0.187601 5.256110 -34.943445
0.330000 0.049500 46.697264 0.202230 5.379080 -35.750910
0.340000 0.051000 48.118689 0.217516 5.503704 -36.547293
0.350000 0.052500 49.540573 0.233463 5.629955 -37.332915
0.360000 0.054000 50.962921 0.250073 5.757804 -38.108077
0.370000 0.055500 52.385741 0.267347 5.887222 -38.873066
0.380000 0.057000 53.809036 0.285287 6.018175 -39.628148
0.390000 0.058500 55.232812 0.303894 6.150633 -40.373578
0.400000 0.060000 56.657074 0.323171 6.284563 -41.109591
0.410000 0.061500 58.081826 0.343118 6.419932 -41.836412
0.420000 0.063000 59.507073 0.363738 6.556707 -42.554250
0.430000 0.064500 60.932818 0.385032 6.694855 -43.263299
0.440000 0.066000 62.359067 0.407002 6.834347 -43.963743
0.450000 0.067500 63.785823 0.429650 6.975150 -44.655753
0.460000 0.069000 65.213089 0.452979 7.117234 -45.339487
0.470000 0.070500 66.640870 0.476991 7.260571 -46.015095
0.480000 0.072000 68.069170 0.501689 7.405132 -46.682714
0.490000 0.073500 69.497991 0.527078 7.550892 -47.342471
0.500000 0.075000 70.927337 0.553161 7.697823 -47.994485
0.510000 0.076500 72.357212 0.579942 7.845903 -48.638863
0.520000 0.078000 73.787618 0.607426 7.995107 -49.275707
0.530000 0.079500 75.218561 0.635619 8.145415 -49.905108
0.540000 0.081000 76.650041 0.664526 8.296807 -50.527149
0.550000 0.082500 78.082064 0.694154 8.449262 -51.141909
0.560000 0.084000 79.514632 0.724510 8.602764 -51.749455
0.570000 0.085500 80.947749 0.755601 8.757297 -52.349850
0.580000 0.087000 82.381418 0.787436 8.912845 -52.943152
0.590000 0.088500 83.815641 0.820023 9.069395 -53.529409
0.600000 0.090000 85.250424 0.853371 9.226936 -54.108668
0.610000 0.091500 86.685769 0.887491 9.385455 -54.680966
0.620000 0.093000 88.121680 0.922392 9.544944 -55.246338
0.630000 0.094500 89.558160 0.958086 9.705394 -55.804814
0.640000 0.096000 90.995213 0.994585 9.866799 -56.356417
0.650000 0.097500 92.432842 1.031902 10.029151 -56.901168
0.660000 0.099000 93.871052 1.070048 10.192447 -57.439084
0.670000 0.100500 95.309847 1.109038 10.356682 -57.970177
0.680000 0.102000 96.749229 1.148886 10.521855 -58.494456
0.690000 0.103500 98.189204 1.189606 10.687964 -59.011927
0.700000 0.105000 99.629776 1.231215 10.855008 -59.522592
0.710000 0.106500 101.070948 1.273728 11.022989 -60.026451
0.720000 0.108000 102.512726 1.317162 11.191907 -60.523501
0.730000 0.109500 103.955113 1.361534 11.361766 -61.013736
0.740000 0.111000 105.398115 1.406862 11.532569 -61.497147
0.750000 0.112500 106.841736 1.453165 11.704320 -61.973726
0.760000 0.114000 108.285981 1.500462 11.877025 -62.443458
0.770000 0.115500 109.730855 1.548772 12.050689 -62.906330
0.780000 0.117000 111.176362 1.598115 12.225320 -63.362326
0.790000 0.118500 112.622510 1.648512 12.400925 -63.811428
0.800000 0.120000 114.069302 1.699985 12.577513 -64.253617
0.810000 0.121500 115.516744 1.752556 12.755092 -64.688872
0.820000 0.123000 116.964842 1.806246 12.933672 -65.117172
0.830000 0.124500 118.413601 1.861078 13.113264 -65.538494
0.840000 0.126000 119.863029 1.917077 13.293879 -65.952813
0.850000 0.127500 121.313130 1.974266 13.475528 -66.360105
0.860000 0.129000 122.763911 2.032670 13.658223 -66.760344
0.870000 0.130500 124.215378 2.092312 13.841977 -67.153503
0.880000 0.132000 125.667538 2.153220 14.026803 -67.539557
0.890000 0.133500 127.120397 2.215418 14.212715 -67.918476
0.900000 0.135000 128.573963 2.278934 14.399727 -68.290232
0.910000 0.136500 130.028242 2.343793 14.587853 -68.654798
0.920000 0.138000 131.483241 2.410023 14.777108 -69.012144
0.930000 0.139500 132.938967 2.477652 14.967509 -69.362240
0.940000 0.141000 134.395429 2.546707 15.159070 -69.705058
0.950000 0.142500 135.852632 2.617218 15.351807 -70.040568
0.960000 0.144000 137.310586 2.689213 15.545737 -70.368740
0.970000 0.145500 138.769298 2.762721 15.740877 -70.689545
0.980000 0.147000 140.228775 2.837772 15.937243 -71.002952
0.990000 0.148500 141.689026 2.914395 16.134853 -71.308932
1.000000 0.150000 143.150059 2.992623 16.333725 -71.607456
1.010000 0.151500 144.611882 3.072484 16.533876 -71.898493
1.020000 0.153000 146.074504 3.154009 16.735323 -72.182015
1.030000 0.154500 147.537934 3.237232 16.938086 -72.457991
1.040000 0.156000 149.002181 3.322182 17.142183 -72.726395
1.050000 0.157500 150.467252 3.408891 17.347632 -72.987195
1.060000 0.159000 151.933158 3.497393 17.554451 -73.240365
1.070000 0.160500 153.399907 3.587720 17.762660 -73.485876
1.080000 0.162000 154.867509 3.679904 17.972278 -73.723700
1.090000 0.163500 156.335973 3.773978 18.183323 -73.953810
1.100000 0.165000 157.805310 3.869976 18.395815 -74.176179
1.110000 0.166500 159.275527 3.967931 18.609773 -74.390780
1.120000 0.168000 160.746636 4.067877 18.825217 -74.597587
1.130000 0.169500 162.218647 4.169848 19.042165 -74.796573
1.140000 0.171000 163.691569 4.273879 19.260637 -74.987714
1.150000 0.172500 165.165413 4.380002 19.480653 -75.170983
1.160000 0.174000 166.640188 4.488254 19.702232 -75.346358
1.170000 0.175500 168.115907 4.598669 19.925393 -75.513812
1.180000 0.177000 169.592578 4.711282 20.150157 -75.673324
1.190000 0.178500 171.070213 4.826127 20.376542 -75.824868
1.200000 0.180000 172.548822 4.943241 20.604569 -75.968423
1.210000 0.181500 174.028418 5.062658 20.834256 -76.103966
1.220000 0.183000 175.509009 5.184415 21.065624 -76.231475
1.230000 0.184500 176.990609 5.308546 21.298691 -76.350928
1.240000 0.186000 178.473227 5.435088 21.533478 -76.462304
1.250000 0.187500 179.956875 5.564076 21.770003 -76.565583
1.260000 0.189000 181.441566 5.695546 22.008285 -76.660744
1.270000 0.190500 182.927310 5.829535 22.248345 -76.747768
1.280000 0.192000 184.414119 5.966079 22.490201 -76.826635
1.290000 0.193500 185.902004 6.105214 22.733872 -76.897325
1.300000 0.195000 187.390979 6.246976 22.979378 -76.959822
1.310000 0.196500 188.881054 6.391401 23.226736 -77.014106
1.320000 0.198000 190.372242 6.538526 23.475967 -77.060159
1.330000 0.199500 191.864554 6.688388 23.727089 -77.097965
1.340000 0.201000 193.358004 6.841023 23.980120 -77.127506
1.350000 0.202500 194.852604 6.996467 24.235079 -77.148765
1.360000 0.204000 196.348365 7.154757 24.491985 -77.161727
1.370000 0.205500 197.845301 7.315930 24.750855 -77.166375
1.380000 0.207000 199.343424 7.480022 25.011708 -77.162694
1.390000 0.208500 200.842746 7.647069 25.274562 -77.150668
0.010000 0.001500 1.408539 0.000772 1.026110 -1.496996
0.020000 0.003000 2.818276 0.001898 1.425361 -2.953121
0.030000 0.004500 4.228616 0.003065 1.692441 -4.371530
0.040000 0.006000 5.639350 0.004210 1.891635 -5.754294
0.050000 0.007500 7.050370 0.005329 2.049281 -7.103138
0.060000 0.009000 8.461614 0.006443 2.179304 -8.419587
0.070000 0.010500 9.873046 0.007586 2.290113 -9.705030
0.080000 0.012000 11.284647 0.008797 2.387223 -10.960747
0.090000 0.013500 12.696405 0.010119 2.474459 -12.187932
0.100000 0.015000 14.108319 0.011595 2.554583 -13.387701
0.110000 0.016500 15.520389 0.013267 2.629651 -14.561106
0.120000 0.018000 16.932622 0.015176 2.701229 -15.709140
0.130000 0.019500 18.345025 0.017364 2.770528 -16.832740
0.140000 0.021000 19.757609 0.019869 2.838504 -17.932798
0.150000 0.022500 21.170383 0.022727 2.905914 -19.010157
0.160000 0.024000 22.583361 0.025974 2.973363 -20.065622
0.170000 0.025500 23.996554 0.029643 3.041341 -21.099958
0.180000 0.027000 25.409977 0.033766 3.110244 -22.113892
0.190000 0.028500 26.823641 0.038371 3.180391 -23.108120
0.200000 0.030000 28.237561 0.043487 3.252043 -24.083305
0.210000 0.031500 29.651750 0.049138 3.325409 -25.040078
0.220000 0.033000 31.066222 0.055351 3.400660 -25.979045
0.230000 0.034500 32.480989 0.062146 3.477931 -26.900782
0.240000 0.036000 33.896064 0.069546 3.557330 -27.805841
0.250000 0.037500 35.311460 0.077569 3.638941 -28.694749
0.260000 0.039000 36.727190 0.086235 3.722829 -29.568010
0.270000 0.040500 38.143266 0.095559 3.809042 -30.426105
0.280000 0.042000 39.559700 0.105558 3.897615 -31.269496
0.290000 0.043500 40.976503 0.116246 3.988568 -32.098622
0.300000 0.045000 42.393686 0.127637 4.081916 -32.913905
0.310000 0.046500 43.811261 0.139743 4.177661 -33.715747
0.320000 0.048000 45.229238 0.152576 4.275800 -34.504533
0.330000 0.049500 46.647628 0.166147 4.376324 -35.280630
0.340000 0.051000 48.066440 0.180465 4.479218 -36.044390
0.350000 0.052500 49.485684 0.195540 4.584465 -36.796149
0.360000 0.054000 50.905370 0.211380 4.692043 -37.536227
0.370000 0.055500 52.325507 0.227993 4.801925 -38.264931
0.380000 0.057000 53.746103 0.245387 4.914086 -38.982551
0.390000 0.058500 55.167167 0.263569 5.028496 -39.689368
0.400000 0.060000 56.588707 0.282545 5.145124 -40.385648
0.410000 0.061500 58.010732 0.302322 5.263939 -41.071642
0.420000 0.063000 59.433249 0.322905 5.384909 -41.747595
0.430000 0.064500 60.856266 0.344300 5.507999 -42.413735
0.440000 0.066000 62.279790 0.366513 5.633176 -43.070282
0.450000 0.067500 63.703827 0.389549 5.760407 -43.717444
0.460000 0.069000 65.128386 0.413412 5.889657 -44.355421
0.470000 0.070500 66.553473 0.438108 6.020895 -44.984400
0.480000 0.072000 67.979094 0.463642 6.154085 -45.604562
0.490000 0.073500 69.405256 0.490019 6.289195 -46.216075
0.500000 0.075000 70.831965 0.517244 6.426194 -46.819103
0.510000 0.076500 72.259226 0.545321 6.565048 -47.413797
0.520000 0.078000 73.687047 0.574257 6.705728 -48.000304
0.530000 0.079500 75.115432 0.604055 6.848202 -48.578760
0.540000 0.081000 76.544388 0.634722 6.992442 -49.149296
0.550000 0.082500 77.973919 0.666262 7.138418 -49.712035
0.560000 0.084000 79.404033 0.698682 7.286102 -50.267092
0.570000 0.085500 80.834732 0.731987 7.435467 -50.814577
0.580000 0.087000 82.266024 0.766183 7.586488 -51.354593
0.590000 0.088500 83.697914 0.801277 7.739138 -51.887238
0.600000 0.090000 85.130405 0.837274 7.893394 -52.412603
0.610000 0.091500 86.563505 0.874183 8.049232 -52.930774
0.620000 0.093000 87.997217 0.912009 8.206630 -53.441831
0.630000 0.094500 89.431546 0.950761 8.365566 -53.945850
0.640000 0.096000 90.866498 0.990446 8.526019 -54.442902
0.650000 0.097500 92.302077 1.031072 8.687970 -54.933051
0.660000 0.099000 93.738289 1.072647 8.851400 -55.416360
0.670000 0.100500 95.175137 1.115180 9.016292 -55.892886
0.680000 0.102000 96.612628 1.158680 9.182628 -56.362681
0.690000 0.103500 98.050766 1.203156 9.350393 -56.825796
0.700000 0.105000 99.489555 1.248618 9.519571 -57.282274
0.710000 0.106500 100.929001 1.295076 9.690148 -57.732159
0.720000 0.108000 102.369108 1.342540 9.862111 -58.175488
0.730000 0.109500 103.809882 1.391022 10.035448 -58.612297
0.740000 0.111000 105.251326 1.440531 10.210146 -59.042617
0.750000 0.112500 106.693447 1.491081 10.386195 -59.466478
0.760000 0.114000 108.136249 1.542683 10.563584 -59.883905
0.770000 0.115500 109.579736 1.595348 10.742305 -60.294923
0.780000 0.117000 111.023915 1.649090 10.922348 -60.699553
0.790000 0.118500 112.468789 1.703922 11.103707 -61.097813
0.800000 0.120000 113.914365 1.759857 11.286374 -61.489718
0.810000 0.121500 115.360647 1.816909 11.470342 -61.875285
0.820000 0.123000 116.807640 1.875092 11.655606 -62.254523
0.830000 0.124500 118.255349 1.934421 11.842161 -62.627444
0.840000 0.126000 119.703780 1.994910 12.030003 -62.994055
0.850000 0.127500 121.152939 2.056575 12.219127 -63.354363
0.860000 0.129000 122.602830 2.119431 12.409531 -63.708372
0.870000 0.130500 124.053458 2.183495 12.601213 -64.056086
0.880000 0.132000 125.504830 2.248783 12.794169 -64.397506
0.890000 0.133500 126.956951 2.315311 12.988399 -64.732632
0.900000 0.135000 128.409827 2.383096 13.183903 -65.061463
0.910000 0.136500 129.863463 2.452157 13.380679 -65.383997
0.920000 0.138000 131.317864 2.522510 13.578727 -65.700229
0.930000 0.139500 132.773038 2.594174 13.778050 -66.010156
0.940000 0.141000 134.228989 2.667167 13.978647 -66.313771
0.950000 0.142500 135.685724 2.741508 14.180520 -66.611068
0.960000 0.144000 137.143249 2.817216 14.383672 -66.902039
0.970000 0.145500 138.601569 2.894311 14.588104 -67.186676
0.980000 0.147000 140.060692 2.972812 14.793821 -67.464969
0.990000 0.148500 141.520622 3.052738 15.000824 -67.736908
1.000000 0.150000 142.981368 3.134112 15.209118 -68.002483
1.010000 0.151500 144.442934 3.216952 15.418707 -68.261682
1.020000 0.153000 145.905328 3.301280 15.629595 -68.514493
1.030000 0.154500 147.368556 3.387118 15.841787 -68.760904
1.040000 0.156000 148.832625 3.474486 16.055288 -69.000903
1.050000 0.157500 150.297541 3.563406 16.270103 -69.234475
1.060000 0.159000 151.763312 3.653901 16.486238 -69.461608
1.070000 0.160500 153.229944 3.745992 16.703700 -69.682286
1.080000 0.162000 154.697444 3.839702 16.922493 -69.896496
1.090000 0.163500 156.165819 3.935055 17.142625 -70.104223
1.100000 0.165000 157.635077 4.032072 17.364103 -70.305452
1.110000 0.166500 159.105224 4.130777 17.586933 -70.500168
1.120000 0.168000 160.576269 4.231194 17.811123 -70.688356
1.130000 0.169500 162.048217 4.333345 18.036680 -70.870000
1.140000 0.171000 163.521078 4.437257 18.263611 -71.045085
1.150000 0.172500 164.994857 4.542951 18.491926 -71.213596
1.160000 0.174000 166.469564 4.650453 18.721631 -71.375516
1.170000 0.175500 167.945205 4.759786 18.952734 -71.530829
1.180000 0.177000 169.421788 4.870977 19.185245 -71.679521
1.190000 0.178500 170.899322 4.984049 19.419172 -71.821575
1.200000 0.180000 172.377814 5.099028 19.654523 -71.956976
1.210000 0.181500 173.857272 5.215938 19.891307 -72.085708
1.220000 0.183000 175.337705 5.334805 20.129533 -72.207756
1.230000 0.184500 176.819119 5.455656 20.369211 -72.323105
1.240000 0.186000 178.301525 5.578514 20.610349 -72.431738
1.250000 0.187500 179.784929 5.703407 20.852956 -72.533641
1.260000 0.189000 181.269341 5.830360 21.097042 -72.628799
1.270000 0.190500 182.754769 5.959398 21.342617 -72.717196
1.280000 0.192000 184.241221 6.090550 21.589690 -72.798819
1.290000 0.193500 185.728705 6.223839 21.838271 -72.873653
1.300000 0.195000 187.217232 6.359294 22.088369 -72.941683
1.310000 0.196500 188.706809 6.496941 22.339993 -73.002895
1.320000 0.198000 190.197445 6.636805 22.593155 -73.057276
1.330000 0.199500 191.689149 6.778914 22.847864 -73.104812
1.340000 0.201000 193.181930 6.923295 23.104129 -73.145490
1.350000 0.202500 194.675797 7.069974 23.361960 -73.179295
1.360000 0.204000 196.170759 7.218979 23.621368 -73.206217
1.370000 0.205500 197.666826 7.370336 23.882363 -73.226241
1.380000 0.207000 199.164005 7.524072 24.144954 -73.239356
1.390000 0.208500 200.662308 7.680215 24.409151 -73.245550
0.010000 0.001500 1.408557 0.000791 1.037968 -1.521187
0.020000 0.003000 2.818352 0.001982 1.450665 -2.999535
0.030000 0.004500 4.228796 0.003270 1.732392 -4.438673
0.040000 0.006000 5.639683 0.004597 1.947247 -5.840950
0.050000 0.007500 7.050911 0.005964 2.121428 -7.208318
0.060000 0.009000 8.462419 0.007396 2.268749 -8.542503
0.070000 0.010500 9.874174 0.008928 2.397523 -9.845079
0.080000 0.012000 11.286158 0.010603 2.513175 -11.117498
0.090000 0.013500 12.698363 0.012460 2.619451 -12.361118
0.100000 0.015000 14.110786 0.014542 2.719038 -13.577209
0.110000 0.016500 15.523430 0.016891 2.813920 -14.766970
0.120000 0.018000 16.936301 0.019544 2.905596 -15.931533
0.130000 0.019500 18.349407 0.022538 2.995216 -17.071969
0.140000 0.021000 19.762757 0.025908 3.083673 -18.189293
0.150000 0.022500 21.176362 0.029685 3.171667 -19.284467
0.160000 0.024000 22.590234 0.033900 3.259749 -20.358407
0.170000 0.025500 24.004383 0.038578 3.348357 -21.411981
0.180000 0.027000 25.418822 0.043745 3.437836 -22.446014
0.190000 0.028500 26.833561 0.049424 3.528459 -23.461292
0.200000 0.030000 28.248613 0.055634 3.620442 -24.458559
0.210000 0.031500 29.663990 0.062393 3.713953 -25.438523
0.220000 0.033000 31.079701 0.069720 3.809122 -26.401859
0.230000 0.034500 32.495759 0.077627 3.906047 -27.349206
0.240000 0.036000 33.912173 0.086129 4.004800 -28.281170
0.250000 0.037500 35.328954 0.095236 4.105432 -29.198327
0.260000 0.039000 36.746111 0.104960 4.207979 -30.101224
0.270000 0.040500 38.163655 0.115309 4.312458 -30.990378
0.280000 0.042000 39.581593 0.126292 4.418879 -31.866280
0.290000 0.043500 40.999935 0.137915 4.527238 -32.729394
0.300000 0.045000 42.418689 0.150185 4.637526 -33.580159
0.310000 0.046500 43.837862 0.163107 4.749728 -34.418990
0.320000 0.048000 45.257463 0.176687 4.863821 -35.246278
0.330000 0.049500 46.677499 0.190929 4.979780 -36.062393
0.340000 0.051000 48.097976 0.205836 5.097577 -36.867684
0.350000 0.052500 49.518902 0.221414 5.217182 -37.662476
0.360000 0.054000 50.940282 0.237665 5.338561 -38.447080
0.370000 0.055500 52.362123 0.254593 5.461681 -39.221784
0.380000 0.057000 53.784431 0.272201 5.586509 -39.986858
0.390000 0.058500 55.207211 0.290494 5.713010 -40.742558
0.400000 0.060000 56.630469 0.309474 5.841149 -41.489121
0.410000 0.061500 58.054210 0.329146 5.970894 -42.226769
0.420000 0.063000 59.478439 0.349514 6.102210 -42.955707
0.430000 0.064500 60.903162 0.370582 6.235066 -43.676130
0.440000 0.066000 62.328382 0.392356 6.369430 -44.388215
0.450000 0.067500 63.754106 0.414840 6.505273 -45.092128
0.460000 0.069000 65.180337 0.438040 6.642566 -45.788022
0.470000 0.070500 66.607080 0.461963 6.781282 -46.476039
0.480000 0.072000 68.034340 0.486616 6.921395 -47.156307
0.490000 0.073500 69.462122 0.512006 7.062881 -47.828947
0.500000 0.075000 70.890429 0.538141 7.205717 -48.494067
0.510000 0.076500 72.319266 0.565030 7.349882 -49.151765
0.520000 0.078000 73.748638 0.592682 7.495358 -49.802133
0.530000 0.079500 75.178549 0.621108 7.642126 -50.445251
0.540000 0.081000 76.609004 0.650318 7.790171 -51.081191
0.550000 0.082500 78.040007 0.680325 7.939478 -51.710019
0.560000 0.084000 79.471563 0.711140 8.090035 -52.331792
0.570000 0.085500 80.903676 0.742777 8.241830 -52.946560
0.580000 0.087000 82.336352 0.775250 8.394855 -53.554366
0.590000 0.088500 83.769595 0.808573 8.549101 -54.155248
0.600000 0.090000 85.203411 0.842763 8.704562 -54.749236
0.610000 0.091500 86.637803 0.877836 8.861234 -55.336356
0.620000 0.093000 88.072778 0.913809 9.019113 -55.916629
0.630000 0.094500 89.508340 0.950700 9.178198 -56.490069
0.640000 0.096000 90.944495 0.988528 9.338489 -57.056686
0.650000 0.097500 92.381249 1.027313 9.499985 -57.616486
0.660000 0.099000 93.818606 1.067076 9.662691 -58.169471
0.670000 0.100500 95.256574 1.107838 9.826609 -58.715638
0.680000 0.102000 96.695158 1.149622 9.991746 -59.254980
0.690000 0.103500 98.134364 1.192450 10.158106 -59.787488
0.700000 0.105000 99.574198 1.236347 10.325698 -60.313149
0.710000 0.106500 101.014667 1.281337 10.494530 -60.831946
0.720000 0.108000 102.455778 1.327447 10.664612 -61.343859
0.730000 0.109500 103.897537 1.374702 10.835955 -61.848867
0.740000 0.111000 105.339951 1.423130 11.008571 -62.346945
0.750000 0.112500 106.783028 1.472759 11.182473 -62.838065
0.760000 0.114000 108.226775 1.523618 11.357674 -63.322198
0.770000 0.115500 109.671199 1.575737 11.534190 -63.799312
0.780000 0.117000 111.116308 1.629146 11.712037 -64.269373
0.790000 0.118500 112.562111 1.683877 11.891230 -64.732346
0.800000 0.120000 114.008615 1.739961 12.071788 -65.188192
0.810000 0.121500 115.455828 1.797432 12.253728 -65.636872
0.820000 0.123000 116.903760 1.856324 12.437070 -66.078346
0.830000 0.124500 118.352418 1.916670 12.621834 -66.512570
0.840000 0.126000 119.801813 1.978505 12.808040 -66.939500
0.850000 0.127500 121.251953 2.041867 12.995708 -67.359091
0.860000 0.129000 122.702847 2.106790 13.184862 -67.771296
0.870000 0.130500 124.154506 2.173314 13.375523 -68.176067
0.880000 0.132000 125.606938 2.241475 13.567715 -68.573355
0.890000 0.133500 127.060155 2.311313 13.761460 -68.963108
0.900000 0.135000 128.514166 2.382868 13.956784 -69.345275
0.910000 0.136500 129.968981 2.456179 14.153710 -69.719804
0.920000 0.138000 131.424612 2.531288 14.352264 -70.086641
0.930000 0.139500 132.881070 2.608235 14.552472 -70.445730
0.940000 0.141000 134.338365 2.687065 14.754360 -70.797016
0.950000 0.142500 135.796508 2.767818 14.957953 -71.140443
0.960000 0.144000 137.255512 2.850540 15.163280 -71.475952
0.970000 0.145500 138.715388 2.935275 15.370367 -71.803486
0.980000 0.147000 140.176149 3.022067 15.579242 -72.122983
0.990000 0.148500 141.637805 3.110962 15.789933 -72.434385
1.000000 0.150000 143.100370 3.202007 16.002469 -72.737628
1.010000 0.151500 144.563857 3.295249 16.216877 -73.032653
1.020000 0.153000 146.028278 3.390734 16.433187 -73.319394
1.030000 0.154500 147.493646 3.488511 16.651429 -73.597788
1.040000 0.156000 148.959975 3.588630 16.871631 -73.867771
1.050000 0.157500 150.427277 3.691138 17.093824 -74.129276
1.060000 0.159000 151.895568 3.796087 17.318038 -74.382237
1.070000 0.160500 153.364860 3.903527 17.544302 -74.626586
1.080000 0.162000 154.835169 4.013509 17.772647 -74.862254
1.090000 0.163500 156.306507 4.126085 18.003104 -75.089173
1.100000 0.165000 157.778891 4.241307 18.235703 -75.307272
1.110000 0.166500 159.252334 4.359228 18.470476 -75.516480
1.120000 0.168000 160.726852 4.479901 18.707453 -75.716725
1.130000 0.169500 162.202460 4.603380 18.946666 -75.907933
1.140000 0.171000 163.679173 4.729720 19.188146 -76.090032
1.150000 0.172500 165.157007 4.858976 19.431925 -76.262945
1.160000 0.174000 166.635978 4.991203 19.678035 -76.426597
1.170000 0.175500 168.116102 5.126457 19.926506 -76.580911
1.180000 0.177000 169.597395 5.264795 20.177371 -76.725810
1.190000 0.178500 171.079873 5.406273 20.430663 -76.861214
1.200000 0.180000 172.563554 5.550949 20.686411 -76.987046
1.210000 0.181500 174.048454 5.698881 20.944650 -77.103222
1.220000 0.183000 175.534590 5.850128 21.205410 -77.209663
1.230000 0.184500 177.021980 6.004747 21.468725 -77.306286
1.240000 0.186000 178.510640 6.162798 21.734625 -77.393008
1.250000 0.187500 180.000589 6.324341 22.003144 -77.469744
1.260000 0.189000 181.491845 6.489435 22.274313 -77.536409
1.270000 0.190500 182.984425 6.658141 22.548165 -77.592918
1.280000 0.192000 184.478348 6.830520 22.824731 -77.639183
1.290000 0.193500 185.973633 7.006631 23.104045 -77.675117
1.300000 0.195000 187.470297 7.186537 23.386137 -77.700631
1.310000 0.196500 188.968359 7.370300 23.671040 -77.715637
1.320000 0.198000 190.467840 7.557980 23.958787 -77.720044
1.330000 0.199500 191.968757 7.749640 24.249409 -77.713761
1.340000 0.201000 193.471131 7.945343 24.542938 -77.696697
1.350000 0.202500 194.974980 8.145150 24.839406 -77.668761
1.360000 0.204000 196.480324 8.349125 25.138844 -77.629859
1.370000 0.205500 197.987184 8.557330 25.441285 -77.579898
1.380000 0.207000 199.495579 8.769829 25.746760 -77.518786
1.390000 0.208500 201.005530 8.986684 26.055300 -77.446427
0.010000 0.001500 1.408650 0.000884 1.099751 -1.526092
0.020000 0.003000 2.818723 0.002354 1.574375 -3.009123
0.030000 0.004500 4.229631 0.004105 1.918007 -4.453030
0.040000 0.006000 5.641168 0.006076 2.194599 -5.860441
0.050000 0.007500 7.053227 0.008260 2.430218 -7.233571
0.060000 0.009000 8.465747 0.010676 2.638545 -8.574404
0.070000 0.010500 9.878692 0.013348 2.827769 -9.884755
0.080000 0.012000 11.292038 0.016304 3.003194 -11.166309
0.090000 0.013500 12.705774 0.019573 3.168448 -12.420638
0.100000 0.015000 14.119892 0.023180 3.326106 -13.649219
0.110000 0.016500 15.534388 0.027148 3.478044 -14.853437
0.120000 0.018000 16.949262 0.031498 3.625658 -16.034596
0.130000 0.019500 18.364515 0.036248 3.770000 -17.193921
0.140000 0.021000 19.780149 0.041410 3.911870 -18.332566
0.150000 0.022500 21.196167 0.046996 4.051881 -19.451613
0.160000 0.024000 22.612572 0.053014 4.190504 -20.552079
0.170000 0.025500 24.029367 0.059467 4.328099 -21.634917
0.180000 0.027000 25.446553 0.066359 4.464942 -22.701019
0.190000 0.028500 26.864135 0.073690 4.601242 -23.751218
0.200000 0.030000 28.282115 0.081458 4.737157 -24.786292
0.210000 0.031500 29.700493 0.089659 4.872801 -25.806964
0.220000 0.033000 31.119272 0.098289 5.008257 -26.813906
0.230000 0.034500 32.538454 0.107341 5.143583 -27.807739
0.240000 0.036000 33.958037 0.116808 5.278816 -28.789040
0.250000 0.037500 35.378024 0.126684 5.413978 -29.758338
0.260000 0.039000 36.798414 0.136959 5.549077 -30.716120
0.270000 0.040500 38.219207 0.147626 5.684113 -31.662833
0.280000 0.042000 39.640401 0.158676 5.819080 -32.598885
0.290000 0.043500 41.061998 0.170102 5.953966 -33.524645
0.300000 0.045000 42.483994 0.181895 6.088756 -34.440449
0.310000 0.046500 43.906390 0.194048 6.223434 -35.346602
0.320000 0.048000 45.329183 0.206556 6.357981 -36.243375
0.330000 0.049500 46.752373 0.219411 6.492381 -37.131010
0.340000 0.051000 48.175957 0.232610 6.626615 -38.009724
0.350000 0.052500 49.599935 0.246149 6.760669 -38.879706
0.360000 0.054000 51.024305 0.260024 6.894528 -39.741123
0.370000 0.055500 52.449064 0.274235 7.028180 -40.594118
0.380000 0.057000 53.874212 0.288781 7.161616 -41.438814
0.390000 0.058500 55.299747 0.303662 7.294827 -42.275315
0.400000 0.060000 56.725669 0.318882 7.427810 -43.103705
0.410000 0.061500 58.151975 0.334443 7.560562 -43.924054
0.420000 0.063000 59.578664 0.350352 7.693084 -44.736416
0.430000 0.064500 61.005737 0.366614 7.825380 -45.540830
0.440000 0.066000 62.433192 0.383238 7.957456 -46.337322
0.450000 0.067500 63.861029 0.400233 8.089321 -47.125908
0.460000 0.069000 65.289248 0.417609 8.220988 -47.906590
0.470000 0.070500 66.717849 0.435380 8.352470 -48.679365
0.480000 0.072000 68.146833 0.453559 8.483786 -49.444216
0.490000 0.073500 69.576199 0.472160 8.614953 -50.201121
0.500000 0.075000 71.005950 0.491202 8.745995 -50.950049
0.510000 0.076500 72.436086 0.510702 8.876936 -51.690966
0.520000 0.078000 73.866609 0.530679 9.007802 -52.423828
0.530000 0.079500 75.297520 0.551155 9.138622 -53.148589
0.540000 0.081000 76.728824 0.572151 9.269427 -53.865196
0.550000 0.082500 78.160520 0.593691 9.400248 -54.573596
0.560000 0.084000 79.592614 0.615800 9.531120 -55.273729
0.570000 0.085500 81.025108 0.638504 9.662080 -55.965534
0.580000 0.087000 82.458005 0.661831 9.793164 -56.648949
0.590000 0.088500 83.891310 0.685808 9.924412 -57.323907
0.600000 0.090000 85.325028 0.710466 10.055864 -57.990342
0.610000 0.091500 86.759162 0.735835 10.187562 -58.648188
0.620000 0.093000 88.193718 0.761948 10.319548 -59.297375
0.630000 0.094500 89.628701 0.788837 10.451866 -59.937835
0.640000 0.096000 91.064118 0.816537 10.584562 -60.569501
0.650000 0.097500 92.499974 0.845082 10.717681 -61.192303
0.660000 0.099000 93.936276 0.874510 10.851271 -61.806174
0.670000 0.100500 95.373030 0.904856 10.985377 -62.411048
0.680000 0.102000 96.810245 0.936160 11.120049 -63.006857
0.690000 0.103500 98.247927 0.968459 11.255336 -63.593538
0.700000 0.105000 99.686085 1.001794 11.391286 -64.171027
0.710000 0.106500 101.124727 1.036205 11.527949 -64.739261
0.720000 0.108000 102.563861 1.071733 11.665376 -65.298181
0.730000 0.109500 104.003496 1.108421 11.803618 -65.847726
0.740000 0.111000 105.443642 1.146311 11.942724 -66.387840
0.750000 0.112500 106.884309 1.185448 12.082746 -66.918466
0.760000 0.114000 108.325506 1.225874 12.223736 -67.439553
0.770000 0.115500 109.767244 1.267636 12.365745 -67.951046
0.780000 0.117000 111.209532 1.310779 12.508824 -68.452898
0.790000 0.118500 112.652383 1.355348 12.653024 -68.945060
0.800000 0.120000 114.095808 1.401391 12.798399 -69.427485
0.810000 0.121500 115.539817 1.448955 12.944998 -69.900130
0.820000 0.123000 116.984423 1.498087 13.092874 -70.362952
0.830000 0.124500 118.429639 1.548836 13.242078 -70.815911
0.840000 0.126000 119.875475 1.601251 13.392661 -71.258969
0.850000 0.127500 121.321946 1.655382 13.544674 -71.692089
0.860000 0.129000 122.769064 1.711277 13.698169 -72.115234
0.870000 0.130500 124.216842 1.768987 13.853196 -72.528373
0.880000 0.132000 125.665294 1.828563 14.009806 -72.931472
0.890000 0.133500 127.114434 1.890055 14.168048 -73.324502
0.900000 0.135000 128.564276 1.953516 14.327973 -73.707433
0.910000 0.136500 130.014835 2.018996 14.489631 -74.080236
0.920000 0.138000 131.466124 2.086549 14.653071 -74.442886
0.930000 0.139500 132.918159 2.156227 14.818341 -74.795356
0.940000 0.141000 134.370954 2.228082 14.985492 -75.137621
0.950000 0.142500 135.824526 2.302169 15.154570 -75.469657
0.960000 0.144000 137.278890 2.378539 15.325625 -75.791441
0.970000 0.145500 138.734061 2.457249 15.498703 -76.102950
0.980000 0.147000 140.190056 2.538351 15.673853 -76.404161
0.990000 0.148500 141.646891 2.621901 15.851121 -76.695053
1.000000 0.150000 143.104583 2.707953 16.030553 -76.975602
1.010000 0.151500 144.563148 2.796562 16.212196 -77.245787
1.020000 0.153000 146.022603 2.887785 16.396096 -77.505587
1.030000 0.154500 147.482965 2.981677 16.582298 -77.754977
1.040000 0.156000 148.944252 3.078294 16.770847 -77.993937
1.050000 0.157500 150.406481 3.177692 16.961787 -78.222443
1.060000 0.159000 151.869671 3.279929 17.155163 -78.440470
1.070000 0.160500 153.333838 3.385062 17.351018 -78.647995
1.080000 0.162000 154.799002 3.493147 17.549396 -78.844992
1.090000 0.163500 156.265181 3.604244 17.750341 -79.031435
1.100000 0.165000 157.732392 3.718409 17.953893 -79.207296
1.110000 0.166500 159.200656 3.835701 18.160097 -79.372547
1.120000 0.168000 160.669991 3.956179 18.368993 -79.527159
1.130000 0.169500 162.140416 4.079901 18.580623 -79.671099
1.140000 0.171000 163.611950 4.206928 18.795028 -79.804336
1.150000 0.172500 165.084613 4.337318 19.012249 -79.926834
1.160000 0.174000 166.558425 4.471131 19.232326 -80.038559
1.170000 0.175500 168.033405 4.608428 19.455299 -80.139473
1.180000 0.177000 169.509574 4.749270 19.681208 -80.229535
1.190000 0.178500 170.986951 4.893716 19.910092 -80.308706
1.200000 0.180000 172.465558 5.041828 20.141990 -80.376941
1.210000 0.181500 173.945415 5.193667 20.376941 -80.434196
1.220000 0.183000 175.426542 5.349295 20.614982 -80.480424
1.230000 0.184500 176.908960 5.508775 20.856152 -80.515576
1.240000 0.186000 178.392691 5.672167 21.100488 -80.539600
1.250000 0.187500 179.877755 5.839536 21.348028 -80.552444
1.260000 0.189000 181.364175 6.010943 21.598808 -80.554052
1.270000 0.190500 182.851971 6.186451 21.852864 -80.544366
1.280000 0.192000 184.341165 6.366124 22.110234 -80.523327
1.290000 0.193500 185.831779 6.550026 22.370953 -80.490874
1.300000 0.195000 187.323836 6.738219 22.635056 -80.446944
1.310000 0.196500 188.817357 6.930769 22.902579 -80.391469
1.320000 0.198000 190.312364 7.127738 23.173558 -80.324383
1.330000 0.199500 191.808881 7.329192 23.448025 -80.245617
1.340000 0.201000 193.306929 7.535194 23.726017 -80.155097
1.350000 0.202500 194.806532 7.745810 24.007567 -80.052753
1.360000 0.204000 196.307713 7.961103 24.292708 -79.938507
1.370000 0.205500 197.810493 8.181139 24.581475 -79.812283
1.380000 0.207000 199.314897 8.405982 24.873900 -79.674003
1.390000 0.208500 200.820948 8.635698 25.170017 -79.523587
0.010000 0.001500 1.408685 0.000919 1.123620 -1.515421
0.020000 0.003000 2.818865 0.002492 1.621506 -2.988804
0.030000 0.004500 4.229946 0.004409 1.987890 -4.423955
0.040000 0.006000 5.641721 0.006605 2.286768 -5.823432
0.050000 0.007500 7.054082 0.009072 2.544235 -7.189395
0.060000 0.009000 8.466966 0.011822 2.773992 -8.523780
0.070000 0.010500 9.880335 0.014879 2.984244 -9.828362
0.080000 0.012000 11.294164 0.018268 3.180310 -11.104789
0.090000 0.013500 12.708439 0.022012 3.365828 -12.354601
0.100000 0.015000 14.123151 0.026137 3.543382 -13.579243
0.110000 0.016500 15.538295 0.030662 3.714859 -14.780074
0.120000 0.018000 16.953870 0.035606 3.881661 -15.958372
0.130000 0.019500 18.369875 0.040982 4.044847 -17.115340
0.140000 0.021000 19.786310 0.046802 4.205223 -18.252109
0.150000 0.022500 21.203177 0.053074 4.363407 -19.369741
0.160000 0.024000 22.620477 0.059804 4.519875 -20.469236
0.170000 0.025500 24.038212 0.066993 4.674992 -21.551530
0.180000 0.027000 25.456384 0.074642 4.829037 -22.617498
0.190000 0.028500 26.874993 0.082748 4.982222 -23.667961
0.200000 0.030000 28.294041 0.091307 5.134708 -24.703682
0.210000 0.031500 29.713528 0.100314 5.286614 -25.725372
0.220000 0.033000 31.133455 0.109759 5.438024 -26.733692
0.230000 0.034500 32.553820 0.119636 5.588997 -27.729253
0.240000 0.036000 33.974625 0.129934 5.739574 -28.712623
0.250000 0.037500 35.395867 0.140644 5.889776 -29.684321
0.260000 0.039000 36.817545 0.151753 6.039615 -30.644828
0.270000 0.040500 38.239658 0.163253 6.189092 -31.594582
0.280000 0.042000 39.662204 0.175132 6.338201 -32.533984
0.290000 0.043500 41.085181 0.187378 6.486931 -33.463398
0.300000 0.045000 42.508587 0.199983 6.635268 -34.383155
0.310000 0.046500 43.932419 0.212935 6.783196 -35.293553
0.320000 0.048000 45.356673 0.226226 6.930697 -36.194859
0.330000 0.049500 46.781349 0.239846 7.077755 -37.087310
0.340000 0.051000 48.206442 0.253789 7.224351 -37.971119
0.350000 0.052500 49.631950 0.268047 7.370470 -38.846471
0.360000 0.054000 51.057869 0.282616 7.516099 -39.713529
0.370000 0.055500 52.484198 0.297489 7.661224 -40.572431
0.380000 0.057000 53.910933 0.312665 7.805835 -41.423298
0.390000 0.058500 55.338071 0.328140 7.949924 -42.266229
0.400000 0.060000 56.765609 0.343915 8.093487 -43.101305
0.410000 0.061500 58.193546 0.359989 8.236520 -43.928593
0.420000 0.063000 59.621878 0.376365 8.379023 -44.748141
0.430000 0.064500 61.050604 0.393046 8.521000 -45.559986
0.440000 0.066000 62.479722 0.410037 8.662455 -46.364150
0.450000 0.067500 63.909229 0.427343 8.803398 -47.160644
0.460000 0.069000 65.339125 0.444973 8.943838 -47.949466
0.470000 0.070500 66.769407 0.462936 9.083789 -48.730608
0.480000 0.072000 68.200075 0.481241 9.223267 -49.504048
0.490000 0.073500 69.631128 0.499901 9.362291 -50.269760
0.500000 0.075000 71.062566 0.518928 9.500881 -51.027708
0.510000 0.076500 72.494388 0.538339 9.639061 -51.777850
0.520000 0.078000 73.926595 0.558148 9.776855 -52.520139
0.530000 0.079500 75.359186 0.578373 9.914291 -53.254520
0.540000 0.081000 76.792163 0.599033 10.051399 -53.980937
0.550000 0.082500 78.225527 0.620147 10.188208 -54.699327
0.560000 0.084000 79.659279 0.641738 10.324753 -55.409624
0.570000 0.085500 81.093421 0.663827 10.461068 -56.111761
0.580000 0.087000 82.527955 0.686438 10.597188 -56.805666
0.590000 0.088500 83.962884 0.709597 10.733153 -57.491266
0.600000 0.090000 85.398210 0.733329 10.869000 -58.168487
0.610000 0.091500 86.833936 0.757662 11.004770 -58.837252
0.620000 0.093000 88.270067 0.782625 11.140505 -59.497486
0.630000 0.094500 89.706605 0.808246 11.276246 -60.149109
0.640000 0.096000 91.143556 0.834556 11.412039 -60.792047
0.650000 0.097500 92.580923 0.861586 11.547926 -61.426220
0.660000 0.099000 94.018712 0.889370 11.683955 -62.051551
0.670000 0.100500 95.456927 0.917941 11.820170 -62.667966
0.680000 0.102000 96.895575 0.947333 11.956620 -63.275387
0.690000 0.103500 98.334662 0.977581 12.093350 -63.873741
0.700000 0.105000 99.774193 1.008722 12.230411 -64.462955
0.710000 0.106500 101.214176 1.040792 12.367849 -65.042957
0.720000 0.108000 102.654617 1.073829 12.505714 -65.613676
0.730000 0.109500 104.095524 1.107871 12.644056 -66.175045
0.740000 0.111000 105.536905 1.142959 12.782924 -66.726997
0.750000 0.112500 106.978766 1.179131 12.922368 -67.269468
0.760000 0.114000 108.421118 1.216428 13.062438 -67.802396
0.770000 0.115500 109.863968 1.254891 13.203185 -68.325720
0.780000 0.117000 111.307325 1.294563 13.344659 -68.839382
0.790000 0.118500 112.751199 1.335485 13.486911 -69.343328
0.800000 0.120000 114.195599 1.377701 13.629990 -69.837504
0.810000 0.121500 115.640535 1.421253 13.773948 -70.321860
0.820000 0.123000 117.086017 1.466186 13.918835 -70.796347
0.830000 0.124500 118.532055 1.512544 14.064702 -71.260919
0.840000 0.126000 119.978661 1.560372 14.211598 -71.715534
0.850000 0.127500 121.425846 1.609715 14.359573 -72.160150
0.860000 0.129000 122.873620 1.660619 14.508678 -72.594729
0.870000 0.130500 124.321995 1.713129 14.658962 -73.019235
0.880000 0.132000 125.770983 1.767293 14.810475 -73.433635
0.890000 0.133500 127.220596 1.823156 14.963265 -73.837898
0.900000 0.135000 128.670846 1.880765 15.117381 -74.231994
0.910000 0.136500 130.121747 1.940168 15.272872 -74.615897
0.920000 0.138000 131.573310 2.001413 15.429785 -74.989583
0.930000 0.139500 133.025550 2.064546 15.588170 -75.353029
0.940000 0.141000 134.478478 2.129617 15.748072 -75.706215
0.950000 0.142500 135.932109 2.196672 15.909540 -76.049123
0.960000 0.144000 137.386457 2.265761 16.072619 -76.381736
0.970000 0.145500 138.841535 2.336932 16.237356 -76.704040
0.980000 0.147000 140.297358 2.410233 16.403797 -77.016022
0.990000 0.148500 141.753940 2.485714 16.571987 -77.317671
1.000000 0.150000 143.211295 2.563424 16.741970 -77.608976
1.010000 0.151500 144.669439 2.643411 16.913791 -77.889930
1.020000 0.153000 146.128387 2.725725 17.087495 -78.160525
1.030000 0.154500 147.588153 2.810416 17.263123 -78.420755
1.040000 0.156000 149.048752 2.897532 17.440720 -78.670616
1.050000 0.157500 150.510202 2.987124 17.620328 -78.910103
1.060000 0.159000 151.972516 3.079241 17.801989 -79.139213
1.070000 0.160500 153.435712 3.173932 17.985744 -79.357945
1.080000 0.162000 154.899805 3.271249 18.171634 -79.566295
1.090000 0.163500 156.364811 3.371240 18.359699 -79.764263
1.100000 0.165000 157.830747 3.473956 18.549981 -79.951848
1.110000 0.166500 159.297629 3.579446 18.742518 -80.129049
1.120000 0.168000 160.765475 3.687762 18.937348 -80.295866
1.130000 0.169500 162.234300 3.798953 19.134512 -80.452298
1.140000 0.171000 163.704122 3.913069 19.334046 -80.598344
1.150000 0.172500 165.174958 4.030161 19.535988 -80.734005
1.160000 0.174000 166.646825 4.150279 19.740376 -80.859279
1.170000 0.175500 168.119741 4.273474 19.947245 -80.974164
1.180000 0.177000 169.593724 4.399796 20.156632 -81.078660
1.190000 0.178500 171.068790 4.529295 20.368572 -81.172763
1.200000 0.180000 172.544958 4.662024 20.583100 -81.256471
1.210000 0.181500 174.022246 4.798031 20.800252 -81.329780
1.220000 0.183000 175.500671 4.937369 21.020061 -81.392685
1.230000 0.184500 176.980252 5.080087 21.242561 -81.445182
1.240000 0.186000 178.461008 5.226238 21.467785 -81.487263
1.250000 0.187500 179.942956 5.375870 21.695766 -81.518922
1.260000 0.189000 181.426115 5.529037 21.926537 -81.540151
1.270000 0.190500 182.910504 5.685788 22.160129 -81.550939
1.280000 0.192000 184.396142 5.846175 22.396573 -81.551276
1.290000 0.193500 185.883047 6.010249 22.635902 -81.541150
1.300000 0.195000 187.371238 6.178061 22.878145 -81.520548
1.310000 0.196500 188.860735 6.349663 23.123333 -81.489456
1.320000 0.198000 190.351556 6.525105 23.371495 -81.447858
1.330000 0.199500 191.843721 6.704440 23.622662 -81.395736
1.340000 0.201000 193.337249 6.887718 23.876862 -81.333072
1.350000 0.202500 194.832160 7.074991 24.134123 -81.259846
1.360000 0.204000 196.328473 7.266310 24.394474 -81.176038
1.370000 0.205500 197.826207 7.461727 24.657943 -81.081624
1.380000 0.207000 199.325383 7.661293 24.924558 -80.976580
1.390000 0.208500 200.826021 7.865060 25.194345 -80.860880
0.010000 0.001500 1.408568 0.000800 1.045269 -1.491379
0.020000 0.003000 2.818390 0.002009 1.463175 -2.942355
0.030000 0.004500 4.228868 0.003309 1.748518 -4.355972
0.040000 0.006000 5.639794 0.004636 1.965629 -5.734260
0.050000 0.007500 7.051057 0.005983 2.140868 -7.078919
0.060000 0.009000 8.462594 0.007368 2.288175 -8.391460
0.070000 0.010500 9.874368 0.008823 2.415969 -9.673259
0.080000 0.012000 11.286357 0.010386 2.529772 -10.925590
0.090000 0.013500 12.698551 0.012095 2.633414 -12.149639
0.100000 0.015000 14.110945 0.013992 2.729660 -13.346515
0.110000 0.016500 15.523539 0.016116 2.820569 -14.517268
0.120000 0.018000 16.936339 0.018507 2.907707 -15.662883
0.130000 0.019500 18.349350 0.021202 2.992288 -16.784295
0.140000 0.021000 19.762581 0.024238 3.075265 -17.882392
0.150000 0.022500 21.176041 0.027649 3.157397 -18.958014
0.160000 0.024000 22.589743 0.031467 3.239290 -20.011961
0.170000 0.025500 24.003696 0.035722 3.321431 -21.044995
0.180000 0.027000 25.417914 0.040444 3.404216 -22.057841
0.190000 0.028500 26.832407 0.045660 3.487965 -23.051189
0.200000 0.030000 28.247188 0.051393 3.572936 -24.025698
0.210000 0.031500 29.662269 0.057668 3.659338 -24.981998
0.220000 0.033000 31.077662 0.064506 3.747341 -25.920688
0.230000 0.034500 32.493379 0.071926 3.837080 -26.842342
0.240000 0.036000 33.909432 0.079947 3.928661 -27.747505
0.250000 0.037500 35.325831 0.088586 4.022167 -28.636702
0.260000 0.039000 36.742589 0.097859 4.117663 -29.510431
0.270000 0.040500 38.159715 0.107779 4.215196 -30.369169
0.280000 0.042000 39.577222 0.118360 4.314800 -31.213370
0.290000 0.043500 40.995118 0.129614 4.416495 -32.043472
0.300000 0.045000 42.413413 0.141551 4.520294 -32.859888
0.310000 0.046500 43.832118 0.154181 4.626200 -33.663015
0.320000 0.048000 45.251242 0.167513 4.734209 -34.453233
0.330000 0.049500 46.670793 0.181556 4.844312 -35.230904
0.340000 0.051000 48.090781 0.196317 4.956494 -35.996371
0.350000 0.052500 49.511214 0.211802 5.070737 -36.749966
0.360000 0.054000 50.932099 0.228017 5.187019 -37.492001
0.370000 0.055500 52.353445 0.244969 5.305314 -38.222777
0.380000 0.057000 53.775259 0.262662 5.425596 -38.942579
0.390000 0.058500 55.197548 0.281101 5.547836 -39.651679
0.400000 0.060000 56.620320 0.300289 5.672003 -40.350337
0.410000 0.061500 58.043581 0.320231 5.798067 -41.038799
0.420000 0.063000 59.467338 0.340931 5.925993 -41.717301
0.430000 0.064500 60.891596 0.362392 6.055751 -42.386065
0.440000 0.066000 62.316362 0.384616 6.187307 -43.045305
0.450000 0.067500 63.741642 0.407607 6.320627 -43.695223
0.460000 0.069000 65.167442 0.431369 6.455679 -44.336009
0.470000 0.070500 66.593766 0.455903 6.592430 -44.967847
0.480000 0.072000 68.020621 0.481213 6.730847 -45.590909
0.490000 0.073500 69.448011 0.507301 6.870899 -46.205358
0.500000 0.075000 70.875942 0.534171 7.012553 -46.811351
0.510000 0.076500 72.304417 0.561824 7.155780 -47.409034
0.520000 0.078000 73.733443 0.590265 7.300548 -47.998546
0.530000 0.079500 75.163023 0.619497 7.446828 -48.580018
0.540000 0.081000 76.593162 0.649522 7.594592 -49.153575
0.550000 0.082500 78.023864 0.680345 7.743811 -49.719335
0.560000 0.084000 79.455135 0.711968 7.894460 -50.277407
0.570000 0.085500 80.886977 0.744396 8.046510 -50.827895
0.580000 0.087000 82.319395 0.777633 8.199939 -51.370899
0.590000 0.088500 83.752393 0.811683 8.354720 -51.906510
0.600000 0.090000 85.185975 0.846550 8.510831 -52.434814
0.610000 0.091500 86.620145 0.882240 8.668250 -52.955894
0.620000 0.093000 88.054907 0.918757 8.826954 -53.469825
0.630000 0.094500 89.490264 0.956107 8.986924 -53.976679
0.640000 0.096000 90.926221 0.994296 9.148139 -54.476521
0.650000 0.097500 92.362782 1.033329 9.310582 -54.969415
0.660000 0.099000 93.799949 1.073212 9.474233 -55.455419
0.670000 0.100500 95.237727 1.113954 9.639077 -55.934585
0.680000 0.102000 96.676120 1.155559 9.805097 -56.406964
0.690000 0.103500 98.115131 1.198036 9.972279 -56.872603
0.700000 0.105000 99.554764 1.241392 10.140607 -57.331544
0.710000 0.106500 100.995022 1.285635 10.310068 -57.783826
0.720000 0.108000 102.435910 1.330774 10.480650 -58.229486
0.730000 0.109500 103.877431 1.376816 10.652341 -58.668557
0.740000 0.111000 105.319589 1.423771 10.825131 -59.101069
0.750000 0.112500 106.762388 1.471649 10.999008 -59.527050
0.760000 0.114000 108.205832 1.520458 11.173963 -59.946525
0.770000 0.115500 109.649924 1.570209 11.349988 -60.359517
0.780000 0.117000 111.094668 1.620912 11.527074 -60.766045
0.790000 0.118500 112.540068 1.672577 11.705215 -61.166127
0.800000 0.120000 113.986128 1.725217 11.884403 -61.559781
0.810000 0.121500 115.432853 1.778841 12.064633 -61.947018
0.820000 0.123000 116.880246 1.833462 12.245899 -62.327852
0.830000 0.124500 118.328311 1.889091 12.428197 -62.702293
0.840000 0.126000 119.777052 1.945742 12.611523 -63.070349
0.850000 0.127500 121.226474 2.003426 12.795872 -63.432028
0.860000 0.129000 122.676580 2.062157 12.981243 -63.787334
0.870000 0.130500 124.127376 2.121947 13.167632 -64.136273
0.880000 0.132000 125.578865 2.182811 13.355038 -64.478848
0.890000 0.133500 127.031052 2.244762 13.543460 -64.815059
0.900000 0.135000 128.483941 2.307814 13.732897 -65.144907
0.910000 0.136500 129.937537 2.371983 13.923347 -65.468393
0.920000 0.138000 131.391844 2.437282 14.114812 -65.785515
0.930000 0.139500 132.846867 2.503727 14.307292 -66.096270
0.940000 0.141000 134.302611 2.571333 14.500788 -66.400655
0.950000 0.142500 135.759080 2.640116 14.695302 -66.698666
0.960000 0.144000 137.216280 2.710092 14.890834 -66.990300
0.970000 0.145500 138.674215 2.781276 15.087387 -67.275549
0.980000 0.147000 140.132890 2.853686 15.284965 -67.554409
0.990000 0.148500 141.592310 2.927338 15.483569 -67.826873
1.000000 0.150000 143.052480 3.002249 15.683203 -68.092934
1.010000 0.151500 144.513406 3.078436 15.883870 -68.352585
1.020000 0.153000 145.975093 3.155916 16.085574 -68.605818
1.030000 0.154500 147.437545 3.234707 16.288320 -68.852625
1.040000 0.156000 148.900769 3.314827 16.492112 -69.092998
1.050000 0.157500 150.364770 3.396295 16.696954 -69.326928
1.060000 0.159000 151.829554 3.479128 16.902852 -69.554408
1.070000 0.160500 153.295125 3.563344 17.109811 -69.775426
1.080000 0.162000 154.761489 3.648963 17.317836 -69.989976
1.090000 0.163500 156.228653 3.736004 17.526933 -70.198047
1.100000 0.165000 157.696623 3.824485 17.737107 -70.399631
1.110000 0.166500 159.165403 3.914425 17.948366 -70.594718
1.120000 0.168000 160.635000 4.005845 18.160714 -70.783299
1.130000 0.169500 162.105420 4.098764 18.374159 -70.965366
1.140000 0.171000 163.576669 4.193201 18.588707 -71.140909
1.150000 0.172500 165.048753 4.289176 18.804366 -71.309920
1.160000 0.174000 166.521678 4.386710 19.021141 -71.472389
1.170000 0.175500 167.995452 4.485822 19.239040 -71.628308
1.180000 0.177000 169.470078 4.586533 19.458070 -71.777670
1.190000 0.178500 170.945566 4.688863 19.678239 -71.920465
1.200000 0.180000 172.421920 4.792834 19.899554 -72.056685
1.210000 0.181500 173.899147 4.898464 20.122023 -72.186325
1.220000 0.183000 175.377254 5.005776 20.345652 -72.309374
1.230000 0.184500 176.856248 5.114790 20.570451 -72.425828
1.240000 0.186000 178.336135 5.225528 20.796426 -72.535679
1.250000 0.187500 179.816922 5.338009 21.023586 -72.638921
1.260000 0.189000 181.298616 5.452256 21.251939 -72.735547
1.270000 0.190500 182.781224 5.568289 21.481493 -72.825552
1.280000 0.192000 184.264753 5.686130 21.712255 -72.908930
1.290000 0.193500 185.749209 5.805800 21.944234 -72.985678
1.300000 0.195000 187.234600 5.927320 22.177438 -73.055789
1.310000 0.196500 188.720933 6.050712 22.411875 -73.119261
1.320000 0.198000 190.208216 6.175998 22.647554 -73.176090
1.330000 0.199500 191.696454 6.303198 22.884482 -73.226271
1.340000 0.201000 193.185656 6.432335 23.122669 -73.269803
1.350000 0.202500 194.675830 6.563429 23.362122 -73.306683
1.360000 0.204000 196.166981 6.696504 23.602850 -73.336910
1.370000 0.205500 197.659119 6.831579 23.844860 -73.360482
1.380000 0.207000 199.152249 6.968677 24.088162 -73.377397
1.390000 0.208500 200.646381 7.107819 24.332763 -73.387656
0.010000 0.001500 1.408550 0.000784 1.033414 -1.519090
0.020000 0.003000 2.818324 0.001954 1.441437 -2.995545
0.030000 0.004500 4.228733 0.003205 1.718389 -4.432968
0.040000 0.006000 5.639570 0.004479 1.928376 -5.833694
0.050000 0.007500 7.050732 0.005776 2.097604 -7.199660
0.060000 0.009000 8.462159 0.007122 2.239892 -8.532584
0.070000 0.010500 9.873817 0.008550 2.363554 -9.834027
0.080000 0.012000 11.285688 0.010101 2.474021 -11.105436
0.090000 0.013500 12.697763 0.011817 2.575041 -12.348158
0.100000 0.015000 14.110040 0.013739 2.669303 -13.563457
0.110000 0.016500 15.522520 0.015907 2.758795 -14.752523
0.120000 0.018000 16.935210 0.018359 2.845018 -15.916481
0.130000 0.019500 18.348118 0.021132 2.929123 -17.056395
0.140000 0.021000 19.761252 0.024261 3.012006 -18.173273
0.150000 0.022500 21.174623 0.027775 3.094368 -19.268071
0.160000 0.024000 22.588242 0.031706 3.176764 -20.341697
0.170000 0.025500 24.002121 0.036078 3.259631 -21.395013
0.180000 0.027000 25.416270 0.040918 3.343319 -22.428837
0.190000 0.028500 26.830701 0.046247 3.428101 -23.443948
0.200000 0.030000 28.245426 0.052086 3.514194 -24.441084
0.210000 0.031500 29.660456 0.058452 3.601770 -25.420949
0.220000 0.033000 31.075802 0.065363 3.690959 -26.384207
0.230000 0.034500 32.491474 0.072832 3.781861 -27.331492
0.240000 0.036000 33.907484 0.080873 3.874550 -28.263404
0.250000 0.037500 35.323841 0.089498 3.969081 -29.180513
0.260000 0.039000 36.740554 0.098716 4.065488 -30.083359
0.270000 0.040500 38.157634 0.108538 4.163793 -30.972452
0.280000 0.042000 39.575088 0.118972 4.264005 -31.848277
0.290000 0.043500 40.992926 0.130024 4.366124 -32.711291
0.300000 0.045000 42.411156 0.141701 4.470142 -33.561927
0.310000 0.046500 43.829786 0.154009 4.576045 -34.400593
0.320000 0.048000 45.248823 0.166953 4.683814 -35.227675
0.330000 0.049500 46.668275 0.180539 4.793424 -36.043535
0.340000 0.051000 48.088147 0.194770 4.904850 -36.848517
0.350000 0.052500 49.508448 0.209650 5.018062 -37.642940
0.360000 0.054000 50.929184 0.225184 5.133030 -38.427108
0.370000 0.055500 52.350360 0.241376 5.249723 -39.201304
0.380000 0.057000 53.771982 0.258229 5.368107 -39.965792
0.390000 0.058500 55.194057 0.275748 5.488150 -40.720822
0.400000 0.060000 56.616589 0.293936 5.609821 -41.466626
0.410000 0.061500 58.039585 0.312799 5.733087 -42.203419
0.420000 0.063000 59.463049 0.332341 5.857916 -42.931404
0.430000 0.064500 60.886986 0.352566 5.984279 -43.650767
0.440000 0.066000 62.311402 0.373481 6.112146 -44.361683
0.450000 0.067500 63.736300 0.395091 6.241489 -45.064312
0.460000 0.069000 65.161687 0.417403 6.372280 -45.758803
0.470000 0.070500 66.587567 0.440423 6.504494 -46.445293
0.480000 0.072000 68.013944 0.464160 6.638108 -47.123908
0.490000 0.073500 69.440823 0.488620 6.773098 -47.794762
0.500000 0.075000 70.868208 0.513813 6.909444 -48.457961
0.510000 0.076500 72.296105 0.539749 7.047126 -49.113601
0.520000 0.078000 73.724518 0.566436 7.186126 -49.761767
0.530000 0.079500 75.153451 0.593887 7.326428 -50.402539
0.540000 0.081000 76.582909 0.622112 7.468018 -51.035985
0.550000 0.082500 78.012898 0.651124 7.610883 -51.662169
0.560000 0.084000 79.443421 0.680935 7.755011 -52.281144
0.570000 0.085500 80.874484 0.711561 7.900393 -52.892960
0.580000 0.087000 82.306091 0.743014 8.047021 -53.497658
0.590000 0.088500 83.738248 0.775311 8.194888 -54.095273
0.600000 0.090000 85.170959 0.808468 8.343988 -54.685835
0.610000 0.091500 86.604230 0.842501 8.494319 -55.269369
0.620000 0.093000 88.038067 0.877428 8.645878 -55.845893
0.630000 0.094500 89.472474 0.913269 8.798665 -56.415423
0.640000 0.096000 90.907457 0.950042 8.952679 -56.977967
0.650000 0.097500 92.343023 0.987768 9.107924 -57.533532
0.660000 0.099000 93.779176 1.026467 9.264402 -58.082119
0.670000 0.100500 95.215923 1.066162 9.422119 -58.623726
0.680000 0.102000 96.653270 1.106875 9.581078 -59.158347
0.690000 0.103500 98.091223 1.148629 9.741289 -59.685974
0.700000 0.105000 99.529790 1.191450 9.902759 -60.206594
0.710000 0.106500 100.968975 1.235361 10.065496 -60.720192
0.720000 0.108000 102.408787 1.280388 10.229512 -61.226750
0.730000 0.109500 103.849233 1.326560 10.394818 -61.726248
0.740000 0.111000 105.290318 1.373901 10.561426 -62.218664
0.750000 0.112500 106.732052 1.422442 10.729350 -62.703973
0.760000 0.114000 108.174441 1.472210 10.898603 -63.182147
0.770000 0.115500 109.617493 1.523236 11.069200 -63.653157
0.780000 0.117000 111.061216 1.575550 11.241158 -64.116974
0.790000 0.118500 112.505618 1.629182 11.414494 -64.573564
0.800000 0.120000 113.950707 1.684166 11.589225 -65.022893
0.810000 0.121500 115.396492 1.740533 11.765368 -65.464926
0.820000 0.123000 116.842982 1.798318 11.942944 -65.899625
0.830000 0.124500 118.290185 1.857553 12.121972 -66.326953
0.840000 0.126000 119.738111 1.918274 12.302471 -66.746869
0.850000 0.127500 121.186769 1.980516 12.484464 -67.159333
0.860000 0.129000 122.636168 2.044316 12.667972 -67.564303
0.870000 0.130500 124.086319 2.109710 12.853016 -67.961736
0.880000 0.132000 125.537230 2.176735 13.039620 -68.351588
0.890000 0.133500 126.988912 2.245430 13.227806 -68.733814
0.900000 0.135000 128.441376 2.315834 13.417599 -69.108369
0.910000 0.136500 129.894631 2.387986 13.609022 -69.475205
0.920000 0.138000 131.348690 2.461927 13.802100 -69.834275
0.930000 0.139500 132.803562 2.537696 13.996857 -70.185532
0.940000 0.141000 134.259258 2.615335 14.193320 -70.528925
0.950000 0.142500 135.715791 2.694886 14.391514 -70.864405
0.960000 0.144000 137.173171 2.776393 14.591466 -71.191921
0.970000 0.145500 138.631411 2.859897 14.793200 -71.511423
0.980000 0.147000 140.090522 2.945442 14.996746 -71.822858
0.990000 0.148500 141.550516 3.033074 15.202128 -72.126173
1.000000 0.150000 143.011406 3.122836 15.409376 -72.421315
1.010000 0.151500 144.473205 3.214775 15.618516 -72.708230
1.020000 0.153000 145.935925 3.308935 15.829576 -72.986862
1.030000 0.154500 147.399579 3.405365 16.042584 -73.257158
1.040000 0.156000 148.864181 3.504111 16.257570 -73.519060
1.050000 0.157500 150.329743 3.605220 16.474560 -73.772511
1.060000 0.159000 151.796280 3.708742 16.693585 -74.017454
1.070000 0.160500 153.263805 3.814723 16.914672 -74.253831
1.080000 0.162000 154.732332 3.923215 17.137851 -74.481582
1.090000 0.163500 156.201875 4.034266 17.363152 -74.700648
1.100000 0.165000 157.672449 4.147927 17.590603 -74.910967
1.110000 0.166500 159.144069 4.264248 17.820234 -75.112480
1.120000 0.168000 160.616748 4.383281 18.052074 -75.305124
1.130000 0.169500 162.090503 4.505077 18.286153 -75.488835
1.140000 0.171000 163.565348 4.629689 18.522502 -75.663551
1.150000 0.172500 165.041298 4.757169 18.761149 -75.829207
1.160000 0.174000 166.518370 4.887569 19.002126 -75.985737
1.170000 0.175500 167.996578 5.020945 19.245461 -76.133077
1.180000 0.177000 169.475940 5.157349 19.491185 -76.271158
1.190000 0.178500 170.956470 5.296836 19.739328 -76.399913
1.200000 0.180000 172.438186 5.439461 19.989920 -76.519275
1.210000 0.181500 173.921103 5.585278 20.242992 -76.629172
1.220000 0.183000 175.405239 5.734344 20.498573 -76.729536
1.230000 0.184500 176.890610 5.886713 20.756694 -76.820296
1.240000 0.186000 178.377234 6.042444 21.017385 -76.901379
1.250000 0.187500 179.865127 6.201591 21.280676 -76.972712
1.260000 0.189000 181.354307 6.364212 21.546597 -77.034224
1.270000 0.190500 182.844792 6.530365 21.815179 -77.085838
1.280000 0.192000 184.336599 6.700106 22.086452 -77.127481
1.290000 0.193500 185.829746 6.873495 22.360445 -77.159075
1.300000 0.195000 187.324252 7.050588 22.637189 -77.180546
1.310000 0.196500 188.820134 7.231444 22.916715 -77.191815
1.320000 0.198000 190.317412 7.416123 23.199050 -77.192804
1.330000 0.199500 191.816103 7.604682 23.484227 -77.183434
1.340000 0.201000 193.316227 7.797182 23.772274 -77.163626
1.350000 0.202500 194.817802 7.993680 24.063221 -77.133300
1.360000 0.204000 196.320848 8.194238 24.357098 -77.092375
1.370000 0.205500 197.825384 8.398914 24.653934 -77.040769
1.380000 0.207000 199.331428 8.607767 24.953759 -76.978402
1.390000 0.208500 200.839002 8.820859 25.256602 -76.905190
0.010000 0.001500 1.408721 0.000955 1.147433 -1.512707
0.020000 0.003000 2.819007 0.002633 1.668893 -2.983771
0.030000 0.004500 4.230264 0.004721 2.058564 -4.417116
0.040000 0.006000 5.642282 0.007151 2.380380 -5.815428
0.050000 0.007500 7.054953 0.009908 2.660368 -7.180996
0.060000 0.009000 8.468209 0.012998 2.912166 -8.515883
0.070000 0.010500 9.882011 0.016437 3.143910 -9.821981
0.080000 0.012000 11.296330 0.020241 3.360858 -11.101050
0.090000 0.013500 12.711149 0.024425 3.566587 -12.354731
0.100000 0.015000 14.126454 0.029002 3.763623 -13.584560
0.110000 0.016500 15.542238 0.033981 3.953797 -14.791975
0.120000 0.018000 16.958492 0.039370 4.138461 -15.978321
0.130000 0.019500 18.375213 0.045170 4.318625 -17.144855
0.140000 0.021000 19.792396 0.051381 4.495054 -18.292750
0.150000 0.022500 21.210037 0.057999 4.668325 -19.423100
0.160000 0.024000 22.628133 0.065017 4.838880 -20.536919
0.170000 0.025500 24.046680 0.072425 5.007051 -21.635149
0.180000 0.027000 25.465674 0.080212 5.173094 -22.718657
0.190000 0.028500 26.885110 0.088364 5.337197 -23.788244
0.200000 0.030000 28.304985 0.096866 5.499502 -24.844644
0.210000 0.031500 29.725294 0.105702 5.660113 -25.888530
0.220000 0.033000 31.146030 0.114855 5.819106 -26.920511
0.230000 0.034500 32.567190 0.124308 5.976533 -27.941143
0.240000 0.036000 33.988767 0.134042 6.132431 -28.950926
0.250000 0.037500 35.410756 0.144040 6.286821 -29.950309
0.260000 0.039000 36.833149 0.154286 6.439720 -30.939692
0.270000 0.040500 38.255941 0.164762 6.591135 -31.919432
0.280000 0.042000 39.679125 0.175452 6.741068 -32.889839
0.290000 0.043500 41.102694 0.186342 6.889523 -33.851187
0.300000 0.045000 42.526642 0.197418 7.036498 -34.803712
0.310000 0.046500 43.950963 0.208668 7.181995 -35.747612
0.320000 0.048000 45.375649 0.220080 7.326013 -36.683057
0.330000 0.049500 46.800694 0.231644 7.468558 -37.610185
0.340000 0.051000 48.226091 0.243354 7.609633 -38.529105
0.350000 0.052500 49.651835 0.255202 7.749246 -39.439904
0.360000 0.054000 51.077920 0.267184 7.887407 -40.342642
0.370000 0.055500 52.504339 0.279297 8.024131 -41.237361
0.380000 0.057000 53.931088 0.291540 8.159433 -42.124079
0.390000 0.058500 55.358160 0.303914 8.293335 -43.002802
0.400000 0.060000 56.785551 0.316421 8.425857 -43.873514
0.410000 0.061500 58.213257 0.329067 8.557028 -44.736189
0.420000 0.063000 59.641273 0.341856 8.686876 -45.590786
0.430000 0.064500 61.069595 0.354798 8.815434 -46.437251
0.440000 0.066000 62.498221 0.367902 8.942737 -47.275523
0.450000 0.067500 63.927146 0.381180 9.068823 -48.105528
0.460000 0.069000 65.356368 0.394645 9.193733 -48.927187
0.470000 0.070500 66.785885 0.408312 9.317511 -49.740413
0.480000 0.072000 68.215695 0.422199 9.440203 -50.545112
0.490000 0.073500 69.645796 0.436323 9.561856 -51.341186
0.500000 0.075000 71.076189 0.450706 9.682521 -52.128534
0.510000 0.076500 72.506872 0.465368 9.802250 -52.907048
0.520000 0.078000 73.937846 0.480332 9.921097 -53.676622
0.530000 0.079500 75.369110 0.495624 10.039119 -54.437144
0.540000 0.081000 76.800666 0.511270 10.156372 -55.188504
0.550000 0.082500 78.232516 0.527297 10.272916 -55.930588
0.560000 0.084000 79.664660 0.543734 10.388810 -56.663284
0.570000 0.085500 81.097102 0.560611 10.504116 -57.386481
0.580000 0.087000 82.529844 0.577960 10.618896 -58.100068
0.590000 0.088500 83.962889 0.595813 10.733213 -58.803934
0.600000 0.090000 85.396242 0.614204 10.847132 -59.497971
0.610000 0.091500 86.829906 0.633167 10.960718 -60.182074
0.620000 0.093000 88.263885 0.652740 11.074035 -60.856138
0.630000 0.094500 89.698186 0.672958 11.187150 -61.520064
0.640000 0.096000 91.132812 0.693860 11.300128 -62.173754
0.650000 0.097500 92.567771 0.715484 11.413038 -62.817112
0.660000 0.099000 94.003069 0.737871 11.525945 -63.450049
0.670000 0.100500 95.438711 0.761060 11.638916 -64.072476
0.680000 0.102000 96.874706 0.785092 11.752019 -64.684312
0.690000 0.103500 98.311061 0.810010 11.865320 -65.285476
0.700000 0.105000 99.747783 0.835856 11.978887 -65.875894
0.710000 0.106500 101.184882 0.862674 12.092786 -66.455496
0.720000 0.108000 102.622365 0.890507 12.207085 -67.024215
0.730000 0.109500 104.060242 0.919399 12.321848 -67.581990
0.740000 0.111000 105.498523 0.949396 12.437143 -68.128765
0.750000 0.112500 106.937216 0.980542 12.553035 -68.664488
0.760000 0.114000 108.376333 1.012884 12.669590 -69.189110
0.770000 0.115500 109.815884 1.046466 12.786871 -69.702590
0.780000 0.117000 111.255878 1.081336 12.904944 -70.204890
0.790000 0.118500 112.696329 1.117541 13.023872 -70.695975
0.800000 0.120000 114.137246 1.155126 13.143717 -71.175818
0.810000 0.121500 115.578642 1.194139 13.264543 -71.644395
0.820000 0.123000 117.020529 1.234628 13.386412 -72.101686
0.830000 0.124500 118.462918 1.276640 13.509384 -72.547676
0.840000 0.126000 119.905823 1.320222 13.633520 -72.982354
0.850000 0.127500 121.349257 1.365422 13.758879 -73.405715
0.860000 0.129000 122.793232 1.412287 13.885520 -73.817756
0.870000 0.130500 124.237762 1.460866 14.013502 -74.218478
0.880000 0.132000 125.682860 1.511206 14.142881 -74.607888
0.890000 0.133500 127.128541 1.563355 14.273714 -74.985995
0.900000 0.135000 128.574818 1.617360 14.406057 -75.352811
0.910000 0.136500 130.021705 1.673270 14.539964 -75.708354
0.920000 0.138000 131.469218 1.731131 14.675490 -76.052643
0.930000 0.139500 132.917370 1.790991 14.812687 -76.385701
0.940000 0.141000 134.366177 1.852898 14.951607 -76.707554
0.950000 0.142500 135.815653 1.916898 15.092302 -77.018229
0.960000 0.144000 137.265814 1.983040 15.234822 -77.317758
0.970000 0.145500 138.716676 2.051370 15.379217 -77.606174
0.980000 0.147000 140.168254 2.121934 15.525534 -77.883512
0.990000 0.148500 141.620563 2.194780 15.673823 -78.149810
1.000000 0.150000 143.073619 2.269954 15.824129 -78.405107
1.010000 0.151500 144.527439 2.347502 15.976498 -78.649443
1.020000 0.153000 145.982039 2.427471 16.130977 -78.882860
1.030000 0.154500 147.437435 2.509907 16.287608 -79.105402
1.040000 0.156000 148.893644 2.594856 16.446435 -79.317113
1.050000 0.157500 150.350681 2.682364 16.607500 -79.518036
1.060000 0.159000 151.808565 2.772475 16.770846 -79.708219
1.070000 0.160500 153.267310 2.865236 16.936513 -79.887706
1.080000 0.162000 154.726936 2.960692 17.104540 -80.056544
1.090000 0.163500 156.187457 3.058889 17.274968 -80.214778
1.100000 0.165000 157.648893 3.159870 17.447834 -80.362455
1.110000 0.166500 159.111259 3.263682 17.623175 -80.499620
1.120000 0.168000 160.574573 3.370368 17.801029 -80.626319
1.130000 0.169500 162.038853 3.479974 17.981432 -80.742595
1.140000 0.171000 163.504116 3.592544 18.164418 -80.848493
1.150000 0.172500 164.970379 3.708123 18.350023 -80.944056
1.160000 0.174000 166.437661 3.826755 18.538279 -81.029326
1.170000 0.175500 167.905978 3.948485 18.729221 -81.104342
1.180000 0.177000 169.375350 4.073356 18.922880 -81.169146
1.190000 0.178500 170.845793 4.201413 19.119287 -81.223774
1.200000 0.180000 172.317326 4.332700 19.318475 -81.268263
1.210000 0.181500 173.789966 4.467261 19.520473 -81.302649
1.220000 0.183000 175.263732 4.605141 19.725312 -81.326963
1.230000 0.184500 176.738642 4.746382 19.933019 -81.341239
1.240000 0.186000 178.214714 4.891030 20.143624 -81.345505
1.250000 0.187500 179.691967 5.039128 20.357155 -81.339789
1.260000 0.189000 181.170418 5.190721 20.573639 -81.324117
1.270000 0.190500 182.650086 5.345852 20.793102 -81.298513
1.280000 0.192000 184.130990 5.504565 21.015572 -81.262998
1.290000 0.193500 185.613148 5.666905 21.241074 -81.217592
1.300000 0.195000 187.096578 5.832915 21.469632 -81.162311
1.310000 0.196500 188.581300 6.002640 21.701272 -81.097172
1.320000 0.198000 190.067332 6.176124 21.936018 -81.022186
1.330000 0.199500 191.554692 6.353411 22.173894 -80.937366
1.340000 0.201000 193.043400 6.534545 22.414923 -80.842719
1.350000 0.202500 194.533474 6.719571 22.659128 -80.738251
1.360000 0.204000 196.024932 6.908532 22.906532 -80.623967
1.370000 0.205500 197.517795 7.101474 23.157156 -80.499868
1.380000 0.207000 199.012081 7.298440 23.411021 -80.365955
1.390000 0.208500 200.507809 7.499475 23.668151 -80.222225
0.010000 0.001500 1.408651 0.000887 1.100967 -1.555236
0.020000 0.003000 2.818735 0.002373 1.578196 -3.064674
0.030000 0.004500 4.229665 0.004162 1.925552 -4.532695
0.040000 0.006000 5.641241 0.006198 2.206823 -5.962264
0.050000 0.007500 7.053360 0.008480 2.447939 -7.355891
0.060000 0.009000 8.465962 0.011028 2.662463 -8.715826
0.070000 0.010500 9.879014 0.013866 2.858474 -10.044134
0.080000 0.012000 11.292494 0.017024 3.041176 -11.342727
0.090000 0.013500 12.706390 0.020526 3.214104 -12.613390
0.100000 0.015000 14.120696 0.024396 3.379746 -13.857792
0.110000 0.016500 15.535408 0.028654 3.539896 -15.077497
0.120000 0.018000 16.950526 0.033316 3.695873 -16.273968
0.130000 0.019500 18.366049 0.038393 3.848659 -17.448578
0.140000 0.021000 19.781979 0.043894 3.998989 -18.602607
0.150000 0.022500 21.198317 0.049822 4.147414 -19.737254
0.160000 0.024000 22.615064 0.056179 4.294349 -20.853635
0.170000 0.025500 24.032223 0.062964 4.440104 -21.952788
0.180000 0.027000 25.449792 0.070172 4.584907 -23.035676
0.190000 0.028500 26.867774 0.077797 4.728926 -24.103191
0.200000 0.030000 28.286168 0.085831 4.872280 -25.156157
0.210000 0.031500 29.704974 0.094263 5.015051 -26.195330
0.220000 0.033000 31.124191 0.103084 5.157292 -27.221407
0.230000 0.034500 32.543817 0.112281 5.299036 -28.235022
0.240000 0.036000 33.963851 0.121843 5.440298 -29.236755
0.250000 0.037500 35.384291 0.131758 5.581081 -30.227131
0.260000 0.039000 36.805134 0.142014 5.721379 -31.206623
0.270000 0.040500 38.226378 0.152598 5.861182 -32.175659
0.280000 0.042000 39.648020 0.163501 6.000475 -33.134620
0.290000 0.043500 41.070057 0.174711 6.139239 -34.083844
0.300000 0.045000 42.492486 0.186221 6.277459 -35.023631
0.310000 0.046500 43.915303 0.198020 6.415116 -35.954244
0.320000 0.048000 45.338505 0.210104 6.552196 -36.875910
0.330000 0.049500 46.762090 0.222466 6.688685 -37.788824
0.340000 0.051000 48.186053 0.235103 6.824573 -38.693153
0.350000 0.052500 49.610392 0.248012 6.959851 -39.589035
0.360000 0.054000 51.035104 0.261193 7.094517 -40.476583
0.370000 0.055500 52.460186 0.274647 7.228569 -41.355888
0.380000 0.057000 53.885635 0.288378 7.362011 -42.227017
0.390000 0.058500 55.311449 0.302390 7.494849 -43.090020
0.400000 0.060000 56.737626 0.316690 7.627095 -43.944929
0.410000 0.061500 58.164164 0.331286 7.758762 -44.791759
0.420000 0.063000 59.591062 0.346189 7.889870 -45.630511
0.430000 0.064500 61.018318 0.361412 8.020440 -46.461174
0.440000 0.066000 62.445933 0.376968 8.150497 -47.283723
0.450000 0.067500 63.873905 0.392874 8.280070 -48.098127
0.460000 0.069000 65.302234 0.409148 8.409191 -48.904340
0.470000 0.070500 66.730922 0.425810 8.537894 -49.702314
0.480000 0.072000 68.159968 0.442880 8.666219 -50.491991
0.490000 0.073500 69.589374 0.460383 8.794205 -51.273307
0.500000 0.075000 71.019142 0.478344 8.921896 -52.046194
0.510000 0.076500 72.449274 0.496789 9.049337 -52.810580
0.520000 0.078000 73.879773 0.515746 9.176578 -53.566388
0.530000 0.079500 75.310642 0.535247 9.303667 -54.313541
0.540000 0.081000 76.741883 0.555321 9.430658 -55.051958
0.550000 0.082500 78.173502 0.576002 9.557605 -55.781556
0.560000 0.084000 79.605503 0.597325 9.684562 -56.502255
0.570000 0.085500 81.037891 0.619326 9.811589 -57.213970
0.580000 0.087000 82.470671 0.642042 9.938743 -57.916619
0.590000 0.088500 83.903849 0.665512 10.066085 -58.610119
0.600000 0.090000 85.337431 0.689776 10.193676 -59.294389
0.610000 0.091500 86.771424 0.714874 10.321578 -59.969348
0.620000 0.093000 88.205837 0.740850 10.449856 -60.634918
0.630000 0.094500 89.640675 0.767747 10.578572 -61.291022
0.640000 0.096000 91.075948 0.795610 10.707792 -61.937583
0.650000 0.097500 92.511664 0.824485 10.837581 -62.574529
0.660000 0.099000 93.947833 0.854418 10.968006 -63.201790
0.670000 0.100500 95.384463 0.885458 11.099134 -63.819295
0.680000 0.102000 96.821565 0.917654 11.231030 -64.426978
0.690000 0.103500 98.259149 0.951054 11.363762 -65.024777
0.700000 0.105000 99.697227 0.985711 11.497398 -65.612628
0.710000 0.106500 101.135809 1.021676 11.632005 -66.190473
0.720000 0.108000 102.574906 1.059001 11.767652 -66.758256
0.730000 0.109500 104.014532 1.097740 11.904405 -67.315921
0.740000 0.111000 105.454699 1.137946 12.042332 -67.863417
0.750000 0.112500 106.895419 1.179676 12.181502 -68.400694
0.760000 0.114000 108.336706 1.222983 12.321981 -68.927704
0.770000 0.115500 109.778573 1.267926 12.463838 -69.444401
0.780000 0.117000 111.221035 1.314561 12.607139 -69.950740
0.790000 0.118500 112.664106 1.362946 12.751952 -70.446681
0.800000 0.120000 114.107801 1.413140 12.898343 -70.932180
0.810000 0.121500 115.552135 1.465202 13.046378 -71.407200
0.820000 0.123000 116.997123 1.519192 13.196125 -71.871701
0.830000 0.124500 118.442782 1.575170 13.347648 -72.325645
0.840000 0.126000 119.889128 1.633199 13.501013 -72.768996
0.850000 0.127500 121.336176 1.693340 13.656286 -73.201716
0.860000 0.129000 122.783946 1.755655 13.813531 -73.623769
0.870000 0.130500 124.232452 1.820208 13.972813 -74.035119
0.880000 0.132000 125.681714 1.887064 14.134195 -74.435729
0.890000 0.133500 127.131749 1.956286 14.297742 -74.825561
0.900000 0.135000 128.582575 2.027941 14.463516 -75.204578
0.910000 0.136500 130.034211 2.102094 14.631580 -75.572740
0.920000 0.138000 131.486676 2.178812 14.801997 -75.930006
0.930000 0.139500 132.939989 2.258163 14.974829 -76.276336
0.940000 0.141000 134.394169 2.340215 15.150137 -76.611684
0.950000 0.142500 135.849237 2.425036 15.327982 -76.936006
0.960000 0.144000 137.305213 2.512697 15.508426 -77.249253
0.970000 0.145500 138.762117 2.603268 15.691529 -77.551375
0.980000 0.147000 140.219971 2.696820 15.877351 -77.842319
0.990000 0.148500 141.678794 2.793425 16.065951 -78.122028
1.000000 0.150000 143.138608 2.893155 16.257390 -78.390443
1.010000 0.151500 144.599436 2.996086 16.451725 -78.647501
1.020000 0.153000 146.061299 3.102290 16.649016 -78.893137
1.030000 0.154500 147.524220 3.211843 16.849321 -79.127279
1.040000 0.156000 148.988221 3.324821 17.052698 -79.349854
1.050000 0.157500 150.453325 3.441301 17.259205 -79.560784
1.060000 0.159000 151.919555 3.561361 17.468899 -79.759987
1.070000 0.160500 153.386935 3.685079 17.681837 -79.947375
1.080000 0.162000 154.855488 3.812535 17.898076 -80.122858
1.090000 0.163500 156.325240 3.943809 18.117674 -80.286340
1.100000 0.165000 157.796213 4.078982 18.340685 -80.437720
1.110000 0.166500 159.268433 4.218136 18.567167 -80.576892
1.120000 0.168000 160.741925 4.361354 18.797175 -80.703747
1.130000 0.169500 162.216715 4.508720 19.030765 -80.818169
1.140000 0.171000 163.692827 4.660319 19.267992 -80.920039
1.150000 0.172500 165.170287 4.816236 19.508912 -81.009231
1.160000 0.174000 166.649123 4.976557 19.753579 -81.085615
1.170000 0.175500 168.129360 5.141369 20.002049 -81.149056
1.180000 0.177000 169.611024 5.310760 20.254376 -81.199416
1.190000 0.178500 171.094145 5.484819 20.510614 -81.236548
1.200000 0.180000 172.578747 5.663636 20.770819 -81.260304
1.210000 0.181500 174.064860 5.847299 21.035043 -81.270530
1.220000 0.183000 175.552511 6.035900 21.303341 -81.267068
1.230000 0.184500 177.041729 6.229530 21.575767 -81.249754
1.240000 0.186000 178.532541 6.428282 21.852373 -81.218422
1.250000 0.187500 180.024978 6.632247 22.133214 -81.172901
1.260000 0.189000 181.519067 6.841518 22.418343 -81.113015
1.270000 0.190500 183.014838 7.056189 22.707811 -81.038587
1.280000 0.192000 184.512321 7.276354 23.001673 -80.949434
1.290000 0.193500 186.011546 7.502106 23.299980 -80.845371
1.300000 0.195000 187.512543 7.733540 23.602785 -80.726210
1.310000 0.196500 189.015342 7.970751 23.910139 -80.591761
1.320000 0.198000 190.519975 8.213832 24.222094 -80.441831
1.330000 0.199500 192.026471 8.462878 24.538701 -80.276225
1.340000 0.201000 193.534862 8.717985 24.860012 -80.094745
1.350000 0.202500 195.045181 8.979246 25.186077 -79.897196
1.360000 0.204000 196.557457 9.246755 25.516946 -79.683376
1.370000 0.205500 198.071724 9.520606 25.852670 -79.453088
1.380000 0.207000 199.588013 9.800894 26.193298 -79.206130
1.390000 0.208500 201.106356 10.087710 26.538880 -78.942304
0.010000 0.001500 1.408865 0.001101 1.243250 -1.571851
0.020000 0.003000 2.819589 0.003229 1.863111 -3.097070
0.030000 0.004500 4.231588 0.006082 2.352933 -4.581035
0.040000 0.006000 5.644656 0.009591 2.776045 -6.027632
0.050000 0.007500 7.058685 0.013734 3.157937 -7.440241
0.060000 0.009000 8.473606 0.018502 3.511755 -8.821924
0.070000 0.010500 9.889374 0.023888 3.845180 -10.175492
0.080000 0.012000 11.305956 0.029879 4.163040 -11.503538
0.090000 0.013500 12.723325 0.036459 4.468519 -12.808449
0.100000 0.015000 14.141457 0.043603 4.763773 -14.092418
0.110000 0.016500 15.560330 0.051280 5.050297 -15.357453
0.120000 0.018000 16.979924 0.059456 5.329134 -16.605379
0.130000 0.019500 18.400220 0.068088 5.601017 -17.837847
0.140000 0.021000 19.821196 0.077131 5.866459 -19.056338
0.150000 0.022500 21.242831 0.086537 6.125817 -20.262174
0.160000 0.024000 22.665104 0.096255 6.379339 -21.456518
0.170000 0.025500 24.087993 0.106234 6.627193 -22.640389
0.180000 0.027000 25.511476 0.116421 6.869493 -23.814665
0.190000 0.028500 26.935530 0.126765 7.106314 -24.980097
0.200000 0.030000 28.360131 0.137215 7.337707 -26.137311
0.210000 0.031500 29.785257 0.147722 7.563708 -27.286822
0.220000 0.033000 31.210883 0.158240 7.784344 -28.429042
0.230000 0.034500 32.636988 0.168726 7.999640 -29.564286
0.240000 0.036000 34.063546 0.179138 8.209622 -30.692783
0.250000 0.037500 35.490537 0.189440 8.414321 -31.814682
0.260000 0.039000 36.917937 0.199599 8.613774 -32.930064
0.270000 0.040500 38.345725 0.209586 8.808024 -34.038942
0.280000 0.042000 39.773879 0.219375 8.997123 -35.141277
0.290000 0.043500 41.202379 0.228947 9.181133 -36.236975
0.300000 0.045000 42.631206 0.238285 9.360124 -37.325901
0.310000 0.046500 44.060339 0.247375 9.534175 -38.407880
0.320000 0.048000 45.489762 0.256212 9.703374 -39.482706
0.330000 0.049500 46.919457 0.264790 9.867818 -40.550142
0.340000 0.051000 48.349408 0.273112 10.027610 -41.609928
0.350000 0.052500 49.779600 0.281180 10.182864 -42.661785
0.360000 0.054000 51.210020 0.289005 10.333698 -43.705416
0.370000 0.055500 52.640653 0.296599 10.480237 -44.740513
0.380000 0.057000 54.071489 0.303979 10.622615 -45.766759
0.390000 0.058500 55.502517 0.311165 10.760966 -46.783827
0.400000 0.060000 56.933726 0.318181 10.895435 -47.791390
0.410000 0.061500 58.365109 0.325054 11.026166 -48.789118
0.420000 0.063000 59.796659 0.331814 11.153311 -49.776679
0.430000 0.064500 61.228368 0.338497 11.277023 -50.753746
0.440000 0.066000 62.660232 0.345138 11.397457 -51.719996
0.450000 0.067500 64.092247 0.351778 11.514775 -52.675112
0.460000 0.069000 65.524410 0.358459 11.629135 -53.618781
0.470000 0.070500 66.956719 0.365227 11.740701 -54.550703
0.480000 0.072000 68.389174 0.372128 11.849637 -55.470585
0.490000 0.073500 69.821774 0.379213 11.956108 -56.378145
0.500000 0.075000 71.254521 0.386534 12.060279 -57.273114
0.510000 0.076500 72.687417 0.394146 12.162315 -58.155234
0.520000 0.078000 74.120466 0.402105 12.262382 -59.024260
0.530000 0.079500 75.553671 0.410468 12.360647 -59.879963
0.540000 0.081000 76.987039 0.419296 12.457272 -60.722127
0.550000 0.082500 78.420575 0.428649 12.552423 -61.550549
0.560000 0.084000 79.854286 0.438590 12.646262 -62.365044
0.570000 0.085500 81.288180 0.449183 12.738952 -63.165442
0.580000 0.087000 82.722267 0.460493 12.830653 -63.951586
0.590000 0.088500 84.156555 0.472586 12.921523 -64.723338
0.600000 0.090000 85.591055 0.485529 13.011720 -65.480573
0.610000 0.091500 87.025778 0.499390 13.101400 -66.223183
0.620000 0.093000 88.460737 0.514236 13.190716 -66.951076
0.630000 0.094500 89.895943 0.530138 13.279819 -67.664173
0.640000 0.096000 91.331410 0.547165 13.368858 -68.362413
0.650000 0.097500 92.767153 0.565386 13.457981 -69.045747
0.660000 0.099000 94.203186 0.584872 13.547331 -69.714142
0.670000 0.100500 95.639524 0.605694 13.637052 -70.367578
0.680000 0.102000 97.076183 0.627922 13.727282 -71.006049
0.690000 0.103500 98.513179 0.651628 13.818159 -71.629560
0.700000 0.105000 99.950531 0.676882 13.909817 -72.238130
0.710000 0.106500 101.388254 0.703754 14.002388 -72.831788
0.720000 0.108000 102.826368 0.732318 14.096001 -73.410576
0.730000 0.109500 104.264891 0.762642 14.190783 -73.974542
0.740000 0.111000 105.703841 0.794798 14.286858 -74.523748
0.750000 0.112500 107.143239 0.828856 14.384346 -75.058259
0.760000 0.114000 108.583104 0.864888 14.483366 -75.578153
0.770000 0.115500 110.023456 0.902963 14.584035 -76.083511
0.780000 0.117000 111.464316 0.943151 14.686465 -76.574421
0.790000 0.118500 112.905706 0.985524 14.790767 -77.050976
0.800000 0.120000 114.347646 1.030150 14.897049 -77.513273
0.810000 0.121500 115.790158 1.077100 15.005416 -77.961412
0.820000 0.123000 117.233265 1.126444 15.115972 -78.395497
0.830000 0.124500 118.676988 1.178251 15.228817 -78.815631
0.840000 0.126000 120.121350 1.232591 15.344049 -79.221920
0.850000 0.127500 121.566375 1.289533 15.461764 -79.614468
0.860000 0.129000 123.012085 1.349149 15.582056 -79.993380
0.870000 0.130500 124.458505 1.411507 15.705016 -80.358756
0.880000 0.132000 125.905657 1.476678 15.830732 -80.710698
0.890000 0.133500 127.353566 1.544731 15.959293 -81.049302
0.900000 0.135000 128.802256 1.615738 16.090783 -81.374659
0.910000 0.136500 130.251752 1.689770 16.225286 -81.686859
0.920000 0.138000 131.702078 1.766897 16.362882 -81.985983
0.930000 0.139500 133.153259 1.847192 16.503651 -82.272108
0.940000 0.141000 134.605322 1.930726 16.647671 -82.545306
0.950000 0.142500 136.058290 2.017572 16.795019 -82.805638
0.960000 0.144000 137.512191 2.107803 16.945768 -83.053162
0.970000 0.145500 138.967049 2.201494 17.099991 -83.287925
0.980000 0.147000 140.422891 2.298720 17.257761 -83.509968
0.990000 0.148500 141.879743 2.399555 17.419148 -83.719320
1.000000 0.150000 143.337633 2.504076 17.584221 -83.916004
1.010000 0.151500 144.796587 2.612361 17.753047 -84.100032
1.020000 0.153000 146.256631 2.724486 17.925694 -84.271407
1.030000 0.154500 147.717794 2.840533 18.102228 -84.430123
1.040000 0.156000 149.180103 2.960580 18.282713 -84.576161
1.050000 0.157500 150.643586 3.084709 18.467212 -84.709494
1.060000 0.159000 152.108271 3.213003 18.655790 -84.830085
1.070000 0.160500 153.574185 3.345544 18.848508 -84.937884
1.080000 0.162000 155.041359 3.482417 19.045427 -85.032834
1.090000 0.163500 156.509821 3.623708 19.246609 -85.114863
1.100000 0.165000 157.979599 3.769504 19.452114 -85.183893
1.110000 0.166500 159.450723 3.919893 19.662001 -85.239832
1.120000 0.168000 160.923223 4.074964 19.876330 -85.282579
1.130000 0.169500 162.397129 4.234808 20.095159 -85.312023
1.140000 0.171000 163.872471 4.399516 20.318546 -85.328042
1.150000 0.172500 165.349280 4.569181 20.546550 -85.330504
1.160000 0.174000 166.827585 4.743897 20.779226 -85.319268
1.170000 0.175500 168.307419 4.923760 21.016634 -85.294183
1.180000 0.177000 169.788813 5.108864 21.258828 -85.255088
1.190000 0.178500 171.271797 5.299308 21.505867 -85.201814
1.200000 0.180000 172.756405 5.495190 21.757805 -85.134182
1.210000 0.181500 174.242668 5.696608 22.014699 -85.052006
1.220000 0.183000 175.730619 5.903663 22.276605 -84.955092
1.230000 0.184500 177.220290 6.116455 22.543578 -84.843237
1.240000 0.186000 178.711715 6.335087 22.815672 -84.716233
1.250000 0.187500 180.204927 6.559660 23.092944 -84.573863
1.260000 0.189000 181.699960 6.790277 23.375448 -84.415905
1.270000 0.190500 183.196847 7.027041 23.663238 -84.242132
1.280000 0.192000 184.695623 7.270056 23.956369 -84.052311
1.290000 0.193500 186.196322 7.519426 24.254895 -83.846204
1.300000 0.195000 187.698979 7.775255 24.558869 -83.623569
1.310000 0.196500 189.203630 8.037647 24.868345 -83.384161
1.320000 0.198000 190.710309 8.306707 25.183376 -83.127733
1.330000 0.199500 192.219051 8.582538 25.504015 -82.854034
1.340000 0.201000 193.729893 8.865244 25.830315 -82.562812
1.350000 0.202500 195.242871 9.154927 26.162326 -82.253813
1.360000 0.204000 196.758021 9.451692 26.500102 -81.926785
1.370000 0.205500 198.275379 9.755639 26.843694 -81.581474
1.380000 0.207000 199.794982 10.066870 27.193151 -81.217627
1.390000 0.208500 201.316868 10.385485 27.548525 -80.834993
0.010000 0.001500 1.408651 0.000884 1.100773 -1.494353
0.020000 0.003000 2.818723 0.002343 1.574377 -2.948175
0.030000 0.004500 4.229620 0.004062 1.915487 -4.364709
0.040000 0.006000 5.641130 0.005973 2.188340 -5.746145
0.050000 0.007500 7.053144 0.008066 2.419217 -7.094333
0.060000 0.009000 8.465598 0.010356 2.621980 -8.410926
0.070000 0.010500 9.878452 0.012870 2.804979 -9.697438
0.080000 0.012000 11.291684 0.015637 2.973663 -10.955272
0.090000 0.013500 12.705279 0.018690 3.131797 -12.185742
0.100000 0.015000 14.119231 0.022060 3.282080 -13.390078
0.110000 0.016500 15.533537 0.025779 3.426508 -14.569442
0.120000 0.018000 16.948199 0.029876 3.566587 -15.724931
0.130000 0.019500 18.363218 0.034376 3.703472 -16.857580
0.140000 0.021000 19.778599 0.039305 3.838061 -17.968372
0.150000 0.022500 21.194349 0.044683 3.971057 -19.058237
0.160000 0.024000 22.610472 0.050532 4.103015 -20.128055
0.170000 0.025500 24.026977 0.056867 4.234374 -21.178662
0.180000 0.027000 25.443868 0.063704 4.365481 -22.210850
0.190000 0.028500 26.861153 0.071055 4.496611 -23.225369
0.200000 0.030000 28.278839 0.078931 4.627982 -24.222930
0.210000 0.031500 29.696933 0.087340 4.759764 -25.204206
0.220000 0.033000 31.115439 0.096289 4.892087 -26.169834
0.230000 0.034500 32.534364 0.105784 5.025053 -27.120417
0.240000 0.036000 33.953714 0.115829 5.158735 -28.056525
0.250000 0.037500 35.373495 0.126425 5.293189 -28.978696
0.260000 0.039000 36.793710 0.137574 5.428451 -29.887437
0.270000 0.040500 38.214364 0.149276 5.564543 -30.783229
0.280000 0.042000 39.635462 0.161530 5.701477 -31.666521
0.290000 0.043500 41.057008 0.174336 5.839254 -32.537739
0.300000 0.045000 42.479004 0.187691 5.977869 -33.397282
0.310000 0.046500 43.901455 0.201591 6.117309 -34.245524
0.320000 0.048000 45.324363 0.216035 6.257559 -35.082818
0.330000 0.049500 46.747731 0.231018 6.398597 -35.909493
0.340000 0.051000 48.171560 0.246537 6.540401 -36.725857
0.350000 0.052500 49.595855 0.262588 6.682945 -37.532198
0.360000 0.054000 51.020615 0.279167 6.826202 -38.328786
0.370000 0.055500 52.445843 0.296270 6.970144 -39.115869
0.380000 0.057000 53.871540 0.313895 7.114744 -39.893681
0.390000 0.058500 55.297708 0.332036 7.259973 -40.662437
0.400000 0.060000 56.724348 0.350691 7.405802 -41.422339
0.410000 0.061500 58.151461 0.369856 7.552206 -42.173571
0.420000 0.063000 59.579047 0.389530 7.699156 -42.916303
0.430000 0.064500 61.007107 0.409710 7.846627 -43.650694
0.440000 0.066000 62.435643 0.430394 7.994594 -44.376886
0.450000 0.067500 63.864655 0.451580 8.143034 -45.095013
0.460000 0.069000 65.294143 0.473269 8.291924 -45.805194
0.470000 0.070500 66.724108 0.495459 8.441243 -46.507539
0.480000 0.072000 68.154550 0.518151 8.590972 -47.202148
0.490000 0.073500 69.585470 0.541346 8.741093 -47.889109
0.500000 0.075000 71.016869 0.565045 8.891589 -48.568503
0.510000 0.076500 72.448747 0.589250 9.042445 -49.240402
0.520000 0.078000 73.881105 0.613965 9.193648 -49.904868
0.530000 0.079500 75.313942 0.639192 9.345186 -50.561958
0.540000 0.081000 76.747261 0.664936 9.497047 -51.211719
0.550000 0.082500 78.181061 0.691201 9.649223 -51.854194
0.560000 0.084000 79.615343 0.717994 9.801706 -52.489417
0.570000 0.085500 81.050109 0.745319 9.954491 -53.117418
0.580000 0.087000 82.485359 0.773185 10.107571 -53.738220
0.590000 0.088500 83.921094 0.801597 10.260944 -54.351842
0.600000 0.090000 85.357315 0.830566 10.414608 -54.958298
0.610000 0.091500 86.794023 0.860098 10.568561 -55.557595
0.620000 0.093000 88.231221 0.890205 10.722804 -56.149740
0.630000 0.094500 89.668909 0.920896 10.877339 -56.734732
0.640000 0.096000 91.107088 0.952182 11.032168 -57.312568
0.650000 0.097500 92.545761 0.984075 11.187296 -57.883243
0.660000 0.099000 93.984930 1.016586 11.342726 -58.446747
0.670000 0.100500 95.424596 1.049729 11.498466 -59.003067
0.680000 0.102000 96.864761 1.083517 11.654522 -59.552189
0.690000 0.103500 98.305428 1.117964 11.810901 -60.094094
0.700000 0.105000 99.746599 1.153085 11.967614 -60.628765
0.710000 0.106500 101.188277 1.188895 12.124669 -61.156177
0.720000 0.108000 102.630464 1.225411 12.282078 -61.676309
0.730000 0.109500 104.073164 1.262647 12.439851 -62.189135
0.740000 0.111000 105.516378 1.300623 12.598001 -62.694628
0.750000 0.112500 106.960111 1.339355 12.756540 -63.192760
0.760000 0.114000 108.404365 1.378862 12.915482 -63.683503
0.770000 0.115500 109.849144 1.419161 13.074841 -64.166826
0.780000 0.117000 111.294452 1.460273 13.234633 -64.642698
0.790000 0.118500 112.740292 1.502218 13.394872 -65.111088
0.800000 0.120000 114.186669 1.545015 13.555573 -65.571962
0.810000 0.121500 115.633586 1.588685 13.716755 -66.025290
0.820000 0.123000 117.081047 1.633249 13.878433 -66.471036
0.830000 0.124500 118.529058 1.678730 14.040626 -66.909169
0.840000 0.126000 119.977622 1.725148 14.203349 -67.339655
0.850000 0.127500 121.426744 1.772528 14.366623 -67.762460
0.860000 0.129000 122.876430 1.820891 14.530466 -68.177550
0.870000 0.130500 124.326684 1.870262 14.694896 -68.584893
0.880000 0.132000 125.777511 1.920663 14.859932 -68.984455
0.890000 0.133500 127.228917 1.972120 15.025595 -69.376205
0.900000 0.135000 128.680907 2.024656 15.191904 -69.760109
0.910000 0.136500 130.133487 2.078296 15.358878 -70.136136
0.920000 0.138000 131.586662 2.133066 15.526539 -70.504254
0.930000 0.139500 133.040440 2.188991 15.694907 -70.864434
0.940000 0.141000 134.494824 2.246098 15.864002 -71.216645
0.950000 0.142500 135.949823 2.304411 16.033845 -71.560858
0.960000 0.144000 137.405442 2.363958 16.204458 -71.897044
0.970000 0.145500 138.861688 2.424765 16.375860 -72.225177
0.980000 0.147000 140.318567 2.486860 16.548074 -72.545230
0.990000 0.148500 141.776086 2.550269 16.721121 -72.857178
1.000000 0.150000 143.234253 2.615019 16.895021 -73.160995
1.010000 0.151500 144.693074 2.681139 17.069797 -73.456658
1.020000 0.153000 146.152557 2.748655 17.245469 -73.744145
1.030000 0.154500 147.612708 2.817597 17.422060 -74.023435
1.040000 0.156000 149.073536 2.887992 17.599591 -74.294507
1.050000 0.157500 150.535048 2.959869 17.778082 -74.557343
1.060000 0.159000 151.997251 3.033256 17.957556 -74.811925
1.070000 0.160500 153.460155 3.108181 18.138034 -75.058236
1.080000 0.162000 154.923765 3.184674 18.319538 -75.296262
1.090000 0.163500 156.388091 3.262762 18.502087 -75.525988
1.100000 0.165000 157.853141 3.342476 18.685705 -75.747401
1.110000 0.166500 159.318923 3.423843 18.870411 -75.960491
1.120000 0.168000 160.785446 3.506893 19.056227 -76.165248
1.130000 0.169500 162.252718 3.591655 19.243175 -76.361662
1.140000 0.171000 163.720748 3.678159 19.431273 -76.549727
1.150000 0.172500 165.189544 3.766432 19.620545 -76.729437
1.160000 0.174000 166.659116 3.856505 19.811009 -76.900786
1.170000 0.175500 168.129471 3.948406 20.002686 -77.063773
1.180000 0.177000 169.600621 4.042165 20.195597 -77.218395
1.190000 0.178500 171.072573 4.137811 20.389762 -77.364651
1.200000 0.180000 172.545336 4.235372 20.585201 -77.502543
1.210000 0.181500 174.018921 4.334879 20.781933 -77.632072
1.220000 0.183000 175.493336 4.436359 20.979978 -77.753242
1.230000 0.184500 176.968591 4.539842 21.179356 -77.866058
1.240000 0.186000 178.444696 4.645356 21.380085 -77.970526
1.250000 0.187500 179.921660 4.752931 21.582185 -78.066653
1.260000 0.189000 181.399493 4.862595 21.785675 -78.154448
1.270000 0.190500 182.878204 4.974376 21.990573 -78.233921
1.280000 0.192000 184.357804 5.088304 22.196897 -78.305083
1.290000 0.193500 185.838303 5.204406 22.404666 -78.367946
1.300000 0.195000 187.319710 5.322710 22.613897 -78.422524
1.310000 0.196500 188.802036 5.443245 22.824609 -78.468831
1.320000 0.198000 190.285290 5.566038 23.036819 -78.506884
1.330000 0.199500 191.769484 5.691118 23.250544 -78.536698
1.340000 0.201000 193.254626 5.818512 23.465801 -78.558293
1.350000 0.202500 194.740728 5.948247 23.682606 -78.571686
1.360000 0.204000 196.227799 6.080350 23.900977 -78.576899
1.370000 0.205500 197.715851 6.214849 24.120930 -78.573951
1.380000 0.207000 199.204893 6.351771 24.342480 -78.562865
1.390000 0.208500 200.694937 6.491142 24.565644 -78.543665
0.010000 0.001500 1.408667 0.000900 1.111218 -1.506191
0.020000 0.003000 2.818788 0.002413 1.596153 -2.971081
0.030000 0.004500 4.229771 0.004226 1.949183 -4.398279
0.040000 0.006000 5.641406 0.006274 2.234389 -5.790205
0.050000 0.007500 7.053584 0.008545 2.477927 -7.148906
0.060000 0.009000 8.466242 0.011055 2.693556 -8.476211
0.070000 0.010500 9.879340 0.013825 2.889529 -9.773801
0.080000 0.012000 11.292855 0.016883 3.071212 -11.043231
0.090000 0.013500 12.706771 0.020255 3.242285 -12.285959
0.100000 0.015000 14.121081 0.023968 3.405374 -13.503350
0.110000 0.016500 15.535780 0.028043 3.562402 -14.696692
0.120000 0.018000 16.950867 0.032504 3.714807 -15.867195
0.130000 0.019500 18.366342 0.037367 3.863681 -17.016002
0.140000 0.021000 19.782207 0.042649 4.009862 -18.144188
0.150000 0.022500 21.198465 0.048360 4.153997 -19.252767
0.160000 0.024000 22.615118 0.054512 4.296589 -20.342694
0.170000 0.025500 24.032170 0.061110 4.438027 -21.414869
0.180000 0.027000 25.449623 0.068159 4.578615 -22.470134
0.190000 0.028500 26.867480 0.075662 4.718586 -23.509283
0.200000 0.030000 28.285744 0.083618 4.858120 -24.533057
0.210000 0.031500 29.704417 0.092027 4.997353 -25.542153
0.220000 0.033000 31.123501 0.100885 5.136386 -26.537218
0.230000 0.034500 32.542998 0.110187 5.275293 -27.518859
0.240000 0.036000 33.962908 0.119928 5.414124 -28.487638
0.250000 0.037500 35.383234 0.130103 5.552913 -29.444079
0.260000 0.039000 36.803976 0.140703 5.691680 -30.388666
0.270000 0.040500 38.225133 0.151721 5.830435 -31.321849
0.280000 0.042000 39.646705 0.163151 5.969176 -32.244039
0.290000 0.043500 41.068694 0.174982 6.107899 -33.155617
0.300000 0.045000 42.491097 0.187209 6.246592 -34.056932
0.310000 0.046500 43.913914 0.199823 6.385240 -34.948301
0.320000 0.048000 45.337144 0.212816 6.523829 -35.830016
0.330000 0.049500 46.760786 0.226182 6.662339 -36.702340
0.340000 0.051000 48.184838 0.239914 6.800752 -37.565511
0.350000 0.052500 49.609300 0.254007 6.939050 -38.419742
0.360000 0.054000 51.034170 0.268455 7.077216 -39.265225
0.370000 0.055500 52.459445 0.283254 7.215233 -40.102132
0.380000 0.057000 53.885126 0.298400 7.353086 -40.930611
0.390000 0.058500 55.311209 0.313892 7.490760 -41.750797
0.400000 0.060000 56.737695 0.329727 7.628245 -42.562802
0.410000 0.061500 58.164580 0.345906 7.765530 -43.366725
0.420000 0.063000 59.591864 0.362429 7.902608 -44.162649
0.430000 0.064500 61.019546 0.379297 8.039473 -44.950644
0.440000 0.066000 62.447624 0.396514 8.176122 -45.730765
0.450000 0.067500 63.876097 0.414083 8.312554 -46.503056
0.460000 0.069000 65.304965 0.432010 8.448770 -47.267549
0.470000 0.070500 66.734227 0.450302 8.584774 -48.024267
0.480000 0.072000 68.163881 0.468965 8.720571 -48.773221
0.490000 0.073500 69.593928 0.488008 8.856168 -49.514417
0.500000 0.075000 71.024368 0.507441 8.991577 -50.247849
0.510000 0.076500 72.455201 0.527276 9.126808 -50.973505
0.520000 0.078000 73.886426 0.547525 9.261876 -51.691368
0.530000 0.079500 75.318045 0.568200 9.396796 -52.401413
0.540000 0.081000 76.750059 0.589317 9.531587 -53.103610
0.550000 0.082500 78.182467 0.610891 9.666267 -53.797925
0.560000 0.084000 79.615272 0.632939 9.800857 -54.484317
0.570000 0.085500 81.048475 0.655478 9.935381 -55.162744
0.580000 0.087000 82.482078 0.678529 10.069862 -55.833159
0.590000 0.088500 83.916083 0.702110 10.204327 -56.495513
0.600000 0.090000 85.350492 0.726242 10.338802 -57.149753
0.610000 0.091500 86.785308 0.750949 10.473315 -57.795826
0.620000 0.093000 88.220534 0.776252 10.607897 -58.433674
0.630000 0.094500 89.656174 0.802175 10.742577 -59.063240
0.640000 0.096000 91.092229 0.828744 10.877388 -59.684465
0.650000 0.097500 92.528705 0.855985 11.012362 -60.297289
0.660000 0.099000 93.965606 0.883923 11.147533 -60.901652
0.670000 0.100500 95.402935 0.912587 11.282935 -61.497492
0.680000 0.102000 96.840698 0.942005 11.418603 -62.084750
0.690000 0.103500 98.278898 0.972205 11.554574 -62.663364
0.700000 0.105000 99.717543 1.003219 11.690885 -63.233275
0.710000 0.106500 101.156636 1.035076 11.827572 -63.794421
0.720000 0.108000 102.596185 1.067808 11.964673 -64.346744
0.730000 0.109500 104.036194 1.101447 12.102226 -64.890186
0.740000 0.111000 105.476670 1.136026 12.240271 -65.424690
0.750000 0.112500 106.917620 1.171578 12.378847 -65.950200
0.760000 0.114000 108.359051 1.208137 12.517992 -66.466661
0.770000 0.115500 109.800970 1.245738 12.657746 -66.974020
0.780000 0.117000 111.243384 1.284415 12.798151 -67.472226
0.790000 0.118500 112.686300 1.324205 12.939245 -67.961228
0.800000 0.120000 114.129728 1.365144 13.081069 -68.440980
0.810000 0.121500 115.573675 1.407269 13.223663 -68.911434
0.820000 0.123000 117.018149 1.450615 13.367069 -69.372546
0.830000 0.124500 118.463160 1.495222 13.511326 -69.824275
0.840000 0.126000 119.908716 1.541127 13.656476 -70.266579
0.850000 0.127500 121.354826 1.588367 13.802558 -70.699421
0.860000 0.129000 122.801500 1.636983 13.949613 -71.122764
0.870000 0.130500 124.248748 1.687013 14.097683 -71.536575
0.880000 0.132000 125.696578 1.738495 14.246806 -71.940822
0.890000 0.133500 127.145003 1.791471 14.397024 -72.335476
0.900000 0.135000 128.594031 1.845979 14.548376 -72.720509
0.910000 0.136500 130.043673 1.902060 14.700902 -73.095895
0.920000 0.138000 131.493941 1.959754 14.854642 -73.461613
0.930000 0.139500 132.944844 2.019101 15.009635 -73.817641
0.940000 0.141000 134.396395 2.080143 15.165920 -74.163960
0.950000 0.142500 135.848604 2.142920 15.323537 -74.500554
0.960000 0.144000 137.301483 2.207473 15.482523 -74.827409
0.970000 0.145500 138.755045 2.273844 15.642918 -75.144512
0.980000 0.147000 140.209299 2.342072 15.804758 -75.451852
0.990000 0.148500 141.664260 2.412201 15.968083 -75.749422
1.000000 0.150000 143.119939 2.484271 16.132928 -76.037215
1.010000 0.151500 144.576349 2.558324 16.299331 -76.315226
1.020000 0.153000 146.033501 2.634401 16.467329 -76.583452
1.030000 0.154500 147.491410 2.712544 16.636957 -76.841893
1.040000 0.156000 148.950087 2.792795 16.808252 -77.090548
1.050000 0.157500 150.409547 2.875195 16.981248 -77.329421
1.060000 0.159000 151.869801 2.959785 17.155981 -77.558514
1.070000 0.160500 153.330864 3.046608 17.332486 -77.777833
1.080000 0.162000 154.792749 3.135704 17.510796 -77.987384
1.090000 0.163500 156.255470 3.227116 17.690945 -78.187175
1.100000 0.165000 157.719040 3.320885 17.872967 -78.377216
1.110000 0.166500 159.183473 3.417052 18.056894 -78.557516
1.120000 0.168000 160.648783 3.515659 18.242758 -78.728087
1.130000 0.169500 162.114985 3.616747 18.430593 -78.888941
1.140000 0.171000 163.582093 3.720357 18.620428 -79.040091
1.150000 0.172500 165.050121 3.826531 18.812295 -79.181551
1.160000 0.174000 166.519083 3.935310 19.006226 -79.313336
1.170000 0.175500 167.988995 4.046735 19.202249 -79.435462
1.180000 0.177000 169.459870 4.160847 19.400395 -79.547943
1.190000 0.178500 170.931724 4.277686 19.600693 -79.650797
1.200000 0.180000 172.404571 4.397294 19.803171 -79.744040
1.210000 0.181500 173.878426 4.519711 20.007859 -79.827690
1.220000 0.183000 175.353305 4.644978 20.214784 -79.901764
1.230000 0.184500 176.829223 4.773135 20.423973 -79.966278
1.240000 0.186000 178.306194 4.904224 20.635454 -80.021252
1.250000 0.187500 179.784235 5.038283 20.849252 -80.066703
1.260000 0.189000 181.263360 5.175354 21.065396 -80.102648
1.270000 0.190500 182.743585 5.315477 21.283909 -80.129105
1.280000 0.192000 184.224925 5.458691 21.504818 -80.146091
1.290000 0.193500 185.707396 5.605036 21.728147 -80.153624
1.300000 0.195000 187.191014 5.754554 21.953920 -80.151720
1.310000 0.196500 188.675795 5.907282 22.182163 -80.140396
1.320000 0.198000 190.161754 6.063261 22.412898 -80.119667
1.330000 0.199500 191.648907 6.222531 22.646148 -80.089550
1.340000 0.201000 193.137269 6.385130 22.881937 -80.050060
1.350000 0.202500 194.626858 6.551099 23.120287 -80.001210
1.360000 0.204000 196.117689 6.720476 23.361220 -79.943015
1.370000 0.205500 197.609778 6.893301 23.604758 -79.875489
1.380000 0.207000 199.103141 7.069613 23.850921 -79.798644
1.390000 0.208500 200.597794 7.249451 24.099732 -79.712492
0.010000 0.001500 1.408570 0.000803 1.046899 -1.492561
0.020000 0.003000 2.818400 0.002019 1.466526 -2.944631
0.030000 0.004500 4.228891 0.003334 1.753652 -4.359297
0.040000 0.006000 5.639836 0.004680 1.972587 -5.738618
0.050000 0.007500 7.051123 0.006052 2.149678 -7.084320
0.060000 0.009000 8.462690 0.007469 2.298852 -8.397937
0.070000 0.010500 9.874499 0.008961 2.428515 -9.680868
0.080000 0.012000 11.286530 0.010564 2.544179 -10.934407
0.090000 0.013500 12.698770 0.012318 2.649663 -12.159759
0.100000 0.015000 14.111216 0.014261 2.747722 -13.358054
0.110000 0.016500 15.523867 0.016434 2.840405 -14.530358
0.120000 0.018000 16.936727 0.018874 2.929270 -15.677674
0.130000 0.019500 18.349803 0.021618 3.015522 -16.800954
0.140000 0.021000 19.763102 0.024700 3.100106 -17.901099
0.150000 0.022500 21.176635 0.028153 3.183771 -18.978965
0.160000 0.024000 22.590411 0.032008 3.267117 -20.035365
0.170000 0.025500 24.004441 0.036294 3.350624 -21.071071
0.180000 0.027000 25.418736 0.041038 3.434679 -22.086822
0.190000 0.028500 26.833308 0.046264 3.519596 -23.083316
0.200000 0.030000 28.248169 0.051996 3.605627 -24.061223
0.210000 0.031500 29.663329 0.058255 3.692976 -25.021179
0.220000 0.033000 31.078800 0.065061 3.781805 -25.963792
0.230000 0.034500 32.494592 0.072431 3.872245 -26.889640
0.240000 0.036000 33.910718 0.080383 3.964397 -27.799275
0.250000 0.037500 35.327188 0.088931 4.058340 -28.693223
0.260000 0.039000 36.744011 0.098088 4.154133 -29.571988
0.270000 0.040500 38.161199 0.107868 4.251820 -30.436047
0.280000 0.042000 39.578760 0.118281 4.351431 -31.285857
0.290000 0.043500 40.996705 0.129337 4.452983 -32.121853
0.300000 0.045000 42.415042 0.141046 4.556485 -32.944449
0.310000 0.046500 43.833780 0.153416 4.661939 -33.754042
0.320000 0.048000 45.252928 0.166453 4.769337 -34.551007
0.330000 0.049500 46.672494 0.180165 4.878670 -35.335702
0.340000 0.051000 48.092486 0.194558 4.989919 -36.108468
0.350000 0.052500 49.512911 0.209636 5.103066 -36.869631
0.360000 0.054000 50.933777 0.225405 5.218087 -37.619498
0.370000 0.055500 52.355090 0.241869 5.334956 -38.358363
0.380000 0.057000 53.776858 0.259032 5.453645 -39.086505
0.390000 0.058500 55.199086 0.276897 5.574126 -39.804188
0.400000 0.060000 56.621782 0.295468 5.696368 -40.511664
0.410000 0.061500 58.044951 0.314747 5.820339 -41.209170
0.420000 0.063000 59.468598 0.334737 5.946007 -41.896933
0.430000 0.064500 60.892731 0.355442 6.073342 -42.575167
0.440000 0.066000 62.317352 0.376863 6.202310 -43.244075
0.450000 0.067500 63.742469 0.399004 6.332879 -43.903848
0.460000 0.069000 65.168086 0.421866 6.465018 -44.554667
0.470000 0.070500 66.594208 0.445453 6.598695 -45.196703
0.480000 0.072000 68.020839 0.469768 6.733879 -45.830119
0.490000 0.073500 69.447985 0.494812 6.870541 -46.455066
0.500000 0.075000 70.875649 0.520589 7.008651 -47.071689
0.510000 0.076500 72.303836 0.547102 7.148179 -47.680122
0.520000 0.078000 73.732550 0.574354 7.289099 -48.280492
0.530000 0.079500 75.161795 0.602349 7.431382 -48.872919
0.540000 0.081000 76.591575 0.631091 7.575004 -49.457515
0.550000 0.082500 78.021895 0.660583 7.719939 -50.034386
0.560000 0.084000 79.452758 0.690830 7.866162 -50.603628
0.570000 0.085500 80.884167 0.721836 8.013651 -51.165336
0.580000 0.087000 82.316127 0.753606 8.162384 -51.719593
0.590000 0.088500 83.748642 0.786146 8.312339 -52.266480
0.600000 0.090000 85.181715 0.819460 8.463496 -52.806072
0.610000 0.091500 86.615349 0.853556 8.615837 -53.338437
0.620000 0.093000 88.049549 0.888438 8.769342 -53.863641
0.630000 0.094500 89.484318 0.924114 8.923996 -54.381741
0.640000 0.096000 90.919659 0.960591 9.079781 -54.892793
0.650000 0.097500 92.355577 0.997875 9.236683 -55.396848
0.660000 0.099000 93.792074 1.035976 9.394688 -55.893950
0.670000 0.100500 95.229155 1.074899 9.553782 -56.384144
0.680000 0.102000 96.666823 1.114655 9.713953 -56.867467
0.690000 0.103500 98.105082 1.155253 9.875190 -57.343955
0.700000 0.105000 99.543936 1.196700 10.037482 -57.813639
0.710000 0.106500 100.983387 1.239008 10.200819 -58.276548
0.720000 0.108000 102.423441 1.282185 10.365194 -58.732708
0.730000 0.109500 103.864100 1.326243 10.530597 -59.182141
0.740000 0.111000 105.305369 1.371193 10.697022 -59.624868
0.750000 0.112500 106.747252 1.417045 10.864462 -60.060906
0.760000 0.114000 108.189752 1.463811 11.032912 -60.490270
0.770000 0.115500 109.632873 1.511504 11.202367 -60.912974
0.780000 0.117000 111.076620 1.560135 11.372823 -61.329028
0.790000 0.118500 112.520997 1.609717 11.544276 -61.738442
0.800000 0.120000 113.966007 1.660264 11.716724 -62.141221
0.810000 0.121500 115.411655 1.711789 11.890164 -62.537373
0.820000 0.123000 116.857945 1.764306 12.064595 -62.926899
0.830000 0.124500 118.304882 1.817829 12.240016 -63.309804
0.840000 0.126000 119.752470 1.872373 12.416427 -63.686087
0.850000 0.127500 121.200713 1.927952 12.593828 -64.055747
0.860000 0.129000 122.649616 1.984582 12.772220 -64.418784
0.870000 0.130500 124.099184 2.042279 12.951604 -64.775194
0.880000 0.132000 125.549422 2.101058 13.131983 -65.124974
0.890000 0.133500 127.000333 2.160936 13.313358 -65.468118
0.900000 0.135000 128.451924 2.221929 13.495732 -65.804622
0.910000 0.136500 129.904198 2.284054 13.679108 -66.134477
0.920000 0.138000 131.357162 2.347329 13.863491 -66.457678
0.930000 0.139500 132.810819 2.411771 14.048884 -66.774217
0.940000 0.141000 134.265176 2.477398 14.235292 -67.084084
0.950000 0.142500 135.720238 2.544227 14.422720 -67.387271
0.960000 0.144000 137.176009 2.612278 14.611173 -67.683769
0.970000 0.145500 138.632495 2.681569 14.800656 -67.973568
0.980000 0.147000 140.089703 2.752118 14.991175 -68.256658
0.990000 0.148500 141.547636 2.823945 15.182737 -68.533028
1.000000 0.150000 143.006302 2.897070 15.375349 -68.802668
1.010000 0.151500 144.465706 2.971511 15.569016 -69.065567
1.020000 0.153000 145.925853 3.047289 15.763746 -69.321715
1.030000 0.154500 147.386750 3.124424 15.959546 -69.571099
1.040000 0.156000 148.848402 3.202937 16.156424 -69.813710
1.050000 0.157500 150.310816 3.282847 16.354388 -70.049535
1.060000 0.159000 151.773998 3.364175 16.553445 -70.278565
1.070000 0.160500 153.237954 3.446943 16.753605 -70.500788
1.080000 0.162000 154.702690 3.531171 16.954874 -70.716194
1.090000 0.163500 156.168212 3.616881 17.157262 -70.924772
1.100000 0.165000 157.634528 3.704094 17.360778 -71.126511
1.110000 0.166500 159.101644 3.792832 17.565430 -71.321402
1.120000 0.168000 160.569566 3.883117 17.771227 -71.509434
1.130000 0.169500 162.038301 3.974970 17.978179 -71.690598
1.140000 0.171000 163.507856 4.068413 18.186295 -71.864884
1.150000 0.172500 164.978238 4.163470 18.395584 -72.032283
1.160000 0.174000 166.449454 4.260161 18.606056 -72.192788
1.170000 0.175500 167.921510 4.358510 18.817720 -72.346388
1.180000 0.177000 169.394414 4.458538 19.030585 -72.493077
1.190000 0.178500 170.868172 4.560270 19.244663 -72.632847
1.200000 0.180000 172.342793 4.663726 19.459962 -72.765691
1.210000 0.181500 173.818283 4.768931 19.676493 -72.891602
1.220000 0.183000 175.294650 4.875906 19.894265 -73.010574
1.230000 0.184500 176.771902 4.984676 20.113288 -73.122602
1.240000 0.186000 178.250044 5.095263 20.333572 -73.227680
1.250000 0.187500 179.729087 5.207689 20.555128 -73.325803
1.260000 0.189000 181.209035 5.321979 20.777965 -73.416968
1.270000 0.190500 182.689899 5.438155 21.002094 -73.501170
1.280000 0.192000 184.171685 5.556241 21.227524 -73.578408
1.290000 0.193500 185.654400 5.676259 21.454265 -73.648677
1.300000 0.195000 187.138054 5.798233 21.682328 -73.711976
1.310000 0.196500 188.622654 5.922187 21.911723 -73.768304
1.320000 0.198000 190.108207 6.048143 22.142459 -73.817660
1.330000 0.199500 191.594722 6.176125 22.374547 -73.860043
1.340000 0.201000 193.082207 6.306156 22.607997 -73.895454
1.350000 0.202500 194.570671 6.438259 22.842818 -73.923893
1.360000 0.204000 196.060120 6.572458 23.079020 -73.945361
1.370000 0.205500 197.550564 6.708776 23.316614 -73.959862
1.380000 0.207000 199.042011 6.847235 23.555609 -73.967397
1.390000 0.208500 200.534469 6.987860 23.796015 -73.967969
0.010000 0.001500 1.408751 0.000987 1.167627 -1.555759
0.020000 0.003000 2.819134 0.002771 1.711354 -3.066040
0.030000 0.004500 4.230562 0.005052 2.124855 -4.535599
0.040000 0.006000 5.642830 0.007765 2.471736 -5.967764
0.050000 0.007500 7.055833 0.010898 2.777744 -7.365392
0.060000 0.009000 8.469506 0.014457 3.056270 -8.731063
0.070000 0.010500 9.883810 0.018450 3.315224 -10.067147
0.080000 0.012000 11.298716 0.022886 3.559650 -11.375838
0.090000 0.013500 12.714205 0.027769 3.792931 -12.659171
0.100000 0.015000 14.130261 0.033102 4.017410 -13.919037
0.110000 0.016500 15.546873 0.038878 4.234752 -15.157188
0.120000 0.018000 16.964031 0.045088 4.446153 -16.375241
0.130000 0.019500 18.381723 0.051719 4.652482 -17.574691
0.140000 0.021000 19.799942 0.058753 4.854375 -18.756905
0.150000 0.022500 21.218677 0.066168 5.052294 -19.923136
0.160000 0.024000 22.637918 0.073940 5.246577 -21.074520
0.170000 0.025500 24.057655 0.082042 5.437466 -22.212089
0.180000 0.027000 25.477879 0.090446 5.625135 -23.336766
0.190000 0.028500 26.898577 0.099123 5.809706 -24.449378
0.200000 0.030000 28.319738 0.108043 5.991263 -25.550659
0.210000 0.031500 29.741351 0.117176 6.169865 -26.641252
0.220000 0.033000 31.163403 0.126494 6.345549 -27.721721
0.230000 0.034500 32.585883 0.135967 6.518340 -28.792548
0.240000 0.036000 34.008777 0.145569 6.688256 -29.854147
0.250000 0.037500 35.432074 0.155274 6.855309 -30.906861
0.260000 0.039000 36.855761 0.165059 7.019511 -31.950973
0.270000 0.040500 38.279825 0.174903 7.180874 -32.986710
0.280000 0.042000 39.704255 0.184786 7.339412 -34.014243
0.290000 0.043500 41.129039 0.194693 7.495142 -35.033701
0.300000 0.045000 42.554164 0.204609 7.648088 -36.045164
0.310000 0.046500 43.979620 0.214523 7.798276 -37.048676
0.320000 0.048000 45.405395 0.224429 7.945739 -38.044247
0.330000 0.049500 46.831481 0.234320 8.090515 -39.031853
0.340000 0.051000 48.257865 0.244195 8.232648 -40.011442
0.350000 0.052500 49.684540 0.254054 8.372187 -40.982940
0.360000 0.054000 51.111496 0.263901 8.509188 -41.946250
0.370000 0.055500 52.538726 0.273742 8.643711 -42.901257
0.380000 0.057000 53.966222 0.283589 8.775822 -43.847828
0.390000 0.058500 55.393977 0.293452 8.905590 -44.785818
0.400000 0.060000 56.821986 0.303347 9.033092 -45.715071
0.410000 0.061500 58.250242 0.313293 9.158407 -46.635422
0.420000 0.063000 59.678742 0.323309 9.281618 -47.546697
0.430000 0.064500 61.107481 0.333420 9.402813 -48.448718
0.440000 0.066000 62.536457 0.343651 9.522081 -49.341304
0.450000 0.067500 63.965667 0.354030 9.639518 -50.224269
0.460000 0.069000 65.395110 0.364587 9.755220 -51.097429
0.470000 0.070500 66.824785 0.375356 9.869285 -51.960598
0.480000 0.072000 68.254691 0.386371 9.981816 -52.813592
0.490000 0.073500 69.684829 0.397669 10.092914 -53.656231
0.500000 0.075000 71.115201 0.409290 10.202686 -54.488337
0.510000 0.076500 72.545810 0.421274 10.311238 -55.309736
0.520000 0.078000 73.976657 0.433664 10.418677 -56.120259
0.530000 0.079500 75.407746 0.446504 10.525113 -56.919744
0.540000 0.081000 76.839083 0.459840 10.630654 -57.708034
0.550000 0.082500 78.270671 0.473719 10.735410 -58.484978
0.560000 0.084000 79.702517 0.488191 10.839492 -59.250435
0.570000 0.085500 81.134627 0.503305 10.943011 -60.004269
0.580000 0.087000 82.567009 0.519113 11.046077 -60.746353
0.590000 0.088500 83.999669 0.535668 11.148800 -61.476568
0.600000 0.090000 85.432616 0.553022 11.251291 -62.194802
0.610000 0.091500 86.865860 0.571232 11.353660 -62.900955
0.620000 0.093000 88.299409 0.590352 11.456015 -63.594931
0.630000 0.094500 89.733275 0.610439 11.558466 -64.276647
0.640000 0.096000 91.167468 0.631550 11.661120 -64.946025
0.650000 0.097500 92.601998 0.653744 11.764084 -65.602997
0.660000 0.099000 94.036879 0.677078 11.867465 -66.247505
0.670000 0.100500 95.472122 0.701612 11.971366 -66.879497
0.680000 0.102000 96.907741 0.727405 12.075893 -67.498931
0.690000 0.103500 98.343749 0.754519 12.181148 -68.105770
0.700000 0.105000 99.780159 0.783013 12.287233 -68.699988
0.710000 0.106500 101.216987 0.812949 12.394246 -69.281565
0.720000 0.108000 102.654247 0.844388 12.502289 -69.850488
0.730000 0.109500 104.091955 0.877392 12.611457 -70.406751
0.740000 0.111000 105.530125 0.912022 12.721847 -70.950354
0.750000 0.112500 106.968775 0.948342 12.833553 -71.481303
0.760000 0.114000 108.407920 0.986412 12.946670 -71.999610
0.770000 0.115500 109.847579 1.026297 13.061287 -72.505292
0.780000 0.117000 111.287767 1.068059 13.177497 -72.998370
0.790000 0.118500 112.728503 1.111761 13.295386 -73.478871
0.800000 0.120000 114.169805 1.157465 13.415043 -73.946824
0.810000 0.121500 115.611691 1.205237 13.536553 -74.402262
0.820000 0.123000 117.054180 1.255138 13.660000 -74.845220
0.830000 0.124500 118.497291 1.307233 13.785468 -75.275737
0.840000 0.126000 119.941043 1.361586 13.913036 -75.693853
0.850000 0.127500 121.385455 1.418260 14.042785 -76.099608
0.860000 0.129000 122.830548 1.477320 14.174794 -76.493044
0.870000 0.130500 124.276343 1.538831 14.309138 -76.874204
0.880000 0.132000 125.722858 1.602856 14.445895 -77.243130
0.890000 0.133500 127.170116 1.669462 14.585137 -77.599862
0.900000 0.135000 128.618137 1.738712 14.726937 -77.944443
0.910000 0.136500 130.066942 1.810674 14.871368 -78.276909
0.920000 0.138000 131.516553 1.885412 15.018499 -78.597299
0.930000 0.139500 132.966992 1.962992 15.168400 -78.905646
0.940000 0.141000 134.418280 2.043482 15.321137 -79.201982
0.950000 0.142500 135.870441 2.126949 15.476779 -79.486336
0.960000 0.144000 137.323496 2.213459 15.635390 -79.758730
0.970000 0.145500 138.777469 2.303081 15.797034 -80.019188
0.980000 0.147000 140.232381 2.395883 15.961776 -80.267724
0.990000 0.148500 141.688257 2.491935 16.129678 -80.504350
1.000000 0.150000 143.145120 2.591306 16.300801 -80.729072
1.010000 0.151500 144.602994 2.694066 16.475206 -80.941892
1.020000 0.153000 146.061902 2.800286 16.652952 -81.142807
1.030000 0.154500 147.521868 2.910038 16.834098 -81.331804
1.040000 0.156000 148.982918 3.023393 17.018703 -81.508869
1.050000 0.157500 150.445075 3.140426 17.206823 -81.673979
1.060000 0.159000 151.908364 3.261209 17.398516 -81.827105
1.070000 0.160500 153.372811 3.385817 17.593837 -81.968212
1.080000 0.162000 154.838440 3.514325 17.792842 -82.097258
1.090000 0.163500 156.305278 3.646811 17.995584 -82.214194
1.100000 0.165000 157.773350 3.783350 18.202119 -82.318965
1.110000 0.166500 159.242681 3.924020 18.412500 -82.411507
1.120000 0.168000 160.713299 4.068900 18.626780 -82.491751
1.130000 0.169500 162.185229 4.218070 18.845011 -82.559620
1.140000 0.171000 163.658499 4.371610 19.067246 -82.615031
1.150000 0.172500 165.133135 4.529601 19.293536 -82.657893
1.160000 0.174000 166.609164 4.692125 19.523934 -82.688107
1.170000 0.175500 168.086615 4.859265 19.758488 -82.705569
1.180000 0.177000 169.565514 5.031106 19.997252 -82.710168
1.190000 0.178500 171.045889 5.207731 20.240273 -82.701786
1.200000 0.180000 172.527769 5.389226 20.487604 -82.680297
1.210000 0.181500 174.011182 5.575678 20.739292 -82.645572
1.220000 0.183000 175.496156 5.767172 20.995389 -82.597471
1.230000 0.184500 176.982721 5.963797 21.255942 -82.535853
1.240000 0.186000 178.470906 6.165640 21.521000 -82.460568
1.250000 0.187500 179.960740 6.372792 21.790613 -82.371460
1.260000 0.189000 181.452252 6.585340 22.064828 -82.268371
1.270000 0.190500 182.945474 6.803376 22.343693 -82.151134
1.280000 0.192000 184.440433 7.026989 22.627257 -82.019580
1.290000 0.193500 185.937162 7.256271 22.915567 -81.873535
1.300000 0.195000 187.435691 7.491312 23.208670 -81.712819
1.310000 0.196500 188.936049 7.732204 23.506613 -81.537251
1.320000 0.198000 190.438270 7.979038 23.809443 -81.346646
1.330000 0.199500 191.942383 8.231906 24.117207 -81.140813
1.340000 0.201000 193.448420 8.490901 24.429950 -80.919562
1.350000 0.202500 194.956413 8.756112 24.747719 -80.682699
1.360000 0.204000 196.466394 9.027634 25.070559 -80.430029
1.370000 0.205500 197.978395 9.305555 25.398515 -80.161353
1.380000 0.207000 199.492448 9.589968 25.731632 -79.876475
1.390000 0.208500 201.008586 9.880963 26.069955 -79.575195
0.010000 0.001500 1.408560 0.000793 1.039760 -1.509039
0.020000 0.003000 2.818361 0.001987 1.453537 -2.976319
0.030000 0.004500 4.228811 0.003274 1.735784 -4.405269
0.040000 0.006000 5.639704 0.004592 1.950672 -5.798115
0.050000 0.007500 7.050933 0.005941 2.124456 -7.156704
0.060000 0.009000 8.462439 0.007344 2.270995 -8.482673
0.070000 0.010500 9.874186 0.008834 2.398642 -9.777509
0.080000 0.012000 11.286154 0.010451 2.512859 -11.042588
0.090000 0.013500 12.698335 0.012237 2.617424 -12.279193
0.100000 0.015000 14.110726 0.014232 2.715055 -13.488526
0.110000 0.016500 15.523328 0.016479 2.807765 -14.671721
0.120000 0.018000 16.936147 0.019015 2.897080 -15.829848
0.130000 0.019500 18.349191 0.021879 2.984176 -16.963919
0.140000 0.021000 19.762469 0.025107 3.069969 -18.074896
0.150000 0.022500 21.175992 0.028730 3.155182 -19.163691
0.160000 0.024000 22.589769 0.032781 3.240390 -20.231171
0.170000 0.025500 24.003814 0.037287 3.326050 -21.278160
0.180000 0.027000 25.418138 0.042276 3.412526 -22.305442
0.190000 0.028500 26.832753 0.047772 3.500111 -23.313765
0.200000 0.030000 28.247671 0.053797 3.589037 -24.303839
0.210000 0.031500 29.662904 0.060372 3.679488 -25.276340
0.220000 0.033000 31.078463 0.067516 3.771610 -26.231915
0.230000 0.034500 32.494360 0.075245 3.865514 -27.171175
0.240000 0.036000 33.910606 0.083575 3.961288 -28.094705
0.250000 0.037500 35.327212 0.092521 4.058994 -29.003061
0.260000 0.039000 36.744188 0.102094 4.158678 -29.896772
0.270000 0.040500 38.161545 0.112305 4.260370 -30.776341
0.280000 0.042000 39.579292 0.123166 4.364087 -31.642245
0.290000 0.043500 40.997438 0.134684 4.469836 -32.494940
0.300000 0.045000 42.415993 0.146869 4.577615 -33.334857
0.310000 0.046500 43.834965 0.159727 4.687416 -34.162405
0.320000 0.048000 45.254363 0.173265 4.799222 -34.977972
0.330000 0.049500 46.674194 0.187489 4.913014 -35.781928
0.340000 0.051000 48.094467 0.202405 5.028769 -36.574620
0.350000 0.052500 49.515189 0.218017 5.146459 -37.356379
0.360000 0.054000 50.936367 0.234330 5.266056 -38.127518
0.370000 0.055500 52.358008 0.251348 5.387529 -38.888331
0.380000 0.057000 53.780118 0.269075 5.510845 -39.639097
0.390000 0.058500 55.202704 0.287515 5.635971 -40.380078
0.400000 0.060000 56.625772 0.306673 5.762874 -41.111523
0.410000 0.061500 58.049329 0.326551 5.891520 -41.833664
0.420000 0.063000 59.473378 0.347153 6.021876 -42.546721
0.430000 0.064500 60.897927 0.368484 6.153908 -43.250898
0.440000 0.066000 62.322980 0.390548 6.287583 -43.946389
0.450000 0.067500 63.748544 0.413348 6.422869 -44.633374
0.460000 0.069000 65.174622 0.436890 6.559736 -45.312023
0.470000 0.070500 66.601220 0.461179 6.698153 -45.982492
0.480000 0.072000 68.028342 0.486218 6.838090 -46.644930
0.490000 0.073500 69.455995 0.512015 6.979520 -47.299471
0.500000 0.075000 70.884181 0.538575 7.122416 -47.946245
0.510000 0.076500 72.312907 0.565905 7.266752 -48.585366
0.520000 0.078000 73.742175 0.594011 7.412504 -49.216946
0.530000 0.079500 75.171992 0.622900 7.559649 -49.841083
0.540000 0.081000 76.602361 0.652581 7.708166 -50.457869
0.550000 0.082500 78.033288 0.683062 7.858033 -51.067389
0.560000 0.084000 79.464776 0.714352 8.009234 -51.669720
0.570000 0.085500 80.896830 0.746461 8.161749 -52.264931
0.580000 0.087000 82.329454 0.779398 8.315563 -52.853086
0.590000 0.088500 83.762654 0.813175 8.470661 -53.434242
0.600000 0.090000 85.196433 0.847802 8.627031 -54.008449
0.610000 0.091500 86.630796 0.883292 8.784658 -54.575754
0.620000 0.093000 88.065749 0.919658 8.943534 -55.136195
0.630000 0.094500 89.501295 0.956912 9.103649 -55.689807
0.640000 0.096000 90.937439 0.995069 9.264994 -56.236621
0.650000 0.097500 92.374187 1.034143 9.427563 -56.776661
0.660000 0.099000 93.811544 1.074150 9.591349 -57.309948
0.670000 0.100500 95.249513 1.115105 9.756349 -57.836499
0.680000 0.102000 96.688101 1.157025 9.922559 -58.356327
0.690000 0.103500 98.127313 1.199926 10.089977 -58.869440
0.700000 0.105000 99.567153 1.243828 10.258602 -59.375845
0.710000 0.106500 101.007628 1.288748 10.428434 -59.875543
0.720000 0.108000 102.448743 1.334706 10.599474 -60.368534
0.730000 0.109500 103.890504 1.381721 10.771724 -60.854814
0.740000 0.111000 105.332916 1.429815 10.945186 -61.334377
0.750000 0.112500 106.775985 1.479007 11.119866 -61.807214
0.760000 0.114000 108.219718 1.529321 11.295768 -62.273313
0.770000 0.115500 109.664120 1.580778 11.472897 -62.732660
0.780000 0.117000 111.109197 1.633401 11.651261 -63.185240
0.790000 0.118500 112.554958 1.687215 11.830866 -63.631034
0.800000 0.120000 114.001407 1.742243 12.011722 -64.070023
0.810000 0.121500 115.448551 1.798511 12.193837 -64.502186
0.820000 0.123000 116.896398 1.856044 12.377220 -64.927498
0.830000 0.124500 118.344955 1.914868 12.561884 -65.345935
0.840000 0.126000 119.794228 1.975010 12.747838 -65.757472
0.850000 0.127500 121.244225 2.036497 12.935095 -66.162079
0.860000 0.129000 122.694953 2.099358 13.123666 -66.559729
0.870000 0.130500 124.146420 2.163620 13.313566 -66.950391
0.880000 0.132000 125.598635 2.229313 13.504808 -67.334035
0.890000 0.133500 127.051604 2.296467 13.697406 -67.710627
0.900000 0.135000 128.505336 2.365112 13.891375 -68.080136
0.910000 0.136500 129.959839 2.435278 14.086730 -68.442526
0.920000 0.138000 131.415121 2.506996 14.283487 -68.797764
0.930000 0.139500 132.871192 2.580300 14.481662 -69.145814
0.940000 0.141000 134.328059 2.655220 14.681273 -69.486639
0.950000 0.142500 135.785733 2.731790 14.882335 -69.820203
0.960000 0.144000 137.244221 2.810043 15.084867 -70.146467
0.970000 0.145500 138.703533 2.890013 15.288887 -70.465395
0.980000 0.147000 140.163679 2.971734 15.494412 -70.776947
0.990000 0.148500 141.624667 3.055241 15.701462 -71.081085
1.000000 0.150000 143.086508 3.140569 15.910055 -71.377768
1.010000 0.151500 144.549212 3.227755 16.120211 -71.666957
1.020000 0.153000 146.012788 3.316833 16.331949 -71.948612
1.030000 0.154500 147.477247 3.407841 16.545289 -72.222693
1.040000 0.156000 148.942599 3.500817 16.760251 -72.489157
1.050000 0.157500 150.408855 3.595796 16.976856 -72.747964
1.060000 0.159000 151.876025 3.692818 17.195124 -72.999072
1.070000 0.160500 153.344120 3.791920 17.415076 -73.242440
1.080000 0.162000 154.813151 3.893142 17.636732 -73.478026
1.090000 0.163500 156.283129 3.996522 17.860115 -73.705786
1.100000 0.165000 157.754065 4.102099 18.085245 -73.925680
1.110000 0.166500 159.225972 4.209915 18.312144 -74.137663
1.120000 0.168000 160.698860 4.320008 18.540834 -74.341694
1.130000 0.169500 162.172741 4.432419 18.771336 -74.537728
1.140000 0.171000 163.647628 4.547190 19.003673 -74.725724
1.150000 0.172500 165.123532 4.664361 19.237865 -74.905637
1.160000 0.174000 166.600465 4.783975 19.473937 -75.077424
1.170000 0.175500 168.078440 4.906073 19.711909 -75.241041
1.180000 0.177000 169.557469 5.030696 19.951805 -75.396444
1.190000 0.178500 171.037566 5.157889 20.193646 -75.543590
1.200000 0.180000 172.518742 5.287693 20.437455 -75.682434
1.210000 0.181500 174.001011 5.420152 20.683254 -75.812932
1.220000 0.183000 175.484385 5.555308 20.931067 -75.935039
1.230000 0.184500 176.968879 5.693207 21.180916 -76.048711
1.240000 0.186000 178.454505 5.833890 21.432823 -76.153904
1.250000 0.187500 179.941277 5.977404 21.686810 -76.250572
1.260000 0.189000 181.429208 6.123791 21.942902 -76.338670
1.270000 0.190500 182.918313 6.273097 22.201120 -76.418154
1.280000 0.192000 184.408605 6.425366 22.461486 -76.488979
1.290000 0.193500 185.900099 6.580643 22.724025 -76.551098
1.300000 0.195000 187.392808 6.738974 22.988757 -76.604467
1.310000 0.196500 188.886746 6.900404 23.255707 -76.649039
1.320000 0.198000 190.381929 7.064979 23.524896 -76.684770
1.330000 0.199500 191.878371 7.232743 23.796346 -76.711614
1.340000 0.201000 193.376086 7.403744 24.070081 -76.729525
1.350000 0.202500 194.875090 7.578027 24.346123 -76.738456
1.360000 0.204000 196.375397 7.755638 24.624494 -76.738363
1.370000 0.205500 197.877022 7.936623 24.905216 -76.729198
1.380000 0.207000 199.379981 8.121030 25.188312 -76.710915
1.390000 0.208500 200.884288 8.308903 25.473804 -76.683469
0.010000 0.001500 1.408660 0.000892 1.106339 -1.498029
0.020000 0.003000 2.818757 0.002379 1.585803 -2.955320
0.030000 0.004500 4.229698 0.004145 1.932950 -4.375261
0.040000 0.006000 5.641272 0.006122 2.211954 -5.760141
0.050000 0.007500 7.053368 0.008299 2.449041 -7.111896
0.060000 0.009000 8.465922 0.010692 2.658031 -8.432257
0.070000 0.010500 9.878896 0.013324 2.847227 -9.722811
0.080000 0.012000 11.292265 0.016221 3.022044 -10.985030
0.090000 0.013500 12.706014 0.019415 3.186208 -12.220292
0.100000 0.015000 14.120136 0.022932 3.342383 -13.429890
0.110000 0.016500 15.534627 0.026801 3.492533 -14.615041
0.120000 0.018000 16.949486 0.031044 3.638132 -15.776893
0.130000 0.019500 18.364716 0.035685 3.780306 -16.916532
0.140000 0.021000 19.780318 0.040743 3.919924 -18.034981
0.150000 0.022500 21.196297 0.046234 4.057664 -19.133209
0.160000 0.024000 22.612657 0.052172 4.194057 -20.212130
0.170000 0.025500 24.029403 0.058570 4.329517 -21.272610
0.180000 0.027000 25.446538 0.065436 4.464372 -22.315462
0.190000 0.028500 26.864068 0.072778 4.598877 -23.341457
0.200000 0.030000 28.281997 0.080600 4.733231 -24.351319
0.210000 0.031500 29.700329 0.088906 4.867588 -25.345732
0.220000 0.033000 31.119068 0.097696 5.002065 -26.325337
0.230000 0.034500 32.538218 0.106972 5.136749 -27.290738
0.240000 0.036000 33.957781 0.116732 5.271703 -28.242501
0.250000 0.037500 35.377761 0.126973 5.406973 -29.181156
0.260000 0.039000 36.798161 0.137692 5.542586 -30.107200
0.270000 0.040500 38.218982 0.148885 5.678558 -31.021096
0.280000 0.042000 39.640226 0.160546 5.814895 -31.923276
0.290000 0.043500 41.061894 0.172672 5.951594 -32.814145
0.300000 0.045000 42.483989 0.185256 6.088648 -33.694075
0.310000 0.046500 43.906511 0.198292 6.226043 -34.563414
0.320000 0.048000 45.329461 0.211775 6.363761 -35.422483
0.330000 0.049500 46.752838 0.225699 6.501785 -36.271580
0.340000 0.051000 48.176645 0.240057 6.640092 -37.110978
0.350000 0.052500 49.600880 0.254846 6.778660 -37.940929
0.360000 0.054000 51.025543 0.270058 6.917467 -38.761663
0.370000 0.055500 52.450635 0.285691 7.056490 -39.573392
0.380000 0.057000 53.876155 0.301739 7.195707 -40.376306
0.390000 0.058500 55.302103 0.318199 7.335097 -41.170581
0.400000 0.060000 56.728478 0.335067 7.474639 -41.956373
0.410000 0.061500 58.155280 0.352342 7.614314 -42.733825
0.420000 0.063000 59.582509 0.370022 7.754104 -43.503064
0.430000 0.064500 61.010163 0.388106 7.893993 -44.264202
0.440000 0.066000 62.438242 0.406593 8.033966 -45.017340
0.450000 0.067500 63.866746 0.425484 8.174011 -45.762565
0.460000 0.069000 65.295674 0.444780 8.314117 -46.499952
0.470000 0.070500 66.725026 0.464485 8.454273 -47.229568
0.480000 0.072000 68.154802 0.484600 8.594474 -47.951467
0.490000 0.073500 69.585001 0.505131 8.734712 -48.665694
0.500000 0.075000 71.015624 0.526082 8.874984 -49.372288
0.510000 0.076500 72.446670 0.547458 9.015288 -50.071276
0.520000 0.078000 73.878139 0.569267 9.155624 -50.762681
0.530000 0.079500 75.310031 0.591517 9.295993 -51.446515
0.540000 0.081000 76.742348 0.614215 9.436398 -52.122788
0.550000 0.082500 78.175090 0.637371 9.576843 -52.791500
0.560000 0.084000 79.608256 0.660996 9.717335 -53.452647
0.570000 0.085500 81.041849 0.685101 9.857882 -54.106222
0.580000 0.087000 82.475869 0.709698 9.998492 -54.752209
0.590000 0.088500 83.910317 0.734799 10.139177 -55.390592
0.600000 0.090000 85.345195 0.760419 10.279948 -56.021349
0.610000 0.091500 86.780505 0.786572 10.420818 -56.644454
0.620000 0.093000 88.216248 0.813275 10.561802 -57.259879
0.630000 0.094500 89.652426 0.840542 10.702916 -57.867593
0.640000 0.096000 91.089041 0.868391 10.844177 -58.467562
0.650000 0.097500 92.526096 0.896840 10.985602 -59.059749
0.660000 0.099000 93.963594 0.925908 11.127210 -59.644118
0.670000 0.100500 95.401537 0.955614 11.269021 -60.220628
0.680000 0.102000 96.839928 0.985979 11.411056 -60.789237
0.690000 0.103500 98.278770 1.017022 11.553336 -61.349904
0.700000 0.105000 99.718068 1.048766 11.695884 -61.902585
0.710000 0.106500 101.157824 1.081233 11.838723 -62.447236
0.720000 0.108000 102.598043 1.114446 11.981876 -62.983811
0.730000 0.109500 104.038728 1.148428 12.125368 -63.512265
0.740000 0.111000 105.479884 1.183204 12.269225 -64.032554
0.750000 0.112500 nan nan nan nan
0.760000 0.114000 108.363627 1.255235 12.558134 -65.048449
0.770000 0.115500 109.806224 1.292542 12.703239 -65.543964
0.780000 0.117000 111.249311 1.330745 12.848814 -66.031132
0.790000 0.118500 112.692894 1.369870 12.994886 -66.509907
0.800000 0.120000 114.136978 1.409947 13.141484 -66.980245
0.810000 0.121500 115.581569 1.451001 13.288635 -67.442103
0.820000 0.123000 117.026673 1.493063 13.436367 -67.895440
0.830000 0.124500 118.472296 1.536160 13.584711 -68.340212
0.840000 0.126000 119.918445 1.580322 13.733693 -68.776381
0.850000 0.127500 121.365126 1.625579 13.883345 -69.203906
0.860000 0.129000 122.812347 1.671961 14.033695 -69.622750
0.870000 0.130500 124.260113 1.719498 14.184772 -70.032876
0.880000 0.132000 125.708432 1.768221 14.336606 -70.434248
0.890000 0.133500 127.157312 1.818162 14.489228 -70.826832
0.900000 0.135000 128.606760 1.869351 14.642666 -71.210597
0.910000 0.136500 130.056784 1.921821 14.796950 -71.585510
0.920000 0.138000 131.507391 1.975603 14.952110 -71.951543
0.930000 0.139500 132.958591 2.030730 15.108176 -72.308668
0.940000 0.141000 134.410390 2.087234 15.265178 -72.656859
0.950000 0.142500 135.862798 2.145148 15.423145 -72.996092
0.960000 0.144000 137.315823 2.204505 15.582107 -73.326343
0.970000 0.145500 138.769475 2.265337 15.742094 -73.647593
0.980000 0.147000 140.223761 2.327679 15.903134 -73.959821
0.990000 0.148500 141.678691 2.391563 16.065258 -74.263011
1.000000 0.150000 143.134274 2.457023 16.228493 -74.557148
1.010000 0.151500 144.590520 2.524093 16.392870 -74.842218
1.020000 0.153000 146.047438 2.592806 16.558417 -75.118208
1.030000 0.154500 147.505038 2.663195 16.725163 -75.385110
1.040000 0.156000 148.963329 2.735295 16.893136 -75.642915
1.050000 0.157500 150.422322 2.809140 17.062364 -75.891616
1.060000 0.159000 151.882027 2.884763 17.232875 -76.131210
1.070000 0.160500 153.342454 2.962199 17.404697 -76.361693
1.080000 0.162000 154.803613 3.041481 17.577857 -76.583065
1.090000 0.163500 156.265515 3.122642 17.752383 -76.795327
1.100000 0.165000 157.728170 3.205717 17.928301 -76.998481
1.110000 0.166500 159.191589 3.290740 18.105639 -77.192531
1.120000 0.168000 160.655783 3.377745 18.284422 -77.377483
1.130000 0.169500 162.120763 3.466764 18.464677 -77.553345
1.140000 0.171000 163.586539 3.557831 18.646428 -77.720126
1.150000 0.172500 165.053124 3.650981 18.829703 -77.877838
1.160000 0.174000 166.520527 3.746245 19.014525 -78.026491
1.170000 0.175500 167.988762 3.843658 19.200921 -78.166100
1.180000 0.177000 169.457838 3.943253 19.388913 -78.296681
1.190000 0.178500 170.927767 4.045062 19.578526 -78.418249
1.200000 0.180000 172.398561 4.149119 19.769785 -78.530823
1.210000 0.181500 173.870232 4.255456 19.962712 -78.634422
1.220000 0.183000 175.342791 4.364106 20.157330 -78.729066
1.230000 0.184500 176.816251 4.475100 20.353663 -78.814778
1.240000 0.186000 178.290622 4.588472 20.551733 -78.891579
1.250000 0.187500 179.765918 4.704253 20.751561 -78.959494
1.260000 0.189000 181.242149 4.822475 20.953169 -79.018549
1.270000 0.190500 182.719328 4.943170 21.156580 -79.068768
1.280000 0.192000 184.197468 5.066369 21.361812 -79.110178
1.290000 0.193500 185.676580 5.192103 21.568889 -79.142809
1.300000 0.195000 187.156676 5.320404 21.777828 -79.166687
1.310000 0.196500 188.637770 5.451301 21.988651 -79.181842
1.320000 0.198000 190.119873 5.584827 22.201376 -79.188305
1.330000 0.199500 191.602997 5.721011 22.416024 -79.186105
1.340000 0.201000 193.087155 5.859884 22.632612 -79.175276
1.350000 0.202500 194.572360 6.001475 22.851159 -79.155847
1.360000 0.204000 196.058623 6.145815 23.071683 -79.127851
1.370000 0.205500 197.545959 6.292932 23.294202 -79.091322
1.380000 0.207000 199.034378 6.442856 23.518733 -79.046292
1.390000 0.208500 200.523894 6.595617 23.745293 -78.992795
0.010000 0.001500 1.408561 0.000795 1.040774 -1.522303
0.020000 0.003000 2.818369 0.002000 1.456334 -3.001670
0.030000 0.004500 4.228834 0.003310 1.740967 -4.441755
0.040000 0.006000 5.639753 0.004668 1.958758 -5.844926
0.050000 0.007500 7.051019 0.006075 2.135901 -7.213148
0.060000 0.009000 8.462576 0.007557 2.286200 -8.548166
0.070000 0.010500 9.874389 0.009148 2.417961 -9.851565
0.080000 0.012000 11.286439 0.010890 2.536604 -11.124813
0.090000 0.013500 12.698719 0.012823 2.645868 -12.369278
0.100000 0.015000 14.111227 0.014988 2.748435 -13.586245
0.110000 0.016500 15.523964 0.017427 2.846282 -14.776923
0.120000 0.018000 16.936936 0.020178 2.940904 -15.942455
0.130000 0.019500 18.350152 0.023275 3.033445 -17.083921
0.140000 0.021000 19.763621 0.026753 3.124794 -18.202347
0.150000 0.022500 21.177352 0.030643 3.215644 -19.298703
0.160000 0.024000 22.591357 0.034974 3.306545 -20.373912
0.170000 0.025500 24.005647 0.039771 3.397928 -21.428849
0.180000 0.027000 25.420234 0.045059 3.490135 -22.464348
0.190000 0.028500 26.835128 0.050859 3.583435 -23.481198
0.200000 0.030000 28.250341 0.057190 3.678041 -24.480149
0.210000 0.031500 29.665885 0.064070 3.774117 -25.461915
0.220000 0.033000 31.081769 0.071515 3.871790 -26.427173
0.230000 0.034500 32.498005 0.079538 3.971156 -27.376564
0.240000 0.036000 33.914602 0.088151 4.072283 -28.310698
0.250000 0.037500 35.331571 0.097365 4.175221 -29.230153
0.260000 0.039000 36.748920 0.107189 4.280002 -30.135475
0.270000 0.040500 38.166659 0.117632 4.386643 -31.027184
0.280000 0.042000 39.584796 0.128701 4.495150 -31.905770
0.290000 0.043500 41.003340 0.140402 4.605520 -32.771695
0.300000 0.045000 42.422298 0.152741 4.717741 -33.625399
0.310000 0.046500 43.841679 0.165722 4.831797 -34.467293
0.320000 0.048000 45.261488 0.179350 4.947664 -35.297769
0.330000 0.049500 46.681733 0.193629 5.065317 -36.117192
0.340000 0.051000 48.102421 0.208561 5.184726 -36.925908
0.350000 0.052500 49.523558 0.224151 5.305861 -37.724241
0.360000 0.054000 50.945149 0.240401 5.428689 -38.512495
0.370000 0.055500 52.367201 0.257314 5.553176 -39.290956
0.380000 0.057000 53.789719 0.274894 5.679288 -40.059891
0.390000 0.058500 55.212709 0.293144 5.806991 -40.819548
0.400000 0.060000 56.636175 0.312067 5.936252 -41.570162
0.410000 0.061500 58.060123 0.331667 6.067036 -42.311949
0.420000 0.063000 59.484557 0.351947 6.199312 -43.045109
0.430000 0.064500 60.909482 0.372912 6.333048 -43.769831
0.440000 0.066000 62.334902 0.394568 6.468213 -44.486288
0.450000 0.067500 63.760823 0.416918 6.604779 -45.194639
0.460000 0.069000 65.187248 0.439970 6.742718 -45.895031
0.470000 0.070500 66.614181 0.463728 6.882004 -46.587601
0.480000 0.072000 68.041628 0.488202 7.022613 -47.272472
0.490000 0.073500 69.469592 0.513397 7.164521 -47.949758
0.500000 0.075000 70.898078 0.539322 7.307708 -48.619560
0.510000 0.076500 72.327090 0.565987 7.452154 -49.281974
0.520000 0.078000 73.756632 0.593401 7.597841 -49.937082
0.530000 0.079500 75.186708 0.621575 7.744753 -50.584960
0.540000 0.081000 76.617323 0.650520 7.892876 -51.225674
0.550000 0.082500 78.048481 0.680248 8.042197 -51.859284
0.560000 0.084000 79.480187 0.710772 8.192706 -52.485841
0.570000 0.085500 80.912446 0.742106 8.344393 -53.105390
0.580000 0.087000 82.345261 0.774264 8.497251 -53.717968
0.590000 0.088500 83.778638 0.807262 8.651274 -54.323608
0.600000 0.090000 85.212581 0.841116 8.806457 -54.922335
0.610000 0.091500 86.647096 0.875843 8.962798 -55.514169
0.620000 0.093000 88.082187 0.911462 9.120295 -56.099126
0.630000 0.094500 89.517861 0.947991 9.278948 -56.677215
0.640000 0.096000 90.954121 0.985449 9.438760 -57.248441
0.650000 0.097500 92.390974 1.023858 9.599734 -57.812805
0.660000 0.099000 93.828425 1.063239 9.761873 -58.370305
0.670000 0.100500 95.266481 1.103615 9.925184 -58.920932
0.680000 0.102000 96.705147 1.145008 10.089674 -59.464677
0.690000 0.103500 98.144429 1.187442 10.255351 -60.001525
0.700000 0.105000 99.584334 1.230943 10.422224 -60.531459
0.710000 0.106500 101.024867 1.275536 10.590305 -61.054457
0.720000 0.108000 102.466037 1.321248 10.759605 -61.570498
0.730000 0.109500 103.907850 1.368107 10.930137 -62.079555
0.740000 0.111000 105.350313 1.416140 11.101914 -62.581599
0.750000 0.112500 106.793432 1.465377 11.274953 -63.076600
0.760000 0.114000 108.237217 1.515847 11.449268 -63.564525
0.770000 0.115500 109.681673 1.567583 11.624877 -64.045338
0.780000 0.117000 111.126810 1.620614 11.801798 -64.519003
0.790000 0.118500 112.572636 1.674974 11.980048 -64.985481
0.800000 0.120000 114.019158 1.730696 12.159648 -65.444731
0.810000 0.121500 115.466385 1.787814 12.340617 -65.896711
0.820000 0.123000 116.914326 1.846362 12.522976 -66.341377
0.830000 0.124500 118.362990 1.906376 12.706748 -66.778684
0.840000 0.126000 119.812386 1.967892 12.891953 -67.208586
0.850000 0.127500 121.262524 2.030948 13.078617 -67.631034
0.860000 0.129000 122.713412 2.095581 13.266762 -68.045979
0.870000 0.130500 124.165062 2.161830 13.456411 -68.453371
0.880000 0.132000 125.617482 2.229734 13.647592 -68.853158
0.890000 0.133500 127.070684 2.299333 13.840327 -69.245289
0.900000 0.135000 128.524677 2.370668 14.034645 -69.629708
0.910000 0.136500 129.979473 2.443780 14.230570 -70.006362
0.920000 0.138000 131.435082 2.518712 14.428129 -70.375195
0.930000 0.139500 132.891516 2.595506 14.627351 -70.736150
0.940000 0.141000 134.348785 2.674206 14.828263 -71.089170
0.950000 0.142500 135.806902 2.754857 15.030893 -71.434196
0.960000 0.144000 137.265879 2.837502 15.235269 -71.771169
0.970000 0.145500 138.725727 2.922189 15.441421 -72.100029
0.980000 0.147000 140.186458 3.008962 15.649377 -72.420714
0.990000 0.148500 141.648086 3.097869 15.859168 -72.733163
1.000000 0.150000 143.110623 3.188957 16.070823 -73.037313
1.010000 0.151500 144.574082 3.282276 16.284372 -73.333099
1.020000 0.153000 146.038477 3.377872 16.499847 -73.620458
1.030000 0.154500 147.503819 3.475797 16.717277 -73.899324
1.040000 0.156000 148.970124 3.576099 16.936693 -74.169629
1.050000 0.157500 150.437405 3.678831 17.158128 -74.431308
1.060000 0.159000 151.905676 3.784042 17.381612 -74.684292
1.070000 0.160500 153.374952 3.891785 17.607176 -74.928512
1.080000 0.162000 154.845246 4.002112 17.834854 -75.163897
1.090000 0.163500 156.316574 4.115077 18.064676 -75.390377
1.100000 0.165000 157.788951 4.230733 18.296675 -75.607881
1.110000 0.166500 159.262392 4.349134 18.530883 -75.816334
1.120000 0.168000 160.736912 4.470335 18.767333 -76.015664
1.130000 0.169500 162.212527 4.594391 19.006057 -76.205795
1.140000 0.171000 163.689252 4.721358 19.247088 -76.386653
1.150000 0.172500 165.167104 4.851293 19.490459 -76.558160
1.160000 0.174000 166.646099 4.984252 19.736202 -76.720238
1.170000 0.175500 168.126254 5.120292 19.984351 -76.872809
1.180000 0.177000 169.607584 5.259472 20.234939 -77.015794
1.190000 0.178500 171.090108 5.401849 20.487999 -77.149111
1.200000 0.180000 172.573841 5.547483 20.743563 -77.272680
1.210000 0.181500 174.058802 5.696433 21.001665 -77.386416
1.220000 0.183000 175.545008 5.848758 21.262339 -77.490238
1.230000 0.184500 177.032477 6.004519 21.525618 -77.584059
1.240000 0.186000 178.521225 6.163776 21.791535 -77.667795
1.250000 0.187500 180.011273 6.326591 22.060122 -77.741359
1.260000 0.189000 181.502637 6.493023 22.331415 -77.804663
1.270000 0.190500 182.995337 6.663136 22.605445 -77.857619
1.280000 0.192000 184.489391 6.836991 22.882246 -77.900137
1.290000 0.193500 185.984818 7.014650 23.161852 -77.932128
1.300000 0.195000 187.481637 7.196176 23.444295 -77.953501
1.310000 0.196500 188.979868 7.381633 23.729608 -77.964162
1.320000 0.198000 190.479530 7.571083 24.017826 -77.964020
1.330000 0.199500 191.980641 7.764589 24.308980 -77.952981
1.340000 0.201000 193.483224 7.962216 24.603104 -77.930950
1.350000 0.202500 194.987297 8.164028 24.900230 -77.897834
1.360000 0.204000 196.492880 8.370088 25.200391 -77.853536
1.370000 0.205500 197.999994 8.580460 25.503621 -77.797960
1.380000 0.207000 199.508660 8.795210 25.809951 -77.731010
1.390000 0.208500 201.018898 9.014401 26.119413 -77.652589
0.010000 0.001500 1.408651 0.000886 1.100470 -1.537637
0.020000 0.003000 2.818729 0.002363 1.576391 -3.031138
0.030000 0.004500 4.229648 0.004132 1.921783 -4.484612
0.040000 0.006000 5.641203 0.006132 2.200537 -5.900814
0.050000 0.007500 7.053290 0.008360 2.438666 -7.282067
0.060000 0.009000 8.465848 0.010836 2.649811 -8.630452
0.070000 0.010500 9.878842 0.013584 2.842118 -9.947875
0.080000 0.012000 11.292250 0.016632 3.020855 -11.236104
0.090000 0.013500 12.706060 0.020010 3.189618 -12.496791
0.100000 0.015000 14.120264 0.023741 3.350948 -13.731481
0.110000 0.016500 15.534860 0.027850 3.506693 -14.941626
0.120000 0.018000 16.949848 0.032354 3.658222 -16.128592
0.130000 0.019500 18.365228 0.037269 3.806560 -17.293658
0.140000 0.021000 19.781002 0.042608 3.952483 -18.438027
0.150000 0.022500 21.197173 0.048380 4.096582 -19.562828
0.160000 0.024000 22.613743 0.054589 4.239307 -20.669117
0.170000 0.025500 24.030716 0.061240 4.381000 -21.757882
0.180000 0.027000 25.448092 0.068332 4.521918 -22.830047
0.190000 0.028500 26.865874 0.075863 4.662255 -23.886471
0.200000 0.030000 28.284065 0.083829 4.802153 -24.927953
0.210000 0.031500 29.702664 0.092225 4.941714 -25.955235
0.220000 0.033000 31.121673 0.101044 5.081009 -26.969003
0.230000 0.034500 32.541093 0.110278 5.220085 -27.969891
0.240000 0.036000 33.960923 0.119919 5.358970 -28.958480
0.250000 0.037500 35.381163 0.129956 5.497677 -29.935306
0.260000 0.039000 36.801812 0.140380 5.636208 -30.900858
0.270000 0.040500 38.222870 0.151182 5.774558 -31.855580
0.280000 0.042000 39.644334 0.162353 5.912715 -32.799878
0.290000 0.043500 41.066204 0.173883 6.050663 -33.734116
0.300000 0.045000 42.488477 0.185765 6.188386 -34.658624
0.310000 0.046500 43.911153 0.197989 6.325864 -35.573694
0.320000 0.048000 45.334228 0.210550 6.463078 -36.479590
0.330000 0.049500 46.757701 0.223441 6.600011 -37.376542
0.340000 0.051000 48.181569 0.236658 6.736647 -38.264753
0.350000 0.052500 49.605831 0.250198 6.872969 -39.144399
0.360000 0.054000 51.030484 0.264057 7.008967 -40.015632
0.370000 0.055500 52.455527 0.278236 7.144631 -40.878580
0.380000 0.057000 53.880957 0.292734 7.279953 -41.733351
0.390000 0.058500 55.306773 0.307554 7.414929 -42.580031
0.400000 0.060000 56.732974 0.322699 7.549560 -43.418691
0.410000 0.061500 58.159557 0.338175 7.683847 -44.249383
0.420000 0.063000 59.586521 0.353988 7.817795 -45.072144
0.430000 0.064500 61.013866 0.370146 7.951414 -45.886998
0.440000 0.066000 62.441591 0.386659 8.084716 -46.693955
0.450000 0.067500 63.869696 0.403540 8.217714 -47.493015
0.460000 0.069000 65.298179 0.420800 8.350427 -48.284165
0.470000 0.070500 66.727043 0.438456 8.482876 -49.067386
0.480000 0.072000 68.156286 0.456522 8.615083 -49.842647
0.490000 0.073500 69.585910 0.475017 8.747076 -50.609912
0.500000 0.075000 71.015916 0.493961 8.878882 -51.369137
0.510000 0.076500 72.446306 0.513375 9.010533 -52.120274
0.520000 0.078000 73.877081 0.533281 9.142062 -52.863267
0.530000 0.079500 75.308244 0.553702 9.273504 -53.598057
0.540000 0.081000 76.739797 0.574666 9.404897 -54.324582
0.550000 0.082500 78.171743 0.596197 9.536282 -55.042777
0.560000 0.084000 79.604087 0.618325 9.667698 -55.752572
0.570000 0.085500 81.036831 0.641080 9.799190 -56.453897
0.580000 0.087000 82.469980 0.664492 9.930801 -57.146680
0.590000 0.088500 83.903538 0.688593 10.062579 -57.830848
0.600000 0.090000 85.337511 0.713417 10.194570 -58.506327
0.610000 0.091500 86.771904 0.738999 10.326824 -59.173043
0.620000 0.093000 88.206723 0.765375 10.459390 -59.830921
0.630000 0.094500 89.641974 0.792581 10.592320 -60.479886
0.640000 0.096000 91.077664 0.820656 10.725665 -61.119867
0.650000 0.097500 92.513799 0.849638 10.859478 -61.750788
0.660000 0.099000 93.950388 0.879569 10.993813 -62.372579
0.670000 0.100500 95.387437 0.910490 11.128725 -62.985170
0.680000 0.102000 96.824955 0.942442 11.264268 -63.588489
0.690000 0.103500 98.262951 0.975469 11.400497 -64.182471
0.700000 0.105000 99.701434 1.009615 11.537470 -64.767048
0.710000 0.106500 101.140413 1.044925 11.675241 -65.342157
0.720000 0.108000 102.579898 1.081445 11.813869 -65.907733
0.730000 0.109500 104.019898 1.119222 11.953410 -66.463717
0.740000 0.111000 105.460425 1.158302 12.093921 -67.010049
0.750000 0.112500 106.901489 1.198735 12.235460 -67.546673
0.760000 0.114000 108.343102 1.240568 12.378085 -68.073532
0.770000 0.115500 109.785274 1.283853 12.521853 -68.590574
0.780000 0.117000 111.228018 1.328639 12.666821 -69.097748
0.790000 0.118500 112.671346 1.374977 12.813048 -69.595002
0.800000 0.120000 114.115271 1.422918 12.960592 -70.082291
0.810000 0.121500 115.559805 1.472516 13.109509 -70.559566
0.820000 0.123000 117.004962 1.523824 13.259857 -71.026785
0.830000 0.124500 118.450756 1.576894 13.411694 -71.483903
0.840000 0.126000 119.897200 1.631781 13.565076 -71.930879
0.850000 0.127500 121.344308 1.688539 13.720062 -72.367673
0.860000 0.129000 122.792095 1.747224 13.876706 -72.794246
0.870000 0.130500 124.240576 1.807892 14.035066 -73.210559
0.880000 0.132000 125.689766 1.870599 14.195198 -73.616575
0.890000 0.133500 127.139680 1.935402 14.357157 -74.012258
0.900000 0.135000 128.590335 2.002358 14.521000 -74.397572
0.910000 0.136500 130.041746 2.071525 14.686782 -74.772483
0.920000 0.138000 131.493929 2.142961 14.854557 -75.136954
0.930000 0.139500 132.946901 2.216727 15.024380 -75.490951
0.940000 0.141000 134.400679 2.292880 15.196306 -75.834440
0.950000 0.142500 135.855280 2.371481 15.370389 -76.167385
0.960000 0.144000 137.310722 2.452590 15.546682 -76.489752
0.970000 0.145500 138.767022 2.536269 15.725237 -76.801504
0.980000 0.147000 140.224198 2.622578 15.906109 -77.102605
0.990000 0.148500 141.682268 2.711580 16.089350 -77.393018
1.000000 0.150000 143.141252 2.803338 16.275012 -77.672705
1.010000 0.151500 144.601167 2.897913 16.463146 -77.941626
1.020000 0.153000 146.062032 2.995370 16.653804 -78.199741
1.030000 0.154500 147.523867 3.095772 16.847037 -78.447008
1.040000 0.156000 148.986692 3.199185 17.042896 -78.683382
1.050000 0.157500 150.450525 3.305672 17.241430 -78.908819
1.060000 0.159000 151.915388 3.415300 17.442691 -79.123270
1.070000 0.160500 153.381300 3.528135 17.646727 -79.326688
1.080000 0.162000 154.848281 3.644243 17.853589 -79.519019
1.090000 0.163500 156.316353 3.763691 18.063324 -79.700211
1.100000 0.165000 157.785537 3.886548 18.275981 -79.870206
1.110000 0.166500 159.255853 4.012880 18.491610 -80.028947
1.120000 0.168000 160.727323 4.142758 18.710256 -80.176372
1.130000 0.169500 162.199969 4.276250 18.931970 -80.312417
1.140000 0.171000 163.673812 4.413426 19.156796 -80.437014
1.150000 0.172500 165.148875 4.554356 19.384784 -80.550096
1.160000 0.174000 166.625180 4.699111 19.615978 -80.651588
1.170000 0.175500 168.102750 4.847763 19.850426 -80.741416
1.180000 0.177000 169.581607 5.000382 20.088174 -80.819501
1.190000 0.178500 171.061774 5.157043 20.329268 -80.885761
1.200000 0.180000 172.543275 5.317817 20.573752 -80.940113
1.210000 0.181500 174.026134 5.482778 20.821673 -80.982468
1.220000 0.183000 175.510373 5.652000 21.073075 -81.012737
1.230000 0.184500 176.996017 5.825556 21.328004 -81.030825
1.240000 0.186000 178.483089 6.003522 21.586502 -81.036635
1.250000 0.187500 179.971615 6.185973 21.848615 -81.030069
1.260000 0.189000 181.461619 6.372983 22.114386 -81.011024
1.270000 0.190500 182.953125 6.564630 22.383859 -80.979395
1.280000 0.192000 184.446159 6.760989 22.657078 -80.935073
1.290000 0.193500 185.940745 6.962137 22.934084 -80.877947
1.300000 0.195000 187.436910 7.168150 23.214922 -80.807905
1.310000 0.196500 188.934678 7.379105 23.499633 -80.724830
1.320000 0.198000 190.434075 7.595081 23.788260 -80.628605
1.330000 0.199500 191.935128 7.816153 24.080844 -80.519108
1.340000 0.201000 193.437863 8.042401 24.377427 -80.396218
1.350000 0.202500 194.942305 8.273901 24.678051 -80.259808
1.360000 0.204000 196.448482 8.510732 24.982756 -80.109754
1.370000 0.205500 197.956420 8.752970 25.291583 -79.945928
1.380000 0.207000 199.466147 9.000694 25.604573 -79.768198
1.390000 0.208500 200.977688 9.253982 25.921765 -79.576436
0.010000 0.001500 1.408611 0.000845 1.074068 -1.506390
0.020000 0.003000 2.818566 0.002191 1.521951 -2.971295
0.030000 0.004500 4.229271 0.003730 1.838110 -4.398160
0.040000 0.006000 5.640520 0.005399 2.086704 -5.789244
0.050000 0.007500 7.052205 0.007193 2.293973 -7.146432
0.060000 0.009000 8.464264 0.009132 2.473755 -8.471401
0.070000 0.010500 9.876661 0.011248 2.634383 -9.765679
0.080000 0.012000 11.289376 0.013576 2.781297 -11.030681
0.090000 0.013500 12.702396 0.016153 2.918254 -12.267729
0.100000 0.015000 14.115719 0.019017 3.047951 -13.478063
0.110000 0.016500 15.529344 0.022203 3.172380 -14.662852
0.120000 0.018000 16.943275 0.025746 3.293046 -15.823201
0.130000 0.019500 18.357517 0.029678 3.411104 -16.960155
0.140000 0.021000 19.772077 0.034028 3.527453 -18.074704
0.150000 0.022500 21.186963 0.038824 3.642794 -19.167789
0.160000 0.024000 22.602184 0.044091 3.757685 -20.240300
0.170000 0.025500 24.017750 0.049851 3.872565 -21.293086
0.180000 0.027000 25.433670 0.056124 3.987781 -22.326951
0.190000 0.028500 26.849953 0.062929 4.103610 -23.342657
0.200000 0.030000 28.266608 0.070280 4.220269 -24.340931
0.210000 0.031500 29.683645 0.078193 4.337927 -25.322462
0.220000 0.033000 31.101072 0.086678 4.456717 -26.287902
0.230000 0.034500 32.518897 0.095746 4.576737 -27.237873
0.240000 0.036000 33.937130 0.105406 4.698063 -28.172960
0.250000 0.037500 35.355778 0.115665 4.820747 -29.093723
0.260000 0.039000 36.774848 0.126530 4.944825 -30.000687
0.270000 0.040500 38.194348 0.138004 5.070317 -30.894352
0.280000 0.042000 39.614284 0.150091 5.197233 -31.775190
0.290000 0.043500 41.034662 0.162795 5.325573 -32.643647
0.300000 0.045000 42.455490 0.176118 5.455327 -33.500142
0.310000 0.046500 43.876771 0.190060 5.586482 -34.345074
0.320000 0.048000 45.298513 0.204623 5.719017 -35.178815
0.330000 0.049500 46.720719 0.219807 5.852909 -36.001717
0.340000 0.051000 48.143395 0.235612 5.988132 -36.814111
0.350000 0.052500 49.566544 0.252039 6.124655 -37.616306
0.360000 0.054000 50.990172 0.269086 6.262449 -38.408593
0.370000 0.055500 52.414282 0.286753 6.401482 -39.191244
0.380000 0.057000 53.838878 0.305040 6.541721 -39.964513
0.390000 0.058500 55.263963 0.323947 6.683133 -40.728638
0.400000 0.060000 56.689541 0.343473 6.825687 -41.483840
0.410000 0.061500 58.115615 0.363619 6.969350 -42.230323
0.420000 0.063000 59.542188 0.384384 7.114091 -42.968280
0.430000 0.064500 60.969262 0.405770 7.259880 -43.697886
0.440000 0.066000 62.396841 0.427778 7.406687 -44.419305
0.450000 0.067500 63.824928 0.450409 7.554483 -45.132688
0.460000 0.069000 65.253524 0.473665 7.703243 -45.838173
0.470000 0.070500 66.682632 0.497550 7.852941 -46.535886
0.480000 0.072000 68.112256 0.522065 8.003552 -47.225943
0.490000 0.073500 69.542397 0.547215 8.155055 -47.908451
0.500000 0.075000 70.973057 0.573004 8.307427 -48.583504
0.510000 0.076500 72.404240 0.599437 8.460650 -49.251189
0.520000 0.078000 73.835947 0.626520 8.614707 -49.911583
0.530000 0.079500 75.268182 0.654258 8.769580 -50.564755
0.540000 0.081000 76.700946 0.682660 8.925256 -51.210766
0.550000 0.082500 78.134242 0.711733 9.081721 -51.849670
0.560000 0.084000 79.568073 0.741485 9.238964 -52.481514
0.570000 0.085500 81.002441 0.771926 9.396975 -53.106337
0.580000 0.087000 82.437350 0.803065 9.555746 -53.724172
0.590000 0.088500 83.872801 0.834913 9.715270 -54.335049
0.600000 0.090000 85.308799 0.867483 9.875543 -54.938988
0.610000 0.091500 86.745345 0.900785 10.036559 -55.536007
0.620000 0.093000 88.182444 0.934834 10.198318 -56.126118
0.630000 0.094500 89.620097 0.969642 10.360816 -56.709329
0.640000 0.096000 91.058309 1.005225 10.524056 -57.285643
0.650000 0.097500 92.497084 1.041598 10.688039 -57.855060
0.660000 0.099000 93.936424 1.078776 10.852767 -58.417574
0.670000 0.100500 95.376334 1.116777 11.018244 -58.973179
0.680000 0.102000 96.816817 1.155618 11.184477 -59.521862
0.690000 0.103500 98.257877 1.195318 11.351470 -60.063611
0.700000 0.105000 99.699519 1.235895 11.519232 -60.598408
0.710000 0.106500 101.141748 1.277370 11.687771 -61.126234
0.720000 0.108000 102.584566 1.319763 11.857097 -61.647068
0.730000 0.109500 104.027981 1.363094 12.027220 -62.160884
0.740000 0.111000 105.471995 1.407386 12.198151 -62.667659
0.750000 0.112500 106.916614 1.452662 12.369904 -63.167363
0.760000 0.114000 108.361844 1.498944 12.542491 -63.659967
0.770000 0.115500 109.807689 1.546257 12.715925 -64.145441
0.780000 0.117000 111.254156 1.594625 12.890223 -64.623753
0.790000 0.118500 112.701250 1.644074 13.065399 -65.094869
0.800000 0.120000 114.148976 1.694629 13.241470 -65.558754
0.810000 0.121500 115.597342 1.746317 13.418453 -66.015374
0.820000 0.123000 117.046353 1.799164 13.596364 -66.464691
0.830000 0.124500 118.496015 1.853199 13.775224 -66.906669
0.840000 0.126000 119.946336 1.908450 13.955049 -67.341270
0.850000 0.127500 121.397322 1.964946 14.135859 -67.768457
0.860000 0.129000 122.848980 2.022716 14.317675 -68.188189
0.870000 0.130500 124.301317 2.081790 14.500517 -68.600428
0.880000 0.132000 125.754341 2.142198 14.684404 -69.005135
0.890000 0.133500 127.208059 2.203972 14.869360 -69.402271
0.900000 0.135000 128.662480 2.267144 15.055404 -69.791794
0.910000 0.136500 130.117609 2.331744 15.242559 -70.173667
0.920000 0.138000 131.573457 2.397807 15.430848 -70.547849
0.930000 0.139500 133.030031 2.465364 15.620293 -70.914300
0.940000 0.141000 134.487339 2.534450 15.810917 -71.272980
0.950000 0.142500 135.945391 2.605098 16.002744 -71.623851
0.960000 0.144000 137.404195 2.677342 16.195797 -71.966872
0.970000 0.145500 138.863759 2.751218 16.390099 -72.302005
0.980000 0.147000 140.324094 2.826760 16.585675 -72.629211
0.990000 0.148500 141.785209 2.904005 16.782549 -72.948451
1.000000 0.150000 143.247112 2.982988 16.980746 -73.259687
1.010000 0.151500 144.709814 3.063746 17.180289 -73.562880
1.020000 0.153000 146.173324 3.146315 17.381204 -73.857995
1.030000 0.154500 147.637653 3.230733 17.583516 -74.144992
1.040000 0.156000 149.102811 3.317037 17.787249 -74.423836
1.050000 0.157500 150.568808 3.405264 17.992429 -74.694491
1.060000 0.159000 152.035654 3.495454 18.199081 -74.956920
1.070000 0.160500 153.503360 3.587643 18.407230 -75.211087
1.080000 0.162000 154.971938 3.681872 18.616901 -75.456959
1.090000 0.163500 156.441398 3.778179 18.828120 -75.694500
1.100000 0.165000 157.911750 3.876603 19.040912 -75.923676
1.110000 0.166500 159.383008 3.977184 19.255302 -76.144454
1.120000 0.168000 160.855181 4.079961 19.471317 -76.356800
1.130000 0.169500 162.328282 4.184976 19.688980 -76.560682
1.140000 0.171000 163.802322 4.292267 19.908318 -76.756067
1.150000 0.172500 165.277314 4.401876 20.129357 -76.942924
1.160000 0.174000 166.753269 4.513843 20.352120 -77.121222
1.170000 0.175500 168.230199 4.628209 20.576634 -77.290928
1.180000 0.177000 169.708118 4.745015 20.802925 -77.452014
1.190000 0.178500 171.187036 4.864304 21.031016 -77.604448
1.200000 0.180000 172.666968 4.986115 21.260933 -77.748201
1.210000 0.181500 174.147925 5.110491 21.492701 -77.883244
1.220000 0.183000 175.629921 5.237473 21.726346 -78.009547
1.230000 0.184500 177.112969 5.367104 21.961891 -78.127083
1.240000 0.186000 178.597081 5.499425 22.199362 -78.235823
1.250000 0.187500 180.082272 5.634479 22.438783 -78.335739
1.260000 0.189000 181.568554 5.772309 22.680179 -78.426803
1.270000 0.190500 183.055941 5.912955 22.923574 -78.508989
1.280000 0.192000 184.544447 6.056462 23.168992 -78.582268
1.290000 0.193500 186.034085 6.202872 23.416458 -78.646616
1.300000 0.195000 187.524869 6.352227 23.665995 -78.702004
1.310000 0.196500 189.016814 6.504571 23.917628 -78.748408
1.320000 0.198000 190.509933 6.659945 24.171380 -78.785800
1.330000 0.199500 192.004241 6.818394 24.427274 -78.814155
1.340000 0.201000 193.499752 6.979959 24.685333 -78.833448
1.350000 0.202500 194.996480 7.144685 24.945582 -78.843654
1.360000 0.204000 196.494441 7.312614 25.208043 -78.844746
1.370000 0.205500 197.993648 7.483789 25.472739 -78.836701
1.380000 0.207000 199.494116 7.658253 25.739692 -78.819492
1.390000 0.208500 200.995861 7.836050 26.008926 -78.793096
0.010000 0.001500 1.408662 0.000896 1.108168 -1.504833
0.020000 0.003000 2.818770 0.002394 1.589991 -2.968413
0.030000 0.004500 4.229730 0.004185 1.939906 -4.394255
0.040000 0.006000 5.641332 0.006201 2.222035 -5.784697
0.050000 0.007500 7.053469 0.008435 2.462575 -7.141710
0.060000 0.009000 8.466078 0.010903 2.675326 -8.467051
0.070000 0.010500 9.879120 0.013632 2.868575 -9.762332
0.080000 0.012000 11.292573 0.016650 3.047723 -11.029043
0.090000 0.013500 12.706423 0.019990 3.216487 -12.268583
0.100000 0.015000 14.120663 0.023680 3.377521 -13.482261
0.110000 0.016500 15.535291 0.027750 3.532781 -14.671313
0.120000 0.018000 16.950307 0.032226 3.683733 -15.836905
0.130000 0.019500 18.365714 0.037131 3.831496 -16.980138
0.140000 0.021000 19.781516 0.042487 3.976934 -18.102055
0.150000 0.022500 21.197716 0.048310 4.120717 -19.203641
0.160000 0.024000 22.614321 0.054617 4.263370 -20.285827
0.170000 0.025500 24.031335 0.061421 4.405302 -21.349495
0.180000 0.027000 25.448765 0.068731 4.546835 -22.395477
0.190000 0.028500 26.866614 0.076556 4.688218 -23.424559
0.200000 0.030000 28.284889 0.084901 4.829645 -24.437483
0.210000 0.031500 29.703595 0.093771 4.971264 -25.434949
0.220000 0.033000 31.122735 0.103168 5.113188 -26.417615
0.230000 0.034500 32.542315 0.113092 5.255497 -27.386101
0.240000 0.036000 33.962337 0.123543 5.398250 -28.340990
0.250000 0.037500 35.382806 0.134519 5.541486 -29.282826
0.260000 0.039000 36.803724 0.146016 5.685229 -30.212123
0.270000 0.040500 38.225094 0.158031 5.829488 -31.129359
0.280000 0.042000 39.646919 0.170560 5.974265 -32.034982
0.290000 0.043500 41.069201 0.183597 6.119552 -32.929407
0.300000 0.045000 42.491940 0.197137 6.265337 -33.813025
0.310000 0.046500 43.915139 0.211174 6.411600 -34.686194
0.320000 0.048000 45.338799 0.225702 6.558321 -35.549250
0.330000 0.049500 46.762921 0.240717 6.705475 -36.402501
0.340000 0.051000 48.187505 0.256211 6.853037 -37.246234
0.350000 0.052500 49.612551 0.272179 7.000980 -38.080710
0.360000 0.054000 51.038061 0.288617 7.149278 -38.906171
0.370000 0.055500 52.464034 0.305519 7.297903 -39.722838
0.380000 0.057000 53.890469 0.322882 7.446829 -40.530912
0.390000 0.058500 55.317368 0.340701 7.596031 -41.330575
0.400000 0.060000 56.744729 0.358974 7.745485 -42.121993
0.410000 0.061500 58.172553 0.377698 7.895169 -42.905316
0.420000 0.063000 59.600839 0.396871 8.045061 -43.680678
0.430000 0.064500 61.029587 0.416493 8.195141 -44.448196
0.440000 0.066000 62.458796 0.436563 8.345392 -45.207977
0.450000 0.067500 63.888466 0.457082 8.495799 -45.960113
0.460000 0.069000 65.318598 0.478052 8.646348 -46.704685
0.470000 0.070500 66.749190 0.499476 8.797026 -47.441761
0.480000 0.072000 68.180243 0.521356 8.947824 -48.171400
0.490000 0.073500 69.611757 0.543698 9.098734 -48.893651
0.500000 0.075000 71.043731 0.566506 9.249751 -49.608551
0.510000 0.076500 72.476167 0.589787 9.400870 -50.316133
0.520000 0.078000 73.909063 0.613549 9.552089 -51.016418
0.530000 0.079500 75.342421 0.637799 9.703409 -51.709421
0.540000 0.081000 76.776241 0.662547 9.854830 -52.395150
0.550000 0.082500 78.210525 0.687803 10.006358 -53.073607
0.560000 0.084000 79.645272 0.713579 10.157997 -53.744787
0.570000 0.085500 81.080484 0.739887 10.309753 -54.408680
0.580000 0.087000 82.516162 0.766740 10.461637 -55.065272
0.590000 0.088500 83.952309 0.794151 10.613657 -55.714542
0.600000 0.090000 85.388924 0.822137 10.765826 -56.356467
0.610000 0.091500 86.826011 0.850713 10.918157 -56.991019
0.620000 0.093000 88.263572 0.879896 11.070664 -57.618168
0.630000 0.094500 89.701608 0.909704 11.223364 -58.237878
0.640000 0.096000 91.140122 0.940156 11.376273 -58.850113
0.650000 0.097500 92.579118 0.971272 11.529410 -59.454832
0.660000 0.099000 94.018597 1.003071 11.682795 -60.051995
0.670000 0.100500 95.458563 1.035576 11.836449 -60.641557
0.680000 0.102000 96.899020 1.068808 11.990392 -61.223473
0.690000 0.103500 98.339971 1.102791 12.144648 -61.797695
0.700000 0.105000 99.781420 1.137549 12.299240 -62.364175
0.710000 0.106500 101.223372 1.173105 12.454193 -62.922864
0.720000 0.108000 102.665830 1.209486 12.609533 -63.473711
0.730000 0.109500 104.108799 1.246718 12.765284 -64.016666
0.740000 0.111000 105.552284 1.284827 12.921474 -64.551677
0.750000 0.112500 106.996290 1.323840 13.078131 -65.078692
0.760000 0.114000 108.440822 1.363787 13.235283 -65.597660
0.770000 0.115500 109.885887 1.404696 13.392958 -66.108530
0.780000 0.117000 111.331489 1.446597 13.551186 -66.611249
0.790000 0.118500 112.777635 1.489520 13.709996 -67.105766
0.800000 0.120000 114.224330 1.533495 13.869418 -67.592030
0.810000 0.121500 115.671582 1.578554 14.029484 -68.069990
0.820000 0.123000 117.119398 1.624729 14.190224 -68.539598
0.830000 0.124500 118.567783 1.672052 14.351670 -69.000804
0.840000 0.126000 120.016745 1.720557 14.513853 -69.453558
0.850000 0.127500 121.466293 1.770276 14.676805 -69.897816
0.860000 0.129000 122.916432 1.821245 14.840558 -70.333528
0.870000 0.130500 124.367171 1.873497 15.005145 -70.760651
0.880000 0.132000 125.818519 1.927067 15.170599 -71.179140
0.890000 0.133500 127.270483 1.981992 15.336951 -71.588952
0.900000 0.135000 128.723072 2.038305 15.504236 -71.990045
0.910000 0.136500 130.176294 2.096045 15.672486 -72.382378
0.920000 0.138000 131.630159 2.155246 15.841734 -72.765912
0.930000 0.139500 133.084676 2.215947 16.012013 -73.140608
0.940000 0.141000 134.539853 2.278184 16.183356 -73.506431
0.950000 0.142500 135.995701 2.341996 16.355797 -73.863345
0.960000 0.144000 137.452229 2.407419 16.529368 -74.211316
0.970000 0.145500 138.909447 2.474492 16.704104 -74.550311
0.980000 0.147000 140.367365 2.543254 16.880035 -74.880300
0.990000 0.148500 141.825994 2.613743 17.057197 -75.201253
1.000000 0.150000 143.285343 2.685998 17.235621 -75.513142
1.010000 0.151500 144.745424 2.760059 17.415341 -75.815940
1.020000 0.153000 146.206248 2.835964 17.596389 -76.109621
1.030000 0.154500 147.667824 2.913754 17.778797 -76.394163
1.040000 0.156000 149.130165 2.993467 17.962599 -76.669542
1.050000 0.157500 150.593282 3.075145 18.147825 -76.935737
1.060000 0.159000 152.057187 3.158826 18.334509 -77.192729
1.070000 0.160500 153.521890 3.244552 18.522682 -77.440500
1.080000 0.162000 154.987405 3.332362 18.712375 -77.679033
1.090000 0.163500 156.453742 3.422297 18.903621 -77.908311
1.100000 0.165000 157.920914 3.514397 19.096449 -78.128320
1.110000 0.166500 159.388934 3.608703 19.290892 -78.339048
1.120000 0.168000 160.857813 3.705256 19.486980 -78.540482
1.130000 0.169500 162.327564 3.804097 19.684743 -78.732612
1.140000 0.171000 163.798200 3.905265 19.884212 -78.915428
1.150000 0.172500 165.269734 4.008803 20.085417 -79.088920
1.160000 0.174000 166.742179 4.114751 20.288386 -79.253082
1.170000 0.175500 168.215548 4.223149 20.493150 -79.407908
1.180000 0.177000 169.689854 4.334039 20.699738 -79.553390
1.190000 0.178500 171.165110 4.447462 20.908179 -79.689526
1.200000 0.180000 172.641330 4.563458 21.118500 -79.816310
1.210000 0.181500 174.118528 4.682069 21.330730 -79.933740
1.220000 0.183000 175.596716 4.803335 21.544898 -80.041813
1.230000 0.184500 177.075910 4.927297 21.761030 -80.140529
1.240000 0.186000 178.556123 5.053996 21.979154 -80.229885
1.250000 0.187500 180.037368 5.183473 22.199298 -80.309882
1.260000 0.189000 181.519661 5.315768 22.421486 -80.380520
1.270000 0.190500 183.003015 5.450923 22.645747 -80.441799
1.280000 0.192000 184.487444 5.588977 22.872105 -80.493722
1.290000 0.193500 185.972964 5.729972 23.100587 -80.536289
1.300000 0.195000 187.459588 5.873947 23.331219 -80.569503
1.310000 0.196500 188.947331 6.020944 23.564024 -80.593366
1.320000 0.198000 190.436207 6.171002 23.799027 -80.607880
1.330000 0.199500 191.926233 6.324162 24.036254 -80.613049
1.340000 0.201000 193.417421 6.480463 24.275728 -80.608876
1.350000 0.202500 194.909788 6.639948 24.517472 -80.595363
1.360000 0.204000 196.403348 6.802654 24.761511 -80.572514
1.370000 0.205500 197.898117 6.968622 25.007867 -80.540333
1.380000 0.207000 199.394109 7.137891 25.256564 -80.498823
1.390000 0.208500 200.891339 7.310502 25.507622 -80.447987
0.010000 0.001500 1.409167 0.001402 1.444826 -1.564984
0.020000 0.003000 2.820795 0.004425 2.264989 -3.085946
0.030000 0.004500 4.234288 0.008738 2.952948 -4.570028
0.040000 0.006000 5.649427 0.014230 3.571150 -6.022808
0.050000 0.007500 7.066082 0.020821 4.144242 -7.449223
0.060000 0.009000 8.484161 0.028434 4.684575 -8.853731
0.070000 0.010500 9.903591 0.036983 5.199098 -10.240338
0.080000 0.012000 11.324304 0.046369 5.691975 -11.612621
0.090000 0.013500 12.746238 0.056486 6.165798 -12.973727
0.100000 0.015000 14.169333 0.067215 6.622212 -14.326383
0.110000 0.016500 15.593528 0.078434 7.062277 -15.672913
0.120000 0.018000 17.018760 0.090016 7.486682 -17.015249
0.130000 0.019500 18.444970 0.101832 7.895879 -18.354959
0.140000 0.021000 19.872094 0.113755 8.290173 -19.693271
0.150000 0.022500 21.300070 0.125661 8.669783 -21.031098
0.160000 0.024000 22.728837 0.137430 9.034879 -22.369073
0.170000 0.025500 24.158333 0.148949 9.385610 -23.707571
0.180000 0.027000 25.588497 0.160112 9.722120 -25.046744
0.190000 0.028500 27.019270 0.170822 10.044561 -26.386548
0.200000 0.030000 28.450593 0.180989 10.353101 -27.726764
0.210000 0.031500 29.882410 0.190534 10.647924 -29.067027
0.220000 0.033000 31.314665 0.199385 10.929240 -30.406847
0.230000 0.034500 32.747306 0.207482 11.197275 -31.745627
0.240000 0.036000 34.180282 0.214772 11.452280 -33.082684
0.250000 0.037500 35.613545 0.221212 11.694525 -34.417261
0.260000 0.039000 37.047048 0.226770 11.924299 -35.748542
0.270000 0.040500 38.480747 0.231418 12.141907 -37.075668
0.280000 0.042000 39.914602 0.235142 12.347670 -38.397741
0.290000 0.043500 41.348574 0.237932 12.541922 -39.713841
0.300000 0.045000 42.782625 0.239788 12.725008 -41.023026
0.310000 0.046500 44.216724 0.240717 12.897283 -42.324346
0.320000 0.048000 45.650837 0.240733 13.059111 -43.616844
0.330000 0.049500 47.084938 0.239856 13.210862 -44.899567
0.340000 0.051000 48.518998 0.238116 13.352909 -46.171565
0.350000 0.052500 49.952996 0.235546 13.485632 -47.431899
0.360000 0.054000 51.386908 0.232185 13.609412 -48.679644
0.370000 0.055500 52.820717 0.228080 13.724633 -49.913891
0.380000 0.057000 54.254406 0.223282 13.831678 -51.133753
0.390000 0.058500 55.687959 0.217848 13.930931 -52.338366
0.400000 0.060000 57.121366 0.211839 14.022775 -53.526893
0.410000 0.061500 58.554617 0.205320 14.107590 -54.698524
0.420000 0.063000 59.987703 0.198363 14.185756 -55.852483
0.430000 0.064500 61.420618 0.191042 14.257649 -56.988027
0.440000 0.066000 62.853360 0.183434 14.323642 -58.104447
0.450000 0.067500 64.285927 0.175622 14.384103 -59.201077
0.460000 0.069000 65.718319 0.167691 14.439399 -60.277288
0.470000 0.070500 67.150537 0.159728 14.489888 -61.332493
0.480000 0.072000 68.582587 0.151824 14.535927 -62.366152
0.490000 0.073500 70.014473 0.144071 14.577865 -63.377769
0.500000 0.075000 71.446203 0.136564 14.616047 -64.366896
0.510000 0.076500 72.877787 0.129400 14.650811 -65.333134
0.520000 0.078000 74.309234 0.122675 14.682490 -66.276132
0.530000 0.079500 75.740557 0.116489 14.711409 -67.195593
0.540000 0.081000 77.171769 0.110941 14.737888 -68.091269
0.550000 0.082500 78.602885 0.106130 14.762240 -68.962963
0.560000 0.084000 80.033921 0.102157 14.784768 -69.810531
0.570000 0.085500 81.464893 0.099119 14.805772 -70.633881
0.580000 0.087000 82.895822 0.097117 14.825540 -71.432969
0.590000 0.088500 84.326726 0.096248 14.844357 -72.207803
0.600000 0.090000 85.757625 0.096608 14.862497 -72.958438
0.610000 0.091500 87.188541 0.098294 14.880226 -73.684978
0.620000 0.093000 88.619496 0.101399 14.897803 -74.387570
0.630000 0.094500 90.050513 0.106016 14.915479 -75.066405
0.640000 0.096000 91.481616 0.112233 14.933497 -75.721714
0.650000 0.097500 92.912829 0.120140 14.952090 -76.353766
0.660000 0.099000 94.344177 0.129822 14.971485 -76.962865
0.670000 0.100500 95.775686 0.141362 14.991899 -77.549347
0.680000 0.102000 97.207381 0.154842 15.013541 -78.113578
0.690000 0.103500 98.639289 0.170339 15.036613 -78.655949
0.700000 0.105000 100.071437 0.187930 15.061308 -79.176874
0.710000 0.106500 101.503852 0.207688 15.087811 -79.676784
0.720000 0.108000 102.936560 0.229685 15.116299 -80.156129
0.730000 0.109500 104.369590 0.253989 15.146941 -80.615370
0.740000 0.111000 105.802969 0.280667 15.179900 -81.054979
0.750000 0.112500 107.236725 0.309784 15.215330 -81.475432
0.760000 0.114000 108.670885 0.341400 15.253378 -81.877212
0.770000 0.115500 110.105478 0.375577 15.294185 -82.260799
0.780000 0.117000 111.540532 0.412373 15.337883 -82.626675
0.790000 0.118500 112.976075 0.451845 15.384599 -82.975315
0.800000 0.120000 114.412135 0.494048 15.434454 -83.307188
0.810000 0.121500 115.848739 0.539036 15.487563 -83.622757
0.820000 0.123000 117.285916 0.586861 15.544033 -83.922472
0.830000 0.124500 118.723694 0.637576 15.603968 -84.206770
0.840000 0.126000 120.162101 0.691232 15.667465 -84.476078
0.850000 0.127500 121.601164 0.747877 15.734616 -84.730805
0.860000 0.129000 123.040911 0.807563 15.805510 -84.971345
0.870000 0.130500 124.481370 0.870339 15.880229 -85.198075
0.880000 0.132000 125.922568 0.936253 15.958852 -85.411355
0.890000 0.133500 127.364534 1.005355 16.041453 -85.611523
0.900000 0.135000 128.807294 1.077694 16.128105 -85.798903
0.910000 0.136500 130.250876 1.153319 16.218874 -85.973796
0.920000 0.138000 131.695308 1.232281 16.313823 -86.136483
0.930000 0.139500 133.140616 1.314629 16.413014 -86.287227
0.940000 0.141000 134.586827 1.400414 16.516506 -86.426269
0.950000 0.142500 136.033970 1.489688 16.624352 -86.553832
0.960000 0.144000 137.482071 1.582504 16.736606 -86.670117
0.970000 0.145500 138.931158 1.678915 16.853319 -86.775305
0.980000 0.147000 140.381257 1.778975 16.974538 -86.869558
0.990000 0.148500 141.832396 1.882740 17.100311 -86.953018
1.000000 0.150000 143.284602 1.990266 17.230682 -87.025809
1.010000 0.151500 144.737903 2.101613 17.365694 -87.088034
1.020000 0.153000 146.192325 2.216838 17.505389 -87.139778
1.030000 0.154500 147.647895 2.336003 17.649808 -87.181108
1.040000 0.156000 149.104642 2.459170 17.798989 -87.212073
1.050000 0.157500 150.562593 2.586401 17.952972 -87.232705
1.060000 0.159000 152.021775 2.717763 18.111794 -87.243018
1.070000 0.160500 153.482216 2.853322 18.275491 -87.243009
1.080000 0.162000 154.943944 2.993145 18.444100 -87.232661
1.090000 0.163500 156.406987 3.137303 18.617655 -87.211939
1.100000 0.165000 157.871372 3.285867 18.796192 -87.180793
1.110000 0.166500 159.337128 3.438908 18.979745 -87.139160
1.120000 0.168000 160.804283 3.596502 19.168349 -87.086961
1.130000 0.169500 162.272865 3.758725 19.362038 -87.024103
1.140000 0.171000 163.742904 3.925653 19.560845 -86.950481
1.150000 0.172500 165.214429 4.097366 19.764804 -86.865976
1.160000 0.174000 166.687467 4.273943 19.973949 -86.770458
1.170000 0.175500 168.162049 4.455468 20.188313 -86.663783
1.180000 0.177000 169.638204 4.642022 20.407931 -86.545799
1.190000 0.178500 171.115961 4.833691 20.632835 -86.416339
1.200000 0.180000 172.595351 5.030561 20.863060 -86.275230
1.210000 0.181500 174.076403 5.232718 21.098639 -86.122286
1.220000 0.183000 175.559148 5.440251 21.339607 -85.957314
1.230000 0.184500 177.043616 5.653250 21.585997 -85.780111
1.240000 0.186000 178.529839 5.871805 21.837845 -85.590465
1.250000 0.187500 180.017847 6.096007 22.095184 -85.388160
1.260000 0.189000 181.507671 6.325950 22.358049 -85.172969
1.270000 0.190500 182.999344 6.561726 22.626475 -84.944661
1.280000 0.192000 184.492896 6.803429 22.900498 -84.702999
1.290000 0.193500 185.988359 7.051155 23.180151 -84.447739
1.300000 0.195000 187.485767 7.304998 23.465472 -84.178634
1.310000 0.196500 188.985151 7.565053 23.756494 -83.895432
1.320000 0.198000 190.486544 7.831417 24.053255 -83.597878
1.330000 0.199500 191.989980 8.104185 24.355788 -83.285714
1.340000 0.201000 193.495490 8.383455 24.664131 -82.958679
1.350000 0.202500 195.003109 8.669321 24.978319 -82.616511
1.360000 0.204000 196.512871 8.961880 25.298387 -82.258948
1.370000 0.205500 198.024808 9.261227 25.624371 -81.885724
1.380000 0.207000 199.538956 9.567458 25.956308 -81.496576
1.390000 0.208500 201.055347 9.880668 26.294233 -81.091242
0.010000 0.001500 1.408743 0.000978 1.161880 -1.534003
0.020000 0.003000 2.819097 0.002729 1.698926 -3.024425
0.030000 0.004500 4.230473 0.004949 2.105089 -4.475529
0.040000 0.006000 5.642665 0.007574 2.444178 -5.890229
0.050000 0.007500 7.055566 0.010593 2.742120 -7.271013
0.060000 0.009000 8.469112 0.014015 3.012470 -8.620118
0.070000 0.010500 9.883265 0.017857 3.263293 -9.939601
0.080000 0.012000 11.297997 0.022136 3.499774 -11.231370
0.090000 0.013500 12.713293 0.026868 3.725432 -12.497208
0.100000 0.015000 14.129141 0.032064 3.942732 -13.738779
0.110000 0.016500 15.545532 0.037733 4.153452 -14.957643
0.120000 0.018000 16.962460 0.043879 4.358892 -16.155255
0.130000 0.019500 18.379920 0.050503 4.560016 -17.332977
0.140000 0.021000 19.797908 0.057600 4.757542 -18.492074
0.150000 0.022500 21.216420 0.065164 4.952008 -19.633727
0.160000 0.024000 22.635452 0.073184 5.143813 -20.759027
0.170000 0.025500 24.054998 0.081646 5.333257 -21.868985
0.180000 0.027000 25.475055 0.090535 5.520558 -22.964532
0.190000 0.028500 26.895617 0.099834 5.705875 -24.046524
0.200000 0.030000 28.316680 0.109523 5.889321 -25.115743
0.210000 0.031500 29.738236 0.119583 6.070974 -26.172902
0.220000 0.033000 31.160279 0.129991 6.250884 -27.218648
0.230000 0.034500 32.582803 0.140726 6.429082 -28.253565
0.240000 0.036000 34.005801 0.151768 6.605585 -29.278177
0.250000 0.037500 35.429265 0.163094 6.780398 -30.292953
0.260000 0.039000 36.853187 0.174685 6.953518 -31.298305
0.270000 0.040500 38.277560 0.186519 7.124941 -32.294600
0.280000 0.042000 39.702376 0.198579 7.294656 -33.282156
0.290000 0.043500 41.127626 0.210845 7.462656 -34.261245
0.300000 0.045000 42.553302 0.223304 7.628931 -35.232103
0.310000 0.046500 43.979397 0.235938 7.793474 -36.194923
0.320000 0.048000 45.405901 0.248736 7.956281 -37.149867
0.330000 0.049500 46.832809 0.261686 8.117349 -38.097063
0.340000 0.051000 48.260111 0.274779 8.276681 -39.036608
0.350000 0.052500 49.687800 0.288007 8.434282 -39.968572
0.360000 0.054000 51.115869 0.301365 8.590162 -40.893002
0.370000 0.055500 52.544311 0.314850 8.744334 -41.809921
0.380000 0.057000 53.973119 0.328461 8.896816 -42.719328
0.390000 0.058500 55.402286 0.342199 9.047630 -43.621209
0.400000 0.060000 56.831808 0.356066 9.196802 -44.515528
0.410000 0.061500 58.261678 0.370069 9.344362 -45.402236
0.420000 0.063000 59.691892 0.384214 9.490345 -46.281270
0.430000 0.064500 61.122444 0.398511 9.634787 -47.152555
0.440000 0.066000 62.553330 0.412971 9.777729 -48.016005
0.450000 0.067500 63.984547 0.427610 9.919218 -48.871526
0.460000 0.069000 65.416092 0.442441 10.059299 -49.719015
0.470000 0.070500 66.847961 0.457483 10.198026 -50.558361
0.480000 0.072000 68.280152 0.472756 10.335451 -51.389450
0.490000 0.073500 69.712665 0.488281 10.471630 -52.212160
0.500000 0.075000 71.145497 0.504081 10.606625 -53.026367
0.510000 0.076500 72.578648 0.520183 10.740495 -53.831945
0.520000 0.078000 74.012118 0.536612 10.873304 -54.628764
0.530000 0.079500 75.445907 0.553398 11.005118 -55.416693
0.540000 0.081000 76.880016 0.570572 11.136005 -56.195601
0.550000 0.082500 78.314448 0.588165 11.266034 -56.965356
0.560000 0.084000 79.749203 0.606212 11.395276 -57.725827
0.570000 0.085500 81.184285 0.624746 11.523802 -58.476885
0.580000 0.087000 82.619697 0.643805 11.651685 -59.218400
0.590000 0.088500 84.055442 0.663428 11.779001 -59.950247
0.600000 0.090000 85.491524 0.683652 11.905824 -60.672301
0.610000 0.091500 86.927949 0.704520 12.032231 -61.384440
0.620000 0.093000 88.364722 0.726072 12.158298 -62.086547
0.630000 0.094500 89.801848 0.748352 12.284103 -62.778507
0.640000 0.096000 91.239333 0.771405 12.409723 -63.460207
0.650000 0.097500 92.677186 0.795274 12.535237 -64.131542
0.660000 0.099000 94.115412 0.820008 12.660724 -64.792406
0.670000 0.100500 95.554019 0.845653 12.786261 -65.442701
0.680000 0.102000 96.993017 0.872256 12.911927 -66.082333
0.690000 0.103500 98.432413 0.899869 13.037803 -66.711210
0.700000 0.105000 99.872216 0.928540 13.163965 -67.329247
0.710000 0.106500 101.312437 0.958320 13.290493 -67.936363
0.720000 0.108000 102.753086 0.989260 13.417464 -68.532482
0.730000 0.109500 104.194173 1.021414 13.544958 -69.117531
0.740000 0.111000 105.635709 1.054833 13.673051 -69.691443
0.750000 0.112500 107.077705 1.089571 13.801822 -70.254156
0.760000 0.114000 108.520173 1.125683 13.931346 -70.805613
0.770000 0.115500 109.963126 1.163223 14.061700 -71.345759
0.780000 0.117000 111.406576 1.202245 14.192960 -71.874546
0.790000 0.118500 112.850536 1.242806 14.325202 -72.391930
0.800000 0.120000 114.295020 1.284962 14.458499 -72.897869
0.810000 0.121500 115.740041 1.328769 14.592927 -73.392329
0.820000 0.123000 117.185613 1.374284 14.728557 -73.875276
0.830000 0.124500 118.631750 1.421564 14.865464 -74.346683
0.840000 0.126000 120.078468 1.470667 15.003718 -74.806523
0.850000 0.127500 121.525782 1.521651 15.143391 -75.254777
0.860000 0.129000 122.973707 1.574573 15.284554 -75.691425
0.870000 0.130500 124.422259 1.629493 15.427275 -76.116452
0.880000 0.132000 125.871454 1.686470 15.571623 -76.529847
0.890000 0.133500 127.321309 1.745561 15.717667 -76.931598
0.900000 0.135000 128.771839 1.806827 15.865474 -77.321698
0.910000 0.136500 130.223062 1.870327 16.015109 -77.700142
0.920000 0.138000 131.674996 1.936121 16.166639 -78.066925
0.930000 0.139500 133.127658 2.004269 16.320128 -78.422047
0.940000 0.141000 134.581065 2.074831 16.475639 -78.765505
0.950000 0.142500 136.035236 2.147867 16.633236 -79.097300
0.960000 0.144000 137.490189 2.223438 16.792981 -79.417434
0.970000 0.145500 138.945943 2.301605 16.954934 -79.725907
0.980000 0.147000 140.402516 2.382429 17.119157 -80.022721
0.990000 0.148500 141.859928 2.465972 17.285709 -80.307879
1.000000 0.150000 143.318197 2.552294 17.454649 -80.581383
1.010000 0.151500 144.777344 2.641458 17.626034 -80.843233
1.020000 0.153000 146.237388 2.733526 17.799923 -81.093431
1.030000 0.154500 147.698349 2.828560 17.976370 -81.331976
1.040000 0.156000 149.160248 2.926622 18.155433 -81.558866
1.050000 0.157500 150.623104 3.027775 18.337165 -81.774100
1.060000 0.159000 152.086938 3.132083 18.521622 -81.977673
1.070000 0.160500 153.551771 3.239609 18.708856 -82.169579
1.080000 0.162000 155.017625 3.350416 18.898919 -82.349810
1.090000 0.163500 156.484520 3.464568 19.091865 -82.518355
1.100000 0.165000 157.952478 3.582130 19.287744 -82.675204
1.110000 0.166500 159.421520 3.703166 19.486607 -82.820340
1.120000 0.168000 160.891669 3.827740 19.688503 -82.953746
1.130000 0.169500 162.362945 3.955920 19.893483 -83.075403
1.140000 0.171000 163.835373 4.087769 20.101595 -83.185286
1.150000 0.172500 165.308973 4.223354 20.312887 -83.283370
1.160000 0.174000 166.783769 4.362741 20.527406 -83.369626
1.170000 0.175500 168.259782 4.505996 20.745199 -83.444020
1.180000 0.177000 169.737037 4.653187 20.966313 -83.506518
1.190000 0.178500 171.215557 4.804382 21.190794 -83.557081
1.200000 0.180000 172.695364 4.959647 21.418686 -83.595665
1.210000 0.181500 174.176481 5.119050 21.650035 -83.622225
1.220000 0.183000 175.658934 5.282661 21.884885 -83.636711
1.230000 0.184500 177.142745 5.450548 22.123279 -83.639071
1.240000 0.186000 178.627939 5.622780 22.365261 -83.629248
1.250000 0.187500 180.114539 5.799426 22.610874 -83.607182
1.260000 0.189000 181.602570 5.980557 22.860160 -83.572810
1.270000 0.190500 183.092057 6.166241 23.113160 -83.526064
1.280000 0.192000 184.583024 6.356550 23.369917 -83.466876
1.290000 0.193500 186.075496 6.551555 23.630471 -83.395171
1.300000 0.195000 187.569498 6.751325 23.894863 -83.310872
1.310000 0.196500 189.065056 6.955932 24.163133 -83.213900
1.320000 0.198000 190.562194 7.165448 24.435321 -83.104171
1.330000 0.199500 192.060938 7.379944 24.711467 -82.981600
1.340000 0.201000 193.561313 7.599491 24.991608 -82.846097
1.350000 0.202500 195.063346 7.824161 25.275784 -82.697572
1.360000 0.204000 196.567063 8.054027 25.564033 -82.535930
1.370000 0.205500 198.072489 8.289159 25.856393 -82.361074
1.380000 0.207000 199.579650 8.529631 26.152900 -82.172906
1.390000 0.208500 201.088574 8.775513 26.453592 -81.971325
0.010000 0.001500 1.408676 0.000910 1.117494 -1.508587
0.020000 0.003000 2.818827 0.002452 1.608872 -2.975658
0.030000 0.004500 4.229858 0.004316 1.968490 -4.404840
0.040000 0.006000 5.641563 0.006437 2.260422 -5.798557
0.050000 0.007500 7.053831 0.008805 2.510822 -7.158851
0.060000 0.009000 8.466601 0.011437 2.733453 -8.487550
0.070000 0.010500 9.879834 0.014356 2.936569 -9.786325
0.080000 0.012000 11.293506 0.017590 3.125540 -11.056730
0.090000 0.013500 12.707605 0.021168 3.304051 -12.300218
0.100000 0.015000 14.122121 0.025117 3.474728 -13.518152
0.110000 0.016500 15.537052 0.029463 3.639501 -14.711817
0.120000 0.018000 16.952397 0.034228 3.799809 -15.882423
0.130000 0.019500 18.368157 0.039432 3.956747 -17.031113
0.140000 0.021000 19.784334 0.045092 4.111156 -18.158965
0.150000 0.022500 21.200933 0.051222 4.263686 -19.266997
0.160000 0.024000 22.617956 0.057832 4.414840 -20.356170
0.170000 0.025500 24.035408 0.064932 4.565010 -21.427389
0.180000 0.027000 25.453291 0.072527 4.714500 -22.481506
0.190000 0.028500 26.871611 0.080621 4.863543 -23.519323
0.200000 0.030000 28.290370 0.089215 5.012320 -24.541595
0.210000 0.031500 29.709570 0.098308 5.160964 -25.549029
0.220000 0.033000 31.129216 0.107900 5.309577 -26.542288
0.230000 0.034500 32.549309 0.117986 5.458229 -27.521993
0.240000 0.036000 33.969851 0.128561 5.606971 -28.488721
0.250000 0.037500 35.390844 0.139621 5.755833 -29.443014
0.260000 0.039000 36.812288 0.151157 5.904832 -30.385375
0.270000 0.040500 38.234186 0.163164 6.053974 -31.316269
0.280000 0.042000 39.656537 0.175633 6.203255 -32.236130
0.290000 0.043500 41.079341 0.188557 6.352666 -33.145356
0.300000 0.045000 42.502599 0.201927 6.502190 -34.044317
0.310000 0.046500 43.926309 0.215735 6.651809 -34.933351
0.320000 0.048000 45.350472 0.229974 6.801503 -35.812769
0.330000 0.049500 46.775087 0.244635 6.951247 -36.682855
0.340000 0.051000 48.200152 0.259713 7.101018 -37.543867
0.350000 0.052500 49.625667 0.275199 7.250792 -38.396040
0.360000 0.054000 51.051630 0.291089 7.400547 -39.239586
0.370000 0.055500 52.478039 0.307376 7.550259 -40.074695
0.380000 0.057000 53.904895 0.324056 7.699908 -40.901538
0.390000 0.058500 55.332194 0.341125 7.849473 -41.720266
0.400000 0.060000 56.759936 0.358580 7.998938 -42.531012
0.410000 0.061500 58.188120 0.376420 8.148285 -43.333893
0.420000 0.063000 59.616743 0.394644 8.297502 -44.129010
0.430000 0.064500 61.045804 0.413251 8.446576 -44.916449
0.440000 0.066000 62.475303 0.432242 8.595499 -45.696284
0.450000 0.067500 63.905238 0.451621 8.744262 -46.468573
0.460000 0.069000 65.335607 0.471390 8.892861 -47.233365
0.470000 0.070500 66.766411 0.491553 9.041293 -47.990696
0.480000 0.072000 68.197648 0.512118 9.189558 -48.740593
0.490000 0.073500 69.629318 0.533089 9.337659 -49.483074
0.500000 0.075000 71.061420 0.554476 9.485597 -50.218145
0.510000 0.076500 72.493954 0.576287 9.633381 -50.945809
0.520000 0.078000 73.926919 0.598532 9.781019 -51.666056
0.530000 0.079500 75.360317 0.621224 9.928520 -52.378874
0.540000 0.081000 76.794148 0.644374 10.075896 -53.084241
0.550000 0.082500 78.228411 0.667996 10.223163 -53.782133
0.560000 0.084000 79.663108 0.692106 10.370336 -54.472517
0.570000 0.085500 81.098240 0.716718 10.517432 -55.155357
0.580000 0.087000 82.533809 0.741851 10.664471 -55.830615
0.590000 0.088500 83.969815 0.767521 10.811474 -56.498244
0.600000 0.090000 85.406262 0.793749 10.958464 -57.158200
0.610000 0.091500 86.843150 0.820554 11.105463 -57.810431
0.620000 0.093000 88.280482 0.847958 11.252499 -58.454885
0.630000 0.094500 89.718262 0.875983 11.399596 -59.091506
0.640000 0.096000 91.156491 0.904652 11.546783 -59.720238
0.650000 0.097500 92.595174 0.933989 11.694089 -60.341022
0.660000 0.099000 94.034313 0.964019 11.841543 -60.953799
0.670000 0.100500 95.473912 0.994769 11.989177 -61.558507
0.680000 0.102000 96.913976 1.026266 12.137023 -62.155085
0.690000 0.103500 98.354509 1.058536 12.285112 -62.743471
0.700000 0.105000 99.795515 1.091610 12.433480 -63.323602
0.710000 0.106500 101.237000 1.125515 12.582161 -63.895415
0.720000 0.108000 102.678968 1.160283 12.731188 -64.458848
0.730000 0.109500 104.121426 1.195945 12.880599 -65.013839
0.740000 0.111000 105.564378 1.232532 13.030430 -65.560325
0.750000 0.112500 107.007831 1.270077 13.180717 -66.098245
0.760000 0.114000 108.451791 1.308613 13.331498 -66.627539
0.770000 0.115500 109.896265 1.348174 13.482810 -67.148147
0.780000 0.117000 111.341259 1.388794 13.634692 -67.660010
0.790000 0.118500 112.786781 1.430510 13.787183 -68.163071
0.800000 0.120000 114.232839 1.473355 13.940321 -68.657272
0.810000 0.121500 115.679439 1.517368 14.094145 -69.142560
0.820000 0.123000 117.126590 1.562584 14.248695 -69.618880
0.830000 0.124500 118.574299 1.609041 14.404010 -70.086179
0.840000 0.126000 120.022576 1.656778 14.560131 -70.544408
0.850000 0.127500 121.471430 1.705832 14.717096 -70.993516
0.860000 0.129000 122.920868 1.756243 14.874946 -71.433457
0.870000 0.130500 124.370901 1.808049 15.033720 -71.864184
0.880000 0.132000 125.821537 1.861292 15.193460 -72.285653
0.890000 0.133500 127.272786 1.916010 15.354204 -72.697823
0.900000 0.135000 128.724659 1.972245 15.515993 -73.100651
0.910000 0.136500 130.177165 2.030038 15.678867 -73.494100
0.920000 0.138000 131.630315 2.089429 15.842865 -73.878133
0.930000 0.139500 133.084120 2.150460 16.008028 -74.252714
0.940000 0.141000 134.538590 2.213174 16.174394 -74.617809
0.950000 0.142500 135.993736 2.277612 16.342004 -74.973388
0.960000 0.144000 137.449569 2.343818 16.510897 -75.319420
0.970000 0.145500 138.906102 2.411832 16.681111 -75.655877
0.980000 0.147000 140.363345 2.481700 16.852686 -75.982733
0.990000 0.148500 141.821311 2.553463 17.025661 -76.299963
1.000000 0.150000 143.280011 2.627165 17.200073 -76.607544
1.010000 0.151500 144.739458 2.702850 17.375962 -76.905456
1.020000 0.153000 146.199665 2.780561 17.553365 -77.193677
1.030000 0.154500 147.660643 2.860342 17.732320 -77.472191
1.040000 0.156000 149.122407 2.942237 17.912864 -77.740980
1.050000 0.157500 150.584968 3.026291 18.095034 -78.000029
1.060000 0.159000 152.048340 3.112547 18.278867 -78.249324
1.070000 0.160500 153.512536 3.201050 18.464400 -78.488854
1.080000 0.162000 154.977570 3.291844 18.651669 -78.718606
1.090000 0.163500 156.443456 3.384974 18.840709 -78.938571
1.100000 0.165000 157.910207 3.480484 19.031556 -79.148740
1.110000 0.166500 159.377837 3.578419 19.224245 -79.349106
1.120000 0.168000 160.846360 3.678825 19.418811 -79.539661
1.130000 0.169500 162.315791 3.781744 19.615288 -79.720400
1.140000 0.171000 163.786144 3.887223 19.813710 -79.891319
1.150000 0.172500 165.257434 3.995305 20.014111 -80.052413
1.160000 0.174000 166.729675 4.106037 20.216524 -80.203678
1.170000 0.175500 168.202882 4.219461 20.420982 -80.345114
1.180000 0.177000 169.677071 4.335625 20.627518 -80.476716
1.190000 0.178500 171.152255 4.454572 20.836163 -80.598485
1.200000 0.180000 172.628451 4.576346 21.046950 -80.710420
1.210000 0.181500 174.105674 4.700994 21.259910 -80.812518
1.220000 0.183000 175.583938 4.828559 21.475073 -80.904782
1.230000 0.184500 177.063261 4.959087 21.692470 -80.987210
1.240000 0.186000 178.543657 5.092622 21.912132 -81.059803
1.250000 0.187500 180.025141 5.229209 22.134088 -81.122561
1.260000 0.189000 181.507731 5.368892 22.358367 -81.175485
1.270000 0.190500 182.991442 5.511717 22.585000 -81.218576
1.280000 0.192000 184.476291 5.657728 22.814013 -81.251833
1.290000 0.193500 185.962292 5.806969 23.045436 -81.275258
1.300000 0.195000 187.449463 5.959485 23.279296 -81.288850
1.310000 0.196500 188.937820 6.115320 23.515621 -81.292609
1.320000 0.198000 190.427379 6.274519 23.754438 -81.286536
1.330000 0.199500 191.918157 6.437127 23.995774 -81.270629
1.340000 0.201000 193.410171 6.603187 24.239655 -81.244888
1.350000 0.202500 194.903436 6.772743 24.486106 -81.209312
1.360000 0.204000 196.397971 6.945841 24.735154 -81.163898
1.370000 0.205500 197.893792 7.122523 24.986824 -81.108645
1.380000 0.207000 199.390916 7.302835 25.241140 -81.043550
1.390000 0.208500 200.889360 7.486819 25.498128 -80.968610
0.010000 0.001500 1.409030 0.001266 1.353453 -1.570915
0.020000 0.003000 2.820249 0.003884 2.082926 -3.096389
0.030000 0.004500 4.233066 0.007537 2.681244 -4.582839
0.040000 0.006000 5.647267 0.012133 3.211223 -6.035141
0.050000 0.007500 7.062734 0.017616 3.697861 -7.457594
0.060000 0.009000 8.479385 0.023941 4.153838 -8.854091
0.070000 0.010500 9.897157 0.031054 4.586403 -10.228165
0.080000 0.012000 11.316000 0.038893 4.999988 -11.583015
0.090000 0.013500 12.735865 0.047389 5.397419 -12.921511
0.100000 0.015000 14.156708 0.056462 5.780540 -14.246202
0.110000 0.016500 15.578484 0.066028 6.150574 -15.559326
0.120000 0.018000 17.001150 0.075995 6.508338 -16.862818
0.130000 0.019500 18.424660 0.086270 6.854379 -18.158324
0.140000 0.021000 19.848970 0.096756 7.189066 -19.447219
0.150000 0.022500 21.274035 0.107360 7.512655 -20.730619
0.160000 0.024000 22.699808 0.117988 7.825326 -22.009405
0.170000 0.025500 24.126244 0.128549 8.127215 -23.284240
0.180000 0.027000 25.553298 0.138957 8.418434 -24.555590
0.190000 0.028500 26.980924 0.149132 8.699088 -25.823740
0.200000 0.030000 28.409078 0.158998 8.969279 -27.088819
0.210000 0.031500 29.837717 0.168486 9.229118 -28.350815
0.220000 0.033000 31.266798 0.177536 9.478729 -29.609591
0.230000 0.034500 32.696279 0.186092 9.718246 -30.864904
0.240000 0.036000 34.126122 0.194106 9.947822 -32.116418
0.250000 0.037500 35.556286 0.201540 10.167625 -33.363720
0.260000 0.039000 36.986736 0.208359 10.377838 -34.606327
0.270000 0.040500 38.417436 0.214539 10.578658 -35.843706
0.280000 0.042000 39.848353 0.220060 10.770300 -37.075274
0.290000 0.043500 41.279455 0.224912 10.952987 -38.300415
0.300000 0.045000 42.710713 0.229090 11.126960 -39.518483
0.310000 0.046500 44.142100 0.232596 11.292464 -40.728815
0.320000 0.048000 45.573588 0.235437 11.449760 -41.930729
0.330000 0.049500 47.005156 0.237629 11.599113 -43.123537
0.340000 0.051000 48.436781 0.239191 11.740797 -44.306548
0.350000 0.052500 49.868442 0.240150 11.875091 -45.479069
0.360000 0.054000 51.300123 0.240536 12.002280 -46.640415
0.370000 0.055500 52.731807 0.240386 12.122653 -47.789910
0.380000 0.057000 54.163481 0.239740 12.236501 -48.926887
0.390000 0.058500 55.595131 0.238645 12.344118 -50.050696
0.400000 0.060000 57.026748 0.237150 12.445799 -51.160706
0.410000 0.061500 58.458323 0.235309 12.541842 -52.256303
0.420000 0.063000 59.889850 0.233181 12.632540 -53.336897
0.430000 0.064500 61.321323 0.230827 12.718192 -54.401924
0.440000 0.066000 62.752740 0.228311 12.799090 -55.450843
0.450000 0.067500 64.184098 0.225702 12.875528 -56.483144
0.460000 0.069000 65.615398 0.223070 12.947797 -57.498343
0.470000 0.070500 67.046641 0.220489 13.016184 -58.495991
0.480000 0.072000 68.477830 0.218035 13.080977 -59.475667
0.490000 0.073500 69.908970 0.215784 13.142455 -60.436986
0.500000 0.075000 71.340067 0.213818 13.200899 -61.379596
0.510000 0.076500 72.771129 0.212216 13.256582 -62.303180
0.520000 0.078000 74.202163 0.211063 13.309776 -63.207454
0.530000 0.079500 75.633179 0.210440 13.360745 -64.092173
0.540000 0.081000 77.064190 0.210433 13.409750 -64.957127
0.550000 0.082500 78.495207 0.211127 13.457049 -65.802140
0.560000 0.084000 79.926243 0.212607 13.502892 -66.627074
0.570000 0.085500 81.357313 0.214960 13.547524 -67.431825
0.580000 0.087000 82.788433 0.218271 13.591187 -68.216325
0.590000 0.088500 84.219619 0.222626 13.634114 -68.980540
0.600000 0.090000 85.650888 0.228109 13.676535 -69.724470
0.610000 0.091500 87.082259 0.234805 13.718672 -70.448146
0.620000 0.093000 88.513749 0.242799 13.760743 -71.151632
0.630000 0.094500 89.945380 0.252173 13.802959 -71.835020
0.640000 0.096000 91.377170 0.263010 13.845525 -72.498432
0.650000 0.097500 92.809142 0.275389 13.888640 -73.142016
0.660000 0.099000 94.241317 0.289391 13.932496 -73.765946
0.670000 0.100500 95.673717 0.305094 13.977281 -74.370418
0.680000 0.102000 97.106364 0.322575 14.023175 -74.955649
0.690000 0.103500 98.539282 0.341910 14.070353 -75.521879
0.700000 0.105000 99.972493 0.363172 14.118983 -76.069360
0.710000 0.106500 101.406023 0.386435 14.169228 -76.598364
0.720000 0.108000 102.839895 0.411770 14.221246 -77.109173
0.730000 0.109500 104.274133 0.439246 14.275186 -77.602083
0.740000 0.111000 105.708763 0.468933 14.331194 -78.077397
0.750000 0.112500 107.143809 0.500896 14.389410 -78.535426
0.760000 0.114000 108.579296 0.535202 14.449969 -78.976487
0.770000 0.115500 110.015251 0.571916 14.512999 -79.400898
0.780000 0.117000 111.451699 0.611101 14.578624 -79.808982
0.790000 0.118500 112.888665 0.652820 14.646963 -80.201059
0.800000 0.120000 114.326176 0.697133 14.718130 -80.577448
0.810000 0.121500 115.764256 0.744101 14.792234 -80.938465
0.820000 0.123000 117.202934 0.793785 14.869381 -81.284421
0.830000 0.124500 118.642234 0.846243 14.949670 -81.615620
0.840000 0.126000 120.082183 0.901535 15.033199 -81.932359
0.850000 0.127500 121.522807 0.959718 15.120059 -82.234926
0.860000 0.129000 122.964134 1.020850 15.210338 -82.523601
0.870000 0.130500 124.406188 1.084989 15.304123 -82.798650
0.880000 0.132000 125.848997 1.152194 15.401494 -83.060330
0.890000 0.133500 127.292588 1.222522 15.502529 -83.308884
0.900000 0.135000 128.736986 1.296030 15.607304 -83.544543
0.910000 0.136500 130.182219 1.372778 15.715891 -83.767525
0.920000 0.138000 131.628314 1.452823 15.828359 -83.978031
0.930000 0.139500 133.075296 1.536226 15.944776 -84.176251
0.940000 0.141000 134.523194 1.623046 16.065205 -84.362357
0.950000 0.142500 135.972034 1.713343 16.189710 -84.536507
0.960000 0.144000 137.421842 1.807179 16.318351 -84.698844
0.970000 0.145500 138.872647 1.904617 16.451185 -84.849494
0.980000 0.147000 140.324476 2.005718 16.588269 -84.988569
0.990000 0.148500 141.777354 2.110548 16.729659 -85.116164
1.000000 0.150000 143.231311 2.219172 16.875407 -85.232357
1.010000 0.151500 144.686373 2.331657 17.025566 -85.337213
1.020000 0.153000 146.142568 2.448069 17.180185 -85.430779
1.030000 0.154500 147.599924 2.568479 17.339316 -85.513087
1.040000 0.156000 149.058469 2.692957 17.503007 -85.584153
1.050000 0.157500 150.518230 2.821574 17.671304 -85.643979
1.060000 0.159000 151.979237 2.954404 17.844255 -85.692551
1.070000 0.160500 153.441516 3.091521 18.021907 -85.729840
1.080000 0.162000 154.905097 3.233001 18.204304 -85.755802
1.090000 0.163500 156.370009 3.378923 18.391492 -85.770380
1.100000 0.165000 157.836280 3.529366 18.583515 -85.773500
1.110000 0.166500 159.303940 3.684409 18.780418 -85.765079
1.120000 0.168000 160.773017 3.844135 18.982243 -85.745016
1.130000 0.169500 162.243541 4.008628 19.189035 -85.713200
1.140000 0.171000 163.715543 4.177974 19.400837 -85.669505
1.150000 0.172500 165.189052 4.352257 19.617691 -85.613795
1.160000 0.174000 166.664098 4.531568 19.839642 -85.545921
1.170000 0.175500 168.140711 4.715994 20.066731 -85.465721
1.180000 0.177000 169.618923 4.905628 20.299003 -85.373026
1.190000 0.178500 171.098765 5.100560 20.536498 -85.267654
1.200000 0.180000 172.580267 5.300884 20.779262 -85.149411
1.210000 0.181500 174.063461 5.506695 21.027335 -85.018099
1.220000 0.183000 175.548380 5.718089 21.280762 -84.873505
1.230000 0.184500 177.035054 5.935161 21.539586 -84.715412
1.240000 0.186000 178.523516 6.158011 21.803848 -84.543593
1.250000 0.187500 180.013799 6.386735 22.073593 -84.357815
1.260000 0.189000 181.505935 6.621434 22.348864 -84.157836
1.270000 0.190500 182.999959 6.862208 22.629704 -83.943409
1.280000 0.192000 184.495902 7.109156 22.916155 -83.714284
1.290000 0.193500 185.993799 7.362381 23.208263 -83.470201
1.300000 0.195000 187.493683 7.621983 23.506069 -83.210901
1.310000 0.196500 188.995590 7.888064 23.809617 -82.936116
1.320000 0.198000 190.499552 8.160726 24.118951 -82.645580
1.330000 0.199500 192.005606 8.440071 24.434113 -82.339021
1.340000 0.201000 193.513785 8.726200 24.755147 -82.016166
1.350000 0.202500 195.024125 9.019214 25.082096 -81.676743
1.360000 0.204000 196.536661 9.319215 25.415003 -81.320476
1.370000 0.205500 198.051429 9.626303 25.753911 -80.947093
1.380000 0.207000 199.568464 9.940577 26.098862 -80.556321
1.390000 0.208500 201.087804 10.262137 26.449898 -80.147887
0.010000 0.001500 1.408660 0.000894 1.106871 -1.505505
0.020000 0.003000 2.818762 0.002387 1.587429 -2.969733
0.030000 0.004500 4.229712 0.004168 1.936085 -4.396240
0.040000 0.006000 5.641302 0.006170 2.216941 -5.787402
0.050000 0.007500 7.053421 0.008385 2.456178 -7.145220
0.060000 0.009000 8.466008 0.010829 2.667577 -8.471484
0.070000 0.010500 9.879024 0.013525 2.859411 -9.767834
0.080000 0.012000 11.292445 0.016503 3.037066 -11.035790
0.090000 0.013500 12.706257 0.019791 3.204242 -12.276775
0.100000 0.015000 14.120454 0.023417 3.363582 -13.492123
0.110000 0.016500 15.535031 0.027409 3.517027 -14.683091
0.120000 0.018000 16.949989 0.031790 3.666032 -15.850866
0.130000 0.019500 18.365328 0.036582 3.811704 -16.996566
0.140000 0.021000 19.781053 0.041802 3.954895 -18.121248
0.150000 0.022500 21.197166 0.047467 4.096265 -19.225909
0.160000 0.024000 22.613672 0.053589 4.236330 -20.311492
0.170000 0.025500 24.030575 0.060178 4.375491 -21.378884
0.180000 0.027000 25.447880 0.067243 4.514062 -22.428923
0.190000 0.028500 26.865590 0.074789 4.652284 -23.462399
0.200000 0.030000 28.283710 0.082820 4.790347 -24.480053
0.210000 0.031500 29.702244 0.091336 4.928392 -25.482583
0.220000 0.033000 31.121195 0.100339 5.066526 -26.470642
0.230000 0.034500 32.540567 0.109826 5.204829 -27.444845
0.240000 0.036000 33.960361 0.119795 5.343355 -28.405765
0.250000 0.037500 35.380580 0.130242 5.482142 -29.353937
0.260000 0.039000 36.801227 0.141162 5.621210 -30.289862
0.270000 0.040500 38.222303 0.152550 5.760569 -31.214004
0.280000 0.042000 39.643809 0.164401 5.900221 -32.126797
0.290000 0.043500 41.065747 0.176707 6.040159 -33.028639
0.300000 0.045000 42.488117 0.189463 6.180371 -33.919901
0.310000 0.046500 43.910919 0.202662 6.320840 -34.800926
0.320000 0.048000 45.334154 0.216298 6.461546 -35.672027
0.330000 0.049500 46.757822 0.230364 6.602470 -36.533493
0.340000 0.051000 48.181923 0.244855 6.743588 -37.385588
0.350000 0.052500 49.606456 0.259765 6.884879 -38.228552
0.360000 0.054000 51.031421 0.275089 7.026318 -39.062605
0.370000 0.055500 52.456818 0.290822 7.167884 -39.887944
0.380000 0.057000 53.882645 0.306962 7.309556 -40.704747
0.390000 0.058500 55.308902 0.323505 7.451315 -41.513174
0.400000 0.060000 56.735588 0.340448 7.593140 -42.313367
0.410000 0.061500 58.162703 0.357791 7.735016 -43.105452
0.420000 0.063000 59.590246 0.375534 7.876928 -43.889540
0.430000 0.064500 61.018217 0.393675 8.018862 -44.665726
0.440000 0.066000 62.446613 0.412218 8.160808 -45.434094
0.450000 0.067500 63.875436 0.431164 8.302756 -46.194714
0.460000 0.069000 65.304684 0.450517 8.444700 -46.947643
0.470000 0.070500 66.734358 0.470281 8.586634 -47.692929
0.480000 0.072000 68.164456 0.490462 8.728557 -48.430609
0.490000 0.073500 69.594979 0.511066 8.870467 -49.160712
0.500000 0.075000 71.025927 0.532101 9.012365 -49.883256
0.510000 0.076500 72.457301 0.553577 9.154256 -50.598252
0.520000 0.078000 73.889099 0.575501 9.296143 -51.305703
0.530000 0.079500 75.321324 0.597886 9.438036 -52.005607
0.540000 0.081000 76.753975 0.620743 9.579942 -52.697954
0.550000 0.082500 78.187055 0.644086 9.721873 -53.382727
0.560000 0.084000 79.620563 0.667927 9.863841 -54.059908
0.570000 0.085500 81.054501 0.692283 10.005861 -54.729469
0.580000 0.087000 82.488871 0.717169 10.147948 -55.391382
0.590000 0.088500 83.923676 0.742603 10.290120 -56.045613
0.600000 0.090000 85.358916 0.768601 10.432395 -56.692125
0.610000 0.091500 86.794594 0.795184 10.574794 -57.330878
0.620000 0.093000 88.230712 0.822371 10.717338 -57.961828
0.630000 0.094500 89.667275 0.850183 10.860050 -58.584930
0.640000 0.096000 91.104284 0.878642 11.002954 -59.200138
0.650000 0.097500 92.541742 0.907771 11.146075 -59.807402
0.660000 0.099000 93.979654 0.937592 11.289438 -60.406671
0.670000 0.100500 95.418024 0.968132 11.433073 -60.997894
0.680000 0.102000 96.856854 0.999414 11.577005 -61.581018
0.690000 0.103500 98.296151 1.031465 11.721264 -62.155988
0.700000 0.105000 99.735917 1.064312 11.865880 -62.722752
0.710000 0.106500 101.176159 1.097982 12.010883 -63.281255
0.720000 0.108000 102.616881 1.132504 12.156304 -63.831442
0.730000 0.109500 104.058088 1.167906 12.302175 -64.373260
0.740000 0.111000 105.499787 1.204219 12.448529 -64.906653
0.750000 0.112500 106.941982 1.241474 12.595398 -65.431569
0.760000 0.114000 108.384681 1.279700 12.742815 -65.947954
0.770000 0.115500 109.827889 1.318930 12.890815 -66.455755
0.780000 0.117000 111.271614 1.359196 13.039432 -66.954922
0.790000 0.118500 112.715861 1.400531 13.188700 -67.445404
0.800000 0.120000 114.160639 1.442969 13.338655 -67.927150
0.810000 0.121500 115.605954 1.486544 13.489331 -68.400112
0.820000 0.123000 117.051814 1.531289 13.640764 -68.864244
0.830000 0.124500 118.498227 1.577241 13.792989 -69.319499
0.840000 0.126000 119.945201 1.624434 13.946043 -69.765833
0.850000 0.127500 121.392745 1.672904 14.099961 -70.203202
0.860000 0.129000 122.840867 1.722689 14.254780 -70.631566
0.870000 0.130500 124.289575 1.773824 14.410536 -71.050884
0.880000 0.132000 125.738879 1.826347 14.567264 -71.461117
0.890000 0.133500 127.188788 1.880295 14.725001 -71.862230
0.900000 0.135000 128.639311 1.935706 14.883784 -72.254187
0.910000 0.136500 130.090458 1.992618 15.043648 -72.636954
0.920000 0.138000 131.542239 2.051070 15.204630 -73.010501
0.930000 0.139500 132.994664 2.111101 15.366765 -73.374797
0.940000 0.141000 134.447743 2.172749 15.530090 -73.729814
0.950000 0.142500 135.901486 2.236054 15.694640 -74.075526
0.960000 0.144000 137.355905 2.301055 15.860451 -74.411909
0.970000 0.145500 138.811010 2.367792 16.027559 -74.738939
0.980000 0.147000 140.266812 2.436305 16.195999 -75.056595
0.990000 0.148500 141.723322 2.506634 16.365806 -75.364859
1.000000 0.150000 143.180552 2.578819 16.537014 -75.663711
1.010000 0.151500 144.638513 2.652901 16.709660 -75.953137
1.020000 0.153000 146.097218 2.728919 16.883776 -76.233121
1.030000 0.154500 147.556677 2.806915 17.059398 -76.503651
1.040000 0.156000 149.016903 2.886930 17.236559 -76.764715
1.050000 0.157500 150.477909 2.969003 17.415293 -77.016304
1.060000 0.159000 151.939706 3.053177 17.595633 -77.258410
1.070000 0.160500 153.402307 3.139491 17.777613 -77.491025
1.080000 0.162000 154.865725 3.227988 17.961265 -77.714144
1.090000 0.163500 156.329973 3.318707 18.146621 -77.927763
1.100000 0.165000 157.795063 3.411691 18.333714 -78.131879
1.110000 0.166500 159.261009 3.506979 18.522575 -78.326490
1.120000 0.168000 160.727824 3.604614 18.713237 -78.511595
1.130000 0.169500 162.195521 3.704636 18.905729 -78.687196
1.140000 0.171000 163.664114 3.807087 19.100083 -78.853293
1.150000 0.172500 165.133617 3.912007 19.296330 -79.009890
1.160000 0.174000 166.604043 4.019437 19.494499 -79.156990
1.170000 0.175500 168.075406 4.129419 19.694619 -79.294597
1.180000 0.177000 169.547720 4.241993 19.896721 -79.422716
1.190000 0.178500 171.020999 4.357201 20.100833 -79.541353
1.200000 0.180000 172.495257 4.475082 20.306984 -79.650514
1.210000 0.181500 173.970509 4.595679 20.515202 -79.750207
1.220000 0.183000 175.446769 4.719032 20.725515 -79.840440
1.230000 0.184500 176.924052 4.845181 20.937950 -79.921220
1.240000 0.186000 178.402371 4.974168 21.152534 -79.992555
1.250000 0.187500 179.881743 5.106032 21.369295 -80.054455
1.260000 0.189000 181.362181 5.240814 21.588258 -80.106929
1.270000 0.190500 182.843700 5.378555 21.809449 -80.149985
1.280000 0.192000 184.326316 5.519295 22.032894 -80.183635
1.290000 0.193500 185.810043 5.663074 22.258619 -80.207886
1.300000 0.195000 187.294896 5.809932 22.486647 -80.222749
1.310000 0.196500 188.780891 5.959910 22.717004 -80.228234
1.320000 0.198000 190.268043 6.113047 22.949714 -80.224349
1.330000 0.199500 191.756368 6.269384 23.184800 -80.211105
1.340000 0.201000 193.245879 6.428959 23.422285 -80.188511
1.350000 0.202500 194.736594 6.591813 23.662193 -80.156576
1.360000 0.204000 196.228528 6.757986 23.904547 -80.115309
1.370000 0.205500 197.721695 6.927516 24.149368 -80.064719
1.380000 0.207000 199.216113 7.100444 24.396679 -80.004813
1.390000 0.208500 200.711795 7.276807 24.646501 -79.935601
0.010000 0.001500 1.408592 0.000828 1.061584 -1.551820
0.020000 0.003000 2.818498 0.002137 1.499377 -3.057966
0.030000 0.004500 4.229133 0.003632 1.807364 -4.522583
0.040000 0.006000 5.640297 0.005261 2.049449 -5.948406
0.050000 0.007500 7.051888 0.007028 2.251669 -7.337732
0.060000 0.009000 8.463849 0.008961 2.427693 -8.692605
0.070000 0.010500 9.876150 0.011094 2.585701 -10.014893
0.080000 0.012000 11.288772 0.013464 2.730994 -11.306328
0.090000 0.013500 12.701707 0.016110 2.867202 -12.568527
0.100000 0.015000 14.114953 0.019067 2.996900 -13.803004
0.110000 0.016500 15.528512 0.022370 3.121968 -15.011185
0.120000 0.018000 16.942388 0.026049 3.243804 -16.194413
0.130000 0.019500 18.356588 0.030130 3.363464 -17.353953
0.140000 0.021000 19.771117 0.034639 3.481753 -18.491000
0.150000 0.022500 21.185984 0.039596 3.599285 -19.606681
0.160000 0.024000 22.601197 0.045018 3.716533 -20.702058
0.170000 0.025500 24.016763 0.050921 3.833860 -21.778133
0.180000 0.027000 25.432692 0.057315 3.951541 -22.835849
0.190000 0.028500 26.848989 0.064212 4.069785 -23.876094
0.200000 0.030000 28.265662 0.071617 4.188747 -24.899702
0.210000 0.031500 29.682719 0.079537 4.308540 -25.907457
0.220000 0.033000 31.100165 0.087974 4.429243 -26.900094
0.230000 0.034500 32.518006 0.096931 4.550907 -27.878300
0.240000 0.036000 33.936248 0.106408 4.673562 -28.842718
0.250000 0.037500 35.354896 0.116404 4.797223 -29.793949
0.260000 0.039000 36.773954 0.126919 4.921890 -30.732551
0.270000 0.040500 38.193426 0.137950 5.047552 -31.659045
0.280000 0.042000 39.613316 0.149495 5.174193 -32.573913
0.290000 0.043500 41.033628 0.161551 5.301788 -33.477602
0.300000 0.045000 42.454364 0.174116 5.430309 -34.370526
0.310000 0.046500 43.875527 0.187185 5.559726 -35.253064
0.320000 0.048000 45.297120 0.200757 5.690007 -36.125568
0.330000 0.049500 46.719145 0.214830 5.821118 -36.988359
0.340000 0.051000 48.141604 0.229402 5.953027 -37.841729
0.350000 0.052500 49.564499 0.244471 6.085700 -38.685948
0.360000 0.054000 50.987832 0.260038 6.219108 -39.521257
0.370000 0.055500 52.411604 0.276102 6.353220 -40.347877
0.380000 0.057000 53.835816 0.292665 6.488008 -41.166006
0.390000 0.058500 55.260472 0.309728 6.623447 -41.975821
0.400000 0.060000 56.685571 0.327296 6.759513 -42.777482
0.410000 0.061500 58.111115 0.345372 6.896187 -43.571127
0.420000 0.063000 59.537107 0.363962 7.033449 -44.356880
0.430000 0.064500 60.963548 0.383072 7.171286 -45.134850
0.440000 0.066000 62.390439 0.402710 7.309683 -45.905127
0.450000 0.067500 63.817783 0.422886 7.448632 -46.667793
0.460000 0.069000 65.245581 0.443610 7.588125 -47.422912
0.470000 0.070500 66.673835 0.464892 7.728158 -48.170540
0.480000 0.072000 68.102549 0.486747 7.868730 -48.910719
0.490000 0.073500 69.531723 0.509189 8.009841 -49.643483
0.500000 0.075000 70.961362 0.532233 8.151496 -50.368855
0.510000 0.076500 72.391468 0.555896 8.293701 -51.086850
0.520000 0.078000 73.822044 0.580197 8.436465 -51.797477
0.530000 0.079500 75.253094 0.605155 8.579798 -52.500733
0.540000 0.081000 76.684621 0.630792 8.723716 -53.196613
0.550000 0.082500 78.116629 0.657129 8.868232 -53.885103
0.560000 0.084000 79.549123 0.684191 9.013365 -54.566184
0.570000 0.085500 80.982106 0.712002 9.159136 -55.239832
0.580000 0.087000 82.415584 0.740589 9.305566 -55.906018
0.590000 0.088500 83.849562 0.769979 9.452680 -56.564711
0.600000 0.090000 85.284045 0.800202 9.600502 -57.215872
0.610000 0.091500 86.719039 0.831286 9.749060 -57.859462
0.620000 0.093000 88.154550 0.863265 9.898384 -58.495438
0.630000 0.094500 89.590584 0.896170 10.048503 -59.123753
0.640000 0.096000 91.027147 0.930036 10.199451 -59.744359
0.650000 0.097500 92.464248 0.964897 10.351261 -60.357204
0.660000 0.099000 93.901893 1.000789 10.503967 -60.962236
0.670000 0.100500 95.340089 1.037751 10.657606 -61.559400
0.680000 0.102000 96.778846 1.075820 10.812215 -62.148640
0.690000 0.103500 98.218171 1.115037 10.967832 -62.729897
0.700000 0.105000 99.658072 1.155441 11.124498 -63.303113
0.710000 0.106500 101.098560 1.197076 11.282252 -63.868227
0.720000 0.108000 102.539643 1.239985 11.441136 -64.425176
0.730000 0.109500 103.981331 1.284210 11.601192 -64.973900
0.740000 0.111000 105.423633 1.329798 11.762464 -65.514335
0.750000 0.112500 106.866562 1.376795 11.924995 -66.046415
0.760000 0.114000 108.310127 1.425249 12.088830 -66.570076
0.770000 0.115500 109.754339 1.475207 12.254015 -67.085252
0.780000 0.117000 111.199210 1.526718 12.420595 -67.591877
0.790000 0.118500 112.644751 1.579835 12.588617 -68.089882
0.800000 0.120000 114.090975 1.634607 12.758128 -68.579199
0.810000 0.121500 115.537895 1.691087 12.929176 -69.059759
0.820000 0.123000 116.985523 1.749329 13.101809 -69.531491
0.830000 0.124500 118.433871 1.809387 13.276075 -69.994326
0.840000 0.126000 119.882955 1.871317 13.452024 -70.448191
0.850000 0.127500 121.332787 1.935174 13.629704 -70.893012
0.860000 0.129000 122.783382 2.001016 13.809166 -71.328716
0.870000 0.130500 124.234755 2.068902 13.990459 -71.755227
0.880000 0.132000 125.686920 2.138891 14.173635 -72.172468
0.890000 0.133500 127.139892 2.211044 14.358743 -72.580362
0.900000 0.135000 128.593688 2.285420 14.545834 -72.978830
0.910000 0.136500 130.048322 2.362083 14.734961 -73.367789
0.920000 0.138000 131.503812 2.441096 14.926173 -73.747157
0.930000 0.139500 132.960174 2.522523 15.119523 -74.116850
0.940000 0.141000 134.417424 2.606429 15.315064 -74.476780
0.950000 0.142500 135.875580 2.692880 15.512845 -74.826861
0.960000 0.144000 137.334661 2.781944 15.712921 -75.167000
0.970000 0.145500 138.794682 2.873688 15.915343 -75.497105
0.980000 0.147000 140.255664 2.968181 16.120164 -75.817081
0.990000 0.148500 141.717624 3.065494 16.327436 -76.126830
1.000000 0.150000 143.180582 3.165698 16.537213 -76.426251
1.010000 0.151500 144.644556 3.268863 16.749547 -76.715241
1.020000 0.153000 146.109567 3.375065 16.964491 -76.993695
1.030000 0.154500 147.575634 3.484376 17.182099 -77.261504
1.040000 0.156000 149.042778 3.596871 17.402424 -77.518555
1.050000 0.157500 150.511019 3.712626 17.625518 -77.764734
1.060000 0.159000 151.980378 3.831719 17.851436 -77.999923
1.070000 0.160500 153.450877 3.954226 18.080231 -78.224001
1.080000 0.162000 154.922537 4.080228 18.311957 -78.436842
1.090000 0.163500 156.395380 4.209803 18.546668 -78.638318
1.100000 0.165000 157.869429 4.343032 18.784416 -78.828299
1.110000 0.166500 159.344705 4.479997 19.025257 -79.006648
1.120000 0.168000 160.821233 4.620781 19.269243 -79.173228
1.130000 0.169500 162.299035 4.765468 19.516429 -79.327896
1.140000 0.171000 163.778135 4.914140 19.766869 -79.470506
1.150000 0.172500 165.258556 5.066885 20.020617 -79.600909
1.160000 0.174000 166.740324 5.223787 20.277726 -79.718952
1.170000 0.175500 168.223463 5.384934 20.538251 -79.824480
1.180000 0.177000 169.707998 5.550414 20.802246 -79.917331
1.190000 0.178500 171.193953 5.720315 21.069765 -79.997343
1.200000 0.180000 172.681355 5.894727 21.340862 -80.064349
1.210000 0.181500 174.170230 6.073739 21.615592 -80.118179
1.220000 0.183000 175.660603 6.257442 21.894007 -80.158661
1.230000 0.184500 177.152502 6.445928 22.176162 -80.185617
1.240000 0.186000 178.645953 6.639288 22.462110 -80.198868
1.250000 0.187500 180.140983 6.837615 22.751907 -80.198234
1.260000 0.189000 181.637619 7.041002 23.045605 -80.183528
1.270000 0.190500 183.135891 7.249541 23.343258 -80.154564
1.280000 0.192000 184.635824 7.463328 23.644919 -80.111152
1.290000 0.193500 186.137449 7.682455 23.950643 -80.053101
1.300000 0.195000 187.640794 7.907018 24.260481 -79.980217
1.310000 0.196500 189.145887 8.137110 24.574488 -79.892305
1.320000 0.198000 190.652758 8.372826 24.892716 -79.789168
1.330000 0.199500 192.161436 8.614261 25.215218 -79.670609
1.340000 0.201000 193.671951 8.861510 25.542046 -79.536429
1.350000 0.202500 195.184333 9.114666 25.873252 -79.386428
1.360000 0.204000 196.698613 9.373825 26.208888 -79.220407
1.370000 0.205500 198.214821 9.639080 26.549006 -79.038166
1.380000 0.207000 199.732987 9.910526 26.893657 -78.839505
1.390000 0.208500 201.253143 10.188254 27.242891 -78.624226
0.010000 0.001500 1.408618 0.000851 1.078738 -1.499275
0.020000 0.003000 2.818592 0.002215 1.530742 -2.957651
0.030000 0.004500 4.229328 0.003777 1.850580 -4.378471
0.040000 0.006000 5.640615 0.005473 2.102449 -5.763966
0.050000 0.007500 7.052345 0.007294 2.312604 -7.116012
0.060000 0.009000 8.464454 0.009257 2.494893 -8.436279
0.070000 0.010500 9.876905 0.011391 2.657651 -9.726295
0.080000 0.012000 11.289676 0.013726 2.806321 -10.987475
0.090000 0.013500 12.702753 0.016298 2.944658 -12.221143
0.100000 0.015000 14.116130 0.019138 3.075356 -13.428540
0.110000 0.016500 15.529807 0.022281 3.200406 -14.610835
0.120000 0.018000 16.943784 0.025755 3.321309 -15.769133
0.130000 0.019500 18.358065 0.029590 3.439216 -16.904477
0.140000 0.021000 19.772655 0.033811 3.555023 -18.017855
0.150000 0.022500 21.187562 0.038442 3.669430 -19.110204
0.160000 0.024000 22.602792 0.043503 3.782988 -20.182410
0.170000 0.025500 24.018351 0.049013 3.896135 -21.235312
0.180000 0.027000 25.434249 0.054989 4.009216 -22.269708
0.190000 0.028500 26.850491 0.061444 4.122506 -23.286351
0.200000 0.030000 28.267087 0.068391 4.236219 -24.285955
0.210000 0.031500 29.684042 0.075840 4.350524 -25.269197
0.220000 0.033000 31.101363 0.083799 4.465552 -26.236715
0.230000 0.034500 32.519058 0.092275 4.581403 -27.189114
0.240000 0.036000 33.937133 0.101274 4.698151 -28.126964
0.250000 0.037500 35.355594 0.110800 4.815849 -29.050805
0.260000 0.039000 36.774447 0.120855 4.934533 -29.961145
0.270000 0.040500 38.193696 0.131442 5.054227 -30.858462
0.280000 0.042000 39.613348 0.142561 5.174941 -31.743207
0.290000 0.043500 41.033405 0.154213 5.296677 -32.615803
0.300000 0.045000 42.453874 0.166398 5.419430 -33.476647
0.310000 0.046500 43.874758 0.179115 5.543188 -34.326113
0.320000 0.048000 45.296061 0.192362 5.667936 -35.164549
0.330000 0.049500 46.717786 0.206139 5.793653 -35.992282
0.340000 0.051000 48.139936 0.220443 5.920317 -36.809617
0.350000 0.052500 49.562515 0.235273 6.047904 -37.616839
0.360000 0.054000 50.985525 0.250627 6.176388 -38.414211
0.370000 0.055500 52.408969 0.266503 6.305742 -39.201980
0.380000 0.057000 53.832849 0.282901 6.435939 -39.980375
0.390000 0.058500 55.257167 0.299819 6.566953 -40.749606
0.400000 0.060000 56.681925 0.317256 6.698756 -41.509869
0.410000 0.061500 58.107126 0.335211 6.831324 -42.261342
0.420000 0.063000 59.532772 0.353685 6.964630 -43.004193
0.430000 0.064500 60.958863 0.372677 7.098651 -43.738571
0.440000 0.066000 62.385402 0.392190 7.233364 -44.464617
0.450000 0.067500 63.812390 0.412223 7.368747 -45.182455
0.460000 0.069000 65.239830 0.432780 7.504780 -45.892200
0.470000 0.070500 66.667722 0.453862 7.641444 -46.593957
0.480000 0.072000 68.096068 0.475474 7.778722 -47.287817
0.490000 0.073500 69.524870 0.497618 7.916598 -47.973865
0.500000 0.075000 70.954129 0.520300 8.055057 -48.652175
0.510000 0.076500 72.383848 0.543525 8.194087 -49.322811
0.520000 0.078000 73.814027 0.567299 8.333677 -49.985832
0.530000 0.079500 75.244668 0.591629 8.473817 -50.641287
0.540000 0.081000 76.675775 0.616522 8.614500 -51.289219
0.550000 0.082500 78.107347 0.641986 8.755718 -51.929663
0.560000 0.084000 79.539387 0.668031 8.897468 -52.562649
0.570000 0.085500 80.971898 0.694665 9.039744 -53.188201
0.580000 0.087000 82.404881 0.721901 9.182546 -53.806337
0.590000 0.088500 83.838340 0.749747 9.325872 -54.417071
0.600000 0.090000 85.272275 0.778218 9.469723 -55.020411
0.610000 0.091500 86.706690 0.807325 9.614102 -55.616360
0.620000 0.093000 88.141588 0.837082 9.759011 -56.204920
0.630000 0.094500 89.576971 0.867503 9.904454 -56.786087
0.640000 0.096000 91.012842 0.898602 10.050439 -57.359853
0.650000 0.097500 92.449205 0.930396 10.196971 -57.926208
0.660000 0.099000 93.886062 0.962900 10.344058 -58.485140
0.670000 0.100500 95.323417 0.996132 10.491709 -59.036633
0.680000 0.102000 96.761273 1.030109 10.639935 -59.580669
0.690000 0.103500 98.199635 1.064849 10.788745 -60.117227
0.700000 0.105000 99.638506 1.100372 10.938153 -60.646286
0.710000 0.106500 101.077890 1.136697 11.088171 -61.167822
0.720000 0.108000 102.517792 1.173844 11.238812 -61.681809
0.730000 0.109500 103.958215 1.211834 11.390090 -62.188220
0.740000 0.111000 105.399164 1.250688 11.542022 -62.687029
0.750000 0.112500 nan nan nan nan
0.760000 0.114000 108.282661 1.331079 11.847907 -63.661721
0.770000 0.115500 109.725219 1.372661 12.001894 -64.137544
0.780000 0.117000 111.168322 1.415199 12.156601 -64.605644
0.790000 0.118500 112.611978 1.458717 12.312047 -65.065990
0.800000 0.120000 114.056190 1.503240 12.468249 -65.518550
0.810000 0.121500 115.500965 1.548793 12.625228 -65.963293
0.820000 0.123000 116.946309 1.595402 12.783004 -66.400186
0.830000 0.124500 118.392229 1.643093 12.941595 -66.829199
0.840000 0.126000 119.838729 1.691892 13.101023 -67.250298
0.850000 0.127500 121.285817 1.741827 13.261310 -67.663454
0.860000 0.129000 122.733499 1.792925 13.422475 -68.068634
0.870000 0.130500 124.181783 1.845214 13.584541 -68.465809
0.880000 0.132000 125.630674 1.898723 13.747530 -68.854948
0.890000 0.133500 127.080180 1.953479 13.911464 -69.236022
0.900000 0.135000 128.530309 2.009512 14.076364 -69.609002
0.910000 0.136500 129.981068 2.066851 14.242255 -69.973859
0.920000 0.138000 131.432464 2.125526 14.409158 -70.330567
0.930000 0.139500 132.884505 2.185566 14.577096 -70.679098
0.940000 0.141000 134.337199 2.247003 14.746093 -71.019427
0.950000 0.142500 135.790555 2.309867 14.916172 -71.351529
0.960000 0.144000 137.244579 2.374188 15.087356 -71.675379
0.970000 0.145500 138.699282 2.439997 15.259668 -71.990956
0.980000 0.147000 140.154670 2.507326 15.433131 -72.298237
0.990000 0.148500 141.610754 2.576206 15.607770 -72.597201
1.000000 0.150000 143.067541 2.646669 15.783608 -72.887828
1.010000 0.151500 144.525041 2.718747 15.960667 -73.170099
1.020000 0.153000 145.983263 2.792472 16.138973 -73.443997
1.030000 0.154500 147.442215 2.867877 16.318547 -73.709506
1.040000 0.156000 148.901909 2.944992 16.499413 -73.966609
1.050000 0.157500 150.362351 3.023852 16.681596 -74.215292
1.060000 0.159000 151.823554 3.104489 16.865118 -74.455543
1.070000 0.160500 153.285525 3.186935 17.050002 -74.687349
1.080000 0.162000 154.748276 3.271223 17.236271 -74.910700
1.090000 0.163500 156.211816 3.357387 17.423949 -75.125585
1.100000 0.165000 157.676155 3.445459 17.613058 -75.331997
1.110000 0.166500 159.141303 3.535473 17.803621 -75.529927
1.120000 0.168000 160.607271 3.627461 17.995661 -75.719369
1.130000 0.169500 162.074070 3.721457 18.189201 -75.900319
1.140000 0.171000 163.541709 3.817494 18.384262 -76.072771
1.150000 0.172500 165.010199 3.915605 18.580866 -76.236723
1.160000 0.174000 166.479552 4.015823 18.779037 -76.392173
1.170000 0.175500 167.949779 4.118182 18.978795 -76.539121
1.180000 0.177000 169.420889 4.222715 19.180163 -76.677565
1.190000 0.178500 170.892894 4.329455 19.383161 -76.807507
1.200000 0.180000 172.365806 4.438436 19.587811 -76.928949
1.210000 0.181500 173.839635 4.549690 19.794134 -77.041895
1.220000 0.183000 175.314394 4.663250 20.002151 -77.146347
1.230000 0.184500 176.790092 4.779150 20.211882 -77.242312
1.240000 0.186000 178.266743 4.897422 20.423349 -77.329793
1.250000 0.187500 179.744357 5.018100 20.636570 -77.408799
1.260000 0.189000 181.222946 5.141216 20.851567 -77.479337
1.270000 0.190500 182.702522 5.266803 21.068358 -77.541413
1.280000 0.192000 184.183097 5.394894 21.286963 -77.595038
1.290000 0.193500 185.664682 5.525521 21.507402 -77.640221
1.300000 0.195000 187.147290 5.658717 21.729693 -77.676971
1.310000 0.196500 188.630932 5.794514 21.953855 -77.705300
1.320000 0.198000 190.115622 5.932944 22.179907 -77.725220
1.330000 0.199500 191.601369 6.074040 22.407866 -77.736742
1.340000 0.201000 193.088188 6.217834 22.637752 -77.739879
1.350000 0.202500 194.576090 6.364357 22.869581 -77.734643
1.360000 0.204000 196.065088 6.513642 23.103371 -77.721049
1.370000 0.205500 197.555193 6.665720 23.339140 -77.699111
1.380000 0.207000 199.046419 6.820622 23.576904 -77.668843
1.390000 0.208500 200.538778 6.978380 23.816680 -77.630259
0.010000 0.001500 1.408605 0.000838 1.070097 -1.503397
0.020000 0.003000 2.818541 0.002166 1.513792 -2.965560
0.030000 0.004500 4.229215 0.003670 1.825589 -4.389892
0.040000 0.006000 5.640418 0.005288 2.069663 -5.778636
0.050000 0.007500 7.052042 0.007015 2.272260 -7.133670
0.060000 0.009000 8.464025 0.008868 2.447225 -8.456664
0.070000 0.010500 9.876330 0.010878 2.602892 -9.749143
0.080000 0.012000 11.288936 0.013079 2.744704 -11.012517
0.090000 0.013500 12.701832 0.015507 2.876419 -12.248106
0.100000 0.015000 14.115011 0.018199 3.000734 -13.457147
0.110000 0.016500 15.528474 0.021188 3.119642 -14.640805
0.120000 0.018000 16.942224 0.024508 3.234648 -15.800180
0.130000 0.019500 18.356265 0.028190 3.346908 -16.936316
0.140000 0.021000 19.770604 0.032262 3.457318 -18.050198
0.150000 0.022500 21.185248 0.036750 3.566584 -19.142761
0.160000 0.024000 22.600206 0.041678 3.675260 -20.214892
0.170000 0.025500 24.015487 0.047067 3.783786 -21.267433
0.180000 0.027000 25.431098 0.052936 3.892511 -22.301182
0.190000 0.028500 26.847049 0.059302 4.001711 -23.316896
0.200000 0.030000 28.263348 0.066179 4.111603 -24.315295
0.210000 0.031500 29.680004 0.073581 4.222359 -25.297058
0.220000 0.033000 31.097026 0.081519 4.334110 -26.262831
0.230000 0.034500 32.514420 0.090001 4.446958 -27.213226
0.240000 0.036000 33.932195 0.099036 4.560978 -28.148822
0.250000 0.037500 35.350358 0.108630 4.676223 -29.070166
0.260000 0.039000 36.768917 0.118788 4.792732 -29.977776
0.270000 0.040500 38.187876 0.129515 4.910525 -30.872141
0.280000 0.042000 39.607244 0.140813 5.029615 -31.753722
0.290000 0.043500 41.027025 0.152686 5.150003 -32.622955
0.300000 0.045000 42.447226 0.165134 5.271682 -33.480249
0.310000 0.046500 43.867851 0.178158 5.394640 -34.325989
0.320000 0.048000 45.288905 0.191760 5.518860 -35.160538
0.330000 0.049500 46.710394 0.205939 5.644320 -35.984235
0.340000 0.051000 48.132321 0.220696 5.770997 -36.797400
0.350000 0.052500 49.554690 0.236030 5.898863 -37.600330
0.360000 0.054000 50.977506 0.251940 6.027890 -38.393305
0.370000 0.055500 52.400772 0.268427 6.158050 -39.176584
0.380000 0.057000 53.824491 0.285490 6.289314 -39.950411
0.390000 0.058500 55.248667 0.303129 6.421651 -40.715011
0.400000 0.060000 56.673302 0.321345 6.555032 -41.470594
0.410000 0.061500 58.098400 0.340137 6.689429 -42.217353
0.420000 0.063000 59.523963 0.359507 6.824812 -42.955469
0.430000 0.064500 60.949995 0.379455 6.961156 -43.685107
0.440000 0.066000 62.376497 0.399983 7.098433 -44.406419
0.450000 0.067500 63.803472 0.421094 7.236618 -45.119545
0.460000 0.069000 65.230923 0.442790 7.375689 -45.824614
0.470000 0.070500 66.658851 0.465074 7.515622 -46.521743
0.480000 0.072000 68.087261 0.487950 7.656396 -47.211036
0.490000 0.073500 69.516153 0.511422 7.797994 -47.892592
0.500000 0.075000 70.945530 0.535495 7.940396 -48.566495
0.510000 0.076500 72.375394 0.560176 8.083586 -49.232823
0.520000 0.078000 73.805749 0.585470 8.227550 -49.891646
0.530000 0.079500 75.236596 0.611384 8.372275 -50.543025
0.540000 0.081000 76.667938 0.637927 8.517749 -51.187013
0.550000 0.082500 78.099777 0.665106 8.663962 -51.823656
0.560000 0.084000 79.532116 0.692932 8.810906 -52.452994
0.570000 0.085500 80.964958 0.721414 8.958574 -53.075060
0.580000 0.087000 82.398306 0.750562 9.106960 -53.689883
0.590000 0.088500 83.832161 0.780389 9.256061 -54.297485
0.600000 0.090000 85.266529 0.810906 9.405874 -54.897881
0.610000 0.091500 86.701410 0.842127 9.556397 -55.491085
0.620000 0.093000 88.136810 0.874066 9.707630 -56.077105
0.630000 0.094500 89.572730 0.906736 9.859577 -56.655944
0.640000 0.096000 91.009175 0.940152 10.012237 -57.227602
0.650000 0.097500 92.446148 0.974332 10.165617 -57.792075
0.660000 0.099000 93.883652 1.009291 10.319721 -58.349356
0.670000 0.100500 95.321693 1.045047 10.474555 -58.899435
0.680000 0.102000 96.760273 1.081618 10.630126 -59.442299
0.690000 0.103500 98.199397 1.119023 10.786443 -59.977933
0.700000 0.105000 99.639069 1.157281 10.943515 -60.506319
0.710000 0.106500 101.079294 1.196412 11.101353 -61.027437
0.720000 0.108000 102.520076 1.236437 11.259967 -61.541266
0.730000 0.109500 103.961421 1.277378 11.419371 -62.047781
0.740000 0.111000 105.403333 1.319256 11.579576 -62.546957
0.750000 0.112500 106.845817 1.362095 11.740597 -63.038768
0.760000 0.114000 108.288879 1.405918 11.902448 -63.523187
0.770000 0.115500 109.732524 1.450748 12.065144 -64.000183
0.780000 0.117000 111.176758 1.496611 12.228702 -64.469728
0.790000 0.118500 112.621587 1.543531 12.393138 -64.931790
0.800000 0.120000 114.067016 1.591535 12.558470 -65.386339
0.810000 0.121500 115.513053 1.640648 12.724714 -65.833341
0.820000 0.123000 116.959702 1.690897 12.891890 -66.272766
0.830000 0.124500 118.406972 1.742310 13.060016 -66.704580
0.840000 0.126000 119.854868 1.794915 13.229112 -67.128749
0.850000 0.127500 121.303398 1.848739 13.399198 -67.545242
0.860000 0.129000 122.752568 1.903813 13.570294 -67.954024
0.870000 0.130500 124.202386 1.960164 13.742420 -68.355062
0.880000 0.132000 125.652859 2.017823 13.915598 -68.748324
0.890000 0.133500 127.103995 2.076820 14.089848 -69.133776
0.900000 0.135000 128.555801 2.137186 14.265194 -69.511386
0.910000 0.136500 130.008286 2.198951 14.441656 -69.881121
0.920000 0.138000 131.461457 2.262148 14.619257 -70.242949
0.930000 0.139500 132.915324 2.326808 14.798019 -70.596838
0.940000 0.141000 134.369893 2.392963 14.977966 -70.942756
0.950000 0.142500 135.825175 2.460646 15.159120 -71.280674
0.960000 0.144000 137.281177 2.529890 15.341504 -71.610561
0.970000 0.145500 138.737908 2.600728 15.525142 -71.932387
0.980000 0.147000 140.195378 2.673194 15.710057 -72.246123
0.990000 0.148500 141.653596 2.747322 15.896272 -72.551740
1.000000 0.150000 143.112572 2.823145 16.083812 -72.849211
1.010000 0.151500 144.572314 2.900699 16.272700 -73.138508
1.020000 0.153000 146.032833 2.980017 16.462959 -73.419606
1.030000 0.154500 147.494138 3.061136 16.654614 -73.692477
1.040000 0.156000 148.956239 3.144090 16.847689 -73.957097
1.050000 0.157500 150.419148 3.228915 17.042207 -74.213442
1.060000 0.159000 151.882873 3.315646 17.238193 -74.461488
1.070000 0.160500 153.347425 3.404320 17.435670 -74.701212
1.080000 0.162000 154.812815 3.494973 17.634663 -74.932592
1.090000 0.163500 156.279054 3.587640 17.835195 -75.155606
1.100000 0.165000 157.746153 3.682358 18.037290 -75.370234
1.110000 0.166500 159.214122 3.779165 18.240973 -75.576456
1.120000 0.168000 160.682973 3.878097 18.446266 -75.774252
1.130000 0.169500 162.152716 3.979190 18.653193 -75.963604
1.140000 0.171000 163.623364 4.082482 18.861779 -76.144494
1.150000 0.172500 165.094928 4.188010 19.072046 -76.316905
1.160000 0.174000 166.567419 4.295811 19.284018 -76.480820
1.170000 0.175500 168.040850 4.405924 19.497719 -76.636224
1.180000 0.177000 169.515231 4.518384 19.713171 -76.783101
1.190000 0.178500 170.990576 4.633231 19.930397 -76.921437
1.200000 0.180000 172.466896 4.750501 20.149422 -77.051217
1.210000 0.181500 173.944203 4.870233 20.370266 -77.172429
1.220000 0.183000 175.422511 4.992464 20.592954 -77.285060
1.230000 0.184500 176.901830 5.117232 20.817507 -77.389097
1.240000 0.186000 178.382174 5.244575 21.043948 -77.484529
1.250000 0.187500 179.863556 5.374531 21.272299 -77.571344
1.260000 0.189000 181.345988 5.507138 21.502582 -77.649532
1.270000 0.190500 182.829483 5.642434 21.734819 -77.719081
1.280000 0.192000 184.314054 5.780457 21.969031 -77.779984
1.290000 0.193500 185.799714 5.921246 22.205240 -77.832229
1.300000 0.195000 187.286476 6.064837 22.443468 -77.875809
1.310000 0.196500 188.774354 6.211270 22.683736 -77.910713
1.320000 0.198000 190.263361 6.360582 22.926063 -77.936934
1.330000 0.199500 191.753509 6.512812 23.170472 -77.954464
1.340000 0.201000 193.244813 6.667996 23.416982 -77.963295
1.350000 0.202500 194.737287 6.826174 23.665615 -77.963419
1.360000 0.204000 196.230943 6.987384 23.916389 -77.954829
1.370000 0.205500 197.725796 7.151662 24.169326 -77.937518
1.380000 0.207000 199.221860 7.319047 24.424444 -77.911479
1.390000 0.208500 200.719148 7.489578 24.681763 -77.876706
0.010000 0.001500 1.408634 0.000867 1.089623 -1.494972
0.020000 0.003000 2.818656 0.002277 1.552156 -2.949318
0.030000 0.004500 4.229470 0.003915 1.882285 -4.366248
0.040000 0.006000 5.640866 0.005713 2.144263 -5.747911
0.050000 0.007500 7.052733 0.007666 2.364391 -7.096118
0.060000 0.009000 8.465009 0.009788 2.556552 -8.412479
0.070000 0.010500 9.877656 0.012110 2.729115 -9.698469
0.080000 0.012000 11.290651 0.014663 2.887551 -10.955452
0.090000 0.013500 12.703981 0.017483 3.035643 -12.184703
0.100000 0.015000 14.117642 0.020606 3.176112 -13.387419
0.110000 0.016500 15.531631 0.024066 3.310972 -14.564726
0.120000 0.018000 16.945951 0.027896 3.441747 -15.717691
0.130000 0.019500 18.360607 0.032126 3.569610 -16.847321
0.140000 0.021000 19.775605 0.036786 3.695476 -17.954572
0.150000 0.022500 21.190951 0.041901 3.820065 -19.040349
0.160000 0.024000 22.606655 0.047496 3.943948 -20.105514
0.170000 0.025500 24.022723 0.053593 4.067576 -21.150883
0.180000 0.027000 25.439165 0.060211 4.191313 -22.177234
0.190000 0.028500 26.855990 0.067368 4.315445 -23.185303
0.200000 0.030000 28.273206 0.075080 4.440202 -24.175793
0.210000 0.031500 29.690822 0.083359 4.565764 -25.149370
0.220000 0.033000 31.108845 0.092218 4.692274 -26.106666
0.230000 0.034500 32.527284 0.101666 4.819840 -27.048284
0.240000 0.036000 33.946148 0.111713 4.948546 -27.974794
0.250000 0.037500 35.365442 0.122364 5.078452 -28.886739
0.260000 0.039000 36.785174 0.133627 5.209601 -29.784632
0.270000 0.040500 38.205352 0.145504 5.342022 -30.668962
0.280000 0.042000 39.625981 0.158000 5.475730 -31.540190
0.290000 0.043500 41.047067 0.171118 5.610730 -32.398753
0.300000 0.045000 42.468616 0.184858 5.747020 -33.245067
0.310000 0.046500 43.890633 0.199221 5.884589 -34.079522
0.320000 0.048000 45.313124 0.214208 6.023422 -34.902489
0.330000 0.049500 46.736093 0.229819 6.163498 -35.714316
0.340000 0.051000 48.159545 0.246051 6.304795 -36.515335
0.350000 0.052500 49.583482 0.262906 6.447285 -37.305855
0.360000 0.054000 51.007911 0.280380 6.590941 -38.086169
0.370000 0.055500 52.432833 0.298472 6.735732 -38.856552
0.380000 0.057000 53.858253 0.317180 6.881626 -39.617263
0.390000 0.058500 55.284173 0.336503 7.028592 -40.368543
0.400000 0.060000 56.710596 0.356438 7.176599 -41.110622
0.410000 0.061500 58.137525 0.376984 7.325613 -41.843711
0.420000 0.063000 59.564963 0.398139 7.475604 -42.568010
0.430000 0.064500 60.992912 0.419901 7.626539 -43.283705
0.440000 0.066000 62.421374 0.442270 7.778389 -43.990968
0.450000 0.067500 63.850351 0.465243 7.931123 -44.689961
0.460000 0.069000 65.279845 0.488821 8.084713 -45.380834
0.470000 0.070500 66.709859 0.513003 8.239130 -46.063725
0.480000 0.072000 68.140393 0.537789 8.394348 -46.738763
0.490000 0.073500 69.571450 0.563179 8.550342 -47.406066
0.500000 0.075000 71.003032 0.589175 8.707088 -48.065744
0.510000 0.076500 72.435139 0.615776 8.864561 -48.717897
0.520000 0.078000 73.867774 0.642986 9.022742 -49.362617
0.530000 0.079500 75.300938 0.670806 9.181609 -49.999986
0.540000 0.081000 76.734633 0.699239 9.341144 -50.630082
0.550000 0.082500 78.168860 0.728289 9.501329 -51.252974
0.560000 0.084000 79.603620 0.757959 9.662148 -51.868723
0.570000 0.085500 81.038917 0.788253 9.823585 -52.477385
0.580000 0.087000 82.474750 0.819177 9.985629 -53.079009
0.590000 0.088500 83.911121 0.850736 10.148265 -53.673639
0.600000 0.090000 85.348034 0.882936 10.311484 -54.261315
0.610000 0.091500 86.785488 0.915784 10.475276 -54.842067
0.620000 0.093000 88.223486 0.949287 10.639631 -55.415926
0.630000 0.094500 89.662029 0.983452 10.804544 -55.982914
0.640000 0.096000 91.101121 1.018289 10.970007 -56.543052
0.650000 0.097500 92.540762 1.053806 11.136017 -57.096354
0.660000 0.099000 93.980954 1.090013 11.302568 -57.642833
0.670000 0.100500 95.421701 1.126920 11.469659 -58.182495
0.680000 0.102000 96.863003 1.164537 11.637288 -58.715347
0.690000 0.103500 98.304865 1.202876 11.805454 -59.241390
0.700000 0.105000 99.747287 1.241949 11.974158 -59.760623
0.710000 0.106500 101.190272 1.281768 12.143400 -60.273041
0.720000 0.108000 102.633824 1.322347 12.313184 -60.778638
0.730000 0.109500 104.077944 1.363698 12.483511 -61.277406
0.740000 0.111000 105.522637 1.405835 12.654387 -61.769334
0.750000 0.112500 106.967904 1.448775 12.825815 -62.254409
0.760000 0.114000 108.413749 1.492530 12.997802 -62.732617
0.770000 0.115500 109.860176 1.537118 13.170353 -63.203940
0.780000 0.117000 111.307187 1.582554 13.343477 -63.668361
0.790000 0.118500 112.754786 1.628855 13.517179 -64.125860
0.800000 0.120000 114.202976 1.676038 13.691470 -64.576418
0.810000 0.121500 115.651762 1.724121 13.866357 -65.020013
0.820000 0.123000 117.101148 1.773122 14.041851 -65.456621
0.830000 0.124500 118.551136 1.823059 14.217961 -65.886219
0.840000 0.126000 120.001732 1.873951 14.394699 -66.308783
0.850000 0.127500 121.452940 1.925819 14.572075 -66.724287
0.860000 0.129000 122.904763 1.978681 14.750102 -67.132706
0.870000 0.130500 124.357207 2.032559 14.928791 -67.534013
0.880000 0.132000 125.810277 2.087472 15.108156 -67.928183
0.890000 0.133500 127.263976 2.143442 15.288209 -68.315187
0.900000 0.135000 128.718310 2.200491 15.468964 -68.695000
0.910000 0.136500 130.173284 2.258641 15.650434 -69.067592
0.920000 0.138000 131.628904 2.317913 15.832635 -69.432938
0.930000 0.139500 133.085173 2.378330 16.015580 -69.791009
0.940000 0.141000 134.542099 2.439917 16.199284 -70.141778
0.950000 0.142500 135.999686 2.502694 16.383763 -70.485218
0.960000 0.144000 137.457941 2.566688 16.569032 -70.821302
0.970000 0.145500 138.916868 2.631921 16.755106 -71.150003
0.980000 0.147000 140.376474 2.698417 16.942002 -71.471294
0.990000 0.148500 141.836766 2.766202 17.129736 -71.785149
1.000000 0.150000 143.297748 2.835300 17.318323 -72.091543
1.010000 0.151500 144.759429 2.905736 17.507781 -72.390449
1.020000 0.153000 146.221813 2.977536 17.698126 -72.681844
1.030000 0.154500 147.684909 3.050725 17.889375 -72.965703
1.040000 0.156000 149.148721 3.125329 18.081545 -73.242002
1.050000 0.157500 150.613258 3.201375 18.274654 -73.510718
1.060000 0.159000 152.078526 3.278888 18.468717 -73.771828
1.070000 0.160500 153.544532 3.357895 18.663752 -74.025312
1.080000 0.162000 155.011284 3.438423 18.859778 -74.271147
1.090000 0.163500 156.478789 3.520499 19.056811 -74.509315
1.100000 0.165000 157.947053 3.604149 19.254868 -74.739794
1.110000 0.166500 159.416086 3.689401 19.453968 -74.962566
1.120000 0.168000 160.885893 3.776283 19.654127 -75.177615
1.130000 0.169500 162.356484 3.864821 19.855364 -75.384922
1.140000 0.171000 163.827866 3.955044 20.057696 -75.584471
1.150000 0.172500 165.300047 4.046979 20.261141 -75.776248
1.160000 0.174000 166.773034 4.140654 20.465715 -75.960237
1.170000 0.175500 168.246837 4.236097 20.671437 -76.136426
1.180000 0.177000 169.721463 4.333336 20.878324 -76.304803
1.190000 0.178500 171.196921 4.432398 21.086394 -76.465355
1.200000 0.180000 172.673220 4.533314 21.295664 -76.618071
1.210000 0.181500 174.150366 4.636109 21.506151 -76.762943
1.220000 0.183000 175.628371 4.740813 21.717873 -76.899962
1.230000 0.184500 177.107241 4.847454 21.930847 -77.029120
1.240000 0.186000 178.586987 4.956061 22.145090 -77.150410
1.250000 0.187500 180.067616 5.066660 22.360618 -77.263827
1.260000 0.189000 181.549138 5.179282 22.577450 -77.369366
1.270000 0.190500 183.031562 5.293954 22.795602 -77.467022
1.280000 0.192000 184.514897 5.410705 23.015090 -77.556794
1.290000 0.193500 185.999153 5.529562 23.235932 -77.638679
1.300000 0.195000 187.484338 5.650554 23.458143 -77.712677
1.310000 0.196500 188.970462 5.773710 23.681740 -77.778788
1.320000 0.198000 190.457535 5.899057 23.906740 -77.837012
1.330000 0.199500 191.945565 6.026624 24.133158 -77.887351
1.340000 0.201000 193.434563 6.156438 24.361011 -77.929809
1.350000 0.202500 194.924538 6.288527 24.590313 -77.964389
1.360000 0.204000 196.415501 6.422920 24.821082 -77.991096
1.370000 0.205500 197.907460 6.559645 25.053332 -78.009935
1.380000 0.207000 199.400425 6.698728 25.287078 -78.020914
1.390000 0.208500 200.894407 6.840198 25.522337 -78.024038
0.010000 0.001500 1.408619 0.000852 1.079385 -1.498228
0.020000 0.003000 2.818596 0.002218 1.531945 -2.955639
0.030000 0.004500 4.229335 0.003783 1.852270 -4.375555
0.040000 0.006000 5.640627 0.005482 2.104567 -5.760198
0.050000 0.007500 7.052363 0.007307 2.315095 -7.111436
0.060000 0.009000 8.464479 0.009273 2.497706 -8.430936
0.070000 0.010500 9.876938 0.011409 2.660738 -9.720222
0.080000 0.012000 11.289716 0.013746 2.809636 -10.980706
0.090000 0.013500 12.702800 0.016317 2.948158 -12.213708
0.100000 0.015000 14.116185 0.019157 3.078999 -13.420467
0.110000 0.016500 15.529868 0.022296 3.204151 -14.602148
0.120000 0.018000 16.943852 0.025765 3.325117 -15.759852
0.130000 0.019500 18.358139 0.029592 3.443050 -16.894623
0.140000 0.021000 19.772736 0.033802 3.558845 -18.007443
0.150000 0.022500 21.187647 0.038420 3.673204 -19.099248
0.160000 0.024000 22.602880 0.043465 3.786681 -20.170921
0.170000 0.025500 24.018443 0.048956 3.899712 -21.223300
0.180000 0.027000 25.434341 0.054909 4.012645 -22.257179
0.190000 0.028500 26.850584 0.061338 4.125754 -23.273309
0.200000 0.030000 28.267178 0.068255 4.239256 -24.272402
0.210000 0.031500 29.684130 0.075670 4.353319 -25.255132
0.220000 0.033000 31.101447 0.083591 4.468076 -26.222137
0.230000 0.034500 32.519135 0.092026 4.583627 -27.174018
0.240000 0.036000 33.937202 0.100978 4.700046 -28.111345
0.250000 0.037500 35.355652 0.110454 4.817388 -29.034654
0.260000 0.039000 36.774492 0.120454 4.935690 -29.944452
0.270000 0.040500 38.193726 0.130981 5.054975 -30.841215
0.280000 0.042000 39.613361 0.142036 5.175255 -31.725393
0.290000 0.043500 41.033399 0.153619 5.296532 -32.597408
0.300000 0.045000 42.453846 0.165730 5.418802 -33.457655
0.310000 0.046500 43.874705 0.178367 5.542054 -34.306505
0.320000 0.048000 45.295981 0.191530 5.666271 -35.144308
0.330000 0.049500 46.717676 0.205217 5.791435 -35.971387
0.340000 0.051000 48.139794 0.219426 5.917524 -36.788048
0.350000 0.052500 49.562337 0.234156 6.044514 -37.594573
0.360000 0.054000 50.985308 0.249404 6.172379 -38.391226
0.370000 0.055500 52.408711 0.265169 6.301094 -39.178252
0.380000 0.057000 53.832546 0.281449 6.430631 -39.955879
0.390000 0.058500 55.256816 0.298243 6.560964 -40.724318
0.400000 0.060000 56.681524 0.315551 6.692067 -41.483762
0.410000 0.061500 58.106671 0.333370 6.823914 -42.234391
0.420000 0.063000 59.532258 0.351702 6.956481 -42.976371
0.430000 0.064500 60.958288 0.370546 7.089743 -43.709852
0.440000 0.066000 62.384763 0.389904 7.223679 -44.434972
0.450000 0.067500 63.811683 0.409775 7.358265 -45.151859
0.460000 0.069000 65.239050 0.430163 7.493483 -45.860625
0.470000 0.070500 66.666867 0.451069 7.629313 -46.561375
0.480000 0.072000 68.095133 0.472498 7.765739 -47.254201
0.490000 0.073500 69.523852 0.494451 7.902745 -47.939188
0.500000 0.075000 70.953024 0.516935 8.040315 -48.616410
0.510000 0.076500 72.382651 0.539953 8.178439 -49.285931
0.520000 0.078000 73.812734 0.563512 8.317104 -49.947811
0.530000 0.079500 75.243276 0.587618 8.456302 -50.602098
0.540000 0.081000 76.674278 0.612278 8.596023 -51.248836
0.550000 0.082500 78.105742 0.637501 8.736262 -51.888062
0.560000 0.084000 79.537669 0.663295 8.877014 -52.519804
0.570000 0.085500 80.970062 0.689669 9.018274 -53.144088
0.580000 0.087000 82.402924 0.716633 9.160042 -53.760932
0.590000 0.088500 83.836255 0.744199 9.302315 -54.370349
0.600000 0.090000 85.270058 0.772378 9.445094 -54.972350
0.610000 0.091500 86.704337 0.801182 9.588381 -55.566939
0.620000 0.093000 88.139093 0.830624 9.732180 -56.154117
0.630000 0.094500 89.574329 0.860719 9.876494 -56.733880
0.640000 0.096000 91.010048 0.891480 10.021329 -57.306223
0.650000 0.097500 92.446252 0.922922 10.166692 -57.871135
0.660000 0.099000 93.882946 0.955062 10.312589 -58.428606
0.670000 0.100500 95.320133 0.987915 10.459031 -58.978619
0.680000 0.102000 96.757815 1.021500 10.606026 -59.521158
0.690000 0.103500 98.195996 1.055834 10.753585 -60.056203
0.700000 0.105000 99.634681 1.090935 10.901719 -60.583733
0.710000 0.106500 101.073872 1.126822 11.050442 -61.103725
0.720000 0.108000 102.513575 1.163515 11.199766 -61.616154
0.730000 0.109500 103.953793 1.201035 11.349705 -62.120995
0.740000 0.111000 105.394530 1.239402 11.500274 -62.618220
0.750000 0.112500 106.835792 1.278637 11.651488 -63.107801
0.760000 0.114000 108.277583 1.318764 11.803364 -63.589711
0.770000 0.115500 109.719908 1.359803 11.955917 -64.063918
0.780000 0.117000 111.162772 1.401779 12.109166 -64.530394
0.790000 0.118500 112.606181 1.444715 12.263129 -64.989107
0.800000 0.120000 114.050139 1.488635 12.417823 -65.440027
0.810000 0.121500 115.494652 1.533563 12.573268 -65.883123
0.820000 0.123000 116.939726 1.579525 12.729482 -66.318365
0.830000 0.124500 118.385367 1.626547 12.886486 -66.745720
0.840000 0.126000 119.831582 1.674653 13.044299 -67.165160
0.850000 0.127500 121.278375 1.723871 13.202942 -67.576652
0.860000 0.129000 122.725754 1.774227 13.362437 -67.980167
0.870000 0.130500 124.173726 1.825748 13.522803 -68.375676
0.880000 0.132000 125.622296 1.878462 13.684062 -68.763149
0.890000 0.133500 127.071473 1.932397 13.846237 -69.142558
0.900000 0.135000 128.521262 1.987582 14.009348 -69.513875
0.910000 0.136500 129.971672 2.044043 14.173418 -69.877072
0.920000 0.138000 131.422709 2.101811 14.338469 -70.232124
0.930000 0.139500 132.874381 2.160915 14.504524 -70.579004
0.940000 0.141000 134.326696 2.221384 14.671604 -70.917688
0.950000 0.142500 135.779662 2.283248 14.839733 -71.248152
0.960000 0.144000 137.233286 2.346536 15.008934 -71.570373
0.970000 0.145500 138.687578 2.411280 15.179228 -71.884330
0.980000 0.147000 140.142544 2.477509 15.350640 -72.190001
0.990000 0.148500 141.598194 2.545254 15.523191 -72.487368
1.000000 0.150000 143.054536 2.614546 15.696905 -72.776410
1.010000 0.151500 144.511578 2.685416 15.871805 -73.057112
1.020000 0.153000 145.969331 2.757895 16.047913 -73.329456
1.030000 0.154500 147.427802 2.832014 16.225253 -73.593427
1.040000 0.156000 148.887000 2.907805 16.403847 -73.849011
1.050000 0.157500 150.346936 2.985300 16.583718 -74.096196
1.060000 0.159000 151.807617 3.064530 16.764888 -74.334970
1.070000 0.160500 153.269055 3.145527 16.947381 -74.565322
1.080000 0.162000 154.731258 3.228323 17.131219 -74.787242
1.090000 0.163500 156.194235 3.312949 17.316424 -75.000724
1.100000 0.165000 157.657998 3.399439 17.503019 -75.205759
1.110000 0.166500 159.122556 3.487823 17.691025 -75.402343
1.120000 0.168000 160.587918 3.578134 17.880466 -75.590471
1.130000 0.169500 162.054096 3.670405 18.071362 -75.770139
1.140000 0.171000 163.521099 3.764666 18.263735 -75.941345
1.150000 0.172500 164.988937 3.860951 18.457607 -76.104089
1.160000 0.174000 166.457622 3.959292 18.653000 -76.258369
1.170000 0.175500 167.927163 4.059720 18.849934 -76.404188
1.180000 0.177000 169.397572 4.162268 19.048431 -76.541548
1.190000 0.178500 170.868859 4.266968 19.248511 -76.670452
1.200000 0.180000 172.341035 4.373852 19.450195 -76.790904
1.210000 0.181500 173.814111 4.482951 19.653504 -76.902910
1.220000 0.183000 175.288098 4.594299 19.858458 -77.006475
1.230000 0.184500 176.763006 4.707926 20.065076 -77.101609
1.240000 0.186000 178.238848 4.823864 20.273378 -77.188318
1.250000 0.187500 179.715635 4.942145 20.483385 -77.266612
1.260000 0.189000 181.193377 5.062801 20.695114 -77.336501
1.270000 0.190500 182.672086 5.185863 20.908586 -77.397996
1.280000 0.192000 184.151773 5.311362 21.123819 -77.451109
1.290000 0.193500 185.632451 5.439331 21.340832 -77.495852
1.300000 0.195000 187.114130 5.569799 21.559643 -77.532238
1.310000 0.196500 188.596823 5.702798 21.780270 -77.560281
1.320000 0.198000 190.080541 5.838359 22.002731 -77.579997
1.330000 0.199500 191.565295 5.976513 22.227043 -77.591400
1.340000 0.201000 193.051098 6.117290 22.453225 -77.594506
1.350000 0.202500 194.537962 6.260720 22.681292 -77.589332
1.360000 0.204000 196.025897 6.406836 22.911262 -77.575895
1.370000 0.205500 197.514918 6.555665 23.143151 -77.554212
1.380000 0.207000 199.005034 6.707239 23.376976 -77.524301
1.390000 0.208500 200.496259 6.861588 23.612753 -77.486182
0.010000 0.001500 1.408635 0.000869 1.090167 -1.502622
0.020000 0.003000 2.818662 0.002285 1.553846 -2.964130
0.030000 0.004500 4.229485 0.003938 1.885524 -4.387968
0.040000 0.006000 5.640896 0.005761 2.149355 -5.776428
0.050000 0.007500 7.052787 0.007747 2.371561 -7.131439
0.060000 0.009000 8.465094 0.009912 2.565961 -8.454720
0.070000 0.010500 9.877779 0.012284 2.740865 -9.747843
0.080000 0.012000 11.290820 0.014893 2.901690 -11.012267
0.090000 0.013500 12.704204 0.017772 3.052172 -12.249355
0.100000 0.015000 14.117925 0.020952 3.194982 -13.460386
0.110000 0.016500 15.531980 0.024464 3.332092 -14.646566
0.120000 0.018000 16.946370 0.028336 3.464984 -15.809032
0.130000 0.019500 18.361098 0.032594 3.594791 -16.948859
0.140000 0.021000 19.776170 0.037261 3.722392 -18.067065
0.150000 0.022500 21.191591 0.042358 3.848469 -19.164611
0.160000 0.024000 22.607365 0.047903 3.973562 -20.242409
0.170000 0.025500 24.023501 0.053912 4.098091 -21.301321
0.180000 0.027000 25.440004 0.060398 4.222389 -22.342161
0.190000 0.028500 26.856881 0.067371 4.346717 -23.365701
0.200000 0.030000 28.274138 0.074841 4.471279 -24.372669
0.210000 0.031500 29.691781 0.082815 4.596232 -25.363752
0.220000 0.033000 31.109816 0.091297 4.721697 -26.339600
0.230000 0.034500 32.528248 0.100293 4.847765 -27.300825
0.240000 0.036000 33.947082 0.109803 4.974501 -28.248001
0.250000 0.037500 35.366323 0.119830 5.101951 -29.181671
0.260000 0.039000 36.785976 0.130372 5.230145 -30.102342
0.270000 0.040500 38.206044 0.141430 5.359099 -31.010494
0.280000 0.042000 39.626530 0.153001 5.488820 -31.906571
0.290000 0.043500 41.047440 0.165083 5.619303 -32.790993
0.300000 0.045000 42.468774 0.177674 5.750541 -33.664151
0.310000 0.046500 43.890537 0.190770 5.882519 -34.526408
0.320000 0.048000 45.312730 0.204369 6.015218 -35.378105
0.330000 0.049500 46.735357 0.218465 6.148616 -36.219556
0.340000 0.051000 48.158417 0.233057 6.282691 -37.051053
0.350000 0.052500 49.581914 0.248141 6.417417 -37.872868
0.360000 0.054000 51.005849 0.263713 6.552767 -38.685249
0.370000 0.055500 52.430224 0.279771 6.688718 -39.488428
0.380000 0.057000 53.855039 0.296313 6.825241 -40.282616
0.390000 0.058500 55.280295 0.313335 6.962313 -41.068006
0.400000 0.060000 56.705994 0.330838 7.099908 -41.844776
0.410000 0.061500 58.132137 0.348819 7.238004 -42.613086
0.420000 0.063000 59.558724 0.367278 7.376577 -43.373083
0.430000 0.064500 60.985757 0.386216 7.515607 -44.124899
0.440000 0.066000 62.413235 0.405633 7.655075 -44.868653
0.450000 0.067500 63.841160 0.425531 7.794963 -45.604449
0.460000 0.069000 65.269533 0.445912 7.935255 -46.332382
0.470000 0.070500 66.698354 0.466780 8.075936 -47.052536
0.480000 0.072000 68.127624 0.488139 8.216996 -47.764982
0.490000 0.073500 69.557344 0.509993 8.358421 -48.469784
0.500000 0.075000 70.987515 0.532349 8.500204 -49.166994
0.510000 0.076500 72.418139 0.555212 8.642338 -49.856657
0.520000 0.078000 73.849216 0.578590 8.784817 -50.538811
0.530000 0.079500 75.280747 0.602491 8.927638 -51.213485
0.540000 0.081000 76.712735 0.626925 9.070798 -51.880700
0.550000 0.082500 78.145180 0.651901 9.214298 -52.540474
0.560000 0.084000 79.578084 0.677430 9.358138 -53.192815
0.570000 0.085500 81.011449 0.703525 9.502322 -53.837728
0.580000 0.087000 82.445276 0.730197 9.646854 -54.475213
0.590000 0.088500 83.879569 0.757461 9.791741 -55.105263
0.600000 0.090000 85.314329 0.785330 9.936989 -55.727870
0.610000 0.091500 86.749559 0.813821 10.082607 -56.343018
0.620000 0.093000 88.185260 0.842948 10.228606 -56.950691
0.630000 0.094500 89.621437 0.872729 10.374997 -57.550867
0.640000 0.096000 91.058092 0.903181 10.521792 -58.143524
0.650000 0.097500 92.495228 0.934323 10.669006 -58.728634
0.660000 0.099000 93.932849 0.966175 10.816652 -59.306168
0.670000 0.100500 95.370957 0.998756 10.964749 -59.876096
0.680000 0.102000 96.809558 1.032087 11.113311 -60.438384
0.690000 0.103500 98.248654 1.066190 11.262358 -60.992997
0.700000 0.105000 99.688250 1.101086 11.411907 -61.539900
0.710000 0.106500 101.128351 1.136800 11.561980 -62.079054
0.720000 0.108000 102.568960 1.173355 11.712595 -62.610422
0.730000 0.109500 104.010083 1.210774 11.863776 -63.133965
0.740000 0.111000 105.451725 1.249084 12.015543 -63.649641
0.750000 0.112500 106.893891 1.288309 12.167919 -64.157411
0.760000 0.114000 108.336586 1.328477 12.320927 -64.657234
0.770000 0.115500 109.779815 1.369613 12.474593 -65.149068
0.780000 0.117000 111.223586 1.411746 12.628939 -65.632873
0.790000 0.118500 112.667903 1.454904 12.783991 -66.108606
0.800000 0.120000 114.112773 1.499115 12.939775 -66.576229
0.810000 0.121500 115.558202 1.544409 13.096315 -67.035699
0.820000 0.123000 117.004198 1.590814 13.253640 -67.486976
0.830000 0.124500 118.450766 1.638362 13.411774 -67.930021
0.840000 0.126000 119.897914 1.687083 13.570746 -68.364794
0.850000 0.127500 121.345649 1.737008 13.730582 -68.791258
0.860000 0.129000 122.793979 1.788168 13.891310 -69.209374
0.870000 0.130500 124.242911 1.840596 14.052958 -69.619105
0.880000 0.132000 125.692453 1.894325 14.215554 -70.020415
0.890000 0.133500 127.142613 1.949386 14.379125 -70.413269
0.900000 0.135000 128.593400 2.005813 14.543701 -70.797634
0.910000 0.136500 130.044821 2.063639 14.709310 -71.173476
0.920000 0.138000 131.496885 2.122899 14.875980 -71.540763
0.930000 0.139500 132.949602 2.183627 15.043740 -71.899464
0.940000 0.141000 134.402979 2.245857 15.212618 -72.249550
0.950000 0.142500 135.857027 2.309623 15.382644 -72.590993
0.960000 0.144000 137.311754 2.374961 15.553846 -72.923765
0.970000 0.145500 138.767170 2.441907 15.726253 -73.247840
0.980000 0.147000 140.223284 2.510495 15.899894 -73.563194
0.990000 0.148500 141.680107 2.580762 16.074798 -73.869803
1.000000 0.150000 143.137649 2.652744 16.250992 -74.167646
1.010000 0.151500 144.595919 2.726476 16.428506 -74.456700
1.020000 0.153000 146.054927 2.801995 16.607369 -74.736948
1.030000 0.154500 147.514685 2.879337 16.787608 -75.008370
1.040000 0.156000 148.975203 2.958540 16.969252 -75.270951
1.050000 0.157500 150.436492 3.039639 17.152329 -75.524673
1.060000 0.159000 151.898562 3.122673 17.336867 -75.769523
1.070000 0.160500 153.361424 3.207677 17.522893 -76.005487
1.080000 0.162000 154.825091 3.294690 17.710437 -76.232555
1.090000 0.163500 156.289572 3.383747 17.899525 -76.450714
1.100000 0.165000 157.754880 3.474888 18.090184 -76.659955
1.110000 0.166500 159.221026 3.568148 18.282441 -76.860270
1.120000 0.168000 160.688023 3.663566 18.476325 -77.051653
1.130000 0.169500 162.155880 3.761178 18.671860 -77.234096
1.140000 0.171000 163.624612 3.861023 18.869074 -77.407594
1.150000 0.172500 165.094229 3.963137 19.067993 -77.572144
1.160000 0.174000 166.564744 4.067559 19.268643 -77.727743
1.170000 0.175500 168.036169 4.174326 19.471049 -77.874388
1.180000 0.177000 169.508517 4.283475 19.675238 -78.012078
1.190000 0.178500 170.981800 4.395043 19.881234 -78.140814
1.200000 0.180000 172.456031 4.509070 20.089063 -78.260596
1.210000 0.181500 173.931223 4.625591 20.298749 -78.371424
1.220000 0.183000 175.407388 4.744644 20.510316 -78.473302
1.230000 0.184500 176.884539 4.866266 20.723790 -78.566233
1.240000 0.186000 178.362690 4.990496 20.939193 -78.650219
1.250000 0.187500 179.841853 5.117370 21.156550 -78.725266
1.260000 0.189000 181.322042 5.246925 21.375883 -78.791378
1.270000 0.190500 182.803270 5.379199 21.597216 -78.848560
1.280000 0.192000 184.285550 5.514228 21.820572 -78.896819
1.290000 0.193500 185.768896 5.652050 22.045973 -78.936160
1.300000 0.195000 187.253321 5.792701 22.273441 -78.966592
1.310000 0.196500 188.738839 5.936219 22.502998 -78.988120
1.320000 0.198000 190.225464 6.082640 22.734666 -79.000753
1.330000 0.199500 191.713209 6.232000 22.968466 -79.004498
1.340000 0.201000 193.202088 6.384337 23.204418 -78.999364
1.350000 0.202500 194.692115 6.539686 23.442545 -78.985359
1.360000 0.204000 196.183305 6.698084 23.682866 -78.962492
1.370000 0.205500 197.675670 6.859568 23.925401 -78.930771
1.380000 0.207000 199.169225 7.024172 24.170170 -78.890205
1.390000 0.208500 200.663985 7.191934 24.417193 -78.840803
0.010000 0.001500 1.409834 0.002068 1.889304 -1.595074
0.020000 0.003000 2.823454 0.007061 3.151414 -3.150812
0.030000 0.004500 4.240237 0.014559 4.274936 -4.681868
0.040000 0.006000 5.659913 0.024300 5.318770 -6.200502
0.050000 0.007500 7.082283 0.036008 6.304372 -7.717298
0.060000 0.009000 8.507172 0.049378 7.241319 -9.241158
0.070000 0.010500 9.934409 0.064076 8.134232 -10.779284
0.080000 0.012000 11.363825 0.079754 8.985415 -12.337228
0.090000 0.013500 12.795247 0.096059 9.796050 -13.919004
0.100000 0.015000 14.228502 0.112644 10.566796 -15.527239
0.110000 0.016500 15.663419 0.129180 11.298111 -17.163367
0.120000 0.018000 17.099827 0.145356 11.990413 -18.827809
0.130000 0.019500 18.537561 0.160888 12.644172 -20.520162
0.140000 0.021000 19.976459 0.175516 13.259947 -22.239367
0.150000 0.022500 21.416364 0.189012 13.838399 -23.983850
0.160000 0.024000 22.857127 0.201171 14.380287 -25.751647
0.170000 0.025500 24.298605 0.211818 14.886463 -27.540508
0.180000 0.027000 25.740662 0.220800 15.357852 -29.347973
0.190000 0.028500 27.183170 0.227989 15.795442 -31.171438
0.200000 0.030000 28.626008 0.233279 16.200267 -33.008205
0.210000 0.031500 30.069062 0.236583 16.573398 -34.855510
0.220000 0.033000 31.512226 0.237834 16.915926 -36.710558
0.230000 0.034500 32.955399 0.236982 17.228958 -38.570534
0.240000 0.036000 34.398490 0.233993 17.513605 -40.432617
0.250000 0.037500 35.841412 0.228847 17.770977 -42.293988
0.260000 0.039000 37.284085 0.221540 18.002178 -44.151828
0.270000 0.040500 38.726436 0.212080 18.208302 -46.003326
0.280000 0.042000 40.168398 0.200490 18.390429 -47.845672
0.290000 0.043500 41.609909 0.186804 18.549624 -49.676060
0.300000 0.045000 43.050912 0.171067 18.686937 -51.491682
0.310000 0.046500 44.491358 0.153340 18.803398 -53.289729
0.320000 0.048000 45.931201 0.133692 18.900022 -55.067387
0.330000 0.049500 47.370401 0.112207 18.977806 -56.821840
0.340000 0.051000 48.808924 0.088979 19.037728 -58.550271
0.350000 0.052500 50.246740 0.064116 19.080753 -60.249863
0.360000 0.054000 51.683823 0.037738 19.107828 -61.917809
0.370000 0.055500 53.120154 0.009975 19.119886 -63.551317
0.380000 0.057000 54.555717 -0.019027 19.117847 -65.147626
0.390000 0.058500 55.990503 -0.049112 19.102618 -66.704016
0.400000 0.060000 57.424505 -0.080110 19.075091 -68.217831
0.410000 0.061500 58.857723 -0.111842 19.036151 -69.686503
0.420000 0.063000 60.290160 -0.144113 18.986670 -71.107571
0.430000 0.064500 61.721824 -0.176723 18.927507 -72.478718
0.440000 0.066000 63.152728 -0.209457 18.859515 -73.797798
0.450000 0.067500 64.582888 -0.242095 18.783531 -75.062873
0.460000 0.069000 66.012327 -0.274409 18.700385 -76.272248
0.470000 0.070500 67.441068 -0.306167 18.610890 -77.424503
0.480000 0.072000 68.869141 -0.337134 18.515849 -78.518527
0.490000 0.073500 70.296580 -0.367075 18.416049 -79.553548
0.500000 0.075000 71.723419 -0.395756 18.312257 -80.529155
0.510000 0.076500 73.149700 -0.422950 18.205226 -81.445312
0.520000 0.078000 74.575463 -0.448436 18.095683 -82.302372
0.530000 0.079500 76.000755 -0.472005 17.984334 -83.101066
0.540000 0.081000 77.425621 -0.493459 17.871861 -83.842501
0.550000 0.082500 78.850110 -0.512615 17.758914 -84.528130
0.560000 0.084000 80.274274 -0.529305 17.646117 -85.159725
0.570000 0.085500 81.698162 -0.543381 17.534061 -85.739342
0.580000 0.087000 83.121827 -0.554709 17.423303 -86.269269
0.590000 0.088500 84.545322 -0.563175 17.314369 -86.751987
0.600000 0.090000 85.968697 -0.568683 17.207747 -87.190113
0.610000 0.091500 87.392006 -0.571151 17.103891 -87.586357
0.620000 0.093000 88.815300 -0.570515 17.003222 -87.943469
0.630000 0.094500 90.238629 -0.566725 16.906125 -88.264203
0.640000 0.096000 91.662043 -0.559741 16.812950 -88.551272
0.650000 0.097500 93.085592 -0.549538 16.724018 -88.807322
0.660000 0.099000 94.509322 -0.536098 16.639617 -89.034900
0.670000 0.100500 95.933280 -0.519411 16.560005 -89.236436
0.680000 0.102000 97.357512 -0.499474 16.485413 -89.414226
0.690000 0.103500 98.782061 -0.476286 16.416045 -89.570423
0.700000 0.105000 100.206969 -0.449853 16.352084 -89.707032
0.710000 0.106500 101.632278 -0.420181 16.293686 -89.825903
0.720000 0.108000 103.058027 -0.387278 16.240989 -89.928738
0.730000 0.109500 104.484255 -0.351152 16.194114 -90.017089
0.740000 0.111000 105.911001 -0.311809 16.153161 -90.092367
0.750000 0.112500 107.338300 -0.269258 16.118219 -90.155846
0.760000 0.114000 108.766187 -0.223502 16.089360 -90.208669
0.770000 0.115500 110.194697 -0.174543 16.066644 -90.251862
0.780000 0.117000 111.623864 -0.122383 16.050123 -90.286332
0.790000 0.118500 113.053721 -0.067017 16.039836 -90.312885
0.800000 0.120000 114.484298 -0.008442 16.035814 -90.332228
0.810000 0.121500 115.915627 0.053351 16.038084 -90.344978
0.820000 0.123000 117.347739 0.118375 16.046661 -90.351669
0.830000 0.124500 118.780664 0.186644 16.061560 -90.352760
0.840000 0.126000 120.214431 0.258176 16.082787 -90.348641
0.850000 0.127500 121.649069 0.332993 16.110347 -90.339636
0.860000 0.129000 123.084607 0.411119 16.144239 -90.326013
0.870000 0.130500 124.521072 0.492584 16.184461 -90.307986
0.880000 0.132000 125.958493 0.577418 16.231009 -90.285719
0.890000 0.133500 127.396898 0.665656 16.283877 -90.259334
0.900000 0.135000 128.836313 0.757337 16.343056 -90.228909
0.910000 0.136500 130.276765 0.852501 16.408538 -90.194486
0.920000 0.138000 131.718283 0.951194 16.480315 -90.156071
0.930000 0.139500 133.160894 1.053462 16.558376 -90.113640
0.940000 0.141000 134.604623 1.159358 16.642714 -90.067136
0.950000 0.142500 136.049498 1.268935 16.733318 -90.016479
0.960000 0.144000 137.495546 1.382250 16.830181 -89.961560
0.970000 0.145500 138.942794 1.499364 16.933294 -89.902247
0.980000 0.147000 140.391270 1.620339 17.042651 -89.838386
0.990000 0.148500 141.840999 1.745243 17.158246 -89.769804
1.000000 0.150000 143.292011 1.874143 17.280073 -89.696306
1.010000 0.151500 144.744332 2.007112 17.408130 -89.617679
1.020000 0.153000 146.197989 2.144225 17.542415 -89.533695
1.030000 0.154500 147.653012 2.285560 17.682925 -89.444106
1.040000 0.156000 149.109427 2.431197 17.829663 -89.348651
1.050000 0.157500 150.567264 2.581219 17.982630 -89.247054
1.060000 0.159000 152.026551 2.735713 18.141830 -89.139024
1.070000 0.160500 153.487317 2.894767 18.307269 -89.024258
1.080000 0.162000 154.949590 3.058472 18.478953 -88.902440
1.090000 0.163500 156.413402 3.226922 18.656892 -88.773241
1.100000 0.165000 157.878781 3.400213 18.841095 -88.636323
1.110000 0.166500 159.345757 3.578444 19.031575 -88.491333
1.120000 0.168000 160.814362 3.761714 19.228346 -88.337912
1.130000 0.169500 162.284626 3.950129 19.431423 -88.175690
1.140000 0.171000 163.756581 4.143792 19.640822 -88.004286
1.150000 0.172500 165.230257 4.342810 19.856564 -87.823312
1.160000 0.174000 166.705688 4.547294 20.078668 -87.632372
1.170000 0.175500 168.182906 4.757353 20.307156 -87.431063
1.180000 0.177000 169.661943 4.973102 20.542051 -87.218975
1.190000 0.178500 171.142833 5.194653 20.783378 -86.995689
1.200000 0.180000 172.625610 5.422123 21.031164 -86.760785
1.210000 0.181500 174.110307 5.655629 21.285436 -86.513835
1.220000 0.183000 175.596959 5.895289 21.546223 -86.254406
1.230000 0.184500 177.085601 6.141222 21.813556 -85.982065
1.240000 0.186000 178.576269 6.393549 22.087466 -85.696373
1.250000 0.187500 180.068997 6.652390 22.367985 -85.396890
1.260000 0.189000 181.563823 6.917867 22.655148 -85.083173
1.270000 0.190500 183.060782 7.190102 22.948988 -84.754781
1.280000 0.192000 184.559912 7.469217 23.249543 -84.411270
1.290000 0.193500 186.061250 7.755333 23.556847 -84.052199
1.300000 0.195000 187.564833 8.048573 23.870939 -83.677128
1.310000 0.196500 189.070700 8.349058 24.191856 -83.285620
1.320000 0.198000 190.578888 8.656909 24.519636 -82.877240
1.330000 0.199500 192.089437 8.972245 24.854320 -82.451558
1.340000 0.201000 193.602385 9.295187 25.195945 -82.008148
1.350000 0.202500 195.117772 9.625852 25.544553 -81.546591
1.360000 0.204000 196.635637 9.964356 25.900182 -81.066474
1.370000 0.205500 198.156020 10.310815 26.262873 -80.567391
1.380000 0.207000 199.678962 10.665341 26.632667 -80.048944
1.390000 0.208500 187.323840 -12.277580 -39.564315 -460.737990
0.010000 0.001500 1.408691 0.000924 1.127633 -1.495232
0.020000 0.003000 2.818884 0.002504 1.628117 -2.949984
0.030000 0.004500 4.229982 0.004424 1.996050 -4.367628
0.040000 0.006000 5.641774 0.006612 2.295608 -5.750474
0.050000 0.007500 7.054148 0.009057 2.553009 -7.100485
0.060000 0.009000 8.467039 0.011769 2.782060 -8.419424
0.070000 0.010500 9.880406 0.014768 2.991053 -9.708909
0.080000 0.012000 11.294225 0.018081 3.185386 -10.970442
0.090000 0.013500 12.708478 0.021732 3.368770 -12.205431
0.100000 0.015000 14.123158 0.025745 3.543855 -13.415196
0.110000 0.016500 15.538258 0.030143 3.712589 -14.600979
0.120000 0.018000 16.953776 0.034947 3.876431 -15.763953
0.130000 0.019500 18.369712 0.040174 4.036494 -16.905222
0.140000 0.021000 19.786066 0.045838 4.193633 -18.025829
0.150000 0.022500 21.202842 0.051953 4.348513 -19.126757
0.160000 0.024000 22.620040 0.058526 4.501653 -20.208934
0.170000 0.025500 24.037663 0.065566 4.653457 -21.273234
0.180000 0.027000 25.455715 0.073076 4.804242 -22.320478
0.190000 0.028500 26.874196 0.081059 4.954254 -23.351442
0.200000 0.030000 28.293111 0.089515 5.103684 -24.366851
0.210000 0.031500 29.712459 0.098442 5.252678 -25.367387
0.220000 0.033000 31.132244 0.107837 5.401347 -26.353691
0.230000 0.034500 32.552467 0.117696 5.549773 -27.326358
0.240000 0.036000 33.973128 0.128013 5.698014 -28.285950
0.250000 0.037500 35.394229 0.138782 5.846110 -29.232985
0.260000 0.039000 36.815769 0.149995 5.994088 -30.167948
0.270000 0.040500 38.237749 0.161644 6.141961 -31.091292
0.280000 0.042000 39.660169 0.173720 6.289733 -32.003433
0.290000 0.043500 41.083027 0.186215 6.437401 -32.904758
0.300000 0.045000 42.506323 0.199120 6.584957 -33.795625
0.310000 0.046500 43.930056 0.212425 6.732389 -34.676362
0.320000 0.048000 45.354225 0.226123 6.879680 -35.547271
0.330000 0.049500 46.778827 0.240204 7.026813 -36.408631
0.340000 0.051000 48.203862 0.254659 7.173770 -37.260692
0.350000 0.052500 49.629328 0.269482 7.320532 -38.103688
0.360000 0.054000 51.055222 0.284665 7.467078 -38.937825
0.370000 0.055500 52.481543 0.300200 7.613391 -39.763293
0.380000 0.057000 53.908289 0.316082 7.759451 -40.580262
0.390000 0.058500 55.335457 0.332306 7.905243 -41.388884
0.400000 0.060000 56.763045 0.348865 8.050751 -42.189294
0.410000 0.061500 58.191052 0.365758 8.195960 -42.981612
0.420000 0.063000 59.619474 0.382980 8.340858 -43.765942
0.430000 0.064500 61.048311 0.400529 8.485435 -44.542376
0.440000 0.066000 62.477559 0.418404 8.629681 -45.310991
0.450000 0.067500 63.907217 0.436604 8.773589 -46.071854
0.460000 0.069000 65.337284 0.455131 8.917156 -46.825019
0.470000 0.070500 66.767756 0.473985 9.060376 -47.570530
0.480000 0.072000 68.198634 0.493169 9.203249 -48.308423
0.490000 0.073500 69.629914 0.512687 9.345775 -49.038723
0.500000 0.075000 71.061597 0.532543 9.487957 -49.761446
0.510000 0.076500 72.493680 0.552741 9.629800 -50.476603
0.520000 0.078000 73.926162 0.573289 9.771308 -51.184195
0.530000 0.079500 75.359043 0.594194 9.912489 -51.884219
0.540000 0.081000 76.792322 0.615463 10.053354 -52.576664
0.550000 0.082500 78.225998 0.637107 10.193912 -53.261513
0.560000 0.084000 79.660071 0.659135 10.334177 -53.938747
0.570000 0.085500 81.094541 0.681557 10.474161 -54.608338
0.580000 0.087000 82.529408 0.704387 10.613881 -55.270258
0.590000 0.088500 83.964672 0.727637 10.753354 -55.924473
0.600000 0.090000 85.400334 0.751320 10.892596 -56.570944
0.610000 0.091500 86.836394 0.775452 11.031627 -57.209633
0.620000 0.093000 88.272853 0.800047 11.170468 -57.840495
0.630000 0.094500 89.709714 0.825122 11.309139 -58.463486
0.640000 0.096000 91.146976 0.850694 11.447664 -59.078558
0.650000 0.097500 92.584641 0.876780 11.586066 -59.685660
0.660000 0.099000 94.022712 0.903400 11.724368 -60.284743
0.670000 0.100500 95.461191 0.930573 11.862597 -60.875754
0.680000 0.102000 96.900079 0.958318 12.000778 -61.458638
0.690000 0.103500 98.339380 0.986658 12.138938 -62.033342
0.700000 0.105000 99.779096 1.015613 12.277104 -62.599811
0.710000 0.106500 101.219230 1.045205 12.415305 -63.157988
0.720000 0.108000 102.659785 1.075458 12.553568 -63.707819
0.730000 0.109500 104.100766 1.106396 12.691924 -64.249248
0.740000 0.111000 105.542175 1.138041 12.830402 -64.782218
0.750000 0.112500 106.984016 1.170420 12.969032 -65.306674
0.760000 0.114000 108.426294 1.203557 13.107845 -65.822562
0.770000 0.115500 109.869014 1.237479 13.246872 -66.329826
0.780000 0.117000 111.312179 1.272211 13.386144 -66.828414
0.790000 0.118500 112.755795 1.307781 13.525693 -67.318272
0.800000 0.120000 114.199866 1.344217 13.665550 -67.799349
0.810000 0.121500 115.644398 1.381546 13.805749 -68.271593
0.820000 0.123000 117.089397 1.419797 13.946320 -68.734955
0.830000 0.124500 118.534869 1.458998 14.087298 -69.189388
0.840000 0.126000 119.980818 1.499180 14.228714 -69.634844
0.850000 0.127500 121.427252 1.540371 14.370600 -70.071277
0.860000 0.129000 122.874176 1.582601 14.512991 -70.498645
0.870000 0.130500 124.321597 1.625902 14.655919 -70.916906
0.880000 0.132000 125.769523 1.670303 14.799417 -71.326019
0.890000 0.133500 127.217959 1.715836 14.943517 -71.725946
0.900000 0.135000 128.666914 1.762532 15.088252 -72.116651
0.910000 0.136500 130.116394 1.810423 15.233656 -72.498099
0.920000 0.138000 131.566407 1.859540 15.379761 -72.870259
0.930000 0.139500 133.016961 1.909915 15.526600 -73.233099
0.940000 0.141000 134.468063 1.961582 15.674206 -73.586592
0.950000 0.142500 135.919722 2.014571 15.822610 -73.930712
0.960000 0.144000 137.371946 2.068916 15.971845 -74.265435
0.970000 0.145500 138.824743 2.124650 16.121943 -74.590740
0.980000 0.147000 140.278122 2.181804 16.272936 -74.906608
0.990000 0.148500 141.732091 2.240413 16.424855 -75.213022
1.000000 0.150000 143.186660 2.300509 16.577733 -75.509967
1.010000 0.151500 144.641837 2.362126 16.731600 -75.797432
1.020000 0.153000 146.097633 2.425296 16.886488 -76.075406
1.030000 0.154500 147.554055 2.490052 17.042426 -76.343882
1.040000 0.156000 149.011114 2.556428 17.199446 -76.602856
1.050000 0.157500 150.468818 2.624457 17.357578 -76.852323
1.060000 0.159000 151.927179 2.694171 17.516851 -77.092285
1.070000 0.160500 153.386206 2.765605 17.677295 -77.322742
1.080000 0.162000 154.845908 2.838790 17.838939 -77.543699
1.090000 0.163500 156.306296 2.913761 18.001812 -77.755163
1.100000 0.165000 157.767380 2.990548 18.165942 -77.957142
1.110000 0.166500 159.229171 3.069186 18.331358 -78.149647
1.120000 0.168000 160.691679 3.149707 18.498087 -78.332692
1.130000 0.169500 162.154914 3.232143 18.666157 -78.506291
1.140000 0.171000 163.618887 3.316526 18.835595 -78.670463
1.150000 0.172500 165.083609 3.402889 19.006427 -78.825226
1.160000 0.174000 166.549090 3.491263 19.178680 -78.970603
1.170000 0.175500 168.015343 3.581680 19.352379 -79.106616
1.180000 0.177000 169.482376 3.674171 19.527551 -79.233291
1.190000 0.178500 170.950203 3.768769 19.704219 -79.350656
1.200000 0.180000 172.418834 3.865503 19.882408 -79.458739
1.210000 0.181500 173.888279 3.964404 20.062144 -79.557572
1.220000 0.183000 175.358551 4.065504 20.243448 -79.647186
1.230000 0.184500 176.829661 4.168832 20.426346 -79.727617
1.240000 0.186000 178.301620 4.274418 20.610859 -79.798899
1.250000 0.187500 179.774439 4.382293 20.797010 -79.861069
1.260000 0.189000 181.248131 4.492485 20.984822 -79.914168
1.270000 0.190500 182.722707 4.605024 21.174315 -79.958233
1.280000 0.192000 184.198178 4.719939 21.365512 -79.993307
1.290000 0.193500 185.674557 4.837258 21.558432 -80.019432
1.300000 0.195000 187.151854 4.957010 21.753096 -80.036652
1.310000 0.196500 188.630081 5.079223 21.949524 -80.045010
1.320000 0.198000 190.109252 5.203924 22.147735 -80.044554
1.330000 0.199500 191.589376 5.331141 22.347749 -80.035328
1.340000 0.201000 193.070466 5.460902 22.549584 -80.017381
1.350000 0.202500 194.552535 5.593232 22.753258 -79.990762
1.360000 0.204000 196.035593 5.728158 22.958788 -79.955517
1.370000 0.205500 197.519653 5.865707 23.166193 -79.911698
1.380000 0.207000 199.004726 6.005904 23.375488 -79.859355
1.390000 0.208500 200.490825 6.148776 23.586691 -79.798537
0.010000 0.001500 1.408602 0.000834 1.067706 -1.497369
0.020000 0.003000 2.818526 0.002147 1.508539 -2.953932
0.030000 0.004500 4.229177 0.003625 1.817133 -4.372943
0.040000 0.006000 5.640346 0.005202 2.057725 -5.756567
0.050000 0.007500 7.051925 0.006871 2.256603 -7.106620
0.060000 0.009000 8.463849 0.008651 2.427648 -8.424719
0.070000 0.010500 9.876082 0.010572 2.579223 -9.712339
0.080000 0.012000 11.288602 0.012666 2.716799 -10.970845
0.090000 0.013500 12.701396 0.014971 2.844156 -12.201514
0.100000 0.015000 14.114460 0.017524 2.964014 -13.405541
0.110000 0.016500 15.527793 0.020359 3.078388 -14.584054
0.120000 0.018000 16.941398 0.023511 3.188801 -15.738118
0.130000 0.019500 18.355280 0.027012 3.296429 -16.868738
0.140000 0.021000 19.769446 0.030892 3.402185 -17.976870
0.150000 0.022500 21.183903 0.035178 3.506790 -19.063419
0.160000 0.024000 22.598660 0.039896 3.610816 -20.129243
0.170000 0.025500 24.013725 0.045069 3.714718 -21.175159
0.180000 0.027000 25.429109 0.050719 3.818857 -22.201941
0.190000 0.028500 26.844820 0.056863 3.923523 -23.210326
0.200000 0.030000 28.260868 0.063520 4.028946 -24.201013
0.210000 0.031500 29.677262 0.070703 4.135308 -25.174666
0.220000 0.033000 31.094011 0.078426 4.242753 -26.131916
0.230000 0.034500 32.511123 0.086702 4.351392 -27.073363
0.240000 0.036000 33.928607 0.095539 4.461308 -27.999575
0.250000 0.037500 35.346471 0.104946 4.572564 -28.911092
0.260000 0.039000 36.764723 0.114932 4.685205 -29.808425
0.270000 0.040500 38.183370 0.125501 4.799261 -30.692059
0.280000 0.042000 39.602419 0.136659 4.914749 -31.562454
0.290000 0.043500 41.021878 0.148410 5.031675 -32.420044
0.300000 0.045000 42.441752 0.160758 5.150039 -33.265240
0.310000 0.046500 43.862047 0.173705 5.269832 -34.098432
0.320000 0.048000 45.282770 0.187254 5.391040 -34.919985
0.330000 0.049500 46.703925 0.201405 5.513645 -35.730247
0.340000 0.051000 48.125519 0.216159 5.637625 -36.529544
0.350000 0.052500 49.547555 0.231519 5.762956 -37.318183
0.360000 0.054000 50.970039 0.247483 5.889609 -38.096454
0.370000 0.055500 52.392974 0.264052 6.017558 -38.864628
0.380000 0.057000 53.816366 0.281227 6.146772 -39.622961
0.390000 0.058500 55.240217 0.299008 6.277222 -40.371692
0.400000 0.060000 56.664533 0.317394 6.408877 -41.111045
0.410000 0.061500 58.089315 0.336387 6.541707 -41.841229
0.420000 0.063000 59.514568 0.355986 6.675682 -42.562441
0.430000 0.064500 60.940295 0.376192 6.810772 -43.274863
0.440000 0.066000 62.366499 0.397007 6.946949 -43.978665
0.450000 0.067500 63.793182 0.418430 7.084183 -44.674004
0.460000 0.069000 65.220349 0.440465 7.222449 -45.361028
0.470000 0.070500 66.648001 0.463112 7.361720 -46.039872
0.480000 0.072000 68.076142 0.486374 7.501972 -46.710660
0.490000 0.073500 69.504774 0.510254 7.643179 -47.373510
0.500000 0.075000 70.933899 0.534755 7.785321 -48.028526
0.510000 0.076500 72.363521 0.559880 7.928375 -48.675806
0.520000 0.078000 73.793641 0.585634 8.072322 -49.315440
0.530000 0.079500 75.224263 0.612022 8.217144 -49.947507
0.540000 0.081000 76.655389 0.639048 8.362822 -50.572082
0.550000 0.082500 78.087021 0.666718 8.509341 -51.189230
0.560000 0.084000 79.519162 0.695039 8.656688 -51.799012
0.570000 0.085500 80.951814 0.724018 8.804847 -52.401481
0.580000 0.087000 82.384981 0.753662 8.953808 -52.996683
0.590000 0.088500 83.818665 0.783979 9.103561 -53.584661
0.600000 0.090000 85.252869 0.814978 9.254094 -54.165451
0.610000 0.091500 86.687594 0.846668 9.405402 -54.739084
0.620000 0.093000 88.122845 0.879059 9.557476 -55.305587
0.630000 0.094500 89.558624 0.912162 9.710312 -55.864982
0.640000 0.096000 90.994935 0.945987 9.863904 -56.417287
0.650000 0.097500 92.431779 0.980547 10.018249 -56.962516
0.660000 0.099000 93.869161 1.015853 10.173346 -57.500680
0.670000 0.100500 95.307084 1.051918 10.329193 -58.031786
0.680000 0.102000 96.745550 1.088756 10.485789 -58.555837
0.690000 0.103500 98.184565 1.126381 10.643137 -59.072836
0.700000 0.105000 99.624130 1.164807 10.801236 -59.582781
0.710000 0.106500 101.064250 1.204050 10.960092 -60.085667
0.720000 0.108000 102.504928 1.244125 11.119706 -60.581487
0.730000 0.109500 103.946169 1.285049 11.280084 -61.070234
0.740000 0.111000 105.387977 1.326838 11.441232 -61.551897
0.750000 0.112500 106.830355 1.369509 11.603154 -62.026463
0.760000 0.114000 108.273308 1.413082 11.765859 -62.493919
0.770000 0.115500 109.716840 1.457574 11.929353 -62.954248
0.780000 0.117000 111.160957 1.503003 12.093645 -63.407434
0.790000 0.118500 112.605661 1.549390 12.258745 -63.853459
0.800000 0.120000 114.050959 1.596755 12.424662 -64.292303
0.810000 0.121500 115.496856 1.645117 12.591406 -64.723947
0.820000 0.123000 116.943356 1.694497 12.758988 -65.148369
0.830000 0.124500 118.390464 1.744918 12.927420 -65.565548
0.840000 0.126000 119.838186 1.796401 13.096713 -65.975461
0.850000 0.127500 121.286527 1.848967 13.266880 -66.378086
0.860000 0.129000 122.735493 1.902640 13.437934 -66.773399
0.870000 0.130500 124.185090 1.957442 13.609888 -67.161377
0.880000 0.132000 125.635324 2.013398 13.782756 -67.541995
0.890000 0.133500 127.086200 2.070530 13.956552 -67.915230
0.900000 0.135000 128.537724 2.128864 14.131291 -68.281057
0.910000 0.136500 129.989904 2.188423 14.306987 -68.639453
0.920000 0.138000 131.442745 2.249232 14.483656 -68.990392
0.930000 0.139500 132.896253 2.311318 14.661314 -69.333852
0.940000 0.141000 134.350437 2.374705 14.839975 -69.669808
0.950000 0.142500 135.805301 2.439419 15.019657 -69.998237
0.960000 0.144000 137.260854 2.505487 15.200375 -70.319116
0.970000 0.145500 138.717102 2.572935 15.382146 -70.632421
0.980000 0.147000 140.174053 2.641789 15.564987 -70.938131
0.990000 0.148500 141.631714 2.712078 15.748914 -71.236222
1.000000 0.150000 143.090092 2.783828 15.933945 -71.526675
1.010000 0.151500 144.549195 2.857067 16.120097 -71.809466
1.020000 0.153000 146.009030 2.931823 16.307387 -72.084577
1.030000 0.154500 147.469606 3.008123 16.495833 -72.351987
1.040000 0.156000 148.930931 3.085996 16.685452 -72.611677
1.050000 0.157500 150.393011 3.165471 16.876263 -72.863628
1.060000 0.159000 151.855857 3.246575 17.068282 -73.107822
1.070000 0.160500 153.319475 3.329339 17.261527 -73.344243
1.080000 0.162000 154.783875 3.413790 17.456017 -73.572873
1.090000 0.163500 156.249064 3.499958 17.651770 -73.793698
1.100000 0.165000 157.715052 3.587872 17.848803 -74.006701
1.110000 0.166500 159.181848 3.677562 18.047134 -74.211870
1.120000 0.168000 160.649459 3.769057 18.246781 -74.409190
1.130000 0.169500 162.117896 3.862386 18.447762 -74.598649
1.140000 0.171000 163.587166 3.957581 18.650096 -74.780235
1.150000 0.172500 165.057280 4.054669 18.853799 -74.953938
1.160000 0.174000 166.528247 4.153682 19.058890 -75.119747
1.170000 0.175500 168.000075 4.254648 19.265386 -75.277653
1.180000 0.177000 169.472775 4.357600 19.473306 -75.427647
1.190000 0.178500 170.946356 4.462565 19.682667 -75.569723
1.200000 0.180000 172.420828 4.569575 19.893486 -75.703872
1.210000 0.181500 173.896199 4.678659 20.105781 -75.830090
1.220000 0.183000 175.372481 4.789849 20.319570 -75.948372
1.230000 0.184500 176.849683 4.903173 20.534870 -76.058711
1.240000 0.186000 178.327816 5.018663 20.751697 -76.161107
1.250000 0.187500 179.806888 5.136348 20.970070 -76.255555
1.260000 0.189000 181.286911 5.256259 21.190005 -76.342054
1.270000 0.190500 182.767894 5.378426 21.411518 -76.420602
1.280000 0.192000 184.249849 5.502878 21.634628 -76.491200
1.290000 0.193500 185.732784 5.629647 21.859349 -76.553848
1.300000 0.195000 187.216711 5.758763 22.085700 -76.608546
1.310000 0.196500 188.701641 5.890254 22.313695 -76.655298
1.320000 0.198000 190.187584 6.024152 22.543351 -76.694105
1.330000 0.199500 191.674550 6.160485 22.774685 -76.724971
1.340000 0.201000 193.162550 6.299285 23.007712 -76.747899
1.350000 0.202500 194.651596 6.440581 23.242448 -76.762895
1.360000 0.204000 196.141697 6.584402 23.478907 -76.769964
1.370000 0.205500 197.632865 6.730779 23.717107 -76.769111
1.380000 0.207000 199.125112 6.879740 23.957061 -76.760344
1.390000 0.208500 200.618447 7.031315 24.198785 -76.743669
0.010000 0.001500 1.408575 0.000809 1.050174 -1.506341
0.020000 0.003000 2.818423 0.002048 1.474192 -2.971138
0.030000 0.004500 4.228949 0.003409 1.766545 -4.397772
0.040000 0.006000 5.639949 0.004831 1.991428 -5.788439
0.050000 0.007500 7.051313 0.006311 2.175109 -7.144963
0.060000 0.009000 8.462983 0.007871 2.331459 -8.468959
0.070000 0.010500 9.874923 0.009547 2.468840 -9.761896
0.080000 0.012000 11.287113 0.011376 2.592723 -11.025132
0.090000 0.013500 12.699543 0.013400 2.706894 -12.259935
0.100000 0.015000 14.112211 0.015662 2.814080 -13.467490
0.110000 0.016500 15.525119 0.018201 2.916299 -14.648918
0.120000 0.018000 16.938272 0.021057 3.015085 -15.805275
0.130000 0.019500 18.351677 0.024268 3.111619 -16.937562
0.140000 0.021000 19.765343 0.027870 3.206824 -18.046727
0.150000 0.022500 21.179282 0.031896 3.301428 -19.133674
0.160000 0.024000 22.593504 0.036378 3.396010 -20.199258
0.170000 0.025500 24.008021 0.041344 3.491032 -21.244295
0.180000 0.027000 25.422845 0.046822 3.586864 -22.269563
0.190000 0.028500 26.837988 0.052836 3.683802 -23.275800
0.200000 0.030000 28.253462 0.059410 3.782081 -24.263712
0.210000 0.031500 29.669280 0.066564 3.881890 -25.233970
0.220000 0.033000 31.085451 0.074318 3.983377 -26.187215
0.230000 0.034500 32.501990 0.082689 4.086658 -27.124056
0.240000 0.036000 33.918906 0.091693 4.191820 -28.045076
0.250000 0.037500 35.336210 0.101345 4.298930 -28.950828
0.260000 0.039000 36.753913 0.111656 4.408035 -29.841841
0.270000 0.040500 38.172026 0.122639 4.519167 -30.718618
0.280000 0.042000 39.590558 0.134304 4.632345 -31.581637
0.290000 0.043500 41.009520 0.146660 4.747576 -32.431354
0.300000 0.045000 42.428919 0.159716 4.864861 -33.268203
0.310000 0.046500 43.848765 0.173479 4.984189 -34.092596
0.320000 0.048000 45.269066 0.187956 5.105548 -34.904926
0.330000 0.049500 46.689831 0.203152 5.228916 -35.705564
0.340000 0.051000 48.111068 0.219072 5.354271 -36.494865
0.350000 0.052500 49.532783 0.235722 5.481585 -37.273164
0.360000 0.054000 50.954985 0.253105 5.610829 -38.040778
0.370000 0.055500 52.377679 0.271226 5.741971 -38.798009
0.380000 0.057000 53.800874 0.290088 5.874978 -39.545143
0.390000 0.058500 55.224574 0.309694 6.009815 -40.282449
0.400000 0.060000 56.648787 0.330047 6.146449 -41.010181
0.410000 0.061500 58.073518 0.351151 6.284843 -41.728582
0.420000 0.063000 59.498773 0.373008 6.424962 -42.437877
0.430000 0.064500 60.924557 0.395621 6.566772 -43.138281
0.440000 0.066000 62.350876 0.418994 6.710237 -43.829995
0.450000 0.067500 63.777734 0.443130 6.855324 -44.513208
0.460000 0.069000 65.205138 0.468031 7.001999 -45.188098
0.470000 0.070500 66.633091 0.493702 7.150229 -45.854832
0.480000 0.072000 68.061599 0.520146 7.299983 -46.513565
0.490000 0.073500 69.490665 0.547367 7.451229 -47.164443
0.500000 0.075000 70.920295 0.575370 7.603939 -47.807603
0.510000 0.076500 72.350493 0.604159 7.758084 -48.443171
0.520000 0.078000 73.781264 0.633740 7.913636 -49.071264
0.530000 0.079500 75.212610 0.664118 8.070570 -49.691993
0.540000 0.081000 76.644538 0.695299 8.228862 -50.305457
0.550000 0.082500 78.077050 0.727290 8.388486 -50.911751
0.560000 0.084000 79.510152 0.760097 8.549423 -51.510960
0.570000 0.085500 80.943846 0.793728 8.711650 -52.103162
0.580000 0.087000 82.378138 0.828191 8.875149 -52.688431
0.590000 0.088500 83.813031 0.863495 9.039901 -53.266831
0.600000 0.090000 85.248530 0.899648 9.205889 -53.838422
0.610000 0.091500 86.684639 0.936660 9.373099 -54.403258
0.620000 0.093000 88.121361 0.974541 9.541515 -54.961385
0.630000 0.094500 89.558701 1.013303 9.711125 -55.512847
0.640000 0.096000 90.996664 1.052955 9.881917 -56.057682
0.650000 0.097500 92.435253 1.093512 10.053881 -56.595922
0.660000 0.099000 93.874474 1.134984 10.227007 -57.127595
0.670000 0.100500 95.314329 1.177386 10.401287 -57.652725
0.680000 0.102000 96.754825 1.220730 10.576714 -58.171331
0.690000 0.103500 98.195965 1.265032 10.753283 -58.683431
0.700000 0.105000 99.637754 1.310307 10.930989 -59.189035
0.710000 0.106500 101.080197 1.356570 11.109828 -59.688152
0.720000 0.108000 102.523298 1.403837 11.289798 -60.180788
0.730000 0.109500 103.967063 1.452126 11.470897 -60.666945
0.740000 0.111000 105.411497 1.501454 11.653125 -61.146622
0.750000 0.112500 106.856604 1.551839 11.836482 -61.619814
0.760000 0.114000 108.302390 1.603299 12.020969 -62.086517
0.770000 0.115500 109.748861 1.655856 12.206589 -62.546721
0.780000 0.117000 111.196021 1.709527 12.393344 -63.000414
0.790000 0.118500 112.643877 1.764334 12.581240 -63.447584
0.800000 0.120000 114.092434 1.820299 12.770280 -63.888215
0.810000 0.121500 115.541697 1.877443 12.960471 -64.322289
0.820000 0.123000 116.991674 1.935788 13.151818 -64.749787
0.830000 0.124500 118.442369 1.995357 13.344330 -65.170688
0.840000 0.126000 119.893790 2.056174 13.538013 -65.584969
0.850000 0.127500 121.345942 2.118263 13.732877 -65.992606
0.860000 0.129000 122.798832 2.181649 13.928930 -66.393573
0.870000 0.130500 124.252467 2.246357 14.126182 -66.787843
0.880000 0.132000 125.706853 2.312413 14.324645 -67.175388
0.890000 0.133500 127.161998 2.379843 14.524329 -67.556178
0.900000 0.135000 128.617908 2.448675 14.725246 -67.930182
0.910000 0.136500 130.074591 2.518935 14.927407 -68.297370
0.920000 0.138000 131.532054 2.590652 15.130827 -68.657708
0.930000 0.139500 132.990305 2.663854 15.335517 -69.011163
0.940000 0.141000 134.449350 2.738570 15.541492 -69.357701
0.950000 0.142500 135.909199 2.814829 15.748766 -69.697286
0.960000 0.144000 137.369859 2.892663 15.957354 -70.029883
0.970000 0.145500 138.831338 2.972100 16.167270 -70.355456
0.980000 0.147000 140.293644 3.053173 16.378530 -70.673968
0.990000 0.148500 141.756786 3.135913 16.591150 -70.985380
1.000000 0.150000 143.220772 3.220351 16.805147 -71.289656
1.010000 0.151500 144.685611 3.306520 17.020536 -71.586756
1.020000 0.153000 146.151312 3.394452 17.237335 -71.876642
1.030000 0.154500 147.617884 3.484182 17.455561 -72.159275
1.040000 0.156000 149.085336 3.575742 17.675231 -72.434614
1.050000 0.157500 150.553677 3.669168 17.896363 -72.702621
1.060000 0.159000 152.022917 3.764492 18.118976 -72.963254
1.070000 0.160500 153.493066 3.861751 18.343087 -73.216474
1.080000 0.162000 154.964132 3.960980 18.568716 -73.462239
1.090000 0.163500 156.436126 4.062213 18.795881 -73.700509
1.100000 0.165000 157.909059 4.165488 19.024600 -73.931244
1.110000 0.166500 159.382940 4.270841 19.254894 -74.154401
1.120000 0.168000 160.857779 4.378309 19.486781 -74.369939
1.130000 0.169500 162.333588 4.487928 19.720282 -74.577818
1.140000 0.171000 163.810376 4.599737 19.955415 -74.777995
1.150000 0.172500 165.288155 4.713773 20.192202 -74.970429
1.160000 0.174000 166.766935 4.830074 20.430661 -75.155078
1.170000 0.175500 168.246728 4.948678 20.670813 -75.331901
1.180000 0.177000 169.727544 5.069626 20.912678 -75.500856
1.190000 0.178500 171.209395 5.192955 21.156276 -75.661902
1.200000 0.180000 172.692293 5.318704 21.401629 -75.814996
1.210000 0.181500 174.176249 5.446915 21.648756 -75.960096
1.220000 0.183000 175.661275 5.577626 21.897678 -76.097162
1.230000 0.184500 177.147383 5.710878 22.148416 -76.226152
1.240000 0.186000 178.634584 5.846710 22.400990 -76.347022
1.250000 0.187500 180.122891 5.985165 22.655421 -76.459734
1.260000 0.189000 181.612317 6.126282 22.911731 -76.564243
1.270000 0.190500 183.102873 6.270103 23.169939 -76.660510
1.280000 0.192000 184.594573 6.416669 23.430067 -76.748492
1.290000 0.193500 186.087428 6.566021 23.692136 -76.828148
1.300000 0.195000 187.581452 6.718202 23.956166 -76.899436
1.310000 0.196500 189.076658 6.873252 24.222179 -76.962316
1.320000 0.198000 190.573058 7.031215 24.490194 -77.016747
1.330000 0.199500 192.070667 7.192133 24.760234 -77.062686
1.340000 0.201000 193.569496 7.356047 25.032318 -77.100094
1.350000 0.202500 195.069560 7.523000 25.306468 -77.128928
1.360000 0.204000 196.570872 7.693036 25.582705 -77.149149
1.370000 0.205500 198.073445 7.866196 25.861048 -77.160715
1.380000 0.207000 199.577294 8.042523 26.141519 -77.163586
1.390000 0.208500 201.082433 8.222062 26.424139 -77.157722
0.010000 0.001500 1.408798 0.001034 1.198688 -1.559868
0.020000 0.003000 2.819321 0.002958 1.773516 -3.074149
0.030000 0.004500 4.230981 0.005468 2.217985 -4.547938
0.040000 0.006000 5.643573 0.008496 2.595538 -5.984879
0.050000 0.007500 7.056988 0.012021 2.931772 -7.388127
0.060000 0.009000 8.471159 0.016038 3.239931 -8.760537
0.070000 0.010500 9.886042 0.020544 3.527789 -10.104725
0.080000 0.012000 11.301603 0.025533 3.800261 -11.423107
0.090000 0.013500 12.717818 0.030995 4.060611 -12.717907
0.100000 0.015000 14.134666 0.036913 4.311074 -13.991172
0.110000 0.016500 15.552128 0.043266 4.553215 -15.244779
0.120000 0.018000 16.970187 0.050027 4.788143 -16.480439
0.130000 0.019500 18.388825 0.057165 5.016651 -17.699701
0.140000 0.021000 19.808025 0.064644 5.239308 -18.903964
0.150000 0.022500 21.227772 0.072427 5.456522 -20.094476
0.160000 0.024000 22.648046 0.080472 5.668585 -21.272344
0.170000 0.025500 24.068830 0.088739 5.875706 -22.438542
0.180000 0.027000 25.490107 0.097186 6.078034 -23.593916
0.190000 0.028500 26.911857 0.105770 6.275676 -24.739193
0.200000 0.030000 28.334061 0.114451 6.468711 -25.874987
0.210000 0.031500 29.756702 0.123189 6.657196 -27.001810
0.220000 0.033000 31.179759 0.131948 6.841179 -28.120078
0.230000 0.034500 32.603214 0.140691 7.020701 -29.230117
0.240000 0.036000 34.027049 0.149387 7.195801 -30.332174
0.250000 0.037500 35.451244 0.158007 7.366518 -31.426424
0.260000 0.039000 36.875783 0.166524 7.532897 -32.512973
0.270000 0.040500 38.300647 0.174917 7.694986 -33.591869
0.280000 0.042000 39.725819 0.183167 7.852838 -34.663107
0.290000 0.043500 41.151283 0.191259 8.006516 -35.726635
0.300000 0.045000 42.577024 0.199183 8.156087 -36.782361
0.310000 0.046500 44.003026 0.206930 8.301628 -37.830153
0.320000 0.048000 45.429275 0.214499 8.443221 -38.869852
0.330000 0.049500 46.855757 0.221889 8.580955 -39.901270
0.340000 0.051000 48.282461 0.229106 8.714928 -40.924196
0.350000 0.052500 49.709375 0.236157 8.845242 -41.938402
0.360000 0.054000 51.136488 0.243053 8.972006 -42.943644
0.370000 0.055500 52.563791 0.249812 9.095336 -43.939667
0.380000 0.057000 53.991275 0.256451 9.215350 -44.926204
0.390000 0.058500 55.418932 0.262992 9.332174 -45.902986
0.400000 0.060000 56.846756 0.269461 9.445937 -46.869737
0.410000 0.061500 58.274741 0.275887 9.556770 -47.826181
0.420000 0.063000 59.702883 0.282301 9.664811 -48.772042
0.430000 0.064500 61.131178 0.288737 9.770197 -49.707047
0.440000 0.066000 62.559623 0.295233 9.873070 -50.630925
0.450000 0.067500 63.988216 0.301828 9.973573 -51.543414
0.460000 0.069000 65.416958 0.308563 10.071852 -52.444255
0.470000 0.070500 66.845848 0.315484 10.168054 -53.333200
0.480000 0.072000 68.274887 0.322636 10.262325 -54.210009
0.490000 0.073500 69.704079 0.330069 10.354814 -55.074452
0.500000 0.075000 71.133425 0.337833 10.445670 -55.926310
0.510000 0.076500 72.562931 0.345979 10.535041 -56.765376
0.520000 0.078000 73.992600 0.354562 10.623076 -57.591455
0.530000 0.079500 75.422439 0.363637 10.709924 -58.404365
0.540000 0.081000 76.852454 0.373260 10.795731 -59.203937
0.550000 0.082500 78.282653 0.383490 10.880645 -59.990016
0.560000 0.084000 79.713044 0.394385 10.964811 -60.762461
0.570000 0.085500 81.143636 0.406006 11.048373 -61.521145
0.580000 0.087000 82.574438 0.418414 11.131476 -62.265953
0.590000 0.088500 84.005462 0.431669 11.214260 -62.996788
0.600000 0.090000 85.436718 0.445836 11.296865 -63.713563
0.610000 0.091500 86.868218 0.460976 11.379430 -64.416209
0.620000 0.093000 88.299974 0.477154 11.462090 -65.104667
0.630000 0.094500 89.732001 0.494433 11.544980 -65.778894
0.640000 0.096000 91.164310 0.512877 11.628232 -66.438859
0.650000 0.097500 92.596918 0.532551 11.711975 -67.084545
0.660000 0.099000 94.029837 0.553521 11.796338 -67.715945
0.670000 0.100500 95.463085 0.575849 11.881445 -68.333067
0.680000 0.102000 96.896677 0.599602 11.967418 -68.935928
0.690000 0.103500 98.330628 0.624845 12.054380 -69.524557
0.700000 0.105000 99.764957 0.651641 12.142447 -70.098992
0.710000 0.106500 101.199680 0.680056 12.231735 -70.659283
0.720000 0.108000 102.634815 0.710155 12.322358 -71.205486
0.730000 0.109500 104.070380 0.742001 12.414425 -71.737667
0.740000 0.111000 105.506393 0.775659 12.508044 -72.255899
0.750000 0.112500 106.942874 0.811193 12.603322 -72.760262
0.760000 0.114000 108.379841 0.848667 12.700361 -73.250842
0.770000 0.115500 109.817315 0.888145 12.799262 -73.727730
0.780000 0.117000 111.255314 0.929690 12.900123 -74.191021
0.790000 0.118500 112.693860 0.973366 13.003039 -74.640816
0.800000 0.120000 114.132972 1.019234 13.108104 -75.077217
0.810000 0.121500 115.572672 1.067360 13.215409 -75.500329
0.820000 0.123000 117.012980 1.117804 13.325043 -75.910257
0.830000 0.124500 118.453918 1.170631 13.437092 -76.307110
0.840000 0.126000 119.895507 1.225902 13.551641 -76.690994
0.850000 0.127500 121.337768 1.283680 13.668771 -77.062016
0.860000 0.129000 122.780725 1.344029 13.788563 -77.420281
0.870000 0.130500 124.224398 1.407010 13.911095 -77.765894
0.880000 0.132000 125.668811 1.472686 14.036443 -78.098955
0.890000 0.133500 127.113985 1.541121 14.164681 -78.419561
0.900000 0.135000 128.559944 1.612377 14.295882 -78.727808
0.910000 0.136500 130.006711 1.686517 14.430117 -79.023784
0.920000 0.138000 131.454309 1.763606 14.567453 -79.307576
0.930000 0.139500 132.902760 1.843707 14.707959 -79.579262
0.940000 0.141000 134.352090 1.926885 14.851701 -79.838916
0.950000 0.142500 135.802321 2.013203 14.998743 -80.086608
0.960000 0.144000 137.253477 2.102728 15.149148 -80.322397
0.970000 0.145500 138.705583 2.195526 15.302978 -80.546339
0.980000 0.147000 140.158663 2.291662 15.460293 -80.758481
0.990000 0.148500 141.612741 2.391204 15.621151 -80.958862
1.000000 0.150000 143.067842 2.494219 15.785612 -81.147513
1.010000 0.151500 144.523990 2.600776 15.953733 -81.324459
1.020000 0.153000 145.981212 2.710944 16.125568 -81.489715
1.030000 0.154500 147.439531 2.824793 16.301174 -81.643287
1.040000 0.156000 148.898974 2.942395 16.480605 -81.785174
1.050000 0.157500 150.359566 3.063820 16.663913 -81.915365
1.060000 0.159000 151.821333 3.189141 16.851152 -82.033840
1.070000 0.160500 153.284301 3.318433 17.042373 -82.140571
1.080000 0.162000 154.748496 3.451769 17.237629 -82.235521
1.090000 0.163500 156.213944 3.589226 17.436968 -82.318641
1.100000 0.165000 157.680673 3.730880 17.640443 -82.389878
1.110000 0.166500 159.148709 3.876809 17.848101 -82.449165
1.120000 0.168000 160.618079 4.027091 18.059993 -82.496430
1.130000 0.169500 162.088810 4.181806 18.276167 -82.531589
1.140000 0.171000 163.560931 4.341035 18.496671 -82.554551
1.150000 0.172500 165.034468 4.504860 18.721554 -82.565216
1.160000 0.174000 166.509450 4.673363 18.950863 -82.563474
1.170000 0.175500 167.985905 4.846629 19.184646 -82.549210
1.180000 0.177000 169.463862 5.024742 19.422949 -82.522297
1.190000 0.178500 170.943349 5.207788 19.665821 -82.482603
1.200000 0.180000 172.424395 5.395854 19.913306 -82.429985
1.210000 0.181500 173.907030 5.589028 20.165452 -82.364297
1.220000 0.183000 175.391282 5.787397 20.422305 -82.285380
1.230000 0.184500 176.877182 5.991052 20.683912 -82.193074
1.240000 0.186000 178.364759 6.200083 20.950318 -82.087209
1.250000 0.187500 179.854044 6.414580 21.221569 -81.967608
1.260000 0.189000 181.345067 6.634635 21.497711 -81.834091
1.270000 0.190500 182.837859 6.860341 21.778789 -81.686470
1.280000 0.192000 184.332451 7.091789 22.064848 -81.524552
1.290000 0.193500 185.828873 7.329072 22.355935 -81.348141
1.300000 0.195000 187.327158 7.572286 22.652094 -81.157034
1.310000 0.196500 188.827337 7.821522 22.953369 -80.951027
1.320000 0.198000 190.329442 8.076875 23.259806 -80.729910
1.330000 0.199500 191.833504 8.338440 23.571449 -80.493471
1.340000 0.201000 193.339557 8.606309 23.888342 -80.241495
1.350000 0.202500 194.847632 8.880579 24.210530 -79.973765
1.360000 0.204000 196.357763 9.161341 24.538056 -79.690062
1.370000 0.205500 197.869983 9.448690 24.870964 -79.390167
1.380000 0.207000 199.384325 9.742719 25.209297 -79.073859
1.390000 0.208500 200.900821 10.043522 25.553098 -78.740918
0.010000 0.001500 1.408626 0.000862 1.084321 -1.545911
0.020000 0.003000 2.818634 0.002270 1.544528 -3.046814
0.030000 0.004500 4.229436 0.003928 1.874611 -4.506858
0.040000 0.006000 5.640831 0.005779 2.138460 -5.928804
0.050000 0.007500 7.052716 0.007825 2.362091 -7.314978
0.060000 0.009000 8.465032 0.010087 2.559153 -8.667454
0.070000 0.010500 9.877747 0.012596 2.737803 -9.988135
0.080000 0.012000 11.290840 0.015385 2.903321 -11.278781
0.090000 0.013500 12.704301 0.018486 3.059313 -12.541039
0.100000 0.015000 14.118125 0.021930 3.208333 -13.776450
0.110000 0.016500 15.532312 0.025744 3.352239 -14.986463
0.120000 0.018000 16.946863 0.029953 3.492410 -16.172443
0.130000 0.019500 18.361783 0.034578 3.629883 -17.335672
0.140000 0.021000 19.777074 0.039636 3.765442 -18.477357
0.150000 0.022500 21.192743 0.045141 3.899688 -19.598634
0.160000 0.024000 22.608794 0.051104 4.033076 -20.700571
0.170000 0.025500 24.025232 0.057534 4.165956 -21.784170
0.180000 0.027000 25.442062 0.064435 4.298589 -22.850370
0.190000 0.028500 26.859288 0.071810 4.431175 -23.900051
0.200000 0.030000 28.276916 0.079661 4.563857 -24.934035
0.210000 0.031500 29.694947 0.087987 4.696741 -25.953088
0.220000 0.033000 31.113387 0.096784 4.829898 -26.957927
0.230000 0.034500 32.532236 0.106049 4.963375 -27.949213
0.240000 0.036000 33.951499 0.115777 5.097198 -28.927564
0.250000 0.037500 35.371177 0.125962 5.231378 -29.893549
0.260000 0.039000 36.791271 0.136599 5.365915 -30.847693
0.270000 0.040500 38.211782 0.147679 5.500799 -31.790479
0.280000 0.042000 39.632713 0.159198 5.636013 -32.722353
0.290000 0.043500 41.054062 0.171147 5.771536 -33.643720
0.300000 0.045000 42.475830 0.183522 5.907344 -34.554950
0.310000 0.046500 43.898019 0.196315 6.043411 -35.456381
0.320000 0.048000 45.320626 0.209521 6.179710 -36.348316
0.330000 0.049500 46.743653 0.223136 6.316216 -37.231029
0.340000 0.051000 48.167098 0.237156 6.452902 -38.104768
0.350000 0.052500 49.590962 0.251578 6.589744 -38.969751
0.360000 0.054000 51.015243 0.266400 6.726721 -39.826173
0.370000 0.055500 52.439942 0.281621 6.863812 -40.674204
0.380000 0.057000 53.865057 0.297242 7.000999 -41.513995
0.390000 0.058500 55.290589 0.313265 7.138269 -42.345673
0.400000 0.060000 56.716537 0.329693 7.275609 -43.169349
0.410000 0.061500 58.142900 0.346530 7.413011 -43.985115
0.420000 0.063000 59.569680 0.363782 7.550468 -44.793047
0.430000 0.064500 60.996875 0.381457 7.687978 -45.593206
0.440000 0.066000 62.424486 0.399562 7.825541 -46.385640
0.450000 0.067500 63.852513 0.418109 7.963160 -47.170382
0.460000 0.069000 65.280958 0.437109 8.100842 -47.947457
0.470000 0.070500 66.709821 0.456576 8.238595 -48.716875
0.480000 0.072000 68.139103 0.476524 8.376432 -49.478639
0.490000 0.073500 69.568806 0.496969 8.514366 -50.232743
0.500000 0.075000 70.998931 0.517929 8.652417 -50.979172
0.510000 0.076500 72.429481 0.539423 8.790602 -51.717904
0.520000 0.078000 73.860458 0.561473 8.928946 -52.448911
0.530000 0.079500 75.291864 0.584099 9.067471 -53.172159
0.540000 0.081000 76.723703 0.607326 9.206206 -53.887608
0.550000 0.082500 78.155977 0.631179 9.345179 -54.595214
0.560000 0.084000 79.588691 0.655683 9.484422 -55.294929
0.570000 0.085500 81.021849 0.680867 9.623968 -55.986702
0.580000 0.087000 82.455455 0.706760 9.763850 -56.670479
0.590000 0.088500 83.889513 0.733392 9.904107 -57.346201
0.600000 0.090000 85.324030 0.760794 10.044775 -58.013810
0.610000 0.091500 86.759009 0.789000 10.185896 -58.673244
0.620000 0.093000 88.194458 0.818044 10.327509 -59.324441
0.630000 0.094500 89.630383 0.847961 10.469658 -59.967336
0.640000 0.096000 91.066789 0.878788 10.612385 -60.601866
0.650000 0.097500 92.503684 0.910562 10.755736 -61.227964
0.660000 0.099000 93.941076 0.943323 10.899758 -61.845565
0.670000 0.100500 95.378972 0.977110 11.044495 -62.454602
0.680000 0.102000 96.817380 1.011965 11.189997 -63.055010
0.690000 0.103500 98.256308 1.047929 11.336312 -63.646723
0.700000 0.105000 99.695766 1.085046 11.483490 -64.229674
0.710000 0.106500 101.135763 1.123360 11.631580 -64.803799
0.720000 0.108000 102.576308 1.162916 11.780633 -65.369032
0.730000 0.109500 104.017412 1.203760 11.930701 -65.925309
0.740000 0.111000 105.459084 1.245940 12.081835 -66.472566
0.750000 0.112500 106.901335 1.289503 12.234088 -67.010740
0.760000 0.114000 108.344176 1.334498 12.387513 -67.539768
0.770000 0.115500 109.787620 1.380975 12.542162 -68.059588
0.780000 0.117000 111.231676 1.428985 12.698089 -68.570138
0.790000 0.118500 112.676359 1.478579 12.855348 -69.071358
0.800000 0.120000 114.121679 1.529810 13.013992 -69.563187
0.810000 0.121500 115.567650 1.582731 13.174076 -70.045566
0.820000 0.123000 117.014285 1.637396 13.335654 -70.518435
0.830000 0.124500 118.461598 1.693860 13.498781 -70.981734
0.840000 0.126000 119.909602 1.752178 13.663511 -71.435406
0.850000 0.127500 121.358312 1.812407 13.829899 -71.879391
0.860000 0.129000 122.807742 1.874604 13.997999 -72.313631
0.870000 0.130500 124.257907 1.938827 14.167866 -72.738067
0.880000 0.132000 125.708821 2.005135 14.339556 -73.152641
0.890000 0.133500 127.160502 2.073588 14.513121 -73.557294
0.900000 0.135000 128.612964 2.144245 14.688619 -73.951965
0.910000 0.136500 130.066223 2.217168 14.866102 -74.336596
0.920000 0.138000 131.520296 2.292418 15.045625 -74.711125
0.930000 0.139500 132.975201 2.370058 15.227244 -75.075490
0.940000 0.141000 134.430953 2.450151 15.411013 -75.429631
0.950000 0.142500 135.887570 2.532762 15.596985 -75.773482
0.960000 0.144000 137.345071 2.617955 15.785215 -76.106980
0.970000 0.145500 138.803473 2.705796 15.975758 -76.430058
0.980000 0.147000 140.262794 2.796350 16.168667 -76.742648
0.990000 0.148500 141.723053 2.889686 16.363996 -77.044681
1.000000 0.150000 143.184270 2.985870 16.561799 -77.336086
1.010000 0.151500 144.646463 3.084972 16.762130 -77.616790
1.020000 0.153000 146.109651 3.187060 16.965042 -77.886716
1.030000 0.154500 147.573856 3.292205 17.170588 -78.145789
1.040000 0.156000 149.039096 3.400478 17.378822 -78.393928
1.050000 0.157500 150.505393 3.511950 17.589797 -78.631050
1.060000 0.159000 151.972767 3.626694 17.803565 -78.857070
1.070000 0.160500 153.441239 3.744783 18.020181 -79.071902
1.080000 0.162000 154.910831 3.866291 18.239695 -79.275454
1.090000 0.163500 156.381563 3.991291 18.462161 -79.467633
1.100000 0.165000 157.853459 4.119861 18.687631 -79.648343
1.110000 0.166500 159.326540 4.252076 18.916157 -79.817484
1.120000 0.168000 160.800829 4.388012 19.147792 -79.974953
1.130000 0.169500 162.276349 4.527749 19.382588 -80.120645
1.140000 0.171000 163.753122 4.671363 19.620595 -80.254451
1.150000 0.172500 165.231172 4.818934 19.861866 -80.376258
1.160000 0.174000 166.710523 4.970542 20.106453 -80.485950
1.170000 0.175500 168.191198 5.126267 20.354406 -80.583409
1.180000 0.177000 169.673223 5.286191 20.605778 -80.668512
1.190000 0.178500 171.156620 5.450396 20.860618 -80.741134
1.200000 0.180000 172.641416 5.618963 21.118978 -80.801146
1.210000 0.181500 174.127635 5.791976 21.380909 -80.848415
1.220000 0.183000 175.615302 5.969518 21.646462 -80.882806
1.230000 0.184500 177.104444 6.151675 21.915685 -80.904180
1.240000 0.186000 178.595085 6.338529 22.188631 -80.912396
1.250000 0.187500 180.087253 6.530168 22.465349 -80.907310
1.260000 0.189000 181.580973 6.726675 22.745889 -80.888773
1.270000 0.190500 183.076272 6.928139 23.030300 -80.856636
1.280000 0.192000 184.573177 7.134643 23.318633 -80.810746
1.290000 0.193500 186.071716 7.346277 23.610935 -80.750947
1.300000 0.195000 187.571915 7.563126 23.907258 -80.677081
1.310000 0.196500 189.073803 7.785278 24.207648 -80.588990
1.320000 0.198000 190.577407 8.012821 24.512155 -80.486511
1.330000 0.199500 192.082755 8.245841 24.820827 -80.369480
1.340000 0.201000 193.589876 8.484427 25.133713 -80.237732
1.350000 0.202500 195.098799 8.728666 25.450859 -80.091102
1.360000 0.204000 196.609552 8.978646 25.772314 -79.929421
1.370000 0.205500 198.122165 9.234453 26.098125 -79.752521
1.380000 0.207000 199.636666 9.496176 26.428337 -79.560232
1.390000 0.208500 201.153085 9.763901 26.762999 -79.352386
0.010000 0.001500 1.408633 0.000868 1.088547 -1.537698
0.020000 0.003000 2.818658 0.002292 1.552574 -3.031200
0.030000 0.004500 4.229488 0.003972 1.886127 -4.484565
0.040000 0.006000 5.640919 0.005851 2.153124 -5.900496
0.050000 0.007500 7.052847 0.007926 2.379601 -7.281271
0.060000 0.009000 8.465213 0.010217 2.579222 -8.628923
0.070000 0.010500 9.877982 0.012754 2.760158 -9.945314
0.080000 0.012000 11.291132 0.015567 2.927701 -11.232172
0.090000 0.013500 12.704654 0.018687 3.085467 -12.491107
0.100000 0.015000 14.118540 0.022142 3.236020 -13.723633
0.110000 0.016500 15.532790 0.025960 3.381227 -14.931170
0.120000 0.018000 16.947405 0.030162 3.522475 -16.115052
0.130000 0.019500 18.362386 0.034769 3.660808 -17.276539
0.140000 0.021000 19.777737 0.039797 3.797019 -18.416811
0.150000 0.022500 21.193464 0.045259 3.931714 -19.536982
0.160000 0.024000 22.609569 0.051165 4.065356 -20.638095
0.170000 0.025500 24.026057 0.057521 4.198300 -21.721132
0.180000 0.027000 25.442932 0.064333 4.330816 -22.787010
0.190000 0.028500 26.860199 0.071603 4.463105 -23.836590
0.200000 0.030000 28.277860 0.079330 4.595320 -24.870673
0.210000 0.031500 29.695918 0.087513 4.727570 -25.890007
0.220000 0.033000 31.114378 0.096149 4.859932 -26.895289
0.230000 0.034500 32.533240 0.105233 4.992457 -27.887166
0.240000 0.036000 33.952506 0.114761 5.125178 -28.866235
0.250000 0.037500 35.372179 0.124725 5.258110 -29.833049
0.260000 0.039000 36.792259 0.135119 5.391257 -30.788119
0.270000 0.040500 38.212747 0.145936 5.524613 -31.731912
0.280000 0.042000 39.633643 0.157169 5.658167 -32.664857
0.290000 0.043500 41.054948 0.168812 5.791902 -33.587346
0.300000 0.045000 42.476661 0.180858 5.925797 -34.499736
0.310000 0.046500 43.898782 0.193300 6.059832 -35.402348
0.320000 0.048000 45.321311 0.206133 6.193982 -36.295476
0.330000 0.049500 46.744247 0.219352 6.328226 -37.179380
0.340000 0.051000 48.167590 0.232953 6.462542 -38.054296
0.350000 0.052500 49.591338 0.246934 6.596908 -38.920429
0.360000 0.054000 51.015491 0.261293 6.731308 -39.777965
0.370000 0.055500 52.440048 0.276027 6.865723 -40.627062
0.380000 0.057000 53.865008 0.291139 7.000140 -41.467861
0.390000 0.058500 55.290371 0.306630 7.134546 -42.300481
0.400000 0.060000 56.716136 0.322503 7.268934 -43.125021
0.410000 0.061500 58.142303 0.338761 7.403297 -43.941566
0.420000 0.063000 59.568871 0.355412 7.537632 -44.750183
0.430000 0.064500 60.995840 0.372462 7.671938 -45.550925
0.440000 0.066000 62.423210 0.389920 7.806219 -46.343832
0.450000 0.067500 63.850982 0.407796 7.940480 -47.128931
0.460000 0.069000 65.279156 0.426101 8.074730 -47.906239
0.470000 0.070500 66.707733 0.444850 8.208980 -48.675760
0.480000 0.072000 68.136713 0.464056 8.343243 -49.437491
0.490000 0.073500 69.566099 0.483735 8.477536 -50.191420
0.500000 0.075000 70.995891 0.503905 8.611879 -50.937527
0.510000 0.076500 72.426091 0.524585 8.746293 -51.675785
0.520000 0.078000 73.856703 0.545795 8.880802 -52.406161
0.530000 0.079500 75.287727 0.567557 9.015432 -53.128617
0.540000 0.081000 76.719167 0.589894 9.150211 -53.843110
0.550000 0.082500 78.151026 0.612831 9.285170 -54.549592
0.560000 0.084000 79.583309 0.636393 9.420340 -55.248013
0.570000 0.085500 81.016017 0.660609 9.555757 -55.938316
0.580000 0.087000 82.449157 0.685505 9.691455 -56.620447
0.590000 0.088500 83.882731 0.711113 9.827472 -57.294345
0.600000 0.090000 85.316746 0.737463 9.963847 -57.959950
0.610000 0.091500 86.751207 0.764587 10.100620 -58.617198
0.620000 0.093000 88.186118 0.792519 10.237833 -59.266027
0.630000 0.094500 89.621487 0.821293 10.375528 -59.906371
0.640000 0.096000 91.057320 0.850945 10.513750 -60.538166
0.650000 0.097500 92.493623 0.881512 10.652544 -61.161346
0.660000 0.099000 93.930404 0.913031 10.791955 -61.775846
0.670000 0.100500 95.367669 0.945542 10.932030 -62.381601
0.680000 0.102000 96.805427 0.979085 11.072818 -62.978547
0.690000 0.103500 98.243687 1.013699 11.214366 -63.566618
0.700000 0.105000 99.682456 1.049428 11.356724 -64.145752
0.710000 0.106500 101.121744 1.086313 11.499941 -64.715886
0.720000 0.108000 102.561559 1.124399 11.644068 -65.276958
0.730000 0.109500 104.001913 1.163730 11.789156 -65.828906
0.740000 0.111000 105.442813 1.204351 11.935254 -66.371672
0.750000 0.112500 106.884272 1.246309 12.082416 -66.905196
0.760000 0.114000 108.326299 1.289650 12.230693 -67.429421
0.770000 0.115500 109.768906 1.334423 12.380137 -67.944290
0.780000 0.117000 111.212104 1.380676 12.530800 -68.449748
0.790000 0.118500 112.655904 1.428458 12.682735 -68.945741
0.800000 0.120000 114.100319 1.477819 12.835995 -69.432215
0.810000 0.121500 115.545362 1.528811 12.990632 -69.909118
0.820000 0.123000 116.991044 1.581484 13.146699 -70.376400
0.830000 0.124500 118.437379 1.635891 13.304249 -70.834010
0.840000 0.126000 119.884380 1.692085 13.463336 -71.281899
0.850000 0.127500 121.332061 1.750119 13.624011 -71.720019
0.860000 0.129000 122.780436 1.810046 13.786328 -72.148321
0.870000 0.130500 124.229519 1.871923 13.950339 -72.566759
0.880000 0.132000 125.679325 1.935803 14.116098 -72.975287
0.890000 0.133500 127.129868 2.001744 14.283656 -73.373858
0.900000 0.135000 128.581164 2.069801 14.453067 -73.762426
0.910000 0.136500 130.033228 2.140032 14.624382 -74.140946
0.920000 0.138000 131.486076 2.212495 14.797653 -74.509371
0.930000 0.139500 132.939724 2.287248 14.972933 -74.867658
0.940000 0.141000 134.394189 2.364349 15.150273 -75.215759
0.950000 0.142500 135.849486 2.443859 15.329725 -75.553628
0.960000 0.144000 137.305633 2.525837 15.511341 -75.881219
0.970000 0.145500 138.762647 2.610345 15.695170 -76.198484
0.980000 0.147000 140.220546 2.697442 15.881265 -76.505376
0.990000 0.148500 141.679347 2.787192 16.069676 -76.801845
1.000000 0.150000 143.139068 2.879657 16.260453 -77.087842
1.010000 0.151500 144.599727 2.974899 16.453647 -77.363315
1.020000 0.153000 146.061344 3.072982 16.649307 -77.628213
1.030000 0.154500 147.523936 3.173970 16.847484 -77.882480
1.040000 0.156000 148.987523 3.277928 17.048226 -78.126062
1.050000 0.157500 150.452124 3.384921 17.251584 -78.358902
1.060000 0.159000 151.917759 3.495015 17.457606 -78.580941
1.070000 0.160500 153.384448 3.608276 17.666340 -78.792118
1.080000 0.162000 154.852209 3.724772 17.877836 -78.992370
1.090000 0.163500 156.321065 3.844569 18.092142 -79.181633
1.100000 0.165000 157.791035 3.967737 18.309305 -79.359839
1.110000 0.166500 159.262141 4.094344 18.529374 -79.526919
1.120000 0.168000 160.734403 4.224458 18.752396 -79.682801
1.130000 0.169500 162.207842 4.358151 18.978418 -79.827411
1.140000 0.171000 163.682480 4.495491 19.207488 -79.960671
1.150000 0.172500 165.158340 4.636552 19.439652 -80.082502
1.160000 0.174000 166.635442 4.781403 19.674956 -80.192822
1.170000 0.175500 168.113810 4.930117 19.913449 -80.291547
1.180000 0.177000 169.593466 5.082767 20.155174 -80.378587
1.190000 0.178500 171.074432 5.239425 20.400179 -80.453854
1.200000 0.180000 172.556732 5.400166 20.648509 -80.517254
1.210000 0.181500 174.040388 5.565063 20.900209 -80.568691
1.220000 0.183000 175.525425 5.734191 21.155326 -80.608066
1.230000 0.184500 177.011865 5.907626 21.413903 -80.635277
1.240000 0.186000 178.499733 6.085442 21.675985 -80.650222
1.250000 0.187500 179.989053 6.267716 21.941618 -80.652791
1.260000 0.189000 181.479850 6.454525 22.210845 -80.642877
1.270000 0.190500 182.972147 6.645944 22.483711 -80.620367
1.280000 0.192000 184.465970 6.842050 22.760259 -80.585146
1.290000 0.193500 185.961343 7.042923 23.040533 -80.537098
1.300000 0.195000 187.458292 7.248638 23.324576 -80.476102
1.310000 0.196500 188.956843 7.459274 23.612432 -80.402037
1.320000 0.198000 190.457020 7.674909 23.904143 -80.314780
1.330000 0.199500 191.958850 7.895621 24.199751 -80.214205
1.340000 0.201000 193.462359 8.121489 24.499300 -80.100184
1.350000 0.202500 194.967573 8.352592 24.802831 -79.972587
1.360000 0.204000 196.474519 8.589007 25.110386 -79.831284
1.370000 0.205500 197.983222 8.830814 25.422007 -79.676143
1.380000 0.207000 199.493711 9.078091 25.737733 -79.507030
1.390000 0.208500 201.006011 9.330917 26.057607 -79.323811
0.010000 0.001500 1.408598 0.000831 1.065341 -1.491729
0.020000 0.003000 2.818510 0.002129 1.503330 -2.943059
0.030000 0.004500 4.229139 0.003580 1.808744 -4.357077
0.040000 0.006000 5.640275 0.005117 2.045895 -5.735848
0.050000 0.007500 7.051808 0.006731 2.241123 -7.081108
0.060000 0.009000 8.463675 0.008442 2.408352 -8.394403
0.070000 0.010500 9.875838 0.010278 2.555982 -9.677143
0.080000 0.012000 11.288274 0.012275 2.689520 -10.930633
0.090000 0.013500 12.700973 0.014471 2.812778 -12.156090
0.100000 0.015000 14.113928 0.016903 2.928506 -13.354656
0.110000 0.016500 15.527139 0.019610 3.038746 -14.527407
0.120000 0.018000 16.940611 0.022628 3.145049 -15.675358
0.130000 0.019500 18.354348 0.025991 3.248614 -16.799471
0.140000 0.021000 19.768358 0.029732 3.350381 -17.900658
0.150000 0.022500 21.182650 0.033883 3.451093 -18.979783
0.160000 0.024000 22.597232 0.038471 3.551344 -20.037669
0.170000 0.025500 24.012116 0.043525 3.651607 -21.075098
0.180000 0.027000 25.427311 0.049068 3.752265 -22.092814
0.190000 0.028500 26.842828 0.055124 3.853627 -23.091526
0.200000 0.030000 28.258678 0.061714 3.955938 -24.071908
0.210000 0.031500 29.674871 0.068856 4.059398 -25.034604
0.220000 0.033000 31.091417 0.076567 4.164165 -25.980227
0.230000 0.034500 32.508328 0.084864 4.270364 -26.909359
0.240000 0.036000 33.925611 0.093761 4.378092 -27.822558
0.250000 0.037500 35.343278 0.103270 4.487425 -28.720354
0.260000 0.039000 36.761338 0.113402 4.598417 -29.603252
0.270000 0.040500 38.179800 0.124168 4.711108 -30.471733
0.280000 0.042000 39.598672 0.135575 4.825524 -31.326256
0.290000 0.043500 41.017963 0.147633 4.941682 -32.167256
0.300000 0.045000 42.437681 0.160348 5.059585 -32.995150
0.310000 0.046500 43.857834 0.173725 5.179232 -33.810333
0.320000 0.048000 45.278430 0.187770 5.300615 -34.613180
0.330000 0.049500 46.699474 0.202488 5.423720 -35.404049
0.340000 0.051000 48.120975 0.217880 5.548527 -36.183279
0.350000 0.052500 49.542938 0.233952 5.675016 -36.951195
0.360000 0.054000 50.965371 0.250705 5.803160 -37.708100
0.370000 0.055500 52.388278 0.268142 5.932933 -38.454288
0.380000 0.057000 53.811665 0.286264 6.064306 -39.190032
0.390000 0.058500 55.235539 0.305073 6.197248 -39.915594
0.400000 0.060000 56.659904 0.324571 6.331728 -40.631222
0.410000 0.061500 58.084764 0.344758 6.467713 -41.337149
0.420000 0.063000 59.510126 0.365635 6.605171 -42.033597
0.430000 0.064500 60.935993 0.387203 6.744070 -42.720776
0.440000 0.066000 62.362369 0.409464 6.884377 -43.398882
0.450000 0.067500 63.789259 0.432418 7.026059 -44.068103
0.460000 0.069000 65.216667 0.456065 7.169086 -44.728614
0.470000 0.070500 66.644596 0.480408 7.313425 -45.380580
0.480000 0.072000 68.073051 0.505447 7.459046 -46.024158
0.490000 0.073500 69.502035 0.531183 7.605919 -46.659494
0.500000 0.075000 70.931551 0.557619 7.754015 -47.286724
0.510000 0.076500 72.361603 0.584755 7.903307 -47.905979
0.520000 0.078000 73.792194 0.612594 8.053765 -48.517378
0.530000 0.079500 75.223327 0.641137 8.205366 -49.121036
0.540000 0.081000 76.655005 0.670389 8.358083 -49.717056
0.550000 0.082500 78.087231 0.700350 8.511891 -50.305538
0.560000 0.084000 79.520009 0.731025 8.666769 -50.886573
0.570000 0.085500 80.953340 0.762417 8.822694 -51.460247
0.580000 0.087000 82.387229 0.794530 8.979645 -52.026639
0.590000 0.088500 83.821678 0.827367 9.137602 -52.585821
0.600000 0.090000 85.256689 0.860935 9.296547 -53.137862
0.610000 0.091500 86.692266 0.895236 9.456461 -53.682824
0.620000 0.093000 88.128412 0.930278 9.617329 -54.220763
0.630000 0.094500 89.565128 0.966066 9.779134 -54.751734
0.640000 0.096000 91.002419 1.002606 9.941861 -55.275783
0.650000 0.097500 92.440286 1.039904 10.105498 -55.792955
0.660000 0.099000 93.878733 1.077967 10.270032 -56.303289
0.670000 0.100500 95.317763 1.116804 10.435451 -56.806821
0.680000 0.102000 96.757378 1.156422 10.601744 -57.303582
0.690000 0.103500 98.197581 1.196829 10.768903 -57.793602
0.700000 0.105000 99.638376 1.238034 10.936917 -58.276906
0.710000 0.106500 101.079766 1.280045 11.105780 -58.753516
0.720000 0.108000 102.521752 1.322874 11.275484 -59.223452
0.730000 0.109500 103.964340 1.366529 11.446024 -59.686729
0.740000 0.111000 105.407531 1.411021 11.617393 -60.143363
0.750000 0.112500 106.851329 1.456360 11.789587 -60.593363
0.760000 0.114000 108.295737 1.502559 11.962603 -61.036740
0.770000 0.115500 109.740759 1.549628 12.136437 -61.473501
0.780000 0.117000 111.186397 1.597580 12.311088 -61.903650
0.790000 0.118500 112.632657 1.646427 12.486553 -62.327191
0.800000 0.120000 114.079540 1.696182 12.662832 -62.744125
0.810000 0.121500 115.527051 1.746859 12.839924 -63.154451
0.820000 0.123000 116.975193 1.798470 13.017831 -63.558168
0.830000 0.124500 118.423971 1.851030 13.196552 -63.955272
0.840000 0.126000 119.873387 1.904552 13.376089 -64.345759
0.850000 0.127500 121.323447 1.959053 13.556445 -64.729623
0.860000 0.129000 122.774153 2.014547 13.737623 -65.106857
0.870000 0.130500 124.225511 2.071049 13.919624 -65.477452
0.880000 0.132000 125.677524 2.128576 14.102454 -65.841401
0.890000 0.133500 127.130196 2.187143 14.286116 -66.198692
0.900000 0.135000 128.583533 2.246766 14.470615 -66.549316
0.910000 0.136500 130.037538 2.307464 14.655956 -66.893260
0.920000 0.138000 131.492216 2.369252 14.842144 -67.230514
0.930000 0.139500 132.947571 2.432149 15.029186 -67.561064
0.940000 0.141000 134.403609 2.496171 15.217087 -67.884898
0.950000 0.142500 135.860334 2.561337 15.405855 -68.202001
0.960000 0.144000 137.317751 2.627666 15.595496 -68.512361
0.970000 0.145500 138.775866 2.695176 15.786018 -68.815963
0.980000 0.147000 140.234682 2.763885 15.977427 -69.112792
0.990000 0.148500 141.694205 2.833814 16.169733 -69.402835
1.000000 0.150000 143.154442 2.904981 16.362944 -69.686076
1.010000 0.151500 144.615396 2.977406 16.557067 -69.962501
1.020000 0.153000 146.077073 3.051110 16.752112 -70.232094
1.030000 0.154500 147.539480 3.126111 16.948088 -70.494842
1.040000 0.156000 149.002620 3.202431 17.145003 -70.750730
1.050000 0.157500 150.466502 3.280090 17.342868 -70.999742
1.060000 0.159000 151.931129 3.359109 17.541691 -71.241865
1.070000 0.160500 153.396508 3.439508 17.741484 -71.477083
1.080000 0.162000 154.862645 3.521310 17.942255 -71.705384
1.090000 0.163500 156.329546 3.604536 18.144015 -71.926753
1.100000 0.165000 157.797218 3.689206 18.346774 -72.141177
1.110000 0.166500 159.265665 3.775344 18.550542 -72.348642
1.120000 0.168000 160.734896 3.862970 18.755331 -72.549136
1.130000 0.169500 162.204915 3.952106 18.961151 -72.742646
1.140000 0.171000 163.675730 4.042776 19.168012 -72.929161
1.150000 0.172500 165.147347 4.135001 19.375926 -73.108668
1.160000 0.174000 166.619773 4.228803 19.584903 -73.281156
1.170000 0.175500 168.093015 4.324206 19.794954 -73.446615
1.180000 0.177000 169.567078 4.421231 20.006092 -73.605034
1.190000 0.178500 171.041971 4.519903 20.218326 -73.756405
1.200000 0.180000 172.517700 4.620243 20.431669 -73.900717
1.210000 0.181500 173.994273 4.722274 20.646130 -74.037962
1.220000 0.183000 175.471695 4.826020 20.861723 -74.168133
1.230000 0.184500 176.949975 4.931504 21.078457 -74.291221
1.240000 0.186000 178.429120 5.038749 21.296345 -74.407221
1.250000 0.187500 179.909137 5.147778 21.515397 -74.516126
1.260000 0.189000 181.390033 5.258614 21.735625 -74.617930
1.270000 0.190500 182.871816 5.371281 21.957041 -74.712629
1.280000 0.192000 184.354494 5.485802 22.179656 -74.800218
1.290000 0.193500 185.838074 5.602201 22.403481 -74.880694
1.300000 0.195000 187.322563 5.720500 22.628527 -74.954055
1.310000 0.196500 188.807969 5.840724 22.854806 -75.020297
1.320000 0.198000 190.294301 5.962896 23.082329 -75.079419
1.330000 0.199500 191.781566 6.087039 23.311107 -75.131421
1.340000 0.201000 193.269772 6.213176 23.541152 -75.176302
1.350000 0.202500 194.758926 6.341331 23.772474 -75.214063
1.360000 0.204000 196.249037 6.471528 24.005085 -75.244706
1.370000 0.205500 197.740113 6.603789 24.238995 -75.268231
1.380000 0.207000 199.232163 6.738138 24.474216 -75.284642
1.390000 0.208500 200.725193 6.874598 24.710758 -75.293942
0.010000 0.001500 1.408740 0.000975 1.160154 -1.535049
0.020000 0.003000 2.819086 0.002719 1.695488 -3.026495
0.030000 0.004500 4.230450 0.004925 2.099910 -4.478684
0.040000 0.006000 5.642623 0.007529 2.437188 -5.894608
0.050000 0.007500 7.055499 0.010518 2.733213 -7.276826
0.060000 0.009000 8.469014 0.013899 3.001504 -8.627644
0.070000 0.010500 9.883126 0.017686 3.250091 -9.949180
0.080000 0.012000 11.297810 0.021891 3.484129 -11.243398
0.090000 0.013500 12.713046 0.026526 3.707105 -12.512129
0.100000 0.015000 14.128822 0.031601 3.921459 -13.757081
0.110000 0.016500 15.545128 0.037117 4.128940 -14.979848
0.120000 0.018000 16.961955 0.043076 4.330828 -16.181912
0.130000 0.019500 18.379297 0.049473 4.528065 -17.364653
0.140000 0.021000 19.797148 0.056300 4.721350 -18.529351
0.150000 0.022500 21.215502 0.063544 4.911206 -19.677187
0.160000 0.024000 22.634352 0.071192 5.098019 -20.809252
0.170000 0.025500 24.053693 0.079225 5.282078 -21.926546
0.180000 0.027000 25.473517 0.087625 5.463593 -23.029983
0.190000 0.028500 26.893817 0.096370 5.642717 -24.120396
0.200000 0.030000 28.314587 0.105438 5.819559 -25.198540
0.210000 0.031500 29.735817 0.114805 5.994197 -26.265094
0.220000 0.033000 31.157500 0.124450 6.166680 -27.320667
0.230000 0.034500 32.579628 0.134347 6.337042 -28.365801
0.240000 0.036000 34.002191 0.144475 6.505305 -29.400975
0.250000 0.037500 35.425180 0.154811 6.671479 -30.426610
0.260000 0.039000 36.848587 0.165334 6.835570 -31.443069
0.270000 0.040500 38.272402 0.176023 6.997582 -32.450665
0.280000 0.042000 39.696616 0.186861 7.157515 -33.449662
0.290000 0.043500 41.121219 0.197830 7.315373 -34.440281
0.300000 0.045000 42.546202 0.208915 7.471159 -35.422699
0.310000 0.046500 43.971557 0.220103 7.624879 -36.397058
0.320000 0.048000 45.397274 0.231383 7.776543 -37.363463
0.330000 0.049500 46.823345 0.242747 7.926165 -38.321988
0.340000 0.051000 48.249762 0.254187 8.073761 -39.272678
0.350000 0.052500 49.676516 0.265699 8.219352 -40.215550
0.360000 0.054000 51.103600 0.277281 8.362966 -41.150601
0.370000 0.055500 52.531007 0.288934 8.504632 -42.077802
0.380000 0.057000 53.958730 0.300659 8.644384 -42.997109
0.390000 0.058500 55.386762 0.312463 8.782262 -43.908458
0.400000 0.060000 56.815099 0.324352 8.918309 -44.811772
0.410000 0.061500 58.243733 0.336337 9.052572 -45.706959
0.420000 0.063000 59.672661 0.348428 9.185102 -46.593916
0.430000 0.064500 61.101879 0.360641 9.315953 -47.472532
0.440000 0.066000 62.531382 0.372992 9.445184 -48.342686
0.450000 0.067500 63.961168 0.385499 9.572856 -49.204249
0.460000 0.069000 65.391233 0.398183 9.699032 -50.057089
0.470000 0.070500 66.821577 0.411068 9.823782 -50.901067
0.480000 0.072000 68.252196 0.424177 9.947173 -51.736043
0.490000 0.073500 69.683092 0.437538 10.069279 -52.561873
0.500000 0.075000 71.114263 0.451179 10.190173 -53.378411
0.510000 0.076500 72.545710 0.465131 10.309933 -54.185513
0.520000 0.078000 73.977434 0.479425 10.428637 -54.983032
0.530000 0.079500 75.409436 0.494097 10.546363 -55.770825
0.540000 0.081000 76.841719 0.509180 10.663194 -56.548748
0.550000 0.082500 78.274285 0.524713 10.779212 -57.316662
0.560000 0.084000 79.707138 0.540734 10.894501 -58.074428
0.570000 0.085500 81.140282 0.557284 11.009145 -58.821912
0.580000 0.087000 82.573721 0.574402 11.123229 -59.558984
0.590000 0.088500 84.007460 0.592133 11.236840 -60.285516
0.600000 0.090000 85.441506 0.610519 11.350063 -61.001387
0.610000 0.091500 86.875863 0.629607 11.462987 -61.706479
0.620000 0.093000 88.310540 0.649441 11.575697 -62.400680
0.630000 0.094500 89.745543 0.670070 11.688282 -63.083884
0.640000 0.096000 91.180879 0.691542 11.800828 -63.755988
0.650000 0.097500 92.616559 0.713905 11.913422 -64.416898
0.660000 0.099000 94.052589 0.737210 12.026152 -65.066523
0.670000 0.100500 95.488980 0.761508 12.139105 -65.704779
0.680000 0.102000 96.925741 0.786849 12.252366 -66.331588
0.690000 0.103500 98.362883 0.813286 12.366021 -66.946878
0.700000 0.105000 99.800417 0.840873 12.480158 -67.550583
0.710000 0.106500 101.238352 0.869662 12.594859 -68.142643
0.720000 0.108000 102.676703 0.899707 12.710209 -68.723004
0.730000 0.109500 104.115479 0.931064 12.826293 -69.291617
0.740000 0.111000 105.554694 0.963786 12.943192 -69.848439
0.750000 0.112500 106.994361 0.997930 13.060989 -70.393434
0.760000 0.114000 108.434493 1.033551 13.179765 -70.926571
0.770000 0.115500 109.875104 1.070706 13.299601 -71.447822
0.780000 0.117000 111.316207 1.109450 13.420575 -71.957168
0.790000 0.118500 112.757818 1.149840 13.542767 -72.454591
0.800000 0.120000 114.199950 1.191935 13.666254 -72.940080
0.810000 0.121500 115.642620 1.235789 13.791112 -73.413629
0.820000 0.123000 117.085842 1.281462 13.917417 -73.875234
0.830000 0.124500 118.529633 1.329011 14.045244 -74.324897
0.840000 0.126000 119.974008 1.378493 14.174666 -74.762622
0.850000 0.127500 121.418984 1.429967 14.305754 -75.188419
0.860000 0.129000 122.864577 1.483490 14.438582 -75.602298
0.870000 0.130500 124.310805 1.539121 14.573218 -76.004273
0.880000 0.132000 125.757685 1.596917 14.709731 -76.394362
0.890000 0.133500 127.205234 1.656938 14.848191 -76.772583
0.900000 0.135000 128.653470 1.719242 14.988664 -77.138957
0.910000 0.136500 130.102411 1.783888 15.131216 -77.493507
0.920000 0.138000 131.552076 1.850934 15.275912 -77.836256
0.930000 0.139500 133.002483 1.920440 15.422815 -78.167228
0.940000 0.141000 134.453650 1.992464 15.571988 -78.486450
0.950000 0.142500 135.905598 2.067065 15.723494 -78.793946
0.960000 0.144000 137.358344 2.144303 15.877392 -79.089743
0.970000 0.145500 138.811910 2.224237 16.033742 -79.373865
0.980000 0.147000 140.266313 2.306927 16.192604 -79.646337
0.990000 0.148500 141.721574 2.392433 16.354035 -79.907184
1.000000 0.150000 143.177714 2.480814 16.518091 -80.156428
1.010000 0.151500 144.634751 2.572131 16.684828 -80.394090
1.020000 0.153000 146.092708 2.666443 16.854302 -80.620191
1.030000 0.154500 147.551604 2.763813 17.026566 -80.834747
1.040000 0.156000 149.011461 2.864300 17.201674 -81.037775
1.050000 0.157500 150.472299 2.967965 17.379678 -81.229287
1.060000 0.159000 151.934140 3.074870 17.560629 -81.409295
1.070000 0.160500 153.397005 3.185077 17.744578 -81.577806
1.080000 0.162000 154.860915 3.298647 17.931575 -81.734825
1.090000 0.163500 156.325893 3.415644 18.121668 -81.880354
1.100000 0.165000 157.791960 3.536128 18.314908 -82.014391
1.110000 0.166500 159.259138 3.660164 18.511340 -82.136931
1.120000 0.168000 160.727450 3.787815 18.711013 -82.247965
1.130000 0.169500 162.196918 3.919145 18.913972 -82.347481
1.140000 0.171000 163.667565 4.054217 19.120263 -82.435461
1.150000 0.172500 165.139413 4.193096 19.329932 -82.511887
1.160000 0.174000 166.612486 4.335848 19.543022 -82.576732
1.170000 0.175500 168.086806 4.482536 19.759579 -82.629969
1.180000 0.177000 169.562397 4.633228 19.979644 -82.671565
1.190000 0.178500 171.039282 4.787990 20.203261 -82.701484
1.200000 0.180000 172.517485 4.946887 20.430473 -82.719683
1.210000 0.181500 173.997030 5.109987 20.661320 -82.726117
1.220000 0.183000 175.477940 5.277357 20.895845 -82.720738
1.230000 0.184500 176.960239 5.449066 21.134088 -82.703491
1.240000 0.186000 178.443953 5.625181 21.376090 -82.674317
1.250000 0.187500 179.929104 5.805771 21.621890 -82.633156
1.260000 0.189000 181.415719 5.990906 21.871529 -82.579940
1.270000 0.190500 182.903821 6.180653 22.125045 -82.514599
1.280000 0.192000 184.393436 6.375084 22.382477 -82.437060
1.290000 0.193500 185.884587 6.574269 22.643863 -82.347243
1.300000 0.195000 187.377302 6.778277 22.909242 -82.245068
1.310000 0.196500 188.871605 6.987179 23.178651 -82.130448
1.320000 0.198000 190.367521 7.201048 23.452127 -82.003296
1.330000 0.199500 191.865077 7.419952 23.729707 -81.863517
1.340000 0.201000 193.364297 7.643965 24.011429 -81.711018
1.350000 0.202500 194.865209 7.873157 24.297327 -81.545699
1.360000 0.204000 196.367837 8.107601 24.587437 -81.367459
1.370000 0.205500 197.872209 8.347368 24.881796 -81.176194
1.380000 0.207000 199.378351 8.592530 25.180439 -80.971798
1.390000 0.208500 200.886289 8.843159 25.483399 -80.754160
0.010000 0.001500 1.408598 0.000833 1.065621 -1.538855
0.020000 0.003000 2.818521 0.002156 1.506842 -3.033276
0.030000 0.004500 4.229180 0.003668 1.817768 -4.487206
0.040000 0.006000 5.640374 0.005317 2.062373 -5.903233
0.050000 0.007500 7.052001 0.007104 2.266756 -7.283516
0.060000 0.009000 8.464002 0.009054 2.444639 -8.629978
0.070000 0.010500 9.876345 0.011203 2.604250 -9.944373
0.080000 0.012000 11.289011 0.013589 2.750940 -11.228326
0.090000 0.013500 12.701993 0.016251 2.888378 -12.483354
0.100000 0.015000 14.115288 0.019226 3.019181 -13.710881
0.110000 0.016500 15.528897 0.022549 3.145268 -14.912247
0.120000 0.018000 16.942825 0.026255 3.268073 -16.088718
0.130000 0.019500 18.357079 0.030372 3.388685 -17.241488
0.140000 0.021000 19.771667 0.034929 3.507940 -18.371688
0.150000 0.022500 21.186596 0.039948 3.626483 -19.480386
0.160000 0.024000 22.601876 0.045451 3.744815 -20.568594
0.170000 0.025500 24.017515 0.051457 3.863323 -21.637268
0.180000 0.027000 25.433522 0.057981 3.982306 -22.687313
0.190000 0.028500 26.849907 0.065037 4.101996 -23.719583
0.200000 0.030000 28.266677 0.072635 4.222567 -24.734886
0.210000 0.031500 29.683841 0.080784 4.344149 -25.733984
0.220000 0.033000 31.101406 0.089491 4.466837 -26.717595
0.230000 0.034500 32.519379 0.098761 4.590697 -27.686396
0.240000 0.036000 33.937768 0.108598 4.715772 -28.641023
0.250000 0.037500 35.356578 0.119005 4.842087 -29.582074
0.260000 0.039000 36.775816 0.129983 4.969652 -30.510111
0.270000 0.040500 38.195488 0.141533 5.098463 -31.425660
0.280000 0.042000 39.615597 0.153654 5.228509 -32.329214
0.290000 0.043500 41.036150 0.166345 5.359771 -33.221232
0.300000 0.045000 42.457150 0.179604 5.492225 -34.102143
0.310000 0.046500 43.878602 0.193432 5.625841 -34.972348
0.320000 0.048000 45.300508 0.207825 5.760589 -35.832218
0.330000 0.049500 46.722874 0.222782 5.896435 -36.682097
0.340000 0.051000 48.145701 0.238301 6.033344 -37.522305
0.350000 0.052500 49.568992 0.254382 6.171281 -38.353136
0.360000 0.054000 50.992751 0.271023 6.310211 -39.174861
0.370000 0.055500 52.416981 0.288224 6.450099 -39.987730
0.380000 0.057000 53.841682 0.305984 6.590914 -40.791971
0.390000 0.058500 55.266858 0.324305 6.732623 -41.587792
0.400000 0.060000 56.692512 0.343188 6.875195 -42.375385
0.410000 0.061500 58.118644 0.362634 7.018603 -43.154920
0.420000 0.063000 59.545258 0.382648 7.162821 -43.926553
0.430000 0.064500 60.972355 0.403233 7.307823 -44.690423
0.440000 0.066000 62.399937 0.424393 7.453589 -45.446655
0.450000 0.067500 63.828007 0.446135 7.600099 -46.195360
0.460000 0.069000 65.256566 0.468465 7.747336 -46.936634
0.470000 0.070500 66.685618 0.491391 7.895284 -47.670562
0.480000 0.072000 68.115163 0.514923 8.043931 -48.397218
0.490000 0.073500 69.545205 0.539069 8.193268 -49.116663
0.500000 0.075000 70.975747 0.563842 8.343287 -49.828949
0.510000 0.076500 72.406790 0.589253 8.493983 -50.534119
0.520000 0.078000 73.838337 0.615317 8.645352 -51.232206
0.530000 0.079500 75.270393 0.642047 8.797394 -51.923235
0.540000 0.081000 76.702959 0.669460 8.950110 -52.607223
0.550000 0.082500 78.136039 0.697573 9.103504 -53.284180
0.560000 0.084000 79.569637 0.726403 9.257582 -53.954110
0.570000 0.085500 81.003756 0.755971 9.412352 -54.617009
0.580000 0.087000 82.438401 0.786296 9.567823 -55.272868
0.590000 0.088500 83.873575 0.817400 9.724007 -55.921673
0.600000 0.090000 85.309283 0.849307 9.880918 -56.563404
0.610000 0.091500 86.745529 0.882040 10.038571 -57.198039
0.620000 0.093000 88.182319 0.915625 10.196983 -57.825549
0.630000 0.094500 89.619658 0.950088 10.356172 -58.445901
0.640000 0.096000 91.057551 0.985456 10.516159 -59.059060
0.650000 0.097500 92.496004 1.021759 10.676966 -59.664987
0.660000 0.099000 93.935023 1.059025 10.838616 -60.263640
0.670000 0.100500 95.374614 1.097286 11.001133 -60.854974
0.680000 0.102000 96.814783 1.136575 11.164543 -61.438942
0.690000 0.103500 98.255538 1.176923 11.328874 -62.015493
0.700000 0.105000 99.696886 1.218365 11.494154 -62.584576
0.710000 0.106500 101.138834 1.260936 11.660412 -63.146136
0.720000 0.108000 102.581389 1.304673 11.827679 -63.700118
0.730000 0.109500 104.024561 1.349613 11.995987 -64.246463
0.740000 0.111000 105.468356 1.395795 12.165368 -64.785113
0.750000 0.112500 106.912784 1.443257 12.335856 -65.316007
0.760000 0.114000 108.357853 1.492041 12.507485 -65.839083
0.770000 0.115500 109.803574 1.542187 12.680291 -66.354278
0.780000 0.117000 111.249954 1.593739 12.854309 -66.861526
0.790000 0.118500 112.697005 1.646738 13.029577 -67.360763
0.800000 0.120000 114.144736 1.701231 13.206133 -67.851922
0.810000 0.121500 115.593158 1.757262 13.384013 -68.334935
0.820000 0.123000 117.042281 1.814878 13.563259 -68.809733
0.830000 0.124500 118.492116 1.874125 13.743907 -69.276247
0.840000 0.126000 119.942676 1.935052 13.926000 -69.734406
0.850000 0.127500 121.393971 1.997708 14.109577 -70.184138
0.860000 0.129000 122.846014 2.062143 14.294679 -70.625372
0.870000 0.130500 124.298816 2.128408 14.481349 -71.058034
0.880000 0.132000 125.752391 2.196554 14.669628 -71.482048
0.890000 0.133500 127.206751 2.266635 14.859558 -71.897341
0.900000 0.135000 128.661910 2.338704 15.051182 -72.303836
0.910000 0.136500 130.117880 2.412816 15.244544 -72.701456
0.920000 0.138000 131.574677 2.489026 15.439687 -73.090121
0.930000 0.139500 133.032313 2.567390 15.636655 -73.469753
0.940000 0.141000 134.490804 2.647965 15.835492 -73.840271
0.950000 0.142500 135.950164 2.730810 16.036242 -74.201593
0.960000 0.144000 137.410409 2.815982 16.238950 -74.553637
0.970000 0.145500 138.871553 2.903543 16.443662 -74.896317
0.980000 0.147000 140.333612 2.993552 16.650422 -75.229548
0.990000 0.148500 141.796602 3.086071 16.859275 -75.553243
1.000000 0.150000 143.260540 3.181162 17.070268 -75.867313
1.010000 0.151500 144.725442 3.278888 17.283445 -76.171668
1.020000 0.153000 146.191325 3.379313 17.498854 -76.466216
1.030000 0.154500 147.658205 3.482502 17.716539 -76.750865
1.040000 0.156000 149.126102 3.588520 17.936548 -77.025519
1.050000 0.157500 150.595031 3.697433 18.158927 -77.290080
1.060000 0.159000 152.065012 3.809310 18.383721 -77.544451
1.070000 0.160500 153.536062 3.924217 18.610978 -77.788531
1.080000 0.162000 155.008201 4.042224 18.840745 -78.022217
1.090000 0.163500 156.481447 4.163399 19.073068 -78.245406
1.100000 0.165000 157.955819 4.287814 19.307994 -78.457989
1.110000 0.166500 159.431337 4.415540 19.545570 -78.659860
1.120000 0.168000 160.908022 4.546647 19.785843 -78.850907
1.130000 0.169500 162.385892 4.681210 20.028860 -79.031019
1.140000 0.171000 163.864968 4.819300 20.274669 -79.200079
1.150000 0.172500 165.345272 4.960993 20.523315 -79.357971
1.160000 0.174000 166.826823 5.106363 20.774848 -79.504575
1.170000 0.175500 168.309644 5.255485 21.029312 -79.639771
1.180000 0.177000 169.793756 5.408435 21.286757 -79.763435
1.190000 0.178500 171.279180 5.565290 21.547229 -79.875442
1.200000 0.180000 172.765939 5.726128 21.810774 -79.975662
1.210000 0.181500 174.254056 5.891026 22.077441 -80.063967
1.220000 0.183000 175.743552 6.060063 22.347277 -80.140224
1.230000 0.184500 177.234450 6.233317 22.620327 -80.204300
1.240000 0.186000 178.726775 6.410870 22.896641 -80.256057
1.250000 0.187500 180.220549 6.592799 23.176263 -80.295358
1.260000 0.189000 181.715797 6.779187 23.459242 -80.322063
1.270000 0.190500 183.212541 6.970115 23.745623 -80.336029
1.280000 0.192000 184.710807 7.165662 24.035455 -80.337114
1.290000 0.193500 186.210619 7.365912 24.328782 -80.325173
1.300000 0.195000 187.712002 7.570946 24.625652 -80.300058
1.310000 0.196500 189.214981 7.780847 24.926111 -80.261621
1.320000 0.198000 190.719580 7.995697 25.230204 -80.209713
1.330000 0.199500 192.225827 8.215579 25.537979 -80.144183
1.340000 0.201000 193.733746 8.440575 25.849480 -80.064880
1.350000 0.202500 195.243363 8.670769 26.164754 -79.971651
1.360000 0.204000 196.754704 8.906244 26.483845 -79.864343
1.370000 0.205500 198.267797 9.147082 26.806799 -79.742802
1.380000 0.207000 199.782668 9.393367 27.133661 -79.606873
1.390000 0.208500 201.299343 9.645181 27.464475 -79.456402
0.010000 0.001500 1.408591 0.000824 1.060673 -1.499969
0.020000 0.003000 2.818484 0.002107 1.494701 -2.958925
0.030000 0.004500 4.229085 0.003537 1.796672 -4.380159
0.040000 0.006000 5.640185 0.005049 2.030812 -5.765842
0.050000 0.007500 7.051676 0.006639 2.223403 -7.117787
0.060000 0.009000 8.463495 0.008325 2.388326 -8.437603
0.070000 0.010500 9.875606 0.010140 2.533945 -9.726761
0.080000 0.012000 11.287989 0.012119 2.665732 -10.986617
0.090000 0.013500 12.700631 0.014300 2.787473 -12.218440
0.100000 0.015000 14.113528 0.016721 2.901890 -13.423420
0.110000 0.016500 15.526682 0.019421 3.011003 -14.602676
0.120000 0.018000 16.940094 0.022435 3.116338 -15.757266
0.130000 0.019500 18.353772 0.025797 3.219076 -16.888193
0.140000 0.021000 19.767723 0.029539 3.320134 -17.996406
0.150000 0.022500 21.181955 0.033692 3.420239 -19.082805
0.160000 0.024000 22.596479 0.038283 3.519963 -20.148247
0.170000 0.025500 24.011304 0.043338 3.619767 -21.193544
0.180000 0.027000 25.426440 0.048879 3.720016 -22.219471
0.190000 0.028500 26.841899 0.054928 3.821002 -23.226762
0.200000 0.030000 28.257689 0.061505 3.922960 -24.216117
0.210000 0.031500 29.673821 0.068626 4.026073 -25.188202
0.220000 0.033000 31.090306 0.076307 4.130488 -26.143649
0.230000 0.034500 32.507153 0.084562 4.236319 -27.083061
0.240000 0.036000 33.924371 0.093403 4.343650 -28.007009
0.250000 0.037500 35.341971 0.102841 4.452548 -28.916038
0.260000 0.039000 36.759959 0.112885 4.563057 -29.810664
0.270000 0.040500 38.178346 0.123544 4.675209 -30.691378
0.280000 0.042000 39.597139 0.134825 4.789022 -31.558646
0.290000 0.043500 41.016346 0.146733 4.904504 -32.412910
0.300000 0.045000 42.435974 0.159274 5.021654 -33.254588
0.310000 0.046500 43.856032 0.172453 5.140463 -34.084078
0.320000 0.048000 45.276524 0.186273 5.260917 -34.901757
0.330000 0.049500 46.697458 0.200737 5.382999 -35.707978
0.340000 0.051000 48.118841 0.215849 5.506685 -36.503079
0.350000 0.052500 49.540677 0.231609 5.631950 -37.287378
0.360000 0.054000 50.962973 0.248020 5.758767 -38.061173
0.370000 0.055500 52.385734 0.265084 5.887105 -38.824749
0.380000 0.057000 53.808965 0.282802 6.016934 -39.578370
0.390000 0.058500 55.232671 0.301175 6.148223 -40.322288
0.400000 0.060000 56.656856 0.320205 6.280938 -41.056739
0.410000 0.061500 58.081526 0.339892 6.415049 -41.781943
0.420000 0.063000 59.506683 0.360239 6.550523 -42.498107
0.430000 0.064500 60.932333 0.381247 6.687328 -43.205427
0.440000 0.066000 62.358479 0.402916 6.825434 -43.904084
0.450000 0.067500 63.785125 0.425250 6.964809 -44.594246
0.460000 0.069000 65.212274 0.448250 7.105424 -45.276073
0.470000 0.070500 66.639931 0.471919 7.247251 -45.949712
0.480000 0.072000 68.068099 0.496259 7.390261 -46.615300
0.490000 0.073500 69.496781 0.521274 7.534429 -47.272962
0.500000 0.075000 70.925980 0.546967 7.679729 -47.922818
0.510000 0.076500 72.355700 0.573343 7.826137 -48.564974
0.520000 0.078000 73.785943 0.600404 7.973631 -49.199532
0.530000 0.079500 75.216714 0.628158 8.122188 -49.826581
0.540000 0.081000 76.648015 0.656608 8.271789 -50.446207
0.550000 0.082500 78.079849 0.685761 8.422414 -51.058486
0.560000 0.084000 79.512220 0.715623 8.574047 -51.663488
0.570000 0.085500 80.945130 0.746201 8.726670 -52.261274
0.580000 0.087000 82.378583 0.777503 8.880270 -52.851903
0.590000 0.088500 83.812583 0.809537 9.034832 -53.435424
0.600000 0.090000 85.247131 0.842312 9.190344 -54.011883
0.610000 0.091500 86.682232 0.875837 9.346796 -54.581320
0.620000 0.093000 88.117888 0.910121 9.504177 -55.143769
0.630000 0.094500 89.554104 0.945175 9.662479 -55.699261
0.640000 0.096000 90.990883 0.981011 9.821694 -56.247820
0.650000 0.097500 92.428227 1.017639 9.981816 -56.789470
0.660000 0.099000 93.866141 1.055073 10.142841 -57.324226
0.670000 0.100500 95.304629 1.093324 10.304764 -57.852103
0.680000 0.102000 96.743693 1.132407 10.467582 -58.373111
0.690000 0.103500 98.183339 1.172335 10.631293 -58.887257
0.700000 0.105000 99.623569 1.213122 10.795898 -59.394545
0.710000 0.106500 101.064389 1.254785 10.961395 -59.894977
0.720000 0.108000 102.505801 1.297338 11.127786 -60.388550
0.730000 0.109500 103.947811 1.340799 11.295073 -60.875260
0.740000 0.111000 105.390422 1.385183 11.463259 -61.355102
0.750000 0.112500 106.833639 1.430509 11.632348 -61.828067
0.760000 0.114000 108.277467 1.476794 11.802345 -62.294144
0.770000 0.115500 109.721911 1.524057 11.973254 -62.753321
0.780000 0.117000 111.166975 1.572316 12.145082 -63.205584
0.790000 0.118500 112.612664 1.621593 12.317836 -63.650918
0.800000 0.120000 114.058983 1.671905 12.491523 -64.089306
0.810000 0.121500 115.505938 1.723276 12.666152 -64.520729
0.820000 0.123000 116.953533 1.775724 12.841732 -64.945168
0.830000 0.124500 118.401775 1.829272 13.018272 -65.362602
0.840000 0.126000 119.850669 1.883943 13.195783 -65.773011
0.850000 0.127500 121.300220 1.939758 13.374274 -66.176371
0.860000 0.129000 122.750435 1.996740 13.553758 -66.572661
0.870000 0.130500 124.201319 2.054914 13.734246 -66.961856
0.880000 0.132000 125.652879 2.114303 13.915750 -67.343931
0.890000 0.133500 127.105121 2.174932 14.098283 -67.718863
0.900000 0.135000 128.558051 2.236824 14.281858 -68.086626
0.910000 0.136500 130.011676 2.300007 14.466489 -68.447194
0.920000 0.138000 131.466002 2.364504 14.652190 -68.800543
0.930000 0.139500 132.921037 2.430342 14.838974 -69.146645
0.940000 0.141000 134.376787 2.497548 15.026857 -69.485475
0.950000 0.142500 135.833259 2.566148 15.215854 -69.817007
0.960000 0.144000 137.290461 2.636169 15.405979 -70.141215
0.970000 0.145500 138.748400 2.707639 15.597249 -70.458072
0.980000 0.147000 140.207083 2.780585 15.789679 -70.767553
0.990000 0.148500 141.666518 2.855036 15.983286 -71.069631
1.000000 0.150000 143.126713 2.931020 16.178085 -71.364281
1.010000 0.151500 144.587675 3.008566 16.374094 -71.651478
1.020000 0.153000 146.049413 3.087703 16.571329 -71.931196
1.030000 0.154500 147.511935 3.168460 16.769807 -72.203410
1.040000 0.156000 148.975249 3.250867 16.969545 -72.468096
1.050000 0.157500 150.439363 3.334953 17.170561 -72.725230
1.060000 0.159000 151.904287 3.420750 17.372871 -72.974787
1.070000 0.160500 153.370027 3.508286 17.576494 -73.216745
1.080000 0.162000 154.836594 3.597592 17.781447 -73.451080
1.090000 0.163500 156.303997 3.688701 17.987747 -73.677770
1.100000 0.165000 157.772243 3.781641 18.195414 -73.896792
1.110000 0.166500 159.241343 3.876446 18.404463 -74.108126
1.120000 0.168000 160.711306 3.973145 18.614914 -74.311750
1.130000 0.169500 162.182140 4.071771 18.826785 -74.507644
1.140000 0.171000 163.653856 4.172355 19.040093 -74.695787
1.150000 0.172500 165.126463 4.274930 19.254856 -74.876161
1.160000 0.174000 166.599970 4.379526 19.471094 -75.048747
1.170000 0.175500 168.074388 4.486178 19.688823 -75.213525
1.180000 0.177000 169.549727 4.594916 19.908061 -75.370479
1.190000 0.178500 171.025996 4.705773 20.128828 -75.519592
1.200000 0.180000 172.503205 4.818783 20.351141 -75.660846
1.210000 0.181500 173.981366 4.933977 20.575018 -75.794226
1.220000 0.183000 175.460487 5.051388 20.800477 -75.919716
1.230000 0.184500 176.940580 5.171050 21.027535 -76.037302
1.240000 0.186000 178.421655 5.292994 21.256212 -76.146969
1.250000 0.187500 179.903723 5.417255 21.486525 -76.248704
1.260000 0.189000 181.386795 5.543865 21.718491 -76.342494
1.270000 0.190500 182.870880 5.672857 21.952128 -76.428325
1.280000 0.192000 184.355991 5.804265 22.187454 -76.506186
1.290000 0.193500 185.842138 5.938121 22.424486 -76.576066
1.300000 0.195000 187.329332 6.074460 22.663242 -76.637954
1.310000 0.196500 188.817585 6.213313 22.903739 -76.691839
1.320000 0.198000 190.306907 6.354715 23.145994 -76.737711
1.330000 0.199500 191.797310 6.498699 23.390025 -76.775562
1.340000 0.201000 193.288806 6.645297 23.635848 -76.805382
1.350000 0.202500 194.781405 6.794544 23.883481 -76.827163
1.360000 0.204000 196.275120 6.946473 24.132940 -76.840897
1.370000 0.205500 197.769962 7.101116 24.384242 -76.846576
1.380000 0.207000 199.265942 7.258507 24.637403 -76.844195
1.390000 0.208500 200.763074 7.418679 24.892439 -76.833745
0.010000 0.001500 1.408724 0.000957 1.149157 -1.500783
0.020000 0.003000 2.819015 0.002637 1.671588 -2.960780
0.030000 0.004500 4.230278 0.004725 2.061727 -4.383579
0.040000 0.006000 5.642302 0.007150 2.383651 -5.771633
0.050000 0.007500 7.054976 0.009899 2.663503 -7.127032
0.060000 0.009000 8.468235 0.012981 2.915021 -8.451654
0.070000 0.010500 9.882038 0.016413 3.146437 -9.747223
0.080000 0.012000 11.296357 0.020217 3.363091 -11.015344
0.090000 0.013500 12.711177 0.024413 3.568640 -12.257517
0.100000 0.015000 14.126485 0.029021 3.765684 -13.475149
0.110000 0.016500 15.542276 0.034056 3.956122 -14.669565
0.120000 0.018000 16.958545 0.039535 4.141368 -15.842009
0.130000 0.019500 18.375289 0.045466 4.322494 -16.993653
0.140000 0.021000 19.792507 0.051859 4.500315 -18.125597
0.150000 0.022500 21.210198 0.058717 4.675459 -19.238877
0.160000 0.024000 22.628362 0.066043 4.848409 -20.334464
0.170000 0.025500 24.046998 0.073835 5.019539 -21.413268
0.180000 0.027000 25.466107 0.082090 5.189137 -22.476140
0.190000 0.028500 26.885687 0.090803 5.357422 -23.523876
0.200000 0.030000 28.305737 0.099967 5.524561 -24.557217
0.210000 0.031500 29.726256 0.109571 5.690679 -25.576854
0.220000 0.033000 31.147244 0.119607 5.855869 -26.583427
0.230000 0.034500 32.568697 0.130063 6.020194 -27.577528
0.240000 0.036000 33.990613 0.140925 6.183701 -28.559707
0.250000 0.037500 35.412991 0.152182 6.346418 -29.530466
0.260000 0.039000 36.835826 0.163819 6.508359 -30.490271
0.270000 0.040500 38.259116 0.175823 6.669533 -31.439545
0.280000 0.042000 39.682857 0.188181 6.829937 -32.378676
0.290000 0.043500 41.107046 0.200878 6.989566 -33.308017
0.300000 0.045000 42.531678 0.213902 7.148408 -34.227886
0.310000 0.046500 43.956750 0.227239 7.306452 -35.138571
0.320000 0.048000 45.382257 0.240878 7.463685 -36.040330
0.330000 0.049500 46.808194 0.254806 7.620090 -36.933394
0.340000 0.051000 48.234558 0.269014 7.775656 -37.817966
0.350000 0.052500 49.661344 0.283491 7.930367 -38.694226
0.360000 0.054000 51.088548 0.298229 8.084214 -39.562331
0.370000 0.055500 52.516164 0.313219 8.237184 -40.422416
0.380000 0.057000 53.944188 0.328455 8.389270 -41.274595
0.390000 0.058500 55.372617 0.343932 8.540465 -42.118966
0.400000 0.060000 56.801446 0.359645 8.690765 -42.955606
0.410000 0.061500 58.230670 0.375591 8.840169 -43.784580
0.420000 0.063000 59.660287 0.391769 8.988677 -44.605936
0.430000 0.064500 61.090291 0.408177 9.136292 -45.419707
0.440000 0.066000 62.520679 0.424816 9.283020 -46.225914
0.450000 0.067500 63.951449 0.441689 9.428869 -47.024569
0.460000 0.069000 65.382596 0.458799 9.573848 -47.815669
0.470000 0.070500 66.814117 0.476150 9.717971 -48.599204
0.480000 0.072000 68.246010 0.493748 9.861253 -49.375154
0.490000 0.073500 69.678273 0.511601 10.003711 -50.143491
0.500000 0.075000 71.110902 0.529717 10.145364 -50.904179
0.510000 0.076500 72.543897 0.548105 10.286234 -51.657176
0.520000 0.078000 73.977255 0.566778 10.426344 -52.402433
0.530000 0.079500 75.410975 0.585747 10.565719 -53.139896
0.540000 0.081000 76.845055 0.605025 10.704387 -53.869508
0.550000 0.082500 78.279496 0.624628 10.842375 -54.591203
0.560000 0.084000 79.714296 0.644571 10.979715 -55.304916
0.570000 0.085500 81.149455 0.664870 11.116438 -56.010577
0.580000 0.087000 82.584974 0.685546 11.252578 -56.708111
0.590000 0.088500 84.020853 0.706615 11.388168 -57.397444
0.600000 0.090000 85.457092 0.728100 11.523246 -58.078499
0.610000 0.091500 86.893693 0.750021 11.657847 -58.751195
0.620000 0.093000 88.330657 0.772400 11.792011 -59.415453
0.630000 0.094500 89.767986 0.795261 11.925776 -60.071191
0.640000 0.096000 91.205681 0.818628 12.059182 -60.718327
0.650000 0.097500 92.643746 0.842527 12.192270 -61.356780
0.660000 0.099000 94.082183 0.866983 12.325082 -61.986466
0.670000 0.100500 95.520995 0.892024 12.457660 -62.607304
0.680000 0.102000 96.960185 0.917677 12.590047 -63.219213
0.690000 0.103500 98.399757 0.943972 12.722288 -63.822112
0.700000 0.105000 99.839715 0.970937 12.854425 -64.415921
0.710000 0.106500 101.280063 0.998603 12.986503 -65.000561
0.720000 0.108000 102.720805 1.027002 13.118568 -65.575956
0.730000 0.109500 104.161948 1.056163 13.250665 -66.142029
0.740000 0.111000 105.603495 1.086121 13.382839 -66.698707
0.750000 0.112500 107.045453 1.116908 13.515136 -67.245917
0.760000 0.114000 108.487827 1.148558 13.647603 -67.783591
0.770000 0.115500 109.930623 1.181104 13.780285 -68.311659
0.780000 0.117000 111.373848 1.214581 13.913229 -68.830056
0.790000 0.118500 112.817508 1.249026 14.046481 -69.338720
0.800000 0.120000 114.261610 1.284473 14.180087 -69.837590
0.810000 0.121500 115.706163 1.320958 14.314095 -70.326608
0.820000 0.123000 117.151172 1.358519 14.448549 -70.805718
0.830000 0.124500 118.596645 1.397192 14.583497 -71.274869
0.840000 0.126000 120.042592 1.437015 14.718984 -71.734011
0.850000 0.127500 121.489020 1.478025 14.855057 -72.183098
0.860000 0.129000 122.935937 1.520261 14.991761 -72.622085
0.870000 0.130500 124.383353 1.563761 15.129141 -73.050934
0.880000 0.132000 125.831276 1.608564 15.267244 -73.469606
0.890000 0.133500 127.279716 1.654708 15.406113 -73.878067
0.900000 0.135000 128.728682 1.702232 15.545794 -74.276287
0.910000 0.136500 130.178184 1.751176 15.686330 -74.664238
0.920000 0.138000 131.628232 1.801578 15.827767 -75.041894
0.930000 0.139500 133.078836 1.853480 15.970147 -75.409235
0.940000 0.141000 134.530006 1.906919 16.113515 -75.766243
0.950000 0.142500 135.981752 1.961936 16.257912 -76.112902
0.960000 0.144000 137.434087 2.018571 16.403381 -76.449200
0.970000 0.145500 138.887020 2.076863 16.549964 -76.775129
0.980000 0.147000 140.340562 2.136852 16.697703 -77.090684
0.990000 0.148500 141.794726 2.198577 16.846639 -77.395861
1.000000 0.150000 143.249522 2.262079 16.996812 -77.690661
1.010000 0.151500 144.704962 2.327397 17.148263 -77.975088
1.020000 0.153000 146.161058 2.394571 17.301031 -78.249147
1.030000 0.154500 147.617821 2.463639 17.455154 -78.512848
1.040000 0.156000 149.075265 2.534642 17.610672 -78.766203
1.050000 0.157500 150.533401 2.607619 17.767623 -79.009226
1.060000 0.159000 151.992241 2.682608 17.926043 -79.241934
1.070000 0.160500 153.451798 2.759649 18.085970 -79.464348
1.080000 0.162000 154.912085 2.838780 18.247439 -79.676488
1.090000 0.163500 156.373115 2.920040 18.410488 -79.878381
1.100000 0.165000 157.834900 3.003467 18.575150 -80.070052
1.110000 0.166500 159.297453 3.089100 18.741460 -80.251531
1.120000 0.168000 160.760788 3.176975 18.909452 -80.422848
1.130000 0.169500 162.224917 3.267132 19.079159 -80.584036
1.140000 0.171000 163.689855 3.359606 19.250615 -80.735131
1.150000 0.172500 165.155614 3.454436 19.423851 -80.876169
1.160000 0.174000 166.622208 3.551658 19.598899 -81.007188
1.170000 0.175500 168.089651 3.651310 19.775789 -81.128227
1.180000 0.177000 169.557956 3.753426 19.954553 -81.239328
1.190000 0.178500 171.027137 3.858044 20.135219 -81.340534
1.200000 0.180000 172.497207 3.965199 20.317818 -81.431888
1.210000 0.181500 173.968181 4.074927 20.502377 -81.513436
1.220000 0.183000 175.440073 4.187263 20.688924 -81.585222
1.230000 0.184500 176.912896 4.302242 20.877488 -81.647293
1.240000 0.186000 178.386665 4.419898 21.068094 -81.699698
1.250000 0.187500 179.861394 4.540267 21.260769 -81.742484
1.260000 0.189000 181.337097 4.663382 21.455538 -81.775699
1.270000 0.190500 182.813787 4.789277 21.652428 -81.799395
1.280000 0.192000 184.291480 4.917985 21.851461 -81.813619
1.290000 0.193500 185.770190 5.049541 22.052662 -81.818422
1.300000 0.195000 187.249931 5.183976 22.256055 -81.813854
1.310000 0.196500 188.730717 5.321324 22.461662 -81.799966
1.320000 0.198000 190.212562 5.461617 22.669505 -81.776807
1.330000 0.199500 191.695482 5.604888 22.879607 -81.744428
1.340000 0.201000 193.179490 5.751167 23.091989 -81.702880
1.350000 0.202500 194.664601 5.900488 23.306670 -81.652211
1.360000 0.204000 196.150829 6.052881 23.523673 -81.592471
1.370000 0.205500 197.638190 6.208378 23.743015 -81.523711
1.380000 0.207000 199.126696 6.367010 23.964717 -81.445978
1.390000 0.208500 200.616364 6.528806 24.188796 -81.359321
0.010000 0.001500 1.408549 0.000783 1.032978 -1.501256
0.020000 0.003000 2.818318 0.001942 1.439442 -2.961346
0.030000 0.004500 4.228713 0.003168 1.713986 -4.383528
0.040000 0.006000 5.639525 0.004396 1.920853 -5.769926
0.050000 0.007500 7.050648 0.005626 2.086350 -7.122305
0.060000 0.009000 8.462019 0.006879 2.224377 -8.442224
0.070000 0.010500 9.873605 0.008189 2.343327 -9.731104
0.080000 0.012000 11.285384 0.009595 2.448695 -10.990254
0.090000 0.013500 12.697348 0.011141 2.544291 -12.220894
0.100000 0.015000 14.109493 0.012868 2.632864 -13.424170
0.110000 0.016500 15.521821 0.014819 2.716454 -14.601157
0.120000 0.018000 16.934339 0.017036 2.796615 -15.752872
0.130000 0.019500 18.347054 0.019558 2.874548 -16.880278
0.140000 0.021000 19.759975 0.022422 2.951194 -17.984288
0.150000 0.022500 21.173114 0.025665 3.027300 -19.065768
0.160000 0.024000 22.586483 0.029321 3.103461 -20.125543
0.170000 0.025500 24.000094 0.033422 3.180157 -21.164397
0.180000 0.027000 25.413960 0.037998 3.257773 -22.183078
0.190000 0.028500 26.828094 0.043077 3.336620 -23.182298
0.200000 0.030000 28.242508 0.048684 3.416949 -24.162736
0.210000 0.031500 29.657217 0.054846 3.498962 -25.125042
0.220000 0.033000 31.072233 0.061583 3.582819 -26.069834
0.230000 0.034500 32.487568 0.068918 3.668650 -26.997702
0.240000 0.036000 33.903236 0.076869 3.756554 -27.909211
0.250000 0.037500 35.319248 0.085454 3.846609 -28.804899
0.260000 0.039000 36.735616 0.094691 3.938873 -29.685281
0.270000 0.040500 38.152352 0.104593 4.033387 -30.550848
0.280000 0.042000 39.569468 0.115176 4.130180 -31.402068
0.290000 0.043500 40.986973 0.126451 4.229268 -32.239390
0.300000 0.045000 42.404880 0.138432 4.330659 -33.063240
0.310000 0.046500 43.823197 0.151127 4.434350 -33.874026
0.320000 0.048000 45.241936 0.164549 4.540336 -34.672138
0.330000 0.049500 46.661106 0.178705 4.648601 -35.457945
0.340000 0.051000 48.080716 0.193604 4.759129 -36.231803
0.350000 0.052500 49.500775 0.209254 4.871897 -36.994047
0.360000 0.054000 50.921291 0.225662 4.986879 -37.745000
0.370000 0.055500 52.342275 0.242834 5.104049 -38.484966
0.380000 0.057000 53.763732 0.260777 5.223377 -39.214237
0.390000 0.058500 55.185673 0.279497 5.344830 -39.933090
0.400000 0.060000 56.608103 0.298999 5.468377 -40.641788
0.410000 0.061500 58.031030 0.319288 5.593985 -41.340580
0.420000 0.063000 59.454462 0.340370 5.721619 -42.029705
0.430000 0.064500 60.878405 0.362248 5.851245 -42.709388
0.440000 0.066000 62.302867 0.384928 5.982828 -43.379843
0.450000 0.067500 63.727853 0.408415 6.116335 -44.041271
0.460000 0.069000 65.153370 0.432713 6.251732 -44.693866
0.470000 0.070500 66.579423 0.457826 6.388985 -45.337807
0.480000 0.072000 68.006020 0.483760 6.528061 -45.973268
0.490000 0.073500 69.433166 0.510519 6.668928 -46.600409
0.500000 0.075000 70.860867 0.538108 6.811555 -47.219383
0.510000 0.076500 72.289127 0.566533 6.955910 -47.830336
0.520000 0.078000 73.717953 0.595798 7.101963 -48.433401
0.530000 0.079500 75.147350 0.625908 7.249686 -49.028707
0.540000 0.081000 76.577323 0.656871 7.399050 -49.616374
0.550000 0.082500 78.007877 0.688691 7.550030 -50.196513
0.560000 0.084000 79.439018 0.721376 7.702597 -50.769230
0.570000 0.085500 80.870750 0.754931 7.856729 -51.334623
0.580000 0.087000 82.303079 0.789364 8.012400 -51.892784
0.590000 0.088500 83.736009 0.824682 8.169589 -52.443799
0.600000 0.090000 85.169545 0.860893 8.328272 -52.987747
0.610000 0.091500 86.603691 0.898004 8.488431 -53.524702
0.620000 0.093000 88.038454 0.936025 8.650045 -54.054732
0.630000 0.094500 89.473838 0.974965 8.813096 -54.577900
0.640000 0.096000 90.909846 1.014832 8.977566 -55.094265
0.650000 0.097500 92.346485 1.055636 9.143439 -55.603879
0.660000 0.099000 93.783759 1.097388 9.310700 -56.106791
0.670000 0.100500 95.221673 1.140098 9.479335 -56.603047
0.680000 0.102000 96.660232 1.183778 9.649331 -57.092685
0.690000 0.103500 98.099440 1.228438 9.820675 -57.575742
0.700000 0.105000 99.539302 1.274092 9.993355 -58.052250
0.710000 0.106500 100.979824 1.320751 10.167363 -58.522239
0.720000 0.108000 102.421010 1.368428 10.342688 -58.985733
0.730000 0.109500 103.862866 1.417138 10.519322 -59.442755
0.740000 0.111000 105.305396 1.466893 10.697258 -59.893324
0.750000 0.112500 106.748605 1.517709 10.876489 -60.337456
0.760000 0.114000 108.192499 1.569600 11.057010 -60.775163
0.770000 0.115500 109.637083 1.622582 11.238815 -61.206458
0.780000 0.117000 111.082362 1.676670 11.421900 -61.631347
0.790000 0.118500 112.528342 1.731881 11.606263 -62.049836
0.800000 0.120000 113.975028 1.788231 11.791900 -62.461929
0.810000 0.121500 115.422425 1.845739 11.978810 -62.867627
0.820000 0.123000 116.870540 1.904421 12.166993 -63.266929
0.830000 0.124500 118.319378 1.964295 12.356447 -63.659833
0.840000 0.126000 119.768944 2.025382 12.547173 -64.046333
0.850000 0.127500 121.219244 2.087699 12.739172 -64.426424
0.860000 0.129000 122.670286 2.151266 12.932447 -64.800097
0.870000 0.130500 124.122073 2.216103 13.126998 -65.167344
0.880000 0.132000 125.574614 2.282231 13.322830 -65.528153
0.890000 0.133500 127.027913 2.349671 13.519946 -65.882512
0.900000 0.135000 128.481977 2.418444 13.718349 -66.230407
0.910000 0.136500 129.936813 2.488572 13.918045 -66.571825
0.920000 0.138000 131.392427 2.560077 14.119039 -66.906748
0.930000 0.139500 132.848826 2.632981 14.321336 -67.235161
0.940000 0.141000 134.306017 2.707308 14.524943 -67.557045
0.950000 0.142500 135.764006 2.783082 14.729865 -67.872382
0.960000 0.144000 137.222800 2.860325 14.936111 -68.181151
0.970000 0.145500 138.682407 2.939063 15.143688 -68.483334
0.980000 0.147000 140.142833 3.019320 15.352604 -68.778908
0.990000 0.148500 141.604086 3.101121 15.562866 -69.067851
1.000000 0.150000 143.066173 3.184491 15.774485 -69.350142
1.010000 0.151500 144.529101 3.269456 15.987468 -69.625758
1.020000 0.153000 145.992879 3.356043 16.201826 -69.894674
1.030000 0.154500 147.457514 3.444277 16.417568 -70.156867
1.040000 0.156000 148.923014 3.534186 16.634704 -70.412313
1.050000 0.157500 150.389386 3.625796 16.853245 -70.660986
1.060000 0.159000 151.856639 3.719136 17.073202 -70.902862
1.070000 0.160500 153.324781 3.814233 17.294585 -71.137915
1.080000 0.162000 154.793820 3.911115 17.517405 -71.366119
1.090000 0.163500 156.263764 4.009811 17.741675 -71.587448
1.100000 0.165000 157.734622 4.110349 17.967406 -71.801876
1.110000 0.166500 159.206403 4.212758 18.194610 -72.009377
1.120000 0.168000 160.679114 4.317068 18.423300 -72.209923
1.130000 0.169500 162.152766 4.423309 18.653487 -72.403489
1.140000 0.171000 163.627366 4.531510 18.885184 -72.590047
1.150000 0.172500 165.102925 4.641701 19.118404 -72.769570
1.160000 0.174000 166.579450 4.753913 19.353161 -72.942032
1.170000 0.175500 168.056951 4.868176 19.589466 -73.107405
1.180000 0.177000 169.535438 4.984522 19.827334 -73.265663
1.190000 0.178500 171.014920 5.102982 20.066778 -73.416777
1.200000 0.180000 172.495406 5.223586 20.307812 -73.560723
1.210000 0.181500 173.976906 5.346366 20.550448 -73.697471
1.220000 0.183000 175.459430 5.471355 20.794702 -73.826996
1.230000 0.184500 176.942988 5.598584 21.040586 -73.949270
1.240000 0.186000 178.427589 5.728085 21.288115 -74.064267
1.250000 0.187500 179.913244 5.859891 21.537303 -74.171960
1.260000 0.189000 181.399963 5.994035 21.788164 -74.272322
1.270000 0.190500 182.887756 6.130548 22.040712 -74.365328
1.280000 0.192000 184.376633 6.269464 22.294961 -74.450950
1.290000 0.193500 185.866604 6.410816 22.550927 -74.529162
1.300000 0.195000 187.357681 6.554637 22.808622 -74.599939
1.310000 0.196500 188.849874 6.700961 23.068063 -74.663254
1.320000 0.198000 190.343194 6.849821 23.329262 -74.719082
1.330000 0.199500 191.837651 7.001249 23.592235 -74.767398
1.340000 0.201000 193.333256 7.155282 23.856996 -74.808175
1.350000 0.202500 194.830021 7.311951 24.123560 -74.841389
1.360000 0.204000 196.327956 7.471291 24.391940 -74.867015
1.370000 0.205500 197.827072 7.633335 24.662152 -74.885027
1.380000 0.207000 199.327382 7.798119 24.934210 -74.895402
1.390000 0.208500 200.828895 7.965676 25.208129 -74.898115
0.010000 0.001500 1.408754 0.000989 1.169655 -1.533850
0.020000 0.003000 2.819143 0.002775 1.714432 -3.024205
0.030000 0.004500 4.230577 0.005052 2.128249 -4.475394
0.040000 0.006000 5.642849 0.007753 2.474882 -5.890400
0.050000 0.007500 7.055852 0.010867 2.780225 -7.271771
0.060000 0.009000 8.469520 0.014400 3.057800 -8.621805
0.070000 0.010500 9.883814 0.018365 3.315641 -9.942615
0.080000 0.012000 11.298707 0.022775 3.558906 -11.236160
0.090000 0.013500 12.714180 0.027643 3.791083 -12.504268
0.100000 0.015000 14.130219 0.032975 4.014612 -13.748644
0.110000 0.016500 15.546816 0.038777 4.231247 -14.970880
0.120000 0.018000 16.963961 0.045046 4.442266 -16.172461
0.130000 0.019500 18.381648 0.051780 4.648612 -17.354767
0.140000 0.021000 19.799871 0.058968 4.850985 -18.519080
0.150000 0.022500 21.218623 0.066600 5.049906 -19.666587
0.160000 0.024000 22.637898 0.074660 5.245762 -20.798383
0.170000 0.025500 24.057690 0.083129 5.438839 -21.915475
0.180000 0.027000 25.477992 0.091989 5.629347 -23.018783
0.190000 0.028500 26.898797 0.101217 5.817438 -24.109149
0.200000 0.030000 28.320097 0.110791 6.003217 -25.187335
0.210000 0.031500 29.741883 0.120686 6.186760 -26.254030
0.220000 0.033000 31.164148 0.130878 6.368115 -27.309854
0.230000 0.034500 32.586882 0.141343 6.547312 -28.355357
0.240000 0.036000 34.010077 0.152056 6.724370 -29.391029
0.250000 0.037500 35.433724 0.162995 6.899296 -30.417302
0.260000 0.039000 36.857812 0.174137 7.072093 -31.434549
0.270000 0.040500 38.282332 0.185460 7.242761 -32.443093
0.280000 0.042000 39.707274 0.196945 7.411297 -33.443211
0.290000 0.043500 41.132630 0.208573 7.577701 -34.435131
0.300000 0.045000 42.558389 0.220327 7.741972 -35.419043
0.310000 0.046500 43.984541 0.232194 7.904113 -36.395096
0.320000 0.048000 45.411078 0.244159 8.064130 -37.363405
0.330000 0.049500 46.837991 0.256212 8.222032 -38.324054
0.340000 0.051000 48.265269 0.268346 8.377833 -39.277096
0.350000 0.052500 49.692906 0.280553 8.531549 -40.222556
0.360000 0.054000 51.120893 0.292830 8.683205 -41.160437
0.370000 0.055500 52.549222 0.305176 8.832825 -42.090718
0.380000 0.057000 53.977885 0.317591 8.980441 -43.013361
0.390000 0.058500 55.406876 0.330078 9.126088 -43.928307
0.400000 0.060000 56.836188 0.342643 9.269806 -44.835483
0.410000 0.061500 58.265816 0.355293 9.411639 -45.734803
0.420000 0.063000 59.695753 0.368039 9.551634 -46.626167
0.430000 0.064500 61.125995 0.380893 9.689842 -47.509465
0.440000 0.066000 62.556537 0.393870 9.826319 -48.384579
0.450000 0.067500 63.987376 0.406985 9.961122 -49.251382
0.460000 0.069000 65.418508 0.420259 10.094314 -50.109742
0.470000 0.070500 66.849930 0.433712 10.225958 -50.959521
0.480000 0.072000 68.281641 0.447367 10.356121 -51.800576
0.490000 0.073500 69.713638 0.461248 10.484874 -52.632762
0.500000 0.075000 71.145922 0.475384 10.612288 -53.455932
0.510000 0.076500 72.578490 0.489802 10.738437 -54.269938
0.520000 0.078000 74.011345 0.504534 10.863398 -55.074630
0.530000 0.079500 75.444486 0.519611 10.987247 -55.869861
0.540000 0.081000 76.877915 0.535067 11.110065 -56.655482
0.550000 0.082500 78.311634 0.550939 11.231933 -57.431347
0.560000 0.084000 79.745646 0.567262 11.352931 -58.197312
0.570000 0.085500 81.179954 0.584076 11.473143 -58.953237
0.580000 0.087000 82.614561 0.601421 11.592654 -59.698984
0.590000 0.088500 84.049472 0.619338 11.711547 -60.434417
0.600000 0.090000 85.484692 0.637870 11.829908 -61.159406
0.610000 0.091500 86.920226 0.657060 11.947824 -61.873826
0.620000 0.093000 88.356080 0.676955 12.065379 -62.577555
0.630000 0.094500 89.792262 0.697599 12.182662 -63.270476
0.640000 0.096000 91.228777 0.719041 12.299758 -63.952478
0.650000 0.097500 92.665633 0.741328 12.416754 -64.623454
0.660000 0.099000 94.102840 0.764510 12.533736 -65.283304
0.670000 0.100500 95.540405 0.788636 12.650792 -65.931933
0.680000 0.102000 96.978337 0.813759 12.768008 -66.569251
0.690000 0.103500 98.416646 0.839928 12.885469 -67.195174
0.700000 0.105000 99.855342 0.867198 13.003261 -67.809625
0.710000 0.106500 101.294436 0.895620 13.121469 -68.412531
0.720000 0.108000 102.733939 0.925248 13.240178 -69.003827
0.730000 0.109500 104.173862 0.956138 13.359472 -69.583451
0.740000 0.111000 105.614217 0.988342 13.479435 -70.151349
0.750000 0.112500 107.055017 1.021918 13.600148 -70.707473
0.760000 0.114000 108.496273 1.056920 13.721694 -71.251777
0.770000 0.115500 109.938000 1.093404 13.844154 -71.784225
0.780000 0.117000 111.380210 1.131428 13.967609 -72.304783
0.790000 0.118500 112.822918 1.171048 14.092138 -72.813423
0.800000 0.120000 114.266138 1.212321 14.217819 -73.310122
0.810000 0.121500 115.709885 1.255304 14.344730 -73.794862
0.820000 0.123000 117.154173 1.300056 14.472949 -74.267630
0.830000 0.124500 118.599017 1.346633 14.602550 -74.728415
0.840000 0.126000 120.044435 1.395096 14.733608 -75.177213
0.850000 0.127500 121.490440 1.445500 14.866198 -75.614021
0.860000 0.129000 122.937050 1.497906 15.000391 -76.038842
0.870000 0.130500 124.384282 1.552372 15.136260 -76.451680
0.880000 0.132000 125.832152 1.608956 15.273876 -76.852543
0.890000 0.133500 127.280677 1.667717 15.413307 -77.241442
0.900000 0.135000 128.729874 1.728715 15.554624 -77.618390
0.910000 0.136500 130.179762 1.792009 15.697892 -77.983402
0.920000 0.138000 131.630359 1.857658 15.843179 -78.336495
0.930000 0.139500 133.081682 1.925721 15.990550 -78.677687
0.940000 0.141000 134.533750 1.996258 16.140070 -79.006998
0.950000 0.142500 135.986582 2.069328 16.291802 -79.324447
0.960000 0.144000 137.440196 2.144992 16.445809 -79.630057
0.970000 0.145500 138.894613 2.223309 16.602151 -79.923848
0.980000 0.147000 140.349851 2.304340 16.760890 -80.205841
0.990000 0.148500 141.805930 2.388143 16.922085 -80.476057
1.000000 0.150000 143.262869 2.474781 17.085794 -80.734517
1.010000 0.151500 144.720689 2.564313 17.252075 -80.981240
1.020000 0.153000 146.179411 2.656800 17.420984 -81.216245
1.030000 0.154500 147.639053 2.752303 17.592577 -81.439548
1.040000 0.156000 149.099638 2.850882 17.766910 -81.651165
1.050000 0.157500 150.561186 2.952601 17.944035 -81.851110
1.060000 0.159000 152.023717 3.057519 18.124007 -82.039393
1.070000 0.160500 153.487254 3.165699 18.306877 -82.216025
1.080000 0.162000 154.951817 3.277202 18.492697 -82.381011
1.090000 0.163500 156.417428 3.392091 18.681517 -82.534356
1.100000 0.165000 157.884109 3.510430 18.873387 -82.676061
1.110000 0.166500 159.351881 3.632279 19.068357 -82.806124
1.120000 0.168000 160.820768 3.757704 19.266475 -82.924540
1.130000 0.169500 162.290790 3.886767 19.467789 -83.031300
1.140000 0.171000 163.761971 4.019532 19.672345 -83.126393
1.150000 0.172500 165.234333 4.156064 19.880191 -83.209802
1.160000 0.174000 166.707899 4.296427 20.091371 -83.281510
1.170000 0.175500 168.182691 4.440685 20.305932 -83.341493
1.180000 0.177000 169.658733 4.588906 20.523917 -83.389723
1.190000 0.178500 171.136049 4.741153 20.745370 -83.426172
1.200000 0.180000 172.614660 4.897493 20.970336 -83.450803
1.210000 0.181500 174.094592 5.057993 21.198856 -83.463579
1.220000 0.183000 175.575868 5.222718 21.430973 -83.464457
1.230000 0.184500 177.058512 5.391738 21.666730 -83.453391
1.240000 0.186000 178.542547 5.565118 21.906166 -83.430330
1.250000 0.187500 180.027998 5.742927 22.149324 -83.395220
1.260000 0.189000 181.514890 5.925233 22.396243 -83.348002
1.270000 0.190500 183.003246 6.112104 22.646963 -83.288615
1.280000 0.192000 184.493093 6.303610 22.901524 -83.216992
1.290000 0.193500 185.984453 6.499819 23.159965 -83.133064
1.300000 0.195000 187.477353 6.700802 23.422324 -83.036758
1.310000 0.196500 188.971818 6.906627 23.688640 -82.927996
1.320000 0.198000 190.467872 7.117365 23.958951 -82.806699
1.330000 0.199500 191.965542 7.333085 24.233294 -82.672784
1.340000 0.201000 193.464853 7.553859 24.511705 -82.526162
1.350000 0.202500 194.965830 7.779757 24.794222 -82.366745
1.360000 0.204000 196.468500 8.010849 25.080881 -82.194440
1.370000 0.205500 197.972888 8.247206 25.371717 -82.009151
1.380000 0.207000 199.479021 8.488899 25.666767 -81.810781
1.390000 0.208500 200.986924 8.735998 25.966065 -81.599230
0.010000 0.001500 1.408608 0.000841 1.072001 -1.499336
0.020000 0.003000 2.818552 0.002174 1.517289 -2.957738
0.030000 0.004500 4.229237 0.003687 1.830447 -4.378518
0.040000 0.006000 5.640454 0.005314 2.075687 -5.763878
0.050000 0.007500 7.052095 0.007049 2.279278 -7.115661
0.060000 0.009000 8.464096 0.008910 2.455085 -8.435508
0.070000 0.010500 9.876420 0.010925 2.611457 -9.724920
0.080000 0.012000 11.289046 0.013129 2.753851 -10.985284
0.090000 0.013500 12.701962 0.015558 2.886037 -12.217896
0.100000 0.015000 14.115161 0.018248 3.010724 -13.423973
0.110000 0.016500 15.528644 0.021232 3.129914 -14.604662
0.120000 0.018000 16.942412 0.024544 3.245123 -15.761044
0.130000 0.019500 18.356472 0.028215 3.357514 -16.894144
0.140000 0.021000 19.770828 0.032274 3.467994 -18.004931
0.150000 0.022500 21.185489 0.036747 3.577275 -19.094326
0.160000 0.024000 22.600462 0.041658 3.685919 -20.163201
0.170000 0.025500 24.015757 0.047028 3.794373 -21.212384
0.180000 0.027000 25.431381 0.052878 3.902993 -22.242662
0.190000 0.028500 26.847344 0.059224 4.012061 -23.254780
0.200000 0.030000 28.263654 0.066082 4.121800 -24.249447
0.210000 0.031500 29.680320 0.073466 4.232387 -25.227334
0.220000 0.033000 31.097351 0.081386 4.343959 -26.189079
0.230000 0.034500 32.514753 0.089853 4.456621 -27.135287
0.240000 0.036000 33.932536 0.098875 4.570454 -28.066529
0.250000 0.037500 35.350707 0.108459 4.685514 -28.983350
0.260000 0.039000 36.769272 0.118612 4.801844 -29.886261
0.270000 0.040500 38.188238 0.129336 4.919469 -30.775749
0.280000 0.042000 39.607613 0.140638 5.038402 -31.652273
0.290000 0.043500 41.027401 0.152518 5.158648 -32.516266
0.300000 0.045000 42.447609 0.164979 5.280203 -33.368137
0.310000 0.046500 43.868242 0.178022 5.403057 -34.208272
0.320000 0.048000 45.289305 0.191649 5.527193 -35.037034
0.330000 0.049500 46.710803 0.205859 5.652593 -35.854765
0.340000 0.051000 48.132741 0.220653 5.779232 -36.661785
0.350000 0.052500 49.555122 0.236031 5.907086 -37.458396
0.360000 0.054000 50.977951 0.251991 6.036127 -38.244880
0.370000 0.055500 52.401231 0.268534 6.166327 -39.021501
0.380000 0.057000 53.824966 0.285660 6.297656 -39.788507
0.390000 0.058500 55.249160 0.303367 6.430084 -40.546129
0.400000 0.060000 56.673815 0.321656 6.563582 -41.294581
0.410000 0.061500 58.098934 0.340526 6.698120 -42.034064
0.420000 0.063000 59.524521 0.359978 6.833670 -42.764763
0.430000 0.064500 60.950578 0.380012 6.970203 -43.486852
0.440000 0.066000 62.377108 0.400630 7.107692 -44.200489
0.450000 0.067500 63.804112 0.421832 7.246110 -44.905821
0.460000 0.069000 65.231595 0.443620 7.385433 -45.602985
0.470000 0.070500 66.659557 0.465996 7.525636 -46.292104
0.480000 0.072000 68.088002 0.488963 7.666697 -46.973293
0.490000 0.073500 69.516932 0.512525 7.808594 -47.646656
0.500000 0.075000 70.946348 0.536684 7.951308 -48.312287
0.510000 0.076500 72.376254 0.561446 8.094820 -48.970273
0.520000 0.078000 73.806651 0.586815 8.239113 -49.620690
0.530000 0.079500 75.237542 0.612797 8.384172 -50.263609
0.540000 0.081000 76.668929 0.639398 8.529982 -50.899090
0.550000 0.082500 78.100814 0.666624 8.676531 -51.527189
0.560000 0.084000 79.533200 0.694484 8.823807 -52.147955
0.570000 0.085500 80.966089 0.722984 8.971801 -52.761428
0.580000 0.087000 82.399484 0.752135 9.120505 -53.367645
0.590000 0.088500 83.833387 0.781946 9.269911 -53.966637
0.600000 0.090000 85.267801 0.812426 9.420013 -54.558428
0.610000 0.091500 86.702729 0.843586 9.570808 -55.143040
0.620000 0.093000 88.138173 0.875439 9.722292 -55.720488
0.630000 0.094500 89.574137 0.907995 9.874463 -56.290784
0.640000 0.096000 91.010623 0.941268 10.027321 -56.853936
0.650000 0.097500 92.447634 0.975272 10.180866 -57.409947
0.660000 0.099000 93.885175 1.010019 10.335100 -57.958818
0.670000 0.100500 95.323248 1.045526 10.490025 -58.500548
0.680000 0.102000 96.761856 1.081807 10.645646 -59.035130
0.690000 0.103500 98.201004 1.118879 10.801967 -59.562555
0.700000 0.105000 99.640694 1.156757 10.958993 -60.082815
0.710000 0.106500 101.080932 1.195460 11.116733 -60.595895
0.720000 0.108000 102.521721 1.235006 11.275193 -61.101780
0.730000 0.109500 103.963065 1.275412 11.434381 -61.600454
0.740000 0.111000 105.404968 1.316698 11.594308 -62.091898
0.750000 0.112500 nan nan nan nan
0.760000 0.114000 108.290472 1.401988 11.916418 -63.053013
0.770000 0.115500 109.734081 1.446033 12.078623 -63.522640
0.780000 0.117000 111.178268 1.491040 12.241611 -63.984947
0.790000 0.118500 112.623039 1.537031 12.405394 -64.439911
0.800000 0.120000 114.068399 1.584028 12.569988 -64.887506
0.810000 0.121500 115.514352 1.632054 12.735405 -65.327704
0.820000 0.123000 116.960904 1.681132 12.901661 -65.760480
0.830000 0.124500 118.408062 1.731286 13.068770 -66.185804
0.840000 0.126000 119.855830 1.782540 13.236748 -66.603650
0.850000 0.127500 121.304216 1.834920 13.405612 -67.013989
0.860000 0.129000 122.753224 1.888450 13.575378 -67.416793
0.870000 0.130500 124.202861 1.943156 13.746063 -67.812032
0.880000 0.132000 125.653134 1.999065 13.917685 -68.199680
0.890000 0.133500 127.104050 2.056202 14.090261 -68.579706
0.900000 0.135000 128.555614 2.114595 14.263809 -68.952083
0.910000 0.136500 130.007835 2.174271 14.438348 -69.316783
0.920000 0.138000 131.460718 2.235257 14.613897 -69.673778
0.930000 0.139500 132.914271 2.297582 14.790475 -70.023040
0.940000 0.141000 134.368502 2.361274 14.968100 -70.364543
0.950000 0.142500 135.823418 2.426361 15.146792 -70.698259
0.960000 0.144000 137.279026 2.492872 15.326571 -71.024162
0.970000 0.145500 138.735335 2.560838 15.507457 -71.342227
0.980000 0.147000 140.192352 2.630286 15.689470 -71.652429
0.990000 0.148500 141.650085 2.701247 15.872630 -71.954743
1.000000 0.150000 143.108543 2.773752 16.056956 -72.249146
1.010000 0.151500 144.567734 2.847830 16.242470 -72.535615
1.020000 0.153000 146.027666 2.923512 16.429192 -72.814126
1.030000 0.154500 147.488348 3.000829 16.617142 -73.084659
1.040000 0.156000 148.949789 3.079812 16.806341 -73.347193
1.050000 0.157500 150.411998 3.160492 16.996810 -73.601708
1.060000 0.159000 151.874983 3.242900 17.188569 -73.848184
1.070000 0.160500 153.338753 3.327068 17.381640 -74.086603
1.080000 0.162000 154.803319 3.413028 17.576042 -74.316948
1.090000 0.163500 156.268689 3.500812 17.771796 -74.539202
1.100000 0.165000 157.734872 3.590451 17.968924 -74.753349
1.110000 0.166500 159.201880 3.681978 18.167445 -74.959375
1.120000 0.168000 160.669720 3.775425 18.367381 -75.157264
1.130000 0.169500 162.138403 3.870824 18.568751 -75.347005
1.140000 0.171000 163.607940 3.968208 18.771577 -75.528584
1.150000 0.172500 165.078339 4.067610 18.975879 -75.701990
1.160000 0.174000 166.549612 4.169061 19.181677 -75.867213
1.170000 0.175500 168.021768 4.272595 19.388991 -76.024243
1.180000 0.177000 169.494818 4.378245 19.597842 -76.173070
1.190000 0.178500 170.968773 4.486043 19.808250 -76.313688
1.200000 0.180000 172.443642 4.596022 20.020234 -76.446089
1.210000 0.181500 173.919437 4.708215 20.233814 -76.570266
1.220000 0.183000 175.396169 4.822655 20.449010 -76.686214
1.230000 0.184500 176.873848 4.939375 20.665842 -76.793929
1.240000 0.186000 178.352485 5.058407 20.884328 -76.893406
1.250000 0.187500 179.832092 5.179785 21.104489 -76.984642
1.260000 0.189000 181.312679 5.303541 21.326343 -77.067635
1.270000 0.190500 182.794258 5.429709 21.549909 -77.142383
1.280000 0.192000 184.276840 5.558320 21.775206 -77.208886
1.290000 0.193500 185.760436 5.689409 22.002252 -77.267142
1.300000 0.195000 187.245058 5.823007 22.231067 -77.317153
1.310000 0.196500 188.730718 5.959147 22.461667 -77.358919
1.320000 0.198000 190.217426 6.097862 22.694072 -77.392442
1.330000 0.199500 191.705196 6.239185 22.928299 -77.417725
1.340000 0.201000 193.194037 6.383148 23.164365 -77.434769
1.350000 0.202500 194.683964 6.529783 23.402289 -77.443580
1.360000 0.204000 196.174986 6.679123 23.642087 -77.444161
1.370000 0.205500 197.667116 6.831200 23.883777 -77.436516
1.380000 0.207000 199.160367 6.986046 24.127375 -77.420650
1.390000 0.208500 200.654749 7.143693 24.372899 -77.396569
0.010000 0.001500 1.408629 0.000862 1.086271 -1.493440
0.020000 0.003000 2.818636 0.002256 1.545310 -2.946390
0.030000 0.004500 4.229423 0.003865 1.871831 -4.362030
0.040000 0.006000 5.640781 0.005623 2.130100 -5.742504
0.050000 0.007500 7.052598 0.007521 2.346421 -7.089616
0.060000 0.009000 8.464812 0.009575 2.534680 -8.404978
0.070000 0.010500 9.877384 0.011812 2.703246 -9.690063
0.080000 0.012000 11.290291 0.014266 2.857592 -10.946236
0.090000 0.013500 12.703520 0.016969 3.001502 -12.174773
0.100000 0.015000 14.117065 0.019958 3.137693 -13.376869
0.110000 0.016500 15.530925 0.023264 3.268181 -14.553654
0.120000 0.018000 16.945101 0.026921 3.394489 -15.706192
0.130000 0.019500 18.359597 0.030957 3.517789 -16.835492
0.140000 0.021000 19.774419 0.035401 3.638996 -17.942507
0.150000 0.022500 21.189574 0.040279 3.758828 -19.028144
0.160000 0.024000 22.605068 0.045613 3.877854 -20.093261
0.170000 0.025500 24.020911 0.051424 3.996528 -21.138675
0.180000 0.027000 25.437111 0.057731 4.115211 -22.165159
0.190000 0.028500 26.853674 0.064551 4.234189 -23.173449
0.200000 0.030000 28.270611 0.071897 4.353692 -24.164244
0.210000 0.031500 29.687928 0.079784 4.473900 -25.138205
0.220000 0.033000 31.105634 0.088222 4.594955 -26.095963
0.230000 0.034500 32.523735 0.097219 4.716967 -27.038114
0.240000 0.036000 33.942241 0.106784 4.840018 -27.965225
0.250000 0.037500 35.361156 0.116923 4.964170 -28.877833
0.260000 0.039000 36.780489 0.127642 5.089466 -29.776447
0.270000 0.040500 38.200245 0.138943 5.215936 -30.661547
0.280000 0.042000 39.620431 0.150830 5.343595 -31.533591
0.290000 0.043500 41.041052 0.163305 5.472449 -32.393009
0.300000 0.045000 42.462112 0.176368 5.602498 -33.240210
0.310000 0.046500 43.883619 0.190021 5.733732 -34.075576
0.320000 0.048000 45.305575 0.204264 5.866136 -34.899472
0.330000 0.049500 46.727985 0.219094 5.999693 -35.712240
0.340000 0.051000 48.150853 0.234513 6.134380 -36.514202
0.350000 0.052500 49.574184 0.250517 6.270172 -37.305661
0.360000 0.054000 50.997980 0.267107 6.407043 -38.086902
0.370000 0.055500 52.422245 0.284279 6.544964 -38.858192
0.380000 0.057000 53.846983 0.302032 6.683906 -39.619783
0.390000 0.058500 55.272195 0.320364 6.823839 -40.371908
0.400000 0.060000 56.697884 0.339274 6.964732 -41.114789
0.410000 0.061500 58.124053 0.358760 7.106557 -41.848630
0.420000 0.063000 59.550705 0.378821 7.249284 -42.573622
0.430000 0.064500 60.977841 0.399454 7.392882 -43.289944
0.440000 0.066000 62.405463 0.420659 7.537325 -43.997762
0.450000 0.067500 63.833574 0.442436 7.682583 -44.697229
0.460000 0.069000 65.262176 0.464784 7.828632 -45.388489
0.470000 0.070500 66.691269 0.487703 7.975444 -46.071671
0.480000 0.072000 68.120856 0.511193 8.122997 -46.746899
0.490000 0.073500 69.550938 0.535256 8.271266 -47.414284
0.500000 0.075000 70.981517 0.559892 8.420230 -48.073928
0.510000 0.076500 72.412595 0.585103 8.569868 -48.725926
0.520000 0.078000 73.844173 0.610892 8.720162 -49.370363
0.530000 0.079500 75.276252 0.637262 8.871092 -50.007316
0.540000 0.081000 76.708834 0.664216 9.022642 -50.636856
0.550000 0.082500 78.141921 0.691757 9.174798 -51.259047
0.560000 0.084000 79.575514 0.719890 9.327544 -51.873945
0.570000 0.085500 81.009614 0.748620 9.480869 -52.481600
0.580000 0.087000 82.444224 0.777953 9.634761 -53.082058
0.590000 0.088500 83.879345 0.807895 9.789211 -53.675357
0.600000 0.090000 85.314979 0.838452 9.944208 -54.261531
0.610000 0.091500 86.751127 0.869632 10.099746 -54.840609
0.620000 0.093000 88.187791 0.901442 10.255818 -55.412616
0.630000 0.094500 89.624974 0.933892 10.412420 -55.977571
0.640000 0.096000 91.062676 0.966990 10.569546 -56.535490
0.650000 0.097500 92.500901 1.000745 10.727194 -57.086386
0.660000 0.099000 93.939651 1.035168 10.885362 -57.630267
0.670000 0.100500 95.378927 1.070270 11.044050 -58.167139
0.680000 0.102000 96.818732 1.106062 11.203257 -58.697004
0.690000 0.103500 98.259069 1.142555 11.362984 -59.219860
0.700000 0.105000 99.699940 1.179763 11.523234 -59.735706
0.710000 0.106500 101.141347 1.217697 11.684009 -60.244534
0.720000 0.108000 102.583294 1.256373 11.845313 -60.746338
0.730000 0.109500 104.025783 1.295802 12.007152 -61.241106
0.740000 0.111000 105.468818 1.336001 12.169529 -61.728827
0.750000 0.112500 106.912401 1.376985 12.332453 -62.209487
0.760000 0.114000 108.356536 1.418768 12.495928 -62.683071
0.770000 0.115500 109.801226 1.461367 12.659964 -63.149560
0.780000 0.117000 111.246474 1.504798 12.824568 -63.608938
0.790000 0.118500 112.692285 1.549079 12.989750 -64.061185
0.800000 0.120000 114.138662 1.594226 13.155518 -64.506280
0.810000 0.121500 115.585609 1.640259 13.321883 -64.944201
0.820000 0.123000 117.033129 1.687195 13.488857 -65.374927
0.830000 0.124500 118.481228 1.735053 13.656449 -65.798434
0.840000 0.126000 119.929909 1.783852 13.824672 -66.214699
0.850000 0.127500 121.379176 1.833612 13.993538 -66.623698
0.860000 0.129000 122.829035 1.884354 14.163059 -67.025406
0.870000 0.130500 124.279489 1.936097 14.333249 -67.419798
0.880000 0.132000 125.730544 1.988863 14.504121 -67.806849
0.890000 0.133500 127.182204 2.042672 14.675689 -68.186534
0.900000 0.135000 128.634476 2.097547 14.847967 -68.558828
0.910000 0.136500 130.087362 2.153509 15.020969 -68.923706
0.920000 0.138000 131.540870 2.210580 15.194711 -69.281142
0.930000 0.139500 132.995004 2.268784 15.369207 -69.631111
0.940000 0.141000 134.449771 2.328143 15.544472 -69.973590
0.950000 0.142500 135.905175 2.388680 15.720524 -70.308552
0.960000 0.144000 137.361222 2.450418 15.897376 -70.635975
0.970000 0.145500 138.817919 2.513382 16.075045 -70.955834
0.980000 0.147000 140.275272 2.577596 16.253548 -71.268106
0.990000 0.148500 141.733286 2.643083 16.432901 -71.572769
1.000000 0.150000 143.191968 2.709870 16.613121 -71.869800
1.010000 0.151500 144.651325 2.777979 16.794223 -72.159178
1.020000 0.153000 146.111362 2.847436 16.976225 -72.440882
1.030000 0.154500 147.572088 2.918267 17.159144 -72.714893
1.040000 0.156000 149.033508 2.990497 17.342997 -72.981189
1.050000 0.157500 150.495629 3.064151 17.527801 -73.239753
1.060000 0.159000 151.958458 3.139256 17.713573 -73.490568
1.070000 0.160500 153.422003 3.215836 17.900330 -73.733615
1.080000 0.162000 154.886271 3.293919 18.088090 -73.968879
1.090000 0.163500 156.351268 3.373530 18.276870 -74.196344
1.100000 0.165000 157.817003 3.454696 18.466687 -74.415997
1.110000 0.166500 159.283483 3.537443 18.657558 -74.627824
1.120000 0.168000 160.750716 3.621798 18.849502 -74.831812
1.130000 0.169500 162.218710 3.707788 19.042534 -75.027950
1.140000 0.171000 163.687471 3.795438 19.236673 -75.216228
1.150000 0.172500 165.157009 3.884777 19.431935 -75.396636
1.160000 0.174000 166.627331 3.975831 19.628339 -75.569166
1.170000 0.175500 168.098445 4.068626 19.825900 -75.733810
1.180000 0.177000 169.570361 4.163191 20.024636 -75.890563
1.190000 0.178500 171.043085 4.259551 20.224564 -76.039418
1.200000 0.180000 172.516626 4.357734 20.425701 -76.180372
1.210000 0.181500 173.990993 4.457767 20.628063 -76.313422
1.220000 0.183000 175.466195 4.559677 20.831668 -76.438566
1.230000 0.184500 176.942240 4.663490 21.036532 -76.555802
1.240000 0.186000 178.419137 4.769235 21.242672 -76.665131
1.250000 0.187500 179.896894 4.876937 21.450103 -76.766554
1.260000 0.189000 181.375521 4.986624 21.658842 -76.860073
1.270000 0.190500 182.855027 5.098323 21.868906 -76.945691
1.280000 0.192000 184.335420 5.212061 22.080310 -77.023413
1.290000 0.193500 185.816709 5.327863 22.293070 -77.093244
1.300000 0.195000 187.298904 5.445758 22.507202 -77.155191
1.310000 0.196500 188.782015 5.565771 22.722721 -77.209261
1.320000 0.198000 190.266049 5.687929 22.939642 -77.255461
1.330000 0.199500 191.751017 5.812259 23.157982 -77.293803
1.340000 0.201000 193.236929 5.938787 23.377755 -77.324296
1.350000 0.202500 194.723792 6.067538 23.598975 -77.346951
1.360000 0.204000 196.211618 6.198540 23.821658 -77.361781
1.370000 0.205500 197.700416 6.331818 24.045818 -77.368798
1.380000 0.207000 199.190194 6.467398 24.271470 -77.368018
1.390000 0.208500 200.680964 6.605305 24.498627 -77.359455
0.010000 0.001500 1.408686 0.000920 1.124183 -1.511741
0.020000 0.003000 2.818867 0.002494 1.622439 -2.981716
0.030000 0.004500 4.229951 0.004412 1.989067 -4.413627
0.040000 0.006000 5.641729 0.006608 2.288110 -5.809953
0.050000 0.007500 7.054093 0.009076 2.545696 -7.172783
0.060000 0.009000 8.466980 0.011829 2.775565 -8.503986
0.070000 0.010500 9.880352 0.014891 2.985952 -9.805275
0.080000 0.012000 11.294186 0.018289 3.182205 -11.078242
0.090000 0.013500 12.708468 0.022051 3.367992 -12.324374
0.100000 0.015000 14.123189 0.026203 3.545923 -13.545068
0.110000 0.016500 15.538346 0.030768 3.717910 -14.741638
0.120000 0.018000 16.953937 0.035768 3.885378 -15.915324
0.130000 0.019500 18.369963 0.041220 4.049407 -17.067293
0.140000 0.021000 19.786427 0.047139 4.210826 -18.198648
0.150000 0.022500 21.203331 0.053538 4.370269 -19.310427
0.160000 0.024000 22.620678 0.060424 4.528230 -20.403610
0.170000 0.025500 24.038470 0.067805 4.685089 -21.479117
0.180000 0.027000 25.456711 0.075683 4.841139 -22.537815
0.190000 0.028500 26.875403 0.084060 4.996605 -23.580518
0.200000 0.030000 28.294550 0.092935 5.151658 -24.607988
0.210000 0.031500 29.714152 0.102306 5.306425 -25.620939
0.220000 0.033000 31.134213 0.112168 5.460999 -26.620040
0.230000 0.034500 32.554733 0.122515 5.615445 -27.605913
0.240000 0.036000 33.975713 0.133342 5.769807 -28.579138
0.250000 0.037500 35.397154 0.144639 5.924112 -29.540255
0.260000 0.039000 36.819057 0.156398 6.078372 -30.489762
0.270000 0.040500 38.241420 0.168611 6.232589 -31.428124
0.280000 0.042000 39.664244 0.181269 6.386757 -32.355765
0.290000 0.043500 41.087528 0.194361 6.540864 -33.273078
0.300000 0.045000 42.511270 0.207878 6.694893 -34.180423
0.310000 0.046500 43.935470 0.221810 6.848824 -35.078130
0.320000 0.048000 45.360126 0.236150 7.002635 -35.966498
0.330000 0.049500 46.785237 0.250888 7.156303 -36.845800
0.340000 0.051000 48.210800 0.266016 7.309806 -37.716281
0.350000 0.052500 49.636814 0.281527 7.463120 -38.578163
0.360000 0.054000 51.063276 0.297414 7.616223 -39.431644
0.370000 0.055500 52.490185 0.313672 7.769095 -40.276900
0.380000 0.057000 53.917538 0.330295 7.921716 -41.114087
0.390000 0.058500 55.345333 0.347280 8.074071 -41.943340
0.400000 0.060000 56.773569 0.364624 8.226143 -42.764778
0.410000 0.061500 58.202242 0.382325 8.377920 -43.578502
0.420000 0.063000 59.631352 0.400382 8.529392 -44.384596
0.430000 0.064500 61.060895 0.418796 8.680550 -45.183132
0.440000 0.066000 62.490872 0.437569 8.831389 -45.974166
0.450000 0.067500 63.921279 0.456704 8.981905 -46.757741
0.460000 0.069000 65.352115 0.476205 9.132099 -47.533890
0.470000 0.070500 66.783379 0.496077 9.281972 -48.302634
0.480000 0.072000 68.215070 0.516327 9.431529 -49.063984
0.490000 0.073500 69.647187 0.536962 9.580775 -49.817942
0.500000 0.075000 71.079729 0.557994 9.729720 -50.564501
0.510000 0.076500 72.512696 0.579430 9.878376 -51.303645
0.520000 0.078000 73.946087 0.601284 10.026755 -52.035354
0.530000 0.079500 75.379902 0.623569 10.174872 -52.759598
0.540000 0.081000 76.814142 0.646298 10.322747 -53.476344
0.550000 0.082500 78.248808 0.669487 10.470397 -54.185552
0.560000 0.084000 79.683899 0.693152 10.617845 -54.887177
0.570000 0.085500 81.119417 0.717312 10.765113 -55.581171
0.580000 0.087000 82.555364 0.741985 10.912226 -56.267480
0.590000 0.088500 83.991740 0.767192 11.059210 -56.946050
0.600000 0.090000 85.428548 0.792954 11.206094 -57.616821
0.610000 0.091500 86.865791 0.819292 11.352907 -58.279731
0.620000 0.093000 88.303470 0.846232 11.499679 -58.934718
0.630000 0.094500 89.741589 0.873796 11.646442 -59.581716
0.640000 0.096000 91.180150 0.902011 11.793230 -60.220657
0.650000 0.097500 92.619158 0.930903 11.940077 -60.851475
0.660000 0.099000 94.058615 0.960500 12.087018 -61.474099
0.670000 0.100500 95.498526 0.990830 12.234090 -62.088461
0.680000 0.102000 96.938896 1.021923 12.381330 -62.694490
0.690000 0.103500 98.379728 1.053808 12.528775 -63.292117
0.700000 0.105000 99.821029 1.086518 12.676465 -63.881271
0.710000 0.106500 101.262803 1.120085 12.824440 -64.461882
0.720000 0.108000 102.705056 1.154540 12.972739 -65.033883
0.730000 0.109500 104.147794 1.189919 13.121403 -65.597203
0.740000 0.111000 105.591023 1.226255 13.270474 -66.151776
0.750000 0.112500 107.034749 1.263584 13.419994 -66.697535
0.760000 0.114000 108.478981 1.301941 13.570004 -67.234414
0.770000 0.115500 109.923723 1.341364 13.720548 -67.762348
0.780000 0.117000 111.368985 1.381889 13.871669 -68.281275
0.790000 0.118500 112.814774 1.423555 14.023410 -68.791134
0.800000 0.120000 114.261098 1.466400 14.175813 -69.291863
0.810000 0.121500 115.707964 1.510464 14.328924 -69.783405
0.820000 0.123000 117.155383 1.555786 14.482786 -70.265704
0.830000 0.124500 118.603362 1.602407 14.637443 -70.738703
0.840000 0.126000 120.051910 1.650367 14.792939 -71.202350
0.850000 0.127500 121.501038 1.699708 14.949319 -71.656594
0.860000 0.129000 122.950755 1.750472 15.106626 -72.101385
0.870000 0.130500 124.401070 1.802700 15.264904 -72.536675
0.880000 0.132000 125.851994 1.856437 15.424199 -72.962420
0.890000 0.133500 127.303538 1.911723 15.584553 -73.378576
0.900000 0.135000 128.755712 1.968605 15.746012 -73.785100
0.910000 0.136500 130.208526 2.027124 15.908618 -74.181954
0.920000 0.138000 131.661993 2.087325 16.072416 -74.569099
0.930000 0.139500 133.116124 2.149254 16.237449 -74.946499
0.940000 0.141000 134.570930 2.212954 16.403760 -75.314122
0.950000 0.142500 136.026424 2.278471 16.571393 -75.671934
0.960000 0.144000 137.482616 2.345850 16.740391 -76.019905
0.970000 0.145500 138.939521 2.415138 16.910795 -76.358008
0.980000 0.147000 140.397150 2.486379 17.082650 -76.686214
0.990000 0.148500 141.855515 2.559621 17.255996 -77.004501
1.000000 0.150000 143.314631 2.634908 17.430876 -77.312844
1.010000 0.151500 144.774511 2.712289 17.607331 -77.611221
1.020000 0.153000 146.235167 2.791809 17.785402 -77.899613
1.030000 0.154500 147.696613 2.873516 17.965131 -78.178000
1.040000 0.156000 149.158863 2.957456 18.146558 -78.446367
1.050000 0.157500 150.621931 3.043678 18.329722 -78.704696
1.060000 0.159000 152.085832 3.132227 18.514665 -78.952973
1.070000 0.160500 153.550579 3.223151 18.701425 -79.191185
1.080000 0.162000 155.016187 3.316499 18.890041 -79.419319
1.090000 0.163500 156.482670 3.412317 19.080553 -79.637364
1.100000 0.165000 157.950045 3.510654 19.272998 -79.845311
1.110000 0.166500 159.418324 3.611557 19.467414 -80.043149
1.120000 0.168000 160.887525 3.715073 19.663840 -80.230870
1.130000 0.169500 162.357662 3.821252 19.862311 -80.408465
1.140000 0.171000 163.828750 3.930141 20.062865 -80.575929
1.150000 0.172500 165.300805 4.041788 20.265539 -80.733253
1.160000 0.174000 166.773844 4.156240 20.470367 -80.880432
1.170000 0.175500 168.247881 4.273548 20.677386 -81.017460
1.180000 0.177000 169.722933 4.393757 20.886630 -81.144331
1.190000 0.178500 171.199017 4.516918 21.098134 -81.261040
1.200000 0.180000 172.676148 4.643077 21.311933 -81.367582
1.210000 0.181500 174.154343 4.772284 21.528060 -81.463952
1.220000 0.183000 175.633618 4.904586 21.746548 -81.550144
1.230000 0.184500 177.113991 5.040032 21.967432 -81.626153
1.240000 0.186000 178.595478 5.178670 22.190742 -81.691974
1.250000 0.187500 180.078096 5.320548 22.416512 -81.747602
1.260000 0.189000 181.561862 5.465715 22.644773 -81.793031
1.270000 0.190500 183.046793 5.614220 22.875556 -81.828254
1.280000 0.192000 184.532907 5.766109 23.108893 -81.853264
1.290000 0.193500 186.020221 5.921433 23.344813 -81.868056
1.300000 0.195000 187.508753 6.080239 23.583348 -81.872622
1.310000 0.196500 188.998519 6.242575 23.824526 -81.866952
1.320000 0.198000 190.489539 6.408489 24.068378 -81.851040
1.330000 0.199500 191.981829 6.578031 24.314932 -81.824875
1.340000 0.201000 193.475407 6.751248 24.564216 -81.788448
1.350000 0.202500 194.970292 6.928188 24.816259 -81.741747
1.360000 0.204000 196.466502 7.108900 25.071088 -81.684762
1.370000 0.205500 197.964054 7.293431 25.328732 -81.617481
1.380000 0.207000 199.462968 7.481831 25.589216 -81.539889
1.390000 0.208500 200.963260 7.674146 25.852568 -81.451975
0.010000 0.001500 1.408608 0.000841 1.071854 -1.497568
0.020000 0.003000 2.818551 0.002172 1.516844 -2.954330
0.030000 0.004500 4.229233 0.003681 1.829589 -4.373565
0.040000 0.006000 5.640446 0.005301 2.074316 -5.757460
0.050000 0.007500 7.052080 0.007025 2.277303 -7.107849
0.060000 0.009000 8.464072 0.008870 2.452420 -8.426367
0.070000 0.010500 9.876384 0.010866 2.608021 -9.714509
0.080000 0.012000 11.288995 0.013044 2.749566 -10.973658
0.090000 0.013500 12.701891 0.015442 2.880828 -12.205106
0.100000 0.015000 14.115068 0.018093 3.004517 -13.410064
0.110000 0.016500 15.528524 0.021032 3.122640 -14.589677
0.120000 0.018000 16.942261 0.024291 3.236712 -15.745021
0.130000 0.019500 18.356284 0.027902 3.347900 -16.877117
0.140000 0.021000 19.770599 0.031891 3.457111 -17.986931
0.150000 0.022500 21.185214 0.036286 3.565059 -19.075380
0.160000 0.024000 22.600135 0.041110 3.672307 -20.143331
0.170000 0.025500 24.015372 0.046383 3.779304 -21.191610
0.180000 0.027000 25.430933 0.052126 3.886406 -22.220998
0.190000 0.028500 26.846826 0.058355 3.993897 -23.232238
0.200000 0.030000 28.263060 0.065085 4.102002 -24.226034
0.210000 0.031500 29.679643 0.072329 4.210899 -25.203054
0.220000 0.033000 31.096584 0.080098 4.320724 -26.163931
0.230000 0.034500 32.513890 0.088403 4.431586 -27.109267
0.240000 0.036000 33.931568 0.097251 4.543566 -28.039631
0.250000 0.037500 35.349627 0.106649 4.656721 -28.955560
0.260000 0.039000 36.768073 0.116603 4.771095 -29.857565
0.270000 0.040500 38.186912 0.127116 4.886713 -30.746128
0.280000 0.042000 39.606151 0.138193 5.003592 -31.621705
0.290000 0.043500 41.025795 0.149836 5.121736 -32.484725
0.300000 0.045000 42.445851 0.162047 5.241142 -33.335594
0.310000 0.046500 43.866324 0.174827 5.361801 -34.174693
0.320000 0.048000 45.287218 0.188177 5.483699 -35.002384
0.330000 0.049500 46.708537 0.202096 5.606816 -35.819005
0.340000 0.051000 48.130288 0.216586 5.731130 -36.624872
0.350000 0.052500 49.552472 0.231645 5.856618 -37.420285
0.360000 0.054000 50.975096 0.247273 5.983252 -38.205523
0.370000 0.055500 52.398161 0.263470 6.111005 -38.980848
0.380000 0.057000 53.821671 0.280236 6.239849 -39.746505
0.390000 0.058500 55.245631 0.297568 6.369754 -40.502721
0.400000 0.060000 56.670042 0.315468 6.500692 -41.249709
0.410000 0.061500 58.094907 0.333935 6.632635 -41.987668
0.420000 0.063000 59.520230 0.352970 6.765553 -42.716781
0.430000 0.064500 60.946013 0.372572 6.899421 -43.437218
0.440000 0.066000 62.372258 0.392742 7.034210 -44.149137
0.450000 0.067500 63.798968 0.413483 7.169896 -44.852684
0.460000 0.069000 65.226145 0.434794 7.306454 -45.547993
0.470000 0.070500 66.653792 0.456679 7.443861 -46.235186
0.480000 0.072000 68.081911 0.479139 7.582094 -46.914376
0.490000 0.073500 69.510503 0.502179 7.721134 -47.585667
0.500000 0.075000 70.939572 0.525801 7.860960 -48.249153
0.510000 0.076500 72.369119 0.550009 8.001555 -48.904917
0.520000 0.078000 73.799146 0.574809 8.142902 -49.553036
0.530000 0.079500 75.229656 0.600206 8.284987 -50.193580
0.540000 0.081000 76.660651 0.626205 8.427794 -50.826609
0.550000 0.082500 78.092133 0.652814 8.571313 -51.452179
0.560000 0.084000 79.524105 0.680039 8.715533 -52.070337
0.570000 0.085500 80.956568 0.707888 8.860442 -52.681124
0.580000 0.087000 82.389525 0.736370 9.006035 -53.284578
0.590000 0.088500 83.822979 0.765495 9.152303 -53.880728
0.600000 0.090000 85.256932 0.795270 9.299242 -54.469599
0.610000 0.091500 86.691386 0.825709 9.446847 -55.051214
0.620000 0.093000 88.126346 0.856820 9.595115 -55.625587
0.630000 0.094500 89.561812 0.888616 9.744044 -56.192731
0.640000 0.096000 90.997789 0.921110 9.893634 -56.752655
0.650000 0.097500 92.434279 0.954314 10.043885 -57.305363
0.660000 0.099000 93.871285 0.988242 10.194799 -57.850856
0.670000 0.100500 95.308811 1.022908 10.346378 -58.389133
0.680000 0.102000 96.746860 1.058327 10.498626 -58.920190
0.690000 0.103500 98.185435 1.094515 10.651549 -59.444018
0.700000 0.105000 99.624541 1.131487 10.805151 -59.960610
0.710000 0.106500 101.064180 1.169261 10.959439 -60.469952
0.720000 0.108000 102.504357 1.207853 11.114420 -60.972031
0.730000 0.109500 103.945076 1.247282 11.270104 -61.466831
0.740000 0.111000 105.386341 1.287566 11.426498 -61.954335
0.750000 0.112500 nan nan nan nan
0.760000 0.114000 108.270526 1.370773 11.741458 -62.907380
0.770000 0.115500 109.713455 1.413737 11.900046 -63.372880
0.780000 0.117000 111.156948 1.457635 12.059388 -63.831001
0.790000 0.118500 112.601010 1.502487 12.219497 -64.281720
0.800000 0.120000 114.045646 1.548316 12.380385 -64.725014
0.810000 0.121500 115.490861 1.595143 12.542067 -65.160858
0.820000 0.123000 116.936660 1.642991 12.704557 -65.589227
0.830000 0.124500 118.383050 1.691883 12.867868 -66.010095
0.840000 0.126000 119.830034 1.741842 13.032018 -66.423437
0.850000 0.127500 121.277620 1.792892 13.197020 -66.829225
0.860000 0.129000 122.725813 1.845058 13.362891 -67.227435
0.870000 0.130500 124.174619 1.898363 13.529648 -67.618040
0.880000 0.132000 125.624045 1.952833 13.697307 -68.001013
0.890000 0.133500 127.074096 2.008494 13.865885 -68.376329
0.900000 0.135000 128.524779 2.065370 14.035400 -68.743962
0.910000 0.136500 129.976101 2.123489 14.205870 -69.103886
0.920000 0.138000 131.428069 2.182877 14.377312 -69.456076
0.930000 0.139500 132.880689 2.243560 14.549745 -69.800507
0.940000 0.141000 134.333969 2.305565 14.723186 -70.137155
0.950000 0.142500 135.787916 2.368921 14.897656 -70.465996
0.960000 0.144000 137.242537 2.433654 15.073172 -70.787006
0.970000 0.145500 138.697839 2.499793 15.249753 -71.100163
0.980000 0.147000 140.153831 2.567365 15.427419 -71.405446
0.990000 0.148500 141.610519 2.636400 15.606190 -71.702832
1.000000 0.150000 143.067912 2.706925 15.786083 -71.992301
1.010000 0.151500 144.526019 2.778971 15.967119 -72.273833
1.020000 0.153000 145.984846 2.852565 16.149318 -72.547410
1.030000 0.154500 147.444402 2.927737 16.332699 -72.813013
1.040000 0.156000 148.904696 3.004517 16.517281 -73.070625
1.050000 0.157500 150.365736 3.082934 16.703085 -73.320229
1.060000 0.159000 151.827531 3.163019 16.890129 -73.561810
1.070000 0.160500 153.290089 3.244800 17.078435 -73.795354
1.080000 0.162000 154.753419 3.328309 17.268020 -74.020846
1.090000 0.163500 156.217531 3.413574 17.458906 -74.238274
1.100000 0.165000 157.682433 3.500628 17.651112 -74.447626
1.110000 0.166500 159.148135 3.589500 17.844657 -74.648891
1.120000 0.168000 160.614646 3.680220 18.039561 -74.842060
1.130000 0.169500 162.081975 3.772819 18.235843 -75.027123
1.140000 0.171000 163.550133 3.867328 18.433523 -75.204073
1.150000 0.172500 165.019127 3.963777 18.632621 -75.372902
1.160000 0.174000 166.488969 4.062198 18.833155 -75.533605
1.170000 0.175500 167.959668 4.162620 19.035144 -75.686177
1.180000 0.177000 169.431234 4.265075 19.238608 -75.830613
1.190000 0.178500 170.903676 4.369594 19.443565 -75.966910
1.200000 0.180000 172.377006 4.476207 19.650034 -76.095067
1.210000 0.181500 173.851233 4.584945 19.858035 -76.215082
1.220000 0.183000 175.326368 4.695840 20.067584 -76.326954
1.230000 0.184500 176.802420 4.808920 20.278702 -76.430684
1.240000 0.186000 178.279401 4.924219 20.491405 -76.526275
1.250000 0.187500 179.757321 5.041765 20.705713 -76.613727
1.260000 0.189000 181.236190 5.161591 20.921642 -76.693044
1.270000 0.190500 182.716020 5.283726 21.139211 -76.764230
1.280000 0.192000 184.196820 5.408201 21.358436 -76.827290
1.290000 0.193500 185.678602 5.535046 21.579337 -76.882229
1.300000 0.195000 187.161376 5.664292 21.801929 -76.929055
1.310000 0.196500 188.645154 5.795970 22.026229 -76.967773
1.320000 0.198000 190.129947 5.930109 22.252255 -76.998392
1.330000 0.199500 191.615765 6.066739 22.480023 -77.020921
1.340000 0.201000 193.102620 6.205891 22.709550 -77.035368
1.350000 0.202500 194.590522 6.347595 22.940851 -77.041744
1.360000 0.204000 196.079484 6.491880 23.173943 -77.040058
1.370000 0.205500 197.569517 6.638776 23.408841 -77.030323
1.380000 0.207000 199.060631 6.788313 23.645561 -77.012550
1.390000 0.208500 200.552839 6.940521 23.884118 -76.986751
0.010000 0.001500 1.408864 0.001101 1.242915 -1.577691
0.020000 0.003000 2.819588 0.003229 1.862683 -3.108200
0.030000 0.004500 4.231587 0.006085 2.352607 -4.597001
0.040000 0.006000 5.644656 0.009599 2.775976 -6.048059
0.050000 0.007500 7.058687 0.013750 3.158250 -7.464826
0.060000 0.009000 8.473613 0.018530 3.512547 -8.850427
0.070000 0.010500 9.889388 0.023930 3.846520 -10.207733
0.080000 0.012000 11.305980 0.029937 4.164975 -11.539386
0.090000 0.013500 12.723359 0.036534 4.471070 -12.847820
0.100000 0.015000 14.141504 0.043695 4.766946 -14.135267
0.110000 0.016500 15.560392 0.051388 5.054077 -15.403768
0.120000 0.018000 16.980003 0.059576 5.333490 -16.655176
0.130000 0.019500 18.400315 0.068216 5.605903 -17.891164
0.140000 0.021000 19.821308 0.077261 5.871817 -19.113230
0.150000 0.022500 21.242961 0.086661 6.131580 -20.322705
0.160000 0.024000 22.665250 0.096365 6.385428 -21.520762
0.170000 0.025500 24.088155 0.106320 6.633524 -22.708421
0.180000 0.027000 25.511651 0.116471 6.875974 -23.886561
0.190000 0.028500 26.935716 0.126768 7.112849 -25.055928
0.200000 0.030000 28.360326 0.137158 7.344198 -26.217141
0.210000 0.031500 29.785457 0.147592 7.570052 -27.370707
0.220000 0.033000 31.211085 0.158023 7.790440 -28.517025
0.230000 0.034500 32.637186 0.168407 8.005385 -29.656398
0.240000 0.036000 34.063737 0.178704 8.214916 -30.789041
0.250000 0.037500 35.490715 0.188877 8.419063 -31.915089
0.260000 0.039000 36.918097 0.198892 8.617867 -33.034604
0.270000 0.040500 38.345861 0.208723 8.811373 -34.147586
0.280000 0.042000 39.773985 0.218343 8.999638 -35.253977
0.290000 0.043500 41.202449 0.227733 9.182728 -36.353667
0.300000 0.045000 42.631232 0.236877 9.360716 -37.446506
0.310000 0.046500 44.060316 0.245764 9.533686 -38.532302
0.320000 0.048000 45.489683 0.254388 9.701732 -39.610832
0.330000 0.049500 46.919315 0.262745 9.864956 -40.681845
0.340000 0.051000 48.349197 0.270839 10.023466 -41.745066
0.350000 0.052500 49.779313 0.278674 10.177382 -42.800203
0.360000 0.054000 51.209649 0.286261 10.326827 -43.846946
0.370000 0.055500 52.640192 0.293615 10.471934 -44.884975
0.380000 0.057000 54.070932 0.300754 10.612840 -45.913961
0.390000 0.058500 55.501857 0.307699 10.749687 -46.933569
0.400000 0.060000 56.932957 0.314476 10.882624 -47.943461
0.410000 0.061500 58.364226 0.321115 11.011802 -48.943299
0.420000 0.063000 59.795655 0.327647 11.137378 -49.932745
0.430000 0.064500 61.227238 0.334109 11.259510 -50.911466
0.440000 0.066000 62.658972 0.340539 11.378362 -51.879133
0.450000 0.067500 64.090851 0.346978 11.494096 -52.835426
0.460000 0.069000 65.522875 0.353471 11.606880 -53.780031
0.470000 0.070500 66.955040 0.360065 11.716881 -54.712644
0.480000 0.072000 68.387347 0.366810 11.824269 -55.632972
0.490000 0.073500 69.819797 0.373756 11.929212 -56.540735
0.500000 0.075000 71.252391 0.380959 12.031881 -57.435665
0.510000 0.076500 72.685132 0.388475 12.132447 -58.317506
0.520000 0.078000 74.118024 0.396360 12.231079 -59.186018
0.530000 0.079500 75.551072 0.404675 12.327947 -60.040976
0.540000 0.081000 76.984281 0.413480 12.423220 -60.882168
0.550000 0.082500 78.417658 0.422840 12.517066 -61.709401
0.560000 0.084000 79.851211 0.432817 12.609651 -62.522494
0.570000 0.085500 81.284948 0.443478 12.701142 -63.321287
0.580000 0.087000 82.718878 0.454888 12.791701 -64.105631
0.590000 0.088500 84.153012 0.467114 12.881492 -64.875397
0.600000 0.090000 85.587361 0.480226 12.970674 -65.630472
0.610000 0.091500 87.021936 0.494293 13.059406 -66.370757
0.620000 0.093000 88.456749 0.509383 13.147844 -67.096171
0.630000 0.094500 89.891815 0.525567 13.236142 -67.806649
0.640000 0.096000 91.327147 0.542915 13.324451 -68.502139
0.650000 0.097500 92.762760 0.561500 13.412921 -69.182605
0.660000 0.099000 94.198668 0.581391 13.501699 -69.848027
0.670000 0.100500 95.634888 0.602661 13.590928 -70.498396
0.680000 0.102000 97.071436 0.625381 13.680749 -71.133719
0.690000 0.103500 98.508330 0.649623 13.771302 -71.754015
0.700000 0.105000 99.945586 0.675459 13.862723 -72.359313
0.710000 0.106500 101.383223 0.702960 13.955145 -72.949655
0.720000 0.108000 102.821259 0.732198 14.048698 -73.525093
0.730000 0.109500 104.259714 0.763246 14.143509 -74.085689
0.740000 0.111000 105.698607 0.796173 14.239705 -74.631514
0.750000 0.112500 107.137958 0.831052 14.337407 -75.162644
0.760000 0.114000 108.577788 0.867955 14.436735 -75.679167
0.770000 0.115500 110.018116 0.906951 14.537805 -76.181172
0.780000 0.117000 111.458965 0.948113 14.640731 -76.668756
0.790000 0.118500 112.900356 0.991511 14.745624 -77.142021
0.800000 0.120000 114.342311 1.037216 14.852594 -77.601069
0.810000 0.121500 115.784852 1.085299 14.961746 -78.046007
0.820000 0.123000 117.228002 1.135830 15.073184 -78.476943
0.830000 0.124500 118.671783 1.188881 15.187008 -78.893986
0.840000 0.126000 120.116218 1.244522 15.303318 -79.297244
0.850000 0.127500 121.561332 1.302824 15.422210 -79.686824
0.860000 0.129000 123.007147 1.363858 15.543778 -80.062830
0.870000 0.130500 124.453689 1.427695 15.668114 -80.425366
0.880000 0.132000 125.900980 1.494407 15.795306 -80.774530
0.890000 0.133500 127.349047 1.564066 15.925444 -81.110416
0.900000 0.135000 128.797913 1.636743 16.058612 -81.433115
0.910000 0.136500 130.247603 1.712512 16.194894 -81.742709
0.920000 0.138000 131.698143 1.791446 16.334373 -82.039277
0.930000 0.139500 133.149559 1.873617 16.477127 -82.322888
0.940000 0.141000 134.601876 1.959102 16.623236 -82.593607
0.950000 0.142500 136.055121 2.047973 16.772777 -82.851487
0.960000 0.144000 137.509319 2.140308 16.925824 -83.096575
0.970000 0.145500 138.964497 2.236183 17.082452 -83.328909
0.980000 0.147000 140.420682 2.335675 17.242734 -83.548516
0.990000 0.148500 141.877901 2.438862 17.406740 -83.755415
1.000000 0.150000 143.336181 2.545825 17.574541 -83.949615
1.010000 0.151500 144.795550 2.656642 17.746206 -84.131111
1.020000 0.153000 146.256036 2.771397 17.921803 -84.299893
1.030000 0.154500 147.717666 2.890170 18.101399 -84.455936
1.040000 0.156000 149.180469 3.013047 18.285060 -84.599204
1.050000 0.157500 150.644474 3.140112 18.472851 -84.729653
1.060000 0.159000 152.109709 3.271452 18.664838 -84.847224
1.070000 0.160500 153.576204 3.407153 18.861083 -84.951850
1.080000 0.162000 155.043987 3.547304 19.061651 -85.043449
1.090000 0.163500 156.513090 3.691997 19.266603 -85.121932
1.100000 0.165000 157.983540 3.841321 19.476002 -85.187194
1.110000 0.166500 159.455370 3.995370 19.689910 -85.239121
1.120000 0.168000 160.928609 4.154238 19.908387 -85.277590
1.130000 0.169500 162.403288 4.318019 20.131494 -85.302464
1.140000 0.171000 163.879439 4.486812 20.359292 -85.313596
1.150000 0.172500 165.357093 4.660713 20.591842 -85.310829
1.160000 0.174000 166.836281 4.839821 20.829201 -85.293995
1.170000 0.175500 168.317036 5.024237 21.071431 -85.262917
1.180000 0.177000 169.799391 5.214062 21.318591 -85.217407
1.190000 0.178500 171.283377 5.409400 21.570739 -85.157269
1.200000 0.180000 172.769028 5.610352 21.827934 -85.082298
1.210000 0.181500 174.256378 5.817024 22.090235 -84.992279
1.220000 0.183000 175.745459 6.029522 22.357701 -84.886991
1.230000 0.184500 177.236307 6.247951 22.630389 -84.766204
1.240000 0.186000 178.728955 6.472418 22.908358 -84.629681
1.250000 0.187500 180.223437 6.703032 23.191666 -84.477179
1.260000 0.189000 181.719790 6.939899 23.480369 -84.308449
1.270000 0.190500 183.218047 7.183129 23.774527 -84.123236
1.280000 0.192000 184.718245 7.432831 24.074195 -83.921281
1.290000 0.193500 186.220420 7.689113 24.379431 -83.702319
1.300000 0.195000 187.724607 7.952084 24.690292 -83.466085
1.310000 0.196500 189.230843 8.221855 25.006833 -83.212306
1.320000 0.198000 190.739164 8.498532 25.329112 -82.940712
1.330000 0.199500 192.249608 8.782226 25.657183 -82.651027
1.340000 0.201000 193.762212 9.073043 25.991103 -82.342978
1.350000 0.202500 195.277012 9.371092 26.330926 -82.016289
1.360000 0.204000 196.794048 9.676478 26.676706 -81.670685
1.370000 0.205500 198.313356 9.989308 27.028498 -81.305893
1.380000 0.207000 199.834976 10.309686 27.386356 -80.921642
1.390000 0.208500 201.358944 10.637715 27.750331 -80.517663
0.010000 0.001500 1.408722 0.000956 1.147890 -1.527791
0.020000 0.003000 2.819012 0.002642 1.670602 -3.012644
0.030000 0.004500 4.230280 0.004749 2.062115 -4.458791
0.040000 0.006000 5.642317 0.007211 2.386240 -5.869143
0.050000 0.007500 7.055017 0.010014 2.668900 -7.246188
0.060000 0.009000 8.468313 0.013163 2.923644 -8.592167
0.070000 0.010500 9.882165 0.016673 3.158529 -9.909138
0.080000 0.012000 11.296545 0.020557 3.378735 -11.199008
0.090000 0.013500 12.711435 0.024827 3.587770 -12.463557
0.100000 0.015000 14.126821 0.029491 3.788097 -13.704441
0.110000 0.016500 15.542695 0.034555 3.981487 -14.923208
0.120000 0.018000 16.959046 0.040019 4.169237 -16.121298
0.130000 0.019500 18.375870 0.045880 4.352308 -17.300049
0.140000 0.021000 19.793160 0.052132 4.531417 -18.460703
0.150000 0.022500 21.210910 0.058765 4.707103 -19.604407
0.160000 0.024000 22.629114 0.065765 4.879769 -20.732218
0.170000 0.025500 24.047768 0.073118 5.049716 -21.845107
0.180000 0.027000 25.466864 0.080805 5.217170 -22.943962
0.190000 0.028500 26.886395 0.088809 5.382296 -24.029589
0.200000 0.030000 28.306356 0.097109 5.545215 -25.102722
0.210000 0.031500 29.726740 0.105684 5.706017 -26.164019
0.220000 0.033000 31.147537 0.114513 5.864761 -27.214071
0.230000 0.034500 32.568741 0.123576 6.021492 -28.253404
0.240000 0.036000 33.990345 0.132851 6.176239 -29.282484
0.250000 0.037500 35.412338 0.142318 6.329022 -30.301718
0.260000 0.039000 36.834714 0.151959 6.479854 -31.311460
0.270000 0.040500 38.257464 0.161756 6.628747 -32.312014
0.280000 0.042000 39.680580 0.171692 6.775707 -33.303637
0.290000 0.043500 41.104052 0.181753 6.920743 -34.286544
0.300000 0.045000 42.527874 0.191925 7.063864 -35.260909
0.310000 0.046500 43.952036 0.202198 7.205080 -36.226870
0.320000 0.048000 45.376532 0.212562 7.344407 -37.184530
0.330000 0.049500 46.801352 0.223010 7.481859 -38.133964
0.340000 0.051000 48.226490 0.233537 7.617459 -39.075216
0.350000 0.052500 49.651940 0.244140 7.751230 -40.008306
0.360000 0.054000 51.077693 0.254819 7.883200 -40.933232
0.370000 0.055500 52.503744 0.265576 8.013401 -41.849969
0.380000 0.057000 53.930087 0.276415 8.141870 -42.758477
0.390000 0.058500 55.356716 0.287341 8.268646 -43.658697
0.400000 0.060000 56.783626 0.298364 8.393773 -44.550557
0.410000 0.061500 58.210814 0.309493 8.517299 -45.433971
0.420000 0.063000 59.638274 0.320742 8.639274 -46.308844
0.430000 0.064500 61.066004 0.332126 8.759753 -47.175069
0.440000 0.066000 62.494000 0.343662 8.878793 -48.032535
0.450000 0.067500 63.922261 0.355369 8.996455 -48.881121
0.460000 0.069000 65.350783 0.367269 9.112803 -49.720702
0.470000 0.070500 66.779567 0.379384 9.227901 -50.551150
0.480000 0.072000 68.208611 0.391739 9.341819 -51.372331
0.490000 0.073500 69.637915 0.404361 9.454626 -52.184111
0.500000 0.075000 71.067480 0.417280 9.566395 -52.986356
0.510000 0.076500 72.497306 0.430524 9.677200 -53.778929
0.520000 0.078000 73.927395 0.444127 9.787117 -54.561694
0.530000 0.079500 75.357750 0.458122 9.896223 -55.334519
0.540000 0.081000 76.788372 0.472544 10.004598 -56.097269
0.550000 0.082500 78.219266 0.487429 10.112320 -56.849816
0.560000 0.084000 79.650435 0.502816 10.219470 -57.592033
0.570000 0.085500 81.081884 0.518743 10.326129 -58.323795
0.580000 0.087000 82.513617 0.535251 10.432380 -59.044982
0.590000 0.088500 83.945640 0.552382 10.538305 -59.755480
0.600000 0.090000 85.377959 0.570178 10.643988 -60.455177
0.610000 0.091500 86.810580 0.588684 10.749510 -61.143967
0.620000 0.093000 88.243511 0.607944 10.854957 -61.821748
0.630000 0.094500 89.676759 0.628004 10.960410 -62.488426
0.640000 0.096000 91.110332 0.648911 11.065954 -63.143910
0.650000 0.097500 92.544238 0.670712 11.171672 -63.788116
0.660000 0.099000 93.978487 0.693454 11.277646 -64.420966
0.670000 0.100500 95.413088 0.717188 11.383960 -65.042385
0.680000 0.102000 96.848051 0.741963 11.490695 -65.652309
0.690000 0.103500 98.283386 0.767828 11.597932 -66.250676
0.700000 0.105000 99.719104 0.794835 11.705754 -66.837433
0.710000 0.106500 101.155217 0.823035 11.814241 -67.412529
0.720000 0.108000 102.591735 0.852478 11.923472 -67.975923
0.730000 0.109500 104.028671 0.883218 12.033526 -68.527578
0.740000 0.111000 105.466037 0.915307 12.144482 -69.067462
0.750000 0.112500 106.903847 0.948796 12.256416 -69.595552
0.760000 0.114000 108.342112 0.983739 12.369407 -70.111826
0.770000 0.115500 109.780848 1.020190 12.483528 -70.616271
0.780000 0.117000 111.220066 1.058201 12.598855 -71.108876
0.790000 0.118500 112.659782 1.097826 12.715462 -71.589639
0.800000 0.120000 114.100010 1.139119 12.833420 -72.058560
0.810000 0.121500 115.540765 1.182133 12.952802 -72.515642
0.820000 0.123000 116.982062 1.226923 13.073678 -72.960897
0.830000 0.124500 118.423917 1.273542 13.196117 -73.394338
0.840000 0.126000 119.866344 1.322044 13.320188 -73.815982
0.850000 0.127500 121.309360 1.372483 13.445959 -74.225849
0.860000 0.129000 122.752981 1.424914 13.573494 -74.623964
0.870000 0.130500 124.197223 1.479390 13.702860 -75.010355
0.880000 0.132000 125.642104 1.535966 13.834121 -75.385050
0.890000 0.133500 127.087640 1.594695 13.967338 -75.748083
0.900000 0.135000 128.533848 1.655631 14.102574 -76.099487
0.910000 0.136500 129.980745 1.718829 14.239890 -76.439299
0.920000 0.138000 131.428350 1.784343 14.379345 -76.767556
0.930000 0.139500 132.876679 1.852226 14.520997 -77.084298
0.940000 0.141000 134.325751 1.922533 14.664903 -77.389564
0.950000 0.142500 135.775585 1.995317 14.811121 -77.683394
0.960000 0.144000 137.226198 2.070633 14.959705 -77.965831
0.970000 0.145500 138.677608 2.148535 15.110710 -78.236914
0.980000 0.147000 140.129836 2.229077 15.264188 -78.496684
0.990000 0.148500 141.582899 2.312312 15.420192 -78.745182
1.000000 0.150000 143.036816 2.398295 15.578773 -78.982448
1.010000 0.151500 144.491607 2.487081 15.739982 -79.208519
1.020000 0.153000 145.947292 2.578723 15.903866 -79.423433
1.030000 0.154500 147.403889 2.673276 16.070476 -79.627226
1.040000 0.156000 148.861418 2.770795 16.239858 -79.819932
1.050000 0.157500 150.319899 2.871333 16.412059 -80.001584
1.060000 0.159000 151.779353 2.974946 16.587124 -80.172211
1.070000 0.160500 153.239798 3.081689 16.765099 -80.331841
1.080000 0.162000 154.701256 3.191617 16.946028 -80.480501
1.090000 0.163500 156.163747 3.304785 17.129953 -80.618212
1.100000 0.165000 157.627291 3.421248 17.316918 -80.744995
1.110000 0.166500 159.091909 3.541063 17.506964 -80.860866
1.120000 0.168000 160.557622 3.664285 17.700132 -80.965839
1.130000 0.169500 162.024451 3.790970 17.896463 -81.059925
1.140000 0.171000 163.492415 3.921175 18.095997 -81.143131
1.150000 0.172500 164.961538 4.054956 18.298772 -81.215462
1.160000 0.174000 166.431840 4.192372 18.504827 -81.276916
1.170000 0.175500 167.903342 4.333477 18.714200 -81.327492
1.180000 0.177000 169.376066 4.478332 18.926928 -81.367181
1.190000 0.178500 170.850034 4.626992 19.143047 -81.395975
1.200000 0.180000 172.325267 4.779517 19.362595 -81.413857
1.210000 0.181500 173.801788 4.935965 19.585607 -81.420810
1.220000 0.183000 175.279618 5.096395 19.812118 -81.416812
1.230000 0.184500 176.758779 5.260867 20.042162 -81.401838
1.240000 0.186000 178.239294 5.429438 20.275774 -81.375857
1.250000 0.187500 179.721185 5.602171 20.512988 -81.338836
1.260000 0.189000 181.204475 5.779124 20.753837 -81.290739
1.270000 0.190500 182.689187 5.960358 20.998354 -81.231524
1.280000 0.192000 184.175342 6.145934 21.246572 -81.161147
1.290000 0.193500 185.662964 6.335914 21.498522 -81.079560
1.300000 0.195000 187.152076 6.530357 21.754237 -80.986711
1.310000 0.196500 188.642702 6.729327 22.013748 -80.882546
1.320000 0.198000 190.134863 6.932886 22.277087 -80.767005
1.330000 0.199500 191.628584 7.141094 22.544283 -80.640028
1.340000 0.201000 193.123889 7.354015 22.815367 -80.501548
1.350000 0.202500 194.620800 7.571712 23.090369 -80.351499
1.360000 0.204000 196.119341 7.794247 23.369320 -80.189809
1.370000 0.205500 197.619537 8.021683 23.652248 -80.016404
1.380000 0.207000 199.121411 8.254084 23.939183 -79.831208
1.390000 0.208500 200.624987 8.491512 24.230153 -79.634141
0.010000 0.001500 1.408593 0.000828 1.061817 -1.552246
0.020000 0.003000 2.818500 0.002138 1.499857 -3.058783
0.030000 0.004500 4.229136 0.003635 1.808100 -4.523771
0.040000 0.006000 5.640303 0.005267 2.050439 -5.949963
0.050000 0.007500 7.051897 0.007037 2.252905 -7.339671
0.060000 0.009000 8.463862 0.008973 2.429159 -8.694953
0.070000 0.010500 9.876167 0.011108 2.587374 -10.017691
0.080000 0.012000 11.288794 0.013479 2.732846 -11.309631
0.090000 0.013500 12.701734 0.016125 2.869196 -12.572400
0.100000 0.015000 14.114985 0.019079 2.998994 -13.807525
0.110000 0.016500 15.528548 0.022375 3.124116 -15.016440
0.120000 0.018000 16.942427 0.026043 3.245953 -16.200497
0.130000 0.019500 18.356628 0.030108 3.365557 -17.360969
0.140000 0.021000 19.771158 0.034595 3.483726 -18.499057
0.150000 0.022500 21.186024 0.039522 3.601072 -19.615893
0.160000 0.024000 22.601234 0.044906 3.718064 -20.712545
0.170000 0.025500 24.016794 0.050761 3.835060 -21.790015
0.180000 0.027000 25.432713 0.057098 3.952334 -22.849250
0.190000 0.028500 26.848998 0.063925 4.070090 -23.891138
0.200000 0.030000 28.265654 0.071249 4.188481 -24.916512
0.210000 0.031500 29.682690 0.079075 4.307618 -25.926155
0.220000 0.033000 31.100110 0.087403 4.427578 -26.920799
0.230000 0.034500 32.517920 0.096237 4.548412 -27.901128
0.240000 0.036000 33.936125 0.105575 4.670148 -28.867781
0.250000 0.037500 35.354730 0.115416 4.792800 -29.821353
0.260000 0.039000 36.773738 0.125759 4.916367 -30.762396
0.270000 0.040500 38.193154 0.136601 5.040841 -31.691426
0.280000 0.042000 39.612980 0.147938 5.166202 -32.608916
0.290000 0.043500 41.033221 0.159768 5.292428 -33.515307
0.300000 0.045000 42.453877 0.172088 5.419491 -34.411003
0.310000 0.046500 43.874952 0.184895 5.547363 -35.296376
0.320000 0.048000 45.296449 0.198186 5.676012 -36.171769
0.330000 0.049500 46.718368 0.211958 5.805407 -37.037491
0.340000 0.051000 48.140711 0.226210 5.935515 -37.893829
0.350000 0.052500 49.563481 0.240941 6.066308 -38.741040
0.360000 0.054000 50.986679 0.256150 6.197754 -39.579357
0.370000 0.055500 52.410305 0.271839 6.329828 -40.408990
0.380000 0.057000 53.834363 0.288009 6.462503 -41.230129
0.390000 0.058500 55.258852 0.304662 6.595757 -42.042940
0.400000 0.060000 56.683774 0.321802 6.729568 -42.847572
0.410000 0.061500 58.109131 0.339434 6.863919 -43.644156
0.420000 0.063000 59.534924 0.357564 6.998795 -44.432807
0.430000 0.064500 60.961155 0.376199 7.134183 -45.213622
0.440000 0.066000 62.387825 0.395348 7.270073 -45.986685
0.450000 0.067500 63.814936 0.415020 7.406459 -46.752066
0.460000 0.069000 65.242490 0.435228 7.543337 -47.509825
0.470000 0.070500 66.670490 0.455983 7.680705 -48.260005
0.480000 0.072000 68.098937 0.477299 7.818565 -49.002645
0.490000 0.073500 69.527834 0.499192 7.956921 -49.737768
0.500000 0.075000 70.957184 0.521678 8.095781 -50.465392
0.510000 0.076500 72.386989 0.544775 8.235153 -51.185524
0.520000 0.078000 73.817254 0.568502 8.375050 -51.898167
0.530000 0.079500 75.247981 0.592881 8.515485 -52.603313
0.540000 0.081000 76.679174 0.617934 8.656475 -53.300949
0.550000 0.082500 78.110838 0.643683 8.798040 -53.991058
0.560000 0.084000 79.542977 0.670154 8.940200 -54.673615
0.570000 0.085500 80.975595 0.697372 9.082977 -55.348593
0.580000 0.087000 82.408697 0.725366 9.226398 -56.015958
0.590000 0.088500 83.842288 0.754164 9.370488 -56.675674
0.600000 0.090000 85.276375 0.783795 9.515276 -57.327701
0.610000 0.091500 86.710963 0.814292 9.660793 -57.971996
0.620000 0.093000 88.146057 0.845686 9.807069 -58.608513
0.630000 0.094500 89.581666 0.878012 9.954140 -59.237204
0.640000 0.096000 91.017796 0.911304 10.102038 -59.858019
0.650000 0.097500 92.454453 0.945599 10.250800 -60.470904
0.660000 0.099000 93.891646 0.980933 10.400464 -61.075806
0.670000 0.100500 95.329382 1.017345 10.551068 -61.672670
0.680000 0.102000 96.767671 1.054876 10.702652 -62.261439
0.690000 0.103500 98.206519 1.093564 10.855256 -62.842055
0.700000 0.105000 99.645937 1.133454 11.008922 -63.414458
0.710000 0.106500 101.085933 1.174586 11.163693 -63.978589
0.720000 0.108000 102.526518 1.217006 11.319612 -64.534388
0.730000 0.109500 103.967701 1.260758 11.476724 -65.081792
0.740000 0.111000 105.409493 1.305889 11.635073 -65.620740
0.750000 0.112500 106.851904 1.352445 11.794706 -66.151170
0.760000 0.114000 108.294946 1.400475 11.955669 -66.673018
0.770000 0.115500 109.738630 1.450028 12.118008 -67.186219
0.780000 0.117000 111.182967 1.501154 12.281772 -67.690711
0.790000 0.118500 112.627970 1.553904 12.447008 -68.186427
0.800000 0.120000 114.073652 1.608330 12.613765 -68.673303
0.810000 0.121500 115.520024 1.664486 12.782093 -69.151271
0.820000 0.123000 116.967101 1.722426 12.952041 -69.620265
0.830000 0.124500 118.414895 1.782204 13.123658 -70.080218
0.840000 0.126000 119.863421 1.843876 13.296995 -70.531060
0.850000 0.127500 121.312693 1.907501 13.472102 -70.972722
0.860000 0.129000 122.762725 1.973134 13.649030 -71.405134
0.870000 0.130500 124.213532 2.040836 13.827831 -71.828223
0.880000 0.132000 125.665129 2.110665 14.008555 -72.241918
0.890000 0.133500 127.117532 2.182684 14.191255 -72.646143
0.900000 0.135000 128.570757 2.256953 14.375981 -73.040824
0.910000 0.136500 130.024820 2.333535 14.562787 -73.425883
0.920000 0.138000 131.479738 2.412493 14.751724 -73.801241
0.930000 0.139500 132.935527 2.493892 14.942844 -74.166818
0.940000 0.141000 134.392204 2.577798 15.136201 -74.522532
0.950000 0.142500 135.849788 2.664277 15.331846 -74.868297
0.960000 0.144000 137.308296 2.753396 15.529833 -75.204028
0.970000 0.145500 138.767746 2.845224 15.730214 -75.529635
0.980000 0.147000 140.228157 2.939830 15.933042 -75.845028
0.990000 0.148500 141.689548 3.037284 16.138371 -76.150111
1.000000 0.150000 143.151938 3.137657 16.346254 -76.444788
1.010000 0.151500 144.615347 3.241021 16.556743 -76.728961
1.020000 0.153000 146.079794 3.347450 16.769893 -77.002527
1.030000 0.154500 147.545299 3.457018 16.985756 -77.265380
1.040000 0.156000 149.011884 3.569799 17.204387 -77.517413
1.050000 0.157500 150.479569 3.685870 17.425838 -77.758514
1.060000 0.159000 151.948376 3.805308 17.650164 -77.988568
1.070000 0.160500 153.418325 3.928190 17.877417 -78.207457
1.080000 0.162000 154.889440 4.054596 18.107653 -78.415059
1.090000 0.163500 156.361741 4.184605 18.340923 -78.611249
1.100000 0.165000 157.835252 4.318299 18.577284 -78.795898
1.110000 0.166500 159.309995 4.455758 18.816787 -78.968874
1.120000 0.168000 160.785994 4.597065 19.059487 -79.130041
1.130000 0.169500 162.263272 4.742305 19.305439 -79.279259
1.140000 0.171000 163.741853 4.891561 19.554695 -79.416385
1.150000 0.172500 165.221761 5.044919 19.807310 -79.541271
1.160000 0.174000 166.703021 5.202465 20.063337 -79.653767
1.170000 0.175500 168.185657 5.364286 20.322831 -79.753718
1.180000 0.177000 169.669695 5.530469 20.585846 -79.840965
1.190000 0.178500 171.155160 5.701103 20.852436 -79.915348
1.200000 0.180000 172.642078 5.876278 21.122653 -79.976702
1.210000 0.181500 174.130474 6.056084 21.396553 -80.024856
1.220000 0.183000 175.620377 6.240611 21.674190 -80.059640
1.230000 0.184500 177.111811 6.429950 21.955616 -80.080878
1.240000 0.186000 178.604805 6.624194 22.240885 -80.088392
1.250000 0.187500 180.099385 6.823434 22.530052 -80.082000
1.260000 0.189000 181.595579 7.027765 22.823169 -80.061519
1.270000 0.190500 183.093415 7.237278 23.120291 -80.026762
1.280000 0.192000 184.592922 7.452068 23.421470 -79.977540
1.290000 0.193500 186.094128 7.672229 23.726759 -79.913662
1.300000 0.195000 187.597061 7.897856 24.036213 -79.834934
1.310000 0.196500 189.101752 8.129042 24.349882 -79.741161
1.320000 0.198000 190.608228 8.365882 24.667820 -79.632147
1.330000 0.199500 192.116521 8.608471 24.990080 -79.507693
1.340000 0.201000 193.626659 8.856904 25.316713 -79.367601
1.350000 0.202500 195.138674 9.111275 25.647772 -79.211672
1.360000 0.204000 196.652595 9.371678 25.983308 -79.039705
1.370000 0.205500 198.168453 9.638207 26.323371 -78.851499
1.380000 0.207000 199.686279 9.910957 26.668014 -78.646856
1.390000 0.208500 201.206104 10.190020 27.017287 -78.425575
0.010000 0.001500 1.408728 0.000964 1.152124 -1.572147
0.020000 0.003000 2.819043 0.002685 1.681130 -3.097118
0.030000 0.004500 4.230363 0.004867 2.080623 -4.579789
0.040000 0.006000 5.642485 0.007453 2.414181 -6.023557
0.050000 0.007500 7.055307 0.010436 2.707539 -7.431337
0.060000 0.009000 8.468767 0.013827 2.974076 -8.805755
0.070000 0.010500 9.882828 0.017641 3.221697 -10.149226
0.080000 0.012000 11.297465 0.021891 3.455443 -11.463984
0.090000 0.013500 12.712662 0.026590 3.678693 -12.752105
0.100000 0.015000 14.128407 0.031742 3.893787 -14.015518
0.110000 0.016500 15.544689 0.037349 4.102387 -15.256017
0.120000 0.018000 16.961502 0.043407 4.305685 -16.475263
0.130000 0.019500 18.378839 0.049907 4.504548 -17.674791
0.140000 0.021000 19.796692 0.056836 4.699605 -18.856016
0.150000 0.022500 21.215055 0.064177 4.891314 -20.020237
0.160000 0.024000 22.633920 0.071911 5.080005 -21.168642
0.170000 0.025500 24.053281 0.080015 5.265914 -22.302310
0.180000 0.027000 25.473129 0.088464 5.449206 -23.422220
0.190000 0.028500 26.893455 0.097234 5.629995 -24.529252
0.200000 0.030000 28.314251 0.106297 5.808354 -25.624194
0.210000 0.031500 29.735506 0.115627 5.984331 -26.707748
0.220000 0.033000 31.157212 0.125197 6.157952 -27.780531
0.230000 0.034500 32.579358 0.134981 6.329231 -28.843085
0.240000 0.036000 34.001934 0.144954 6.498170 -29.895878
0.250000 0.037500 35.424929 0.155091 6.664771 -30.939312
0.260000 0.039000 36.848332 0.165371 6.829030 -31.973725
0.270000 0.040500 38.272133 0.175773 6.990945 -32.999398
0.280000 0.042000 39.696322 0.186279 7.150517 -34.016559
0.290000 0.043500 41.120887 0.196874 7.307749 -35.025388
0.300000 0.045000 42.545819 0.207543 7.462647 -36.026019
0.310000 0.046500 43.971108 0.218276 7.615225 -37.018546
0.320000 0.048000 45.396744 0.229065 7.765499 -38.003028
0.330000 0.049500 46.822718 0.239904 7.913495 -38.979488
0.340000 0.051000 48.249021 0.250791 8.059240 -39.947922
0.350000 0.052500 49.675645 0.261725 8.202770 -40.908299
0.360000 0.054000 51.102583 0.272711 8.344126 -41.860566
0.370000 0.055500 52.529826 0.283753 8.483354 -42.804648
0.380000 0.057000 53.957369 0.294861 8.620505 -43.740452
0.390000 0.058500 55.385205 0.306046 8.755637 -44.667873
0.400000 0.060000 56.813329 0.317321 8.888811 -45.586788
0.410000 0.061500 58.241736 0.328705 9.020094 -46.497067
0.420000 0.063000 59.670422 0.340216 9.149556 -47.398571
0.430000 0.064500 61.099384 0.351876 9.277274 -48.291152
0.440000 0.066000 62.528619 0.363710 9.403325 -49.174658
0.450000 0.067500 63.958126 0.375746 9.527791 -50.048933
0.460000 0.069000 65.387902 0.388011 9.650758 -50.913817
0.470000 0.070500 66.817948 0.400539 9.772314 -51.769150
0.480000 0.072000 68.248264 0.413362 9.892551 -52.614773
0.490000 0.073500 69.678850 0.426516 10.011560 -53.450526
0.500000 0.075000 71.109708 0.440040 10.129437 -54.276253
0.510000 0.076500 72.540840 0.453973 10.246280 -55.091797
0.520000 0.078000 73.972251 0.468356 10.362188 -55.897009
0.530000 0.079500 75.403942 0.483233 10.477259 -56.691742
0.540000 0.081000 76.835919 0.498649 10.591595 -57.475853
0.550000 0.082500 78.268187 0.514651 10.705299 -58.249206
0.560000 0.084000 79.700752 0.531286 10.818473 -59.011670
0.570000 0.085500 81.133619 0.548605 10.931221 -59.763120
0.580000 0.087000 82.566797 0.566658 11.043646 -60.503438
0.590000 0.088500 84.000293 0.585497 11.155852 -61.232513
0.600000 0.090000 85.434115 0.605176 11.267944 -61.950238
0.610000 0.091500 86.868272 0.625749 11.380026 -62.656518
0.620000 0.093000 88.302775 0.647271 11.492201 -63.351261
0.630000 0.094500 89.737632 0.669800 11.604573 -64.034384
0.640000 0.096000 91.172856 0.693392 11.717246 -64.705811
0.650000 0.097500 92.608456 0.718107 11.830321 -65.365473
0.660000 0.099000 94.044446 0.744003 11.943901 -66.013307
0.670000 0.100500 95.480838 0.771140 12.058088 -66.649258
0.680000 0.102000 96.917644 0.799579 12.172981 -67.273278
0.690000 0.103500 98.354878 0.829382 12.288680 -67.885325
0.700000 0.105000 99.792555 0.860610 12.405284 -68.485362
0.710000 0.106500 101.230688 0.893325 12.522892 -69.073360
0.720000 0.108000 102.669293 0.927592 12.641599 -69.649294
0.730000 0.109500 104.108384 0.963473 12.761502 -70.213145
0.740000 0.111000 105.547979 1.001034 12.882695 -70.764899
0.750000 0.112500 106.988093 1.040338 13.005271 -71.304545
0.760000 0.114000 108.428743 1.081452 13.129324 -71.832079
0.770000 0.115500 109.869946 1.124440 13.254944 -72.347498
0.780000 0.117000 111.311720 1.169369 13.382221 -72.850803
0.790000 0.118500 112.754083 1.216305 13.511245 -73.341999
0.800000 0.120000 114.197052 1.265316 13.642103 -73.821091
0.810000 0.121500 115.640648 1.316469 13.774881 -74.288088
0.820000 0.123000 117.084889 1.369833 13.909666 -74.742998
0.830000 0.124500 118.529794 1.425475 14.046540 -75.185833
0.840000 0.126000 119.975384 1.483465 14.185587 -75.616602
0.850000 0.127500 121.421678 1.543872 14.326889 -76.035317
0.860000 0.129000 122.868698 1.606766 14.470527 -76.441986
0.870000 0.130500 124.316464 1.672218 14.616579 -76.836618
0.880000 0.132000 125.764997 1.740300 14.765126 -77.219220
0.890000 0.133500 127.214318 1.811082 14.916243 -77.589798
0.900000 0.135000 128.664451 1.884638 15.070008 -77.948353
0.910000 0.136500 130.115417 1.961040 15.226497 -78.294884
0.920000 0.138000 131.567238 2.040363 15.385782 -78.629388
0.930000 0.139500 133.019938 2.122680 15.547939 -78.951856
0.940000 0.141000 134.473539 2.208068 15.713040 -79.262277
0.950000 0.142500 135.928065 2.296603 15.881156 -79.560631
0.960000 0.144000 137.383540 2.388361 16.052358 -79.846899
0.970000 0.145500 138.839987 2.483420 16.226717 -80.121050
0.980000 0.147000 140.297432 2.581859 16.404302 -80.383054
0.990000 0.148500 141.755900 2.683757 16.585182 -80.632868
1.000000 0.150000 143.215414 2.789197 16.769425 -80.870448
1.010000 0.151500 144.676000 2.898258 16.957098 -81.095740
1.020000 0.153000 146.137685 3.011024 17.148267 -81.308685
1.030000 0.154500 147.600493 3.127578 17.343000 -81.509215
1.040000 0.156000 149.064452 3.248006 17.541361 -81.697256
1.050000 0.157500 150.529588 3.372393 17.743417 -81.872726
1.060000 0.159000 151.995928 3.500827 17.949231 -82.035535
1.070000 0.160500 153.463498 3.633395 18.158868 -82.185586
1.080000 0.162000 154.932327 3.770187 18.372392 -82.322771
1.090000 0.163500 156.402443 3.911293 18.589866 -82.446979
1.100000 0.165000 157.873873 4.056806 18.811354 -82.558086
1.110000 0.166500 159.346647 4.206817 19.036918 -82.655963
1.120000 0.168000 160.820792 4.361421 19.266621 -82.740472
1.130000 0.169500 162.296339 4.520712 19.500525 -82.811465
1.140000 0.171000 163.773316 4.684788 19.738692 -82.868790
1.150000 0.172500 165.251754 4.853745 19.981184 -82.912284
1.160000 0.174000 166.731683 5.027682 20.228063 -82.941777
1.170000 0.175500 168.213133 5.206698 20.479390 -82.957091
1.180000 0.177000 169.696135 5.390893 20.735225 -82.958042
1.190000 0.178500 171.180720 5.580369 20.995631 -82.944437
1.200000 0.180000 172.666920 5.775229 21.260667 -82.916077
1.210000 0.181500 174.154767 5.975574 21.530394 -82.872756
1.220000 0.183000 175.644292 6.181510 21.804873 -82.814263
1.230000 0.184500 177.135528 6.393140 22.084164 -82.740379
1.240000 0.186000 178.628509 6.610571 22.368327 -82.650880
1.250000 0.187500 180.123266 6.833906 22.657421 -82.545536
1.260000 0.189000 181.619835 7.063254 22.951507 -82.424115
1.270000 0.190500 183.118247 7.298721 23.250643 -82.286376
1.280000 0.192000 184.618539 7.540413 23.554889 -82.132079
1.290000 0.193500 186.120743 7.788438 23.864303 -81.960975
1.300000 0.195000 187.624894 8.042902 24.178944 -81.772818
1.310000 0.196500 189.131028 8.303913 24.498871 -81.567354
1.320000 0.198000 190.639180 8.571578 24.824140 -81.344330
1.330000 0.199500 192.149385 8.846004 25.154811 -81.103492
1.340000 0.201000 193.661679 9.127296 25.490939 -80.844583
1.350000 0.202500 195.176098 9.415561 25.832583 -80.567348
1.360000 0.204000 196.692679 9.710904 26.179797 -80.271531
1.370000 0.205500 198.211457 10.013428 26.532637 -79.956876
1.380000 0.207000 199.732470 10.323237 26.891160 -79.623131
1.390000 0.208500 201.255755 10.640434 27.255419 -79.270044
0.010000 0.001500 1.408687 0.000921 1.124715 -1.505893
0.020000 0.003000 2.818869 0.002494 1.623124 -2.970518
0.030000 0.004500 4.229953 0.004408 1.989607 -4.397481
0.040000 0.006000 5.641729 0.006596 2.288243 -5.789206
0.050000 0.007500 7.054089 0.009048 2.545189 -7.147741
0.060000 0.009000 8.466968 0.011777 2.774203 -8.474920
0.070000 0.010500 9.880327 0.014806 2.983536 -9.772423
0.080000 0.012000 11.294143 0.018162 3.178551 -11.041814
0.090000 0.013500 12.708400 0.021870 3.362928 -12.284551
0.100000 0.015000 14.123089 0.025956 3.539291 -13.502007
0.110000 0.016500 15.538208 0.030444 3.709559 -14.695470
0.120000 0.018000 16.953753 0.035353 3.875171 -15.866159
0.130000 0.019500 18.369726 0.040701 4.037215 -17.015218
0.140000 0.021000 19.786127 0.046503 4.196527 -18.143730
0.150000 0.022500 21.202959 0.052771 4.353752 -19.252715
0.160000 0.024000 22.620225 0.059513 4.509389 -20.343132
0.170000 0.025500 24.037928 0.066735 4.663828 -21.415888
0.180000 0.027000 25.456069 0.074442 4.817368 -22.471832
0.190000 0.028500 26.874652 0.082634 4.970240 -23.511762
0.200000 0.030000 28.293679 0.091310 5.122622 -24.536429
0.210000 0.031500 29.713151 0.100469 5.274646 -25.546534
0.220000 0.033000 31.133072 0.110106 5.426411 -26.542734
0.230000 0.034500 32.553441 0.120216 5.577988 -27.525639
0.240000 0.036000 33.974259 0.130791 5.729425 -28.495821
0.250000 0.037500 35.395528 0.141825 5.880753 -29.453810
0.260000 0.039000 36.817248 0.153310 6.031989 -30.400099
0.270000 0.040500 38.239417 0.165235 6.183139 -31.335141
0.280000 0.042000 39.662036 0.177593 6.334201 -32.259358
0.290000 0.043500 41.085105 0.190374 6.485165 -33.173137
0.300000 0.045000 42.508621 0.203568 6.636017 -34.076832
0.310000 0.046500 43.932583 0.217167 6.786741 -34.970770
0.320000 0.048000 45.356991 0.231161 6.937317 -35.855247
0.330000 0.049500 46.781842 0.245542 7.087725 -36.730533
0.340000 0.051000 48.207135 0.260302 7.237944 -37.596873
0.350000 0.052500 49.632867 0.275433 7.387951 -38.454485
0.360000 0.054000 51.059037 0.290929 7.537728 -39.303568
0.370000 0.055500 52.485643 0.306783 7.687255 -40.144298
0.380000 0.057000 53.912681 0.322991 7.836513 -40.976830
0.390000 0.058500 55.340151 0.339549 7.985487 -41.801302
0.400000 0.060000 56.768050 0.356452 8.134163 -42.617832
0.410000 0.061500 58.196375 0.373699 8.282527 -43.426523
0.420000 0.063000 59.625126 0.391289 8.430570 -44.227463
0.430000 0.064500 61.054299 0.409222 8.578284 -45.020723
0.440000 0.066000 62.483894 0.427499 8.725663 -45.806364
0.450000 0.067500 63.913907 0.446121 8.872704 -46.584432
0.460000 0.069000 65.344339 0.465094 9.019405 -47.354963
0.470000 0.070500 66.775187 0.484420 9.165769 -48.117980
0.480000 0.072000 68.206449 0.504106 9.311798 -48.873498
0.490000 0.073500 69.638126 0.524158 9.457499 -49.621522
0.500000 0.075000 71.070216 0.544585 9.602879 -50.362050
0.510000 0.076500 72.502718 0.565397 9.747948 -51.095071
0.520000 0.078000 73.935632 0.586603 9.892719 -51.820566
0.530000 0.079500 75.368958 0.608215 10.037205 -52.538512
0.540000 0.081000 76.802695 0.630246 10.181423 -53.248878
0.550000 0.082500 78.236845 0.652710 10.325389 -53.951629
0.560000 0.084000 79.671407 0.675622 10.469125 -54.646725
0.570000 0.085500 81.106382 0.698998 10.612651 -55.334121
0.580000 0.087000 82.541771 0.722856 10.755990 -56.013768
0.590000 0.088500 83.977576 0.747214 10.899166 -56.685616
0.600000 0.090000 85.413798 0.772091 11.042206 -57.349609
0.610000 0.091500 86.850440 0.797508 11.185135 -58.005691
0.620000 0.093000 88.287502 0.823487 11.327984 -58.653801
0.630000 0.094500 89.724989 0.850049 11.470781 -59.293879
0.640000 0.096000 91.162901 0.877218 11.613557 -59.925862
0.650000 0.097500 92.601244 0.905019 11.756344 -60.549686
0.660000 0.099000 94.040018 0.933477 11.899176 -61.165286
0.670000 0.100500 95.479230 0.962618 12.042085 -61.772596
0.680000 0.102000 96.918881 0.992469 12.185106 -62.371551
0.690000 0.103500 98.358977 1.023059 12.328276 -62.962083
0.700000 0.105000 99.799521 1.054415 12.471629 -63.544128
0.710000 0.106500 101.240519 1.086568 12.615204 -64.117620
0.720000 0.108000 102.681976 1.119547 12.759037 -64.682492
0.730000 0.109500 104.123897 1.153385 12.903166 -65.238680
0.740000 0.111000 105.566287 1.188112 13.047630 -65.786121
0.750000 0.112500 107.009153 1.223761 13.192469 -66.324751
0.760000 0.114000 108.452500 1.260365 13.337720 -66.854508
0.770000 0.115500 109.896336 1.297958 13.483425 -67.375333
0.780000 0.117000 111.340666 1.336574 13.629623 -67.887164
0.790000 0.118500 112.785498 1.376249 13.776354 -68.389946
0.800000 0.120000 114.230839 1.417018 13.923659 -68.883622
0.810000 0.121500 115.676697 1.458916 14.071580 -69.368137
0.820000 0.123000 117.123079 1.501981 14.220156 -69.843438
0.830000 0.124500 118.569994 1.546249 14.369428 -70.309475
0.840000 0.126000 120.017449 1.591759 14.519438 -70.766199
0.850000 0.127500 121.465454 1.638547 14.670228 -71.213563
0.860000 0.129000 122.914017 1.686653 14.821837 -71.651522
0.870000 0.130500 124.363147 1.736115 14.974307 -72.080032
0.880000 0.132000 125.812854 1.786972 15.127680 -72.499054
0.890000 0.133500 127.263146 1.839263 15.281995 -72.908549
0.900000 0.135000 128.714035 1.893030 15.437294 -73.308480
0.910000 0.136500 130.165529 1.948311 15.593618 -73.698813
0.920000 0.138000 131.617639 2.005146 15.751008 -74.079516
0.930000 0.139500 133.070376 2.063578 15.909502 -74.450559
0.940000 0.141000 134.523749 2.123645 16.069143 -74.811915
0.950000 0.142500 135.977771 2.185391 16.229969 -75.163557
0.960000 0.144000 137.432451 2.248855 16.392021 -75.505463
0.970000 0.145500 138.887802 2.314079 16.555337 -75.837611
0.980000 0.147000 140.343834 2.381104 16.719958 -76.159982
0.990000 0.148500 141.800559 2.449974 16.885921 -76.472560
1.000000 0.150000 143.257990 2.520728 17.053266 -76.775328
1.010000 0.151500 144.716138 2.593410 17.222031 -77.068275
1.020000 0.153000 146.175015 2.668061 17.392254 -77.351389
1.030000 0.154500 147.634634 2.744723 17.563971 -77.624661
1.040000 0.156000 149.095007 2.823439 17.737221 -77.888084
1.050000 0.157500 150.556146 2.904251 17.912041 -78.141652
1.060000 0.159000 152.018066 2.987200 18.088466 -78.385363
1.070000 0.160500 153.480778 3.072330 18.266532 -78.619212
1.080000 0.162000 154.944297 3.159683 18.446276 -78.843202
1.090000 0.163500 156.408634 3.249300 18.627733 -79.057331
1.100000 0.165000 157.873805 3.341224 18.810937 -79.261604
1.110000 0.166500 159.339821 3.435498 18.995923 -79.456024
1.120000 0.168000 160.806698 3.532163 19.182726 -79.640596
1.130000 0.169500 162.274448 3.631262 19.371377 -79.815328
1.140000 0.171000 163.743087 3.732836 19.561911 -79.980226
1.150000 0.172500 165.212627 3.836928 19.754361 -80.135300
1.160000 0.174000 166.683084 3.943580 19.948758 -80.280559
1.170000 0.175500 168.154471 4.052833 20.145134 -80.416015
1.180000 0.177000 169.626803 4.164729 20.343521 -80.541679
1.190000 0.178500 171.100095 4.279311 20.543950 -80.657564
1.200000 0.180000 172.574361 4.396619 20.746451 -80.763682
1.210000 0.181500 174.049616 4.516696 20.951055 -80.860047
1.220000 0.183000 175.525875 4.639582 21.157790 -80.946675
1.230000 0.184500 177.003153 4.765319 21.366686 -81.023579
1.240000 0.186000 178.481465 4.893949 21.577771 -81.090775
1.250000 0.187500 179.960827 5.025512 21.791075 -81.148278
1.260000 0.189000 181.441252 5.160049 22.006624 -81.196105
1.270000 0.190500 182.922757 5.297602 22.224446 -81.234270
1.280000 0.192000 184.405357 5.438210 22.444569 -81.262791
1.290000 0.193500 185.889068 5.581916 22.667018 -81.281682
1.300000 0.195000 187.373905 5.728759 22.891820 -81.290961
1.310000 0.196500 188.859883 5.878780 23.119000 -81.290643
1.320000 0.198000 190.347019 6.032019 23.348583 -81.280744
1.330000 0.199500 191.835329 6.188516 23.580595 -81.261279
1.340000 0.201000 193.324827 6.348312 23.815059 -81.232265
1.350000 0.202500 194.815530 6.511446 24.052000 -81.193715
1.360000 0.204000 196.307454 6.677959 24.291442 -81.145645
1.370000 0.205500 197.800615 6.847890 24.533406 -81.088069
1.380000 0.207000 199.295029 7.021278 24.777917 -81.021001
1.390000 0.208500 200.790712 7.198163 25.024997 -80.944453
0.010000 0.001500 1.408628 0.000864 1.085423 -1.567537
0.020000 0.003000 2.818643 0.002285 1.547721 -3.087955
0.030000 0.004500 4.229463 0.003972 1.880717 -4.565697
0.040000 0.006000 5.640889 0.005874 2.148195 -6.003752
0.050000 0.007500 7.052821 0.007995 2.376087 -7.404647
0.060000 0.009000 8.465202 0.010360 2.577963 -8.770640
0.070000 0.010500 9.878000 0.013001 2.761912 -10.103802
0.080000 0.012000 11.291198 0.015952 2.933149 -11.406052
0.090000 0.013500 12.704785 0.019244 3.095219 -12.679180
0.100000 0.015000 14.118759 0.022907 3.250620 -13.924862
0.110000 0.016500 15.533119 0.026967 3.401157 -15.144673
0.120000 0.018000 16.947867 0.031447 3.548160 -16.340088
0.130000 0.019500 18.363006 0.036365 3.692619 -17.512493
0.140000 0.021000 19.778541 0.041735 3.835275 -18.663192
0.150000 0.022500 21.194475 0.047567 3.976688 -19.793403
0.160000 0.024000 22.610815 0.053871 4.117276 -20.904270
0.170000 0.025500 24.027563 0.060649 4.257354 -21.996861
0.180000 0.027000 25.444723 0.067904 4.397152 -23.072175
0.190000 0.028500 26.862300 0.075634 4.536839 -24.131143
0.200000 0.030000 28.280296 0.083837 4.676534 -25.174628
0.210000 0.031500 29.698714 0.092507 4.816316 -26.203434
0.220000 0.033000 31.117556 0.101639 4.956236 -27.218305
0.230000 0.034500 32.536823 0.111226 5.096320 -28.219926
0.240000 0.036000 33.956517 0.121258 5.236579 -29.208932
0.250000 0.037500 35.376638 0.131728 5.377008 -30.185902
0.260000 0.039000 36.797186 0.142626 5.517593 -31.151368
0.270000 0.040500 38.218162 0.153943 5.658313 -32.105817
0.280000 0.042000 39.639564 0.165670 5.799144 -33.049689
0.290000 0.043500 41.061392 0.177799 5.940056 -33.983384
0.300000 0.045000 42.483646 0.190321 6.081019 -34.907264
0.310000 0.046500 43.906323 0.203230 6.222003 -35.821652
0.320000 0.048000 45.329423 0.216519 6.362980 -36.726838
0.330000 0.049500 46.752944 0.230183 6.503920 -37.623079
0.340000 0.051000 48.176885 0.244218 6.644800 -38.510602
0.350000 0.052500 49.601244 0.258621 6.785595 -39.389604
0.360000 0.054000 51.026019 0.273391 6.926286 -40.260259
0.370000 0.055500 52.451211 0.288527 7.066856 -41.122714
0.380000 0.057000 53.876816 0.304032 7.207292 -41.977094
0.390000 0.058500 55.302834 0.319908 7.347585 -42.823503
0.400000 0.060000 56.729264 0.336161 7.487728 -43.662027
0.410000 0.061500 58.156105 0.352797 7.627719 -44.492733
0.420000 0.063000 59.583356 0.369824 7.767560 -45.315672
0.430000 0.064500 61.011018 0.387252 7.907256 -46.130879
0.440000 0.066000 62.439090 0.405092 8.046815 -46.938378
0.450000 0.067500 63.867572 0.423358 8.186249 -47.738179
0.460000 0.069000 65.296465 0.442066 8.325575 -48.530282
0.470000 0.070500 66.725769 0.461231 8.464810 -49.314674
0.480000 0.072000 68.155486 0.480872 8.603978 -50.091338
0.490000 0.073500 69.585618 0.501010 8.743102 -50.860244
0.500000 0.075000 71.016166 0.521667 8.882210 -51.621358
0.510000 0.076500 72.447132 0.542865 9.021334 -52.374639
0.520000 0.078000 73.878520 0.564631 9.160507 -53.120039
0.530000 0.079500 75.310331 0.586991 9.299764 -53.857507
0.540000 0.081000 76.742571 0.609973 9.439144 -54.586986
0.550000 0.082500 78.175242 0.633608 9.578687 -55.308418
0.560000 0.084000 79.608349 0.657927 9.718435 -56.021740
0.570000 0.085500 81.041896 0.682962 9.858433 -56.726887
0.580000 0.087000 82.475889 0.708750 9.998726 -57.423791
0.590000 0.088500 83.910334 0.735324 10.139364 -58.112384
0.600000 0.090000 85.345236 0.762724 10.280396 -58.792596
0.610000 0.091500 86.780601 0.790987 10.421872 -59.464356
0.620000 0.093000 88.216438 0.820154 10.563845 -60.127592
0.630000 0.094500 89.652752 0.850265 10.706369 -60.782233
0.640000 0.096000 91.089552 0.881364 10.849499 -61.428206
0.650000 0.097500 92.526846 0.913495 10.993290 -62.065439
0.660000 0.099000 93.964642 0.946703 11.137801 -62.693861
0.670000 0.100500 95.402950 0.981034 11.283087 -63.313400
0.680000 0.102000 96.841779 1.016535 11.429209 -63.923985
0.690000 0.103500 98.281139 1.053257 11.576226 -64.525545
0.700000 0.105000 99.721041 1.091247 11.724197 -65.118012
0.710000 0.106500 101.161494 1.130558 11.873184 -65.701315
0.720000 0.108000 102.602511 1.171242 12.023248 -66.275386
0.730000 0.109500 104.044102 1.213351 12.174450 -66.840156
0.740000 0.111000 105.486281 1.256940 12.326853 -67.395559
0.750000 0.112500 106.929058 1.302065 12.480519 -67.941527
0.760000 0.114000 108.372448 1.348781 12.635512 -68.477994
0.770000 0.115500 109.816464 1.397146 12.791894 -69.004894
0.780000 0.117000 111.261118 1.447219 12.949728 -69.522159
0.790000 0.118500 112.706426 1.499059 13.109079 -70.029725
0.800000 0.120000 114.152401 1.552725 13.270010 -70.527525
0.810000 0.121500 115.599059 1.608281 13.432585 -71.015494
0.820000 0.123000 117.046415 1.665788 13.596868 -71.493563
0.830000 0.124500 118.494484 1.725309 13.762923 -71.961667
0.840000 0.126000 119.943283 1.786909 13.930814 -72.419736
0.850000 0.127500 121.392827 1.850653 14.100606 -72.867703
0.860000 0.129000 122.843135 1.916609 14.272363 -73.305497
0.870000 0.130500 124.294223 1.984843 14.446150 -73.733046
0.880000 0.132000 125.746108 2.055423 14.622029 -74.150278
0.890000 0.133500 127.198809 2.128419 14.800066 -74.557117
0.900000 0.135000 128.652344 2.203903 14.980325 -74.953488
0.910000 0.136500 130.106732 2.281944 15.162870 -75.339310
0.920000 0.138000 131.561992 2.362617 15.347765 -75.714502
0.930000 0.139500 133.018143 2.445994 15.535074 -76.078980
0.940000 0.141000 134.475205 2.532150 15.724862 -76.432656
0.950000 0.142500 135.933200 2.621161 15.917191 -76.775441
0.960000 0.144000 137.392146 2.713105 16.112127 -77.107241
0.970000 0.145500 138.852066 2.808058 16.309734 -77.427958
0.980000 0.147000 140.312981 2.906100 16.510074 -77.737491
0.990000 0.148500 141.774912 3.007312 16.713212 -78.035736
1.000000 0.150000 143.237882 3.111775 16.919211 -78.322583
1.010000 0.151500 144.701913 3.219571 17.128136 -78.597919
1.020000 0.153000 146.167028 3.330784 17.340050 -78.861625
1.030000 0.154500 147.633250 3.445499 17.555017 -79.113579
1.040000 0.156000 149.100604 3.563802 17.773100 -79.353653
1.050000 0.157500 150.569112 3.685780 17.994363 -79.581715
1.060000 0.159000 152.038800 3.811521 18.218869 -79.797627
1.070000 0.160500 153.509693 3.941115 18.446683 -80.001246
1.080000 0.162000 154.981814 4.074652 18.677867 -80.192424
1.090000 0.163500 156.455191 4.212225 18.912485 -80.371008
1.100000 0.165000 157.929849 4.353926 19.150601 -80.536839
1.110000 0.166500 159.405814 4.499849 19.392277 -80.689753
1.120000 0.168000 160.883113 4.650090 19.637579 -80.829579
1.130000 0.169500 162.361773 4.804745 19.886568 -80.956143
1.140000 0.171000 163.841822 4.963911 20.139309 -81.069263
1.150000 0.172500 165.323287 5.127686 20.395865 -81.168754
1.160000 0.174000 166.806196 5.296170 20.656300 -81.254425
1.170000 0.175500 168.290579 5.469463 20.920675 -81.326079
1.180000 0.177000 169.776463 5.647667 21.189056 -81.383514
1.190000 0.178500 171.263879 5.830884 21.461505 -81.426524
1.200000 0.180000 172.752855 6.019216 21.738086 -81.454897
1.210000 0.181500 174.243423 6.212767 22.018861 -81.468417
1.220000 0.183000 175.735613 6.411642 22.303894 -81.466864
1.230000 0.184500 177.229454 6.615947 22.593248 -81.450014
1.240000 0.186000 178.724979 6.825785 22.886985 -81.417637
1.250000 0.187500 180.222219 7.041265 23.185168 -81.369501
1.260000 0.189000 181.721206 7.262492 23.487860 -81.305372
1.270000 0.190500 183.221971 7.489574 23.795124 -81.225011
1.280000 0.192000 184.724548 7.722617 24.107020 -81.128176
1.290000 0.193500 186.228969 7.961729 24.423612 -81.014624
1.300000 0.195000 187.735268 8.207018 24.744962 -80.884110
1.310000 0.196500 189.243477 8.458590 25.071129 -80.736388
1.320000 0.198000 190.753631 8.716553 25.402177 -80.571208
1.330000 0.199500 192.265764 8.981014 25.738165 -80.388324
1.340000 0.201000 193.779910 9.252079 26.079153 -80.187486
1.350000 0.202500 195.296104 9.529855 26.425203 -79.968445
1.360000 0.204000 196.814380 9.814447 26.776373 -79.730955
1.370000 0.205500 198.334775 10.105959 27.132723 -79.474769
1.380000 0.207000 199.857322 10.404495 27.494311 -79.199641
1.390000 0.208500 201.382059 10.710159 27.861196 -78.905331
0.010000 0.001500 1.408580 0.000813 1.053286 -1.502976
0.020000 0.003000 2.818440 0.002065 1.480165 -2.964701
0.030000 0.004500 4.228988 0.003444 1.775176 -4.388514
0.040000 0.006000 5.640015 0.004888 2.002526 -5.776601
0.050000 0.007500 7.051414 0.006393 2.188488 -7.130783
0.060000 0.009000 8.463122 0.007980 2.346936 -8.452674
0.070000 0.010500 9.875105 0.009681 2.486233 -9.743747
0.080000 0.012000 11.287342 0.011533 2.611848 -11.005360
0.090000 0.013500 12.699822 0.013577 2.727565 -12.238785
0.100000 0.015000 14.112542 0.015851 2.836108 -13.445210
0.110000 0.016500 15.525502 0.018395 2.939494 -14.625757
0.120000 0.018000 16.938707 0.021246 3.039252 -15.781486
0.130000 0.019500 18.352163 0.024440 3.136561 -16.913400
0.140000 0.021000 19.765879 0.028010 3.232341 -18.022448
0.150000 0.022500 21.179865 0.031987 3.327317 -19.109535
0.160000 0.024000 22.594130 0.036401 3.422065 -20.175516
0.170000 0.025500 24.008685 0.041279 3.517043 -21.221208
0.180000 0.027000 25.423541 0.046645 3.612619 -22.247386
0.190000 0.028500 26.838709 0.052523 3.709086 -23.254788
0.200000 0.030000 28.254200 0.058932 3.806679 -24.244116
0.210000 0.031500 29.670026 0.065892 3.905581 -25.216039
0.220000 0.033000 31.086196 0.073419 4.005941 -26.171193
0.230000 0.034500 32.502722 0.081529 4.107871 -27.110183
0.240000 0.036000 33.919613 0.090236 4.211459 -28.033586
0.250000 0.037500 35.336879 0.099551 4.316769 -28.941949
0.260000 0.039000 36.754530 0.109486 4.423847 -29.835793
0.270000 0.040500 38.172575 0.120050 4.532725 -30.715614
0.280000 0.042000 39.591024 0.131251 4.643421 -31.581882
0.290000 0.043500 41.009883 0.143098 4.755942 -32.435044
0.300000 0.045000 42.429163 0.155595 4.870288 -33.275524
0.310000 0.046500 43.848870 0.168751 4.986450 -34.103725
0.320000 0.048000 45.269012 0.182568 5.104414 -34.920028
0.330000 0.049500 46.689596 0.197051 5.224162 -35.724793
0.340000 0.051000 48.110629 0.212205 5.345669 -36.518364
0.350000 0.052500 49.532118 0.228033 5.468911 -37.301063
0.360000 0.054000 50.954068 0.244537 5.593858 -38.073196
0.370000 0.055500 52.376487 0.261720 5.720481 -38.835051
0.380000 0.057000 53.799379 0.279585 5.848749 -39.586901
0.390000 0.058500 55.222750 0.298134 5.978628 -40.329003
0.400000 0.060000 56.646605 0.317369 6.110087 -41.061597
0.410000 0.061500 58.070950 0.337293 6.243092 -41.784912
0.420000 0.063000 59.495789 0.357907 6.377610 -42.499159
0.430000 0.064500 60.921128 0.379215 6.513608 -43.204540
0.440000 0.066000 62.346970 0.401218 6.651055 -43.901243
0.450000 0.067500 63.773320 0.423920 6.789919 -44.589441
0.460000 0.069000 65.200182 0.447323 6.930169 -45.269299
0.470000 0.070500 66.627560 0.471430 7.071776 -45.940971
0.480000 0.072000 68.055459 0.496246 7.214711 -46.604598
0.490000 0.073500 69.483883 0.521774 7.358947 -47.260313
0.500000 0.075000 70.912834 0.548018 7.504456 -47.908238
0.510000 0.076500 72.342318 0.574983 7.651215 -48.548486
0.520000 0.078000 73.772337 0.602675 7.799198 -49.181163
0.530000 0.079500 75.202897 0.631098 7.948384 -49.806366
0.540000 0.081000 76.633999 0.660260 8.098752 -50.424181
0.550000 0.082500 78.065648 0.690167 8.250280 -51.034692
0.560000 0.084000 79.497848 0.720825 8.402951 -51.637971
0.570000 0.085500 80.930602 0.752243 8.556748 -52.234087
0.580000 0.087000 82.363914 0.784430 8.711654 -52.823098
0.590000 0.088500 83.797787 0.817393 8.867655 -53.405061
0.600000 0.090000 85.232226 0.851142 9.024737 -53.980024
0.610000 0.091500 86.667234 0.885688 9.182889 -54.548031
0.620000 0.093000 88.102815 0.921040 9.342099 -55.109119
0.630000 0.094500 89.538973 0.957211 9.502359 -55.663321
0.640000 0.096000 90.975711 0.994212 9.663659 -56.210668
0.650000 0.097500 92.413034 1.032056 9.825993 -56.751181
0.660000 0.099000 93.850946 1.070754 9.989355 -57.284883
0.670000 0.100500 95.289451 1.110322 10.153741 -57.811788
0.680000 0.102000 96.728553 1.150774 10.319145 -58.331910
0.690000 0.103500 98.168256 1.192124 10.485566 -58.845257
0.700000 0.105000 99.608565 1.234387 10.653003 -59.351836
0.710000 0.106500 101.049485 1.277581 10.821454 -59.851649
0.720000 0.108000 102.491019 1.321721 10.990920 -60.344695
0.730000 0.109500 103.933174 1.366825 11.161403 -60.830973
0.740000 0.111000 105.375952 1.412911 11.332905 -61.310476
0.750000 0.112500 106.819361 1.459997 11.505430 -61.783198
0.760000 0.114000 108.263404 1.508102 11.678980 -62.249128
0.770000 0.115500 109.708086 1.557246 11.853562 -62.708255
0.780000 0.117000 111.153414 1.607449 12.029181 -63.160565
0.790000 0.118500 112.599392 1.658733 12.205843 -63.606042
0.800000 0.120000 114.046027 1.711117 12.383557 -64.044670
0.810000 0.121500 115.493323 1.764624 12.562329 -64.476429
0.820000 0.123000 116.941287 1.819277 12.742168 -64.901300
0.830000 0.124500 118.389924 1.875099 12.923085 -65.319262
0.840000 0.126000 119.839241 1.932112 13.105088 -65.730293
0.850000 0.127500 121.289244 1.990341 13.288189 -66.134368
0.860000 0.129000 122.739939 2.049810 13.472398 -66.531463
0.870000 0.130500 124.191334 2.110545 13.657728 -66.921554
0.880000 0.132000 125.643433 2.172570 13.844190 -67.304614
0.890000 0.133500 127.096245 2.235912 14.031798 -67.680616
0.900000 0.135000 128.549776 2.300597 14.220563 -68.049534
0.910000 0.136500 130.004033 2.366652 14.410501 -68.411339
0.920000 0.138000 131.459024 2.434105 14.601626 -68.766003
0.930000 0.139500 132.914756 2.502982 14.793951 -69.113496
0.940000 0.141000 134.371236 2.573312 14.987491 -69.453791
0.950000 0.142500 135.828472 2.645125 15.182263 -69.786858
0.960000 0.144000 137.286473 2.718448 15.378281 -70.112666
0.970000 0.145500 138.745244 2.793311 15.575562 -70.431187
0.980000 0.147000 140.204796 2.869744 15.774122 -70.742389
0.990000 0.148500 141.665136 2.947777 15.973977 -71.046244
1.000000 0.150000 143.126272 3.027441 16.175145 -71.342721
1.010000 0.151500 144.588213 3.108766 16.377642 -71.631789
1.020000 0.153000 146.050967 3.191784 16.581486 -71.913420
1.030000 0.154500 147.514544 3.276527 16.786694 -72.187582
1.040000 0.156000 148.978952 3.363026 16.993284 -72.454247
1.050000 0.157500 150.444201 3.451313 17.201274 -72.713383
1.060000 0.159000 151.910298 3.541421 17.410682 -72.964962
1.070000 0.160500 153.377255 3.633384 17.621527 -73.208954
1.080000 0.162000 154.845080 3.727233 17.833827 -73.445330
1.090000 0.163500 156.313783 3.823003 18.047600 -73.674061
1.100000 0.165000 157.783373 3.920727 18.262866 -73.895117
1.110000 0.166500 159.253860 4.020439 18.479642 -74.108471
1.120000 0.168000 160.725255 4.122173 18.697949 -74.314094
1.130000 0.169500 162.197568 4.225964 18.917805 -74.511959
1.140000 0.171000 163.670808 4.331846 19.139229 -74.702037
1.150000 0.172500 165.144986 4.439854 19.362240 -74.884301
1.160000 0.174000 166.620113 4.550024 19.586857 -75.058724
1.170000 0.175500 168.096199 4.662390 19.813101 -75.225279
1.180000 0.177000 169.573255 4.776989 20.040989 -75.383940
1.190000 0.178500 171.051292 4.893855 20.270542 -75.534681
1.200000 0.180000 172.530320 5.013025 20.501778 -75.677477
1.210000 0.181500 174.010351 5.134534 20.734717 -75.812300
1.220000 0.183000 175.491396 5.258420 20.969378 -75.939127
1.230000 0.184500 176.973467 5.384717 21.205781 -76.057933
1.240000 0.186000 178.456574 5.513464 21.443945 -76.168694
1.250000 0.187500 179.940729 5.644695 21.683889 -76.271384
1.260000 0.189000 181.425944 5.778449 21.925632 -76.365981
1.270000 0.190500 182.912231 5.914762 22.169194 -76.452462
1.280000 0.192000 184.399602 6.053670 22.414593 -76.530802
1.290000 0.193500 185.888068 6.195211 22.661849 -76.600980
1.300000 0.195000 187.377641 6.339423 22.910981 -76.662973
1.310000 0.196500 188.868334 6.486341 23.162007 -76.716758
1.320000 0.198000 190.360159 6.636004 23.414947 -76.762314
1.330000 0.199500 191.853129 6.788450 23.669819 -76.799620
1.340000 0.201000 193.347255 6.943714 23.926642 -76.828654
1.350000 0.202500 194.842551 7.101836 24.185435 -76.849396
1.360000 0.204000 196.339028 7.262852 24.446216 -76.861824
1.370000 0.205500 197.836700 7.426800 24.709003 -76.865918
1.380000 0.207000 199.335580 7.593717 24.973815 -76.861659
1.390000 0.208500 200.835680 7.763642 25.240670 -76.849026
0.010000 0.001500 1.408660 0.000893 1.106785 -1.496148
0.020000 0.003000 2.818760 0.002380 1.586549 -2.951653
0.030000 0.004500 4.229703 0.004147 1.933918 -4.369819
0.040000 0.006000 5.641279 0.006126 2.213101 -5.752876
0.050000 0.007500 7.053378 0.008306 2.450356 -7.102704
0.060000 0.009000 8.465936 0.010703 2.659531 -8.420989
0.070000 0.010500 9.878914 0.013343 2.848956 -9.709270
0.080000 0.012000 11.292289 0.016254 3.024070 -10.968977
0.090000 0.013500 12.706046 0.019468 3.188620 -12.201448
0.100000 0.015000 14.120179 0.023017 3.345294 -13.407936
0.110000 0.016500 15.534685 0.026929 3.496076 -14.589625
0.120000 0.018000 16.949564 0.031231 3.642460 -15.747632
0.130000 0.019500 18.364819 0.035950 3.785589 -16.883012
0.140000 0.021000 19.780453 0.041108 3.926352 -17.996764
0.150000 0.022500 21.196472 0.046725 4.065441 -19.089834
0.160000 0.024000 22.612882 0.052819 4.203402 -20.163118
0.170000 0.025500 24.029687 0.059404 4.340665 -21.217464
0.180000 0.027000 25.446894 0.066494 4.477569 -22.253675
0.190000 0.028500 26.864510 0.074099 4.614382 -23.272513
0.200000 0.030000 28.282539 0.082229 4.751312 -24.274696
0.210000 0.031500 29.700989 0.090888 4.888524 -25.260904
0.220000 0.033000 31.119863 0.100083 5.026143 -26.231780
0.230000 0.034500 32.539167 0.109817 5.164263 -27.187931
0.240000 0.036000 33.958906 0.120091 5.302955 -28.129930
0.250000 0.037500 35.379085 0.130907 5.442266 -29.058316
0.260000 0.039000 36.799707 0.142262 5.582231 -29.973596
0.270000 0.040500 38.220776 0.154157 5.722867 -30.876249
0.280000 0.042000 39.642296 0.166587 5.864182 -31.766724
0.290000 0.043500 41.064269 0.179551 6.006177 -32.645442
0.300000 0.045000 42.486698 0.193045 6.148842 -33.512797
0.310000 0.046500 43.909586 0.207063 6.292164 -34.369160
0.320000 0.048000 45.332934 0.221603 6.436124 -35.214874
0.330000 0.049500 46.756745 0.236658 6.580702 -36.050263
0.340000 0.051000 48.181019 0.252225 6.725872 -36.875626
0.350000 0.052500 49.605760 0.268298 6.871610 -37.691243
0.360000 0.054000 51.030966 0.284873 7.017888 -38.497373
0.370000 0.055500 52.456640 0.301945 7.164680 -39.294255
0.380000 0.057000 53.882782 0.319509 7.311957 -40.082112
0.390000 0.058500 55.309392 0.337561 7.459693 -40.861149
0.400000 0.060000 56.736472 0.356098 7.607860 -41.631554
0.410000 0.061500 58.164021 0.375116 7.756433 -42.393500
0.420000 0.063000 59.592039 0.394612 7.905386 -43.147145
0.430000 0.064500 61.020528 0.414585 8.054696 -43.892634
0.440000 0.066000 62.449486 0.435031 8.204340 -44.630098
0.450000 0.067500 63.878915 0.455950 8.354297 -45.359656
0.460000 0.069000 65.308814 0.477341 8.504548 -46.081416
0.470000 0.070500 66.739183 0.499205 8.655074 -46.795473
0.480000 0.072000 68.170022 0.521541 8.805858 -47.501912
0.490000 0.073500 69.601331 0.544351 8.956886 -48.200811
0.500000 0.075000 71.033111 0.567638 9.108145 -48.892235
0.510000 0.076500 72.465361 0.591404 9.259623 -49.576243
0.520000 0.078000 73.898082 0.615653 9.411310 -50.252884
0.530000 0.079500 75.331274 0.640389 9.563197 -50.922201
0.540000 0.081000 76.764938 0.665618 9.715278 -51.584228
0.550000 0.082500 78.199073 0.691344 9.867548 -52.238993
0.560000 0.084000 79.633680 0.717575 10.020002 -52.886520
0.570000 0.085500 81.068761 0.744318 10.172639 -53.526824
0.580000 0.087000 82.504315 0.771582 10.325457 -54.159917
0.590000 0.088500 83.940344 0.799374 10.478459 -54.785802
0.600000 0.090000 85.376848 0.827705 10.631644 -55.404483
0.610000 0.091500 86.813829 0.856586 10.785017 -56.015956
0.620000 0.093000 88.251288 0.886027 10.938583 -56.620212
0.630000 0.094500 89.689227 0.916039 11.092348 -57.217242
0.640000 0.096000 91.127646 0.946637 11.246317 -57.807031
0.650000 0.097500 92.566549 0.977833 11.400501 -58.389561
0.660000 0.099000 94.005936 1.009641 11.554907 -58.964811
0.670000 0.100500 95.445809 1.042076 11.709547 -59.532760
0.680000 0.102000 96.886172 1.075154 11.864431 -60.093380
0.690000 0.103500 98.327026 1.108890 12.019572 -60.646645
0.700000 0.105000 99.768373 1.143301 12.174984 -61.192525
0.710000 0.106500 101.210217 1.178406 12.330679 -61.730989
0.720000 0.108000 102.652561 1.214221 12.486674 -62.262004
0.730000 0.109500 104.095407 1.250765 12.642984 -62.785535
0.740000 0.111000 105.538758 1.288058 12.799626 -63.301548
0.750000 0.112500 106.982619 1.326121 12.956615 -63.810006
0.760000 0.114000 108.426993 1.364972 13.113971 -64.310872
0.770000 0.115500 109.871883 1.404634 13.271712 -64.804107
0.780000 0.117000 111.317293 1.445128 13.429856 -65.289675
0.790000 0.118500 112.763228 1.486476 13.588424 -65.767535
0.800000 0.120000 114.209692 1.528700 13.747435 -66.237649
0.810000 0.121500 115.656690 1.571825 13.906910 -66.699978
0.820000 0.123000 117.104225 1.615874 14.066870 -67.154481
0.830000 0.124500 118.552303 1.660870 14.227337 -67.601121
0.840000 0.126000 120.000930 1.706839 14.388331 -68.039858
0.850000 0.127500 121.450109 1.753806 14.549876 -68.470653
0.860000 0.129000 122.899847 1.801796 14.711994 -68.893468
0.870000 0.130500 124.350149 1.850835 14.874707 -69.308266
0.880000 0.132000 125.801021 1.900949 15.038039 -69.715008
0.890000 0.133500 127.252469 1.952166 15.202013 -70.113659
0.900000 0.135000 128.704498 2.004512 15.366653 -70.504182
0.910000 0.136500 130.157116 2.058014 15.531982 -70.886542
0.920000 0.138000 131.610327 2.112702 15.698024 -71.260706
0.930000 0.139500 133.064140 2.168602 15.864804 -71.626639
0.940000 0.141000 134.518561 2.225743 16.032345 -71.984309
0.950000 0.142500 135.973596 2.284154 16.200672 -72.333685
0.960000 0.144000 137.429252 2.343864 16.369809 -72.674738
0.970000 0.145500 138.885538 2.404902 16.539781 -73.007437
0.980000 0.147000 140.342460 2.467297 16.710612 -73.331755
0.990000 0.148500 141.800025 2.531080 16.882326 -73.647665
1.000000 0.150000 143.258242 2.596281 17.054949 -73.955142
1.010000 0.151500 144.717119 2.662928 17.228505 -74.254162
1.020000 0.153000 146.176662 2.731054 17.403019 -74.544702
1.030000 0.154500 147.636880 2.800688 17.578514 -74.826741
1.040000 0.156000 149.097782 2.871861 17.755016 -75.100258
1.050000 0.157500 150.559376 2.944603 17.932548 -75.365236
1.060000 0.159000 152.021671 3.018946 18.111136 -75.621657
1.070000 0.160500 153.484674 3.094921 18.290803 -75.869506
1.080000 0.162000 154.948395 3.172559 18.471574 -76.108768
1.090000 0.163500 156.412843 3.251891 18.653472 -76.339431
1.100000 0.165000 157.878026 3.332948 18.836522 -76.561482
1.110000 0.166500 159.343954 3.415761 19.020747 -76.774914
1.120000 0.168000 160.810637 3.500363 19.206171 -76.979716
1.130000 0.169500 162.278083 3.586784 19.392817 -77.175884
1.140000 0.171000 163.746301 3.675056 19.580709 -77.363410
1.150000 0.172500 165.215303 3.765210 19.769870 -77.542291
1.160000 0.174000 166.685096 3.857277 19.960322 -77.712526
1.170000 0.175500 168.155692 3.951290 20.152089 -77.874113
1.180000 0.177000 169.627099 4.047279 20.345192 -78.027052
1.190000 0.178500 171.099328 4.145275 20.539655 -78.171345
1.200000 0.180000 172.572390 4.245310 20.735499 -78.306997
1.210000 0.181500 174.046294 4.347416 20.932747 -78.434011
1.220000 0.183000 175.521050 4.451622 21.131419 -78.552394
1.230000 0.184500 176.996669 4.557960 21.331537 -78.662154
1.240000 0.186000 178.473161 4.666462 21.533123 -78.763298
1.250000 0.187500 179.950537 4.777157 21.736198 -78.855837
1.260000 0.189000 181.428808 4.890077 21.940781 -78.939783
1.270000 0.190500 182.907983 5.005251 22.146894 -79.015148
1.280000 0.192000 184.388075 5.122712 22.354556 -79.081946
1.290000 0.193500 185.869093 5.242487 22.563788 -79.140192
1.300000 0.195000 187.351049 5.364609 22.774608 -79.189902
1.310000 0.196500 188.833953 5.489107 22.987037 -79.231093
1.320000 0.198000 190.317817 5.616010 23.201094 -79.263784
1.330000 0.199500 191.802651 5.745348 23.416796 -79.287993
1.340000 0.201000 193.288467 5.877151 23.634164 -79.303742
1.350000 0.202500 194.775276 6.011448 23.853214 -79.311051
1.360000 0.204000 196.263089 6.148268 24.073964 -79.309942
1.370000 0.205500 197.751917 6.287640 24.296434 -79.300440
1.380000 0.207000 199.241772 6.429593 24.520639 -79.282567
1.390000 0.208500 200.732665 6.574155 24.746596 -79.256348
0.010000 0.001500 1.408653 0.000885 1.101907 -1.492821
0.020000 0.003000 2.818729 0.002349 1.576495 -2.945266
0.030000 0.004500 4.229633 0.004073 1.918461 -4.360565
0.040000 0.006000 5.641152 0.005989 2.192045 -5.740914
0.050000 0.007500 7.053176 0.008086 2.423524 -7.088176
0.060000 0.009000 8.465641 0.010378 2.626756 -8.404016
0.070000 0.010500 9.878506 0.012889 2.810084 -9.689962
0.080000 0.012000 11.291747 0.015647 2.978952 -10.947430
0.090000 0.013500 12.705351 0.018684 3.137117 -12.177745
0.100000 0.015000 14.119309 0.022029 3.287271 -13.382151
0.110000 0.016500 15.533618 0.025710 3.431404 -14.561821
0.120000 0.018000 16.948278 0.029755 3.571013 -15.717860
0.130000 0.019500 18.363291 0.034188 3.707248 -16.851313
0.140000 0.021000 19.778661 0.039031 3.841001 -17.963171
0.150000 0.022500 21.194392 0.044303 3.972969 -19.054368
0.160000 0.024000 22.610489 0.050022 4.103701 -20.125790
0.170000 0.025500 24.026958 0.056203 4.233630 -21.178275
0.180000 0.027000 25.443804 0.062858 4.363101 -22.212618
0.190000 0.028500 26.861033 0.069996 4.492383 -23.229568
0.200000 0.030000 28.278651 0.077628 4.621691 -24.229836
0.210000 0.031500 29.696662 0.085758 4.751190 -25.214090
0.220000 0.033000 31.115073 0.094392 4.881011 -26.182965
0.230000 0.034500 32.533888 0.103532 5.011250 -27.137058
0.240000 0.036000 33.953111 0.113181 5.141982 -28.076931
0.250000 0.037500 35.372747 0.123339 5.273258 -29.003116
0.260000 0.039000 36.792800 0.134006 5.405116 -29.916110
0.270000 0.040500 38.213272 0.145180 5.537576 -30.816384
0.280000 0.042000 39.634167 0.156859 5.670651 -31.704376
0.290000 0.043500 41.055489 0.169039 5.804342 -32.580500
0.300000 0.045000 42.477239 0.181718 5.938645 -33.445142
0.310000 0.046500 43.899420 0.194891 6.073549 -34.298665
0.320000 0.048000 45.322034 0.208555 6.209040 -35.141404
0.330000 0.049500 46.745082 0.222705 6.345099 -35.973676
0.340000 0.051000 48.168567 0.237336 6.481705 -36.795774
0.350000 0.052500 49.592489 0.252444 6.618835 -37.607969
0.360000 0.054000 51.016849 0.268024 6.756465 -38.410516
0.370000 0.055500 52.441649 0.284073 6.894572 -39.203647
0.380000 0.057000 53.866888 0.300587 7.033129 -39.987580
0.390000 0.058500 55.292569 0.317561 7.172114 -40.762514
0.400000 0.060000 56.718690 0.334992 7.311500 -41.528633
0.410000 0.061500 58.145253 0.352878 7.451266 -42.286105
0.420000 0.063000 59.572257 0.371216 7.591389 -43.035086
0.430000 0.064500 60.999704 0.390004 7.731846 -43.775715
0.440000 0.066000 62.427593 0.409240 7.872618 -44.508121
0.450000 0.067500 63.855924 0.428924 8.013686 -45.232420
0.460000 0.069000 65.284697 0.449056 8.155032 -45.948716
0.470000 0.070500 66.713913 0.469635 8.296640 -46.657104
0.480000 0.072000 68.143572 0.490663 8.438495 -47.357667
0.490000 0.073500 69.573673 0.512142 8.580584 -48.050480
0.500000 0.075000 71.004217 0.534074 8.722896 -48.735609
0.510000 0.076500 72.435205 0.556461 8.865420 -49.413110
0.520000 0.078000 73.866636 0.579308 9.008148 -50.083034
0.530000 0.079500 75.298510 0.602619 9.151073 -50.745422
0.540000 0.081000 76.730829 0.626400 9.294189 -51.400309
0.550000 0.082500 78.163593 0.650656 9.437492 -52.047724
0.560000 0.084000 79.596802 0.675393 9.580979 -52.687691
0.570000 0.085500 81.030457 0.700620 9.724648 -53.320226
0.580000 0.087000 82.464560 0.726344 9.868501 -53.945342
0.590000 0.088500 83.899110 0.752574 10.012538 -54.563045
0.600000 0.090000 85.334109 0.779319 10.156762 -55.173339
0.610000 0.091500 86.769558 0.806590 10.301177 -55.776223
0.620000 0.093000 88.205458 0.834398 10.445787 -56.371690
0.630000 0.094500 89.641812 0.862753 10.590599 -56.959733
0.640000 0.096000 91.078620 0.891669 10.735620 -57.540340
0.650000 0.097500 92.515884 0.921157 10.880858 -58.113495
0.660000 0.099000 93.953606 0.951232 11.026324 -58.679181
0.670000 0.100500 95.391789 0.981908 11.172026 -59.237379
0.680000 0.102000 96.830434 1.013200 11.317976 -59.788065
0.690000 0.103500 98.269543 1.045122 11.464187 -60.331216
0.700000 0.105000 99.709120 1.077692 11.610671 -60.866806
0.710000 0.106500 101.149167 1.110925 11.757441 -61.394806
0.720000 0.108000 102.589687 1.144839 11.904513 -61.915188
0.730000 0.109500 104.030683 1.179452 12.051901 -62.427922
0.740000 0.111000 105.472158 1.214782 12.199621 -62.932975
0.750000 0.112500 106.914115 1.250848 12.347690 -63.430315
0.760000 0.114000 108.356558 1.287669 12.496124 -63.919911
0.770000 0.115500 109.799491 1.325266 12.644941 -64.401727
0.780000 0.117000 111.242917 1.363658 12.794160 -64.875729
0.790000 0.118500 112.686840 1.402868 12.943799 -65.341884
0.800000 0.120000 114.131265 1.442915 13.093877 -65.800156
0.810000 0.121500 115.576196 1.483823 13.244413 -66.250511
0.820000 0.123000 117.021638 1.525613 13.395427 -66.692914
0.830000 0.124500 118.467594 1.568308 13.546941 -67.127330
0.840000 0.126000 119.914071 1.611931 13.698973 -67.553725
0.850000 0.127500 121.361072 1.656506 13.851545 -67.972065
0.860000 0.129000 122.808604 1.702057 14.004679 -68.382316
0.870000 0.130500 124.256671 1.748608 14.158395 -68.784446
0.880000 0.132000 125.705278 1.796183 14.312716 -69.178422
0.890000 0.133500 127.154433 1.844809 14.467663 -69.564212
0.900000 0.135000 128.604140 1.894510 14.623258 -69.941785
0.910000 0.136500 130.054405 1.945311 14.779523 -70.311112
0.920000 0.138000 131.505235 1.997239 14.936482 -70.672162
0.930000 0.139500 132.956635 2.050320 15.094156 -71.024909
0.940000 0.141000 134.408612 2.104581 15.252568 -71.369324
0.950000 0.142500 135.861173 2.160047 15.411740 -71.705382
0.960000 0.144000 137.314324 2.216747 15.571696 -72.033057
0.970000 0.145500 138.768073 2.274706 15.732458 -72.352327
0.980000 0.147000 140.222425 2.333954 15.894048 -72.663168
0.990000 0.148500 141.677389 2.394517 16.056490 -72.965560
1.000000 0.150000 143.132971 2.456422 16.219807 -73.259482
1.010000 0.151500 144.589179 2.519698 16.384021 -73.544917
1.020000 0.153000 146.046021 2.584374 16.549155 -73.821847
1.030000 0.154500 147.503503 2.650476 16.715231 -74.090257
1.040000 0.156000 148.961635 2.718033 16.882273 -74.350133
1.050000 0.157500 150.420423 2.787074 17.050302 -74.601462
1.060000 0.159000 151.879875 2.857627 17.219341 -74.844232
1.070000 0.160500 153.340001 2.929720 17.389413 -75.078435
1.080000 0.162000 154.800807 3.003383 17.560539 -75.304063
1.090000 0.163500 156.262303 3.078643 17.732743 -75.521109
1.100000 0.165000 157.724497 3.155530 17.906044 -75.729567
1.110000 0.166500 159.187398 3.234071 18.080467 -75.929436
1.120000 0.168000 160.651013 3.314296 18.256031 -76.120713
1.130000 0.169500 162.115353 3.396233 18.432759 -76.303398
1.140000 0.171000 163.580425 3.479911 18.610671 -76.477493
1.150000 0.172500 165.046239 3.565358 18.789789 -76.643000
1.160000 0.174000 166.512803 3.652603 18.970134 -76.799924
1.170000 0.175500 167.980128 3.741675 19.151727 -76.948273
1.180000 0.177000 169.448222 3.832600 19.334587 -77.088052
1.190000 0.178500 170.917094 3.925409 19.518735 -77.219272
1.200000 0.180000 172.386755 4.020128 19.704192 -77.341943
1.210000 0.181500 173.857212 4.116787 19.890976 -77.456078
1.220000 0.183000 175.328477 4.215412 20.079108 -77.561691
1.230000 0.184500 176.800558 4.316033 20.268606 -77.658797
1.240000 0.186000 178.273465 4.418675 20.459490 -77.747412
1.250000 0.187500 179.747208 4.523367 20.651779 -77.827555
1.260000 0.189000 181.221798 4.630137 20.845490 -77.899245
1.270000 0.190500 182.697243 4.739011 21.040643 -77.962503
1.280000 0.192000 184.173553 4.850016 21.237255 -78.017352
1.290000 0.193500 185.650739 4.963179 21.435344 -78.063814
1.300000 0.195000 187.128811 5.078527 21.634928 -78.101915
1.310000 0.196500 188.607778 5.196086 21.836023 -78.131680
1.320000 0.198000 190.087652 5.315883 22.038646 -78.153138
1.330000 0.199500 191.568441 5.437943 22.242814 -78.166315
1.340000 0.201000 193.050157 5.562292 22.448544 -78.171241
1.350000 0.202500 194.532810 5.688955 22.655851 -78.167947
1.360000 0.204000 196.016409 5.817959 22.864751 -78.156464
1.370000 0.205500 197.500966 5.949328 23.075259 -78.136825
1.380000 0.207000 198.986490 6.083086 23.287391 -78.109064
1.390000 0.208500 200.472992 6.219259 23.501161 -78.073213
0.010000 0.001500 1.408708 0.000944 1.138859 -1.569798
0.020000 0.003000 2.818964 0.002605 1.654510 -3.092620
0.030000 0.004500 4.230183 0.004686 2.040581 -4.573295
0.040000 0.006000 5.642164 0.007130 2.360670 -6.015181
0.050000 0.007500 7.054804 0.009930 2.640528 -7.421156
0.060000 0.009000 8.468042 0.013097 2.893549 -8.793814
0.070000 0.010500 9.881840 0.016648 3.127653 -10.135535
0.080000 0.012000 11.296175 0.020596 3.347896 -11.448523
0.090000 0.013500 12.711029 0.024955 3.557668 -12.734824
0.100000 0.015000 14.126390 0.029730 3.759325 -13.996341
0.110000 0.016500 15.542250 0.034925 3.954539 -15.234839
0.120000 0.018000 16.958601 0.040537 4.144516 -16.451955
0.130000 0.019500 18.375438 0.046559 4.330133 -17.649202
0.140000 0.021000 19.792753 0.052980 4.512030 -18.827972
0.150000 0.022500 21.210540 0.059786 4.690676 -19.989544
0.160000 0.024000 22.628794 0.066957 4.866410 -21.135086
0.170000 0.025500 24.047507 0.074475 5.039479 -22.265661
0.180000 0.027000 25.466671 0.082316 5.210055 -23.382231
0.190000 0.028500 26.886280 0.090458 5.378261 -24.485663
0.200000 0.030000 28.306325 0.098876 5.544180 -25.576731
0.210000 0.031500 29.726798 0.107546 5.707864 -26.656125
0.220000 0.033000 31.147688 0.116444 5.869347 -27.724453
0.230000 0.034500 32.568988 0.125544 6.028650 -28.782246
0.240000 0.036000 33.990688 0.134826 6.185781 -29.829965
0.250000 0.037500 35.412778 0.144267 6.340748 -30.868005
0.260000 0.039000 36.835249 0.153847 6.493552 -31.896699
0.270000 0.040500 38.258090 0.163549 6.644195 -32.916324
0.280000 0.042000 39.681293 0.173356 6.792683 -33.927104
0.290000 0.043500 41.104847 0.183255 6.939021 -34.929216
0.300000 0.045000 42.528745 0.193235 7.083223 -35.922793
0.310000 0.046500 43.952977 0.203287 7.225302 -36.907930
0.320000 0.048000 45.377533 0.213405 7.365280 -37.884685
0.330000 0.049500 46.802408 0.223585 7.503182 -38.853084
0.340000 0.051000 48.227591 0.233827 7.639041 -39.813125
0.350000 0.052500 49.653077 0.244134 7.772892 -40.764779
0.360000 0.054000 51.078858 0.254509 7.904779 -41.707998
0.370000 0.055500 52.504929 0.264961 8.034749 -42.642711
0.380000 0.057000 53.931283 0.275500 8.162855 -43.568831
0.390000 0.058500 55.357916 0.286139 8.289155 -44.486258
0.400000 0.060000 56.784823 0.296894 8.413711 -45.394877
0.410000 0.061500 58.212000 0.307783 8.536589 -46.294566
0.420000 0.063000 59.639445 0.318827 8.657862 -47.185191
0.430000 0.064500 61.067155 0.330050 8.777603 -48.066616
0.440000 0.066000 62.495129 0.341478 8.895891 -48.938695
0.450000 0.067500 63.923365 0.353138 9.012808 -49.801284
0.460000 0.069000 65.351862 0.365060 9.128439 -50.654232
0.470000 0.070500 66.780622 0.377278 9.242870 -51.497390
0.480000 0.072000 68.209646 0.389827 9.356191 -52.330609
0.490000 0.073500 69.638934 0.402741 9.468495 -53.153742
0.500000 0.075000 71.068491 0.416061 9.579874 -53.966642
0.510000 0.076500 72.498318 0.429826 9.690426 -54.769168
0.520000 0.078000 73.928419 0.444079 9.800246 -55.561180
0.530000 0.079500 75.358800 0.458863 9.909433 -56.342545
0.540000 0.081000 76.789465 0.474224 10.018086 -57.113133
0.550000 0.082500 78.220420 0.490209 10.126304 -57.872821
0.560000 0.084000 79.651672 0.506864 10.234189 -58.621491
0.570000 0.085500 81.083227 0.524242 10.341841 -59.359033
0.580000 0.087000 82.515095 0.542391 10.449362 -60.085340
0.590000 0.088500 83.947282 0.561364 10.556854 -60.800316
0.600000 0.090000 85.379797 0.581213 10.664416 -61.503869
0.610000 0.091500 86.812652 0.601994 10.772152 -62.195916
0.620000 0.093000 88.245855 0.623762 10.880161 -62.876380
0.630000 0.094500 89.679417 0.646571 10.988544 -63.545190
0.640000 0.096000 91.113350 0.670479 11.097401 -64.202285
0.650000 0.097500 92.547666 0.695544 11.206831 -64.847609
0.660000 0.099000 93.982377 0.721823 11.316934 -65.481113
0.670000 0.100500 95.417495 0.749376 11.427808 -66.102755
0.680000 0.102000 96.853034 0.778263 11.539548 -66.712500
0.690000 0.103500 98.289008 0.808543 11.652252 -67.310318
0.700000 0.105000 99.725432 0.840278 11.766015 -67.896185
0.710000 0.106500 101.162319 0.873529 11.880930 -68.470086
0.720000 0.108000 102.599686 0.908357 11.997092 -69.032006
0.730000 0.109500 104.037548 0.944826 12.114592 -69.581939
0.740000 0.111000 105.475921 0.982997 12.233521 -70.119881
0.750000 0.112500 106.914821 1.022934 12.353968 -70.645834
0.760000 0.114000 108.354267 1.064700 12.476023 -71.159804
0.770000 0.115500 109.794274 1.108360 12.599773 -71.661798
0.780000 0.117000 111.234861 1.153978 12.725304 -72.151828
0.790000 0.118500 112.676045 1.201619 12.852700 -72.629908
0.800000 0.120000 114.117846 1.251348 12.982046 -73.096053
0.810000 0.121500 115.560281 1.303230 13.113425 -73.550280
0.820000 0.123000 117.003371 1.357332 13.246917 -73.992607
0.830000 0.124500 118.447134 1.413721 13.382603 -74.423053
0.840000 0.126000 119.891591 1.472463 13.520562 -74.841637
0.850000 0.127500 121.336761 1.533626 13.660872 -75.248376
0.860000 0.129000 122.782666 1.597277 13.803610 -75.643288
0.870000 0.130500 124.229325 1.663486 13.948851 -76.026388
0.880000 0.132000 125.676760 1.732321 14.096669 -76.397689
0.890000 0.133500 127.124993 1.803852 14.247140 -76.757204
0.900000 0.135000 128.574045 1.878150 14.400334 -77.104941
0.910000 0.136500 130.023938 1.955284 14.556324 -77.440905
0.920000 0.138000 131.474695 2.035327 14.715180 -77.765097
0.930000 0.139500 132.926338 2.118351 14.876972 -78.077516
0.940000 0.141000 134.378889 2.204429 15.041768 -78.378153
0.950000 0.142500 135.832373 2.293634 15.209638 -78.666997
0.960000 0.144000 137.286813 2.386042 15.380647 -78.944031
0.970000 0.145500 138.742233 2.481728 15.554863 -79.209233
0.980000 0.147000 140.198655 2.580767 15.732350 -79.462573
0.990000 0.148500 141.656106 2.683238 15.913175 -79.704016
1.000000 0.150000 143.114610 2.789219 16.097401 -79.933521
1.010000 0.151500 144.574191 2.898788 16.285092 -80.151041
1.020000 0.153000 146.034876 3.012027 16.476311 -80.356520
1.030000 0.154500 147.496688 3.129015 16.671121 -80.549894
1.040000 0.156000 148.959655 3.249836 16.869585 -80.731096
1.050000 0.157500 150.423803 3.374573 17.071763 -80.900047
1.060000 0.159000 151.889157 3.503310 17.277717 -81.056663
1.070000 0.160500 153.355745 3.636134 17.487507 -81.200850
1.080000 0.162000 154.823594 3.773129 17.701195 -81.332508
1.090000 0.163500 156.292730 3.914386 17.918841 -81.451528
1.100000 0.165000 157.763183 4.059992 18.140503 -81.557793
1.110000 0.166500 159.234979 4.210038 18.366243 -81.651179
1.120000 0.168000 160.708148 4.364614 18.596118 -81.731552
1.130000 0.169500 162.182717 4.523815 18.830188 -81.798772
1.140000 0.171000 163.658716 4.687732 19.068512 -81.852691
1.150000 0.172500 165.136173 4.856460 19.311149 -81.893151
1.160000 0.174000 166.615119 5.030096 19.558156 -81.919989
1.170000 0.175500 168.095583 5.208736 19.809592 -81.933034
1.180000 0.177000 169.577596 5.392477 20.065515 -81.932105
1.190000 0.178500 171.061188 5.581419 20.325984 -81.917018
1.200000 0.180000 172.546390 5.775661 20.591055 -81.887579
1.210000 0.181500 174.033233 5.975303 20.860786 -81.843589
1.220000 0.183000 175.521748 6.180446 21.135236 -81.784842
1.230000 0.184500 177.011968 6.391194 21.414460 -81.711125
1.240000 0.186000 178.503924 6.607647 21.698517 -81.622223
1.250000 0.187500 179.997649 6.829910 21.987463 -81.517911
1.260000 0.189000 181.493176 7.058087 22.281355 -81.397962
1.270000 0.190500 182.990537 7.292281 22.580249 -81.262144
1.280000 0.192000 184.489767 7.532597 22.884203 -81.110220
1.290000 0.193500 185.990898 7.779139 23.193272 -80.941951
1.300000 0.195000 187.493965 8.032014 23.507513 -80.757093
1.310000 0.196500 188.999002 8.291324 23.826980 -80.555401
1.320000 0.198000 190.506043 8.557176 24.151730 -80.336628
1.330000 0.199500 192.015123 8.829674 24.481818 -80.100523
1.340000 0.201000 193.526277 9.108922 24.817297 -79.846836
1.350000 0.202500 195.039540 9.395024 25.158224 -79.575317
1.360000 0.204000 196.554949 9.688083 25.504651 -79.285713
1.370000 0.205500 198.072538 9.988202 25.856633 -78.977776
1.380000 0.207000 199.592344 10.295482 26.214222 -78.651256
1.390000 0.208500 201.114403 10.610025 26.577471 -78.305905
0.010000 0.001500 1.408752 0.000985 1.167899 -1.501482
0.020000 0.003000 2.819127 0.002750 1.709105 -2.962171
0.030000 0.004500 4.230531 0.004978 2.118012 -4.385714
0.040000 0.006000 5.642752 0.007599 2.458671 -5.774619
0.050000 0.007500 7.055679 0.010598 2.757197 -7.131023
0.060000 0.009000 8.469246 0.013982 3.027305 -8.456851
0.070000 0.010500 9.883411 0.017767 3.277201 -9.753872
0.080000 0.012000 11.298146 0.021971 3.512203 -11.023733
0.090000 0.013500 12.713435 0.026613 3.735946 -12.267975
0.100000 0.015000 14.129265 0.031709 3.951008 -13.488040
0.110000 0.016500 15.545628 0.037273 4.159269 -14.685288
0.120000 0.018000 16.962518 0.043314 4.362125 -15.860993
0.130000 0.019500 18.379932 0.049841 4.560627 -17.016355
0.140000 0.021000 19.797867 0.056856 4.755576 -18.152500
0.150000 0.022500 21.216321 0.064362 4.947582 -19.270484
0.160000 0.024000 22.635291 0.072355 5.137116 -20.371295
0.170000 0.025500 24.054776 0.080831 5.324537 -21.455860
0.180000 0.027000 25.474773 0.089783 5.510119 -22.525041
0.190000 0.028500 26.895281 0.099200 5.694073 -23.579642
0.200000 0.030000 28.316297 0.109072 5.876554 -24.620410
0.210000 0.031500 29.737817 0.119385 6.057678 -25.648039
0.220000 0.033000 31.159838 0.130126 6.237530 -26.663168
0.230000 0.034500 32.582358 0.141279 6.416168 -27.666389
0.240000 0.036000 34.005371 0.152828 6.593631 -28.658245
0.250000 0.037500 35.428873 0.164756 6.769941 -29.639233
0.260000 0.039000 36.852859 0.177047 6.945113 -30.609809
0.270000 0.040500 38.277325 0.189684 7.119147 -31.570385
0.280000 0.042000 39.702266 0.202651 7.292041 -32.521338
0.290000 0.043500 41.127675 0.215930 7.463788 -33.463006
0.300000 0.045000 42.553547 0.229506 7.634376 -34.395692
0.310000 0.046500 43.979876 0.243364 7.803793 -35.319668
0.320000 0.048000 45.406657 0.257489 7.972026 -36.235174
0.330000 0.049500 46.833884 0.271868 8.139061 -37.142423
0.340000 0.051000 48.261549 0.286487 8.304887 -38.041600
0.350000 0.052500 49.689648 0.301336 8.469492 -38.932864
0.360000 0.054000 51.118175 0.316404 8.632869 -39.816352
0.370000 0.055500 52.547123 0.331681 8.795009 -40.692179
0.380000 0.057000 53.976487 0.347160 8.955907 -41.560438
0.390000 0.058500 55.406260 0.362835 9.115563 -42.421205
0.400000 0.060000 56.836438 0.378699 9.273975 -43.274537
0.410000 0.061500 58.267016 0.394750 9.431147 -44.120477
0.420000 0.063000 59.697986 0.410984 9.587084 -44.959051
0.430000 0.064500 61.129346 0.427401 9.741796 -45.790271
0.440000 0.066000 62.561089 0.444000 9.895292 -46.614139
0.450000 0.067500 63.993212 0.460785 10.047586 -47.430643
0.460000 0.069000 65.425710 0.477757 10.198695 -48.239760
0.470000 0.070500 66.858579 0.494922 10.348637 -49.041460
0.480000 0.072000 68.291815 0.512285 10.497433 -49.835701
0.490000 0.073500 69.725415 0.529855 10.645106 -50.622437
0.500000 0.075000 71.159376 0.547640 10.791683 -51.401610
0.510000 0.076500 72.593695 0.565649 10.937190 -52.173159
0.520000 0.078000 74.028369 0.583896 11.081658 -52.937017
0.530000 0.079500 75.463397 0.602392 11.225118 -53.693111
0.540000 0.081000 76.898776 0.621152 11.367604 -54.441362
0.550000 0.082500 78.334505 0.640192 11.509150 -55.181690
0.560000 0.084000 79.770583 0.659527 11.649794 -55.914010
0.570000 0.085500 81.207009 0.679176 11.789575 -56.638235
0.580000 0.087000 82.643782 0.699159 11.928530 -57.354273
0.590000 0.088500 84.080903 0.719495 12.066703 -58.062033
0.600000 0.090000 85.518372 0.740206 12.204134 -58.761421
0.610000 0.091500 86.956189 0.761314 12.340867 -59.452342
0.620000 0.093000 88.394356 0.782843 12.476948 -60.134700
0.630000 0.094500 89.832874 0.804818 12.612420 -60.808399
0.640000 0.096000 91.271744 0.827264 12.747331 -61.473342
0.650000 0.097500 92.710968 0.850209 12.881728 -62.129432
0.660000 0.099000 94.150550 0.873680 13.015658 -62.776574
0.670000 0.100500 95.590492 0.897704 13.149170 -63.414671
0.680000 0.102000 97.030796 0.922313 13.282313 -64.043631
0.690000 0.103500 98.471467 0.947536 13.415136 -64.663358
0.700000 0.105000 99.912507 0.973405 13.547690 -65.273763
0.710000 0.106500 101.353923 0.999950 13.680025 -65.874753
0.720000 0.108000 102.795717 1.027206 13.812192 -66.466241
0.730000 0.109500 104.237894 1.055205 13.944241 -67.048140
0.740000 0.111000 105.680461 1.083983 14.076225 -67.620366
0.750000 0.112500 107.123422 1.113572 14.208194 -68.182838
0.760000 0.114000 108.566783 1.144010 14.340200 -68.735474
0.770000 0.115500 110.010550 1.175332 14.472294 -69.278200
0.780000 0.117000 111.454730 1.207574 14.604529 -69.810940
0.790000 0.118500 112.899329 1.240775 14.736956 -70.333624
0.800000 0.120000 114.344355 1.274971 14.869627 -70.846184
0.810000 0.121500 115.789815 1.310202 15.002593 -71.348553
0.820000 0.123000 117.235716 1.346504 15.135905 -71.840672
0.830000 0.124500 118.682067 1.383918 15.269614 -72.322480
0.840000 0.126000 120.128875 1.422484 15.403772 -72.793924
0.850000 0.127500 121.576150 1.462240 15.538430 -73.254951
0.860000 0.129000 123.023899 1.503226 15.673637 -73.705513
0.870000 0.130500 124.472133 1.545484 15.809445 -74.145565
0.880000 0.132000 125.920859 1.589054 15.945902 -74.575066
0.890000 0.133500 127.370088 1.633976 16.083059 -74.993980
0.900000 0.135000 128.819830 1.680293 16.220964 -75.402271
0.910000 0.136500 130.270094 1.728044 16.359666 -75.799910
0.920000 0.138000 131.720892 1.777271 16.499214 -76.186870
0.930000 0.139500 133.172232 1.828017 16.639656 -76.563129
0.940000 0.141000 134.624126 1.880321 16.781038 -76.928666
0.950000 0.142500 136.076586 1.934227 16.923408 -77.283467
0.960000 0.144000 137.529621 1.989776 17.066811 -77.627519
0.970000 0.145500 138.983243 2.047008 17.211295 -77.960814
0.980000 0.147000 140.437465 2.105967 17.356905 -78.283346
0.990000 0.148500 141.892297 2.166693 17.503684 -78.595114
1.000000 0.150000 143.347752 2.229229 17.651677 -78.896121
1.010000 0.151500 144.803841 2.293614 17.800929 -79.186370
1.020000 0.153000 146.260577 2.359892 17.951481 -79.465870
1.030000 0.154500 147.717972 2.428103 18.103377 -79.734633
1.040000 0.156000 149.176039 2.498288 18.256657 -79.992674
1.050000 0.157500 150.634790 2.570487 18.411365 -80.240010
1.060000 0.159000 152.094239 2.644743 18.567539 -80.476662
1.070000 0.160500 153.554398 2.721095 18.725219 -80.702653
1.080000 0.162000 155.015280 2.799583 18.884446 -80.918009
1.090000 0.163500 156.476900 2.880248 19.045258 -81.122759
1.100000 0.165000 157.939269 2.963130 19.207692 -81.316934
1.110000 0.166500 159.402402 3.048267 19.371786 -81.500568
1.120000 0.168000 160.866313 3.135700 19.537576 -81.673695
1.130000 0.169500 162.331014 3.225468 19.705099 -81.836355
1.140000 0.171000 163.796521 3.317608 19.874390 -81.988588
1.150000 0.172500 165.262846 3.412161 20.045483 -82.130434
1.160000 0.174000 166.730004 3.509163 20.218412 -82.261937
1.170000 0.175500 168.198009 3.608653 20.393211 -82.383144
1.180000 0.177000 169.666874 3.710668 20.569912 -82.494100
1.190000 0.178500 171.136616 3.815246 20.748547 -82.594853
1.200000 0.180000 172.607247 3.922423 20.929148 -82.685453
1.210000 0.181500 174.078782 4.032237 21.111745 -82.765950
1.220000 0.183000 175.551235 4.144724 21.296368 -82.836397
1.230000 0.184500 177.024622 4.259919 21.483046 -82.896844
1.240000 0.186000 178.498956 4.377859 21.671808 -82.947346
1.250000 0.187500 179.974253 4.498578 21.862682 -82.987956
1.260000 0.189000 181.450526 4.622112 22.055695 -83.018729
1.270000 0.190500 182.927792 4.748496 22.250875 -83.039719
1.280000 0.192000 184.406063 4.877765 22.448247 -83.050981
1.290000 0.193500 185.885356 5.009951 22.647837 -83.052571
1.300000 0.195000 187.365686 5.145091 22.849670 -83.044545
1.310000 0.196500 188.847066 5.283215 23.053769 -83.026956
1.320000 0.198000 190.329512 5.424360 23.260160 -82.999862
1.330000 0.199500 191.813038 5.568556 23.468864 -82.963316
1.340000 0.201000 193.297661 5.715838 23.679905 -82.917374
1.350000 0.202500 194.783394 5.866237 23.893304 -82.862090
1.360000 0.204000 196.270253 6.019786 24.109084 -82.797518
1.370000 0.205500 197.758253 6.176516 24.327264 -82.723712
1.380000 0.207000 199.247408 6.336460 24.547865 -82.640725
1.390000 0.208500 200.737734 6.499649 24.770907 -82.548609
0.010000 0.001500 1.408577 0.000811 1.051314 -1.515103
0.020000 0.003000 2.818431 0.002059 1.476995 -2.987959
0.030000 0.004500 4.228971 0.003439 1.771395 -4.422138
0.040000 0.006000 5.639992 0.004891 1.998629 -5.819964
0.050000 0.007500 7.051387 0.006412 2.184906 -7.183370
0.060000 0.009000 8.463096 0.008026 2.344042 -8.514072
0.070000 0.010500 9.875086 0.009766 2.484354 -9.813633
0.080000 0.012000 11.287335 0.011670 2.611267 -11.083499
0.090000 0.013500 12.699835 0.013778 2.728527 -12.325022
0.100000 0.015000 14.112582 0.016127 2.838818 -13.539466
0.110000 0.016500 15.525578 0.018757 2.944126 -14.728026
0.120000 0.018000 16.938827 0.021704 3.045945 -15.891828
0.130000 0.019500 18.352336 0.025001 3.145423 -17.031939
0.140000 0.021000 19.766113 0.028680 3.243452 -18.149369
0.150000 0.022500 21.180166 0.032770 3.340730 -19.245076
0.160000 0.024000 22.594507 0.037297 3.437804 -20.319970
0.170000 0.025500 24.009145 0.042285 3.535111 -21.374913
0.180000 0.027000 25.424091 0.047757 3.632993 -22.410724
0.190000 0.028500 26.839354 0.053732 3.731723 -23.428181
0.200000 0.030000 28.254945 0.060227 3.831513 -24.428023
0.210000 0.031500 29.670875 0.067258 3.932529 -25.410949
0.220000 0.033000 31.087152 0.074839 4.034901 -26.377623
0.230000 0.034500 32.503786 0.082981 4.138725 -27.328677
0.240000 0.036000 33.920787 0.091695 4.244073 -28.264706
0.250000 0.037500 35.338162 0.100989 4.350995 -29.186276
0.260000 0.039000 36.755921 0.110872 4.459524 -30.093922
0.270000 0.040500 38.174072 0.121349 4.569681 -30.988149
0.280000 0.042000 39.592622 0.132428 4.681472 -31.869436
0.290000 0.043500 41.011578 0.144111 4.794896 -32.738233
0.300000 0.045000 42.430947 0.156404 4.909943 -33.594965
0.310000 0.046500 43.850737 0.169309 5.026599 -34.440034
0.320000 0.048000 45.270952 0.182829 5.144842 -35.273816
0.330000 0.049500 46.691600 0.196967 5.264649 -36.096666
0.340000 0.051000 48.112686 0.211725 5.385993 -36.908916
0.350000 0.052500 49.534214 0.227105 5.508844 -37.710879
0.360000 0.054000 50.956191 0.243109 5.633172 -38.502846
0.370000 0.055500 52.378621 0.259738 5.758945 -39.285091
0.380000 0.057000 53.801510 0.276995 5.886132 -40.057869
0.390000 0.058500 55.224860 0.294881 6.014700 -40.821416
0.400000 0.060000 56.648677 0.313399 6.144619 -41.575954
0.410000 0.061500 58.072965 0.332552 6.275856 -42.321689
0.420000 0.063000 59.497728 0.352343 6.408383 -43.058810
0.430000 0.064500 60.922970 0.372774 6.542168 -43.787494
0.440000 0.066000 62.348694 0.393850 6.677185 -44.507902
0.450000 0.067500 63.774905 0.415576 6.813406 -45.220184
0.460000 0.069000 65.201606 0.437955 6.950807 -45.924477
0.470000 0.070500 66.628800 0.460994 7.089362 -46.620905
0.480000 0.072000 68.056492 0.484698 7.229051 -47.309583
0.490000 0.073500 69.484684 0.509076 7.369853 -47.990615
0.500000 0.075000 70.913381 0.534133 7.511747 -48.664094
0.510000 0.076500 72.342586 0.559878 7.654718 -49.330105
0.520000 0.078000 73.772302 0.586321 7.798749 -49.988722
0.530000 0.079500 75.202534 0.613470 7.943826 -50.640013
0.540000 0.081000 76.633285 0.641337 8.089938 -51.284036
0.550000 0.082500 78.064558 0.669932 8.237072 -51.920842
0.560000 0.084000 79.496359 0.699268 8.385222 -52.550477
0.570000 0.085500 80.928689 0.729358 8.534378 -53.172978
0.580000 0.087000 82.361555 0.760215 8.684536 -53.788375
0.590000 0.088500 83.794959 0.791853 8.835691 -54.396695
0.600000 0.090000 85.228906 0.824289 8.987840 -54.997958
0.610000 0.091500 86.663400 0.857538 9.140983 -55.592178
0.620000 0.093000 88.098446 0.891617 9.295119 -56.179365
0.630000 0.094500 89.534049 0.926545 9.450251 -56.759526
0.640000 0.096000 90.970213 0.962339 9.606381 -57.332660
0.650000 0.097500 92.406943 0.999020 9.763514 -57.898765
0.660000 0.099000 93.844244 1.036607 9.921656 -58.457835
0.670000 0.100500 95.282122 1.075122 10.080813 -59.009859
0.680000 0.102000 96.720581 1.114587 10.240994 -59.554825
0.690000 0.103500 98.159629 1.155023 10.402208 -60.092716
0.700000 0.105000 99.599269 1.196456 10.564466 -60.623514
0.710000 0.106500 101.039508 1.238909 10.727778 -61.147197
0.720000 0.108000 102.480353 1.282408 10.892159 -61.663741
0.730000 0.109500 103.921809 1.326978 11.057620 -62.173120
0.740000 0.111000 105.363884 1.372645 11.224178 -62.675307
0.750000 0.112500 106.806583 1.419438 11.391847 -63.170271
0.760000 0.114000 108.249913 1.467384 11.560643 -63.657980
0.770000 0.115500 109.693882 1.516513 11.730584 -64.138402
0.780000 0.117000 111.138497 1.566853 11.901687 -64.611501
0.790000 0.118500 112.583766 1.618436 12.073972 -65.077243
0.800000 0.120000 114.029695 1.671292 12.247458 -65.535589
0.810000 0.121500 115.476293 1.725453 12.422165 -65.986502
0.820000 0.123000 116.923568 1.780951 12.598114 -66.429942
0.830000 0.124500 118.371528 1.837820 12.775326 -66.865869
0.840000 0.126000 119.820182 1.896093 12.953823 -67.294243
0.850000 0.127500 121.269537 1.955805 13.133627 -67.715021
0.860000 0.129000 122.719604 2.016990 13.314763 -68.128161
0.870000 0.130500 124.170392 2.079684 13.497253 -68.533620
0.880000 0.132000 125.621908 2.143924 13.681122 -68.931355
0.890000 0.133500 127.074164 2.209746 13.866395 -69.321322
0.900000 0.135000 128.527168 2.277188 14.053095 -69.703476
0.910000 0.136500 129.980930 2.346288 14.241249 -70.077772
0.920000 0.138000 131.435462 2.417084 14.430882 -70.444165
0.930000 0.139500 132.890772 2.489616 14.622021 -70.802610
0.940000 0.141000 134.346871 2.563923 14.814691 -71.153061
0.950000 0.142500 135.803771 2.640047 15.008920 -71.495471
0.960000 0.144000 137.261482 2.718027 15.204735 -71.829794
0.970000 0.145500 138.720015 2.797904 15.402162 -72.155984
0.980000 0.147000 140.179381 2.879722 15.601230 -72.473994
0.990000 0.148500 141.639592 2.963521 15.801966 -72.783776
1.000000 0.150000 143.100660 3.049346 16.004399 -73.085284
1.010000 0.151500 144.562596 3.137239 16.208555 -73.378470
1.020000 0.153000 146.025413 3.227244 16.414465 -73.663286
1.030000 0.154500 147.489123 3.319406 16.622155 -73.939685
1.040000 0.156000 148.953738 3.413769 16.831655 -74.207619
1.050000 0.157500 150.419272 3.510379 17.042994 -74.467038
1.060000 0.159000 151.885736 3.609280 17.256200 -74.717896
1.070000 0.160500 153.353144 3.710520 17.471303 -74.960143
1.080000 0.162000 154.821510 3.814144 17.688332 -75.193731
1.090000 0.163500 156.290846 3.920200 17.907315 -75.418609
1.100000 0.165000 157.761167 4.028735 18.128282 -75.634730
1.110000 0.166500 159.232485 4.139796 18.351262 -75.842043
1.120000 0.168000 160.704816 4.253432 18.576285 -76.040498
1.130000 0.169500 162.178173 4.369691 18.803380 -76.230046
1.140000 0.171000 163.652571 4.488622 19.032576 -76.410636
1.150000 0.172500 165.128023 4.610274 19.263903 -76.582216
1.160000 0.174000 166.604546 4.734697 19.497390 -76.744736
1.170000 0.175500 168.082153 4.861940 19.733066 -76.898145
1.180000 0.177000 169.560860 4.992055 19.970962 -77.042390
1.190000 0.178500 171.040682 5.125090 20.211105 -77.177420
1.200000 0.180000 172.521635 5.261098 20.453526 -77.303181
1.210000 0.181500 174.003733 5.400130 20.698253 -77.419621
1.220000 0.183000 175.486993 5.542236 20.945317 -77.526686
1.230000 0.184500 176.971431 5.687469 21.194746 -77.624322
1.240000 0.186000 178.457062 5.835880 21.446569 -77.712475
1.250000 0.187500 179.943903 5.987523 21.700815 -77.791091
1.260000 0.189000 181.431970 6.142449 21.957514 -77.860113
1.270000 0.190500 182.921280 6.300711 22.216693 -77.919487
1.280000 0.192000 184.411850 6.462362 22.478383 -77.969156
1.290000 0.193500 185.903695 6.627456 22.742611 -78.009064
1.300000 0.195000 187.396834 6.796045 23.009407 -78.039153
1.310000 0.196500 188.891284 6.968185 23.278798 -78.059366
1.320000 0.198000 190.387061 7.143927 23.550813 -78.069645
1.330000 0.199500 191.884183 7.323327 23.825481 -78.069931
1.340000 0.201000 193.382669 7.506439 24.102829 -78.060166
1.350000 0.202500 194.882534 7.693316 24.382885 -78.040290
1.360000 0.204000 196.383798 7.884013 24.665678 -78.010243
1.370000 0.205500 197.886479 8.078585 24.951234 -77.969965
1.380000 0.207000 199.390594 8.277086 25.239582 -77.919395
1.390000 0.208500 200.896161 8.479571 25.530750 -77.858472
0.010000 0.001500 1.408724 0.000958 1.149481 -1.508690
0.020000 0.003000 2.819018 0.002643 1.672760 -2.976043
0.030000 0.004500 4.230288 0.004743 2.064098 -4.405870
0.040000 0.006000 5.642325 0.007187 2.387478 -5.800772
0.050000 0.007500 7.055017 0.009963 2.668966 -7.162966
0.060000 0.009000 8.468300 0.013078 2.922237 -8.494446
0.070000 0.010500 9.882132 0.016547 3.155462 -9.797042
0.080000 0.012000 11.296487 0.020389 3.373926 -11.072458
0.090000 0.013500 12.711347 0.024622 3.581237 -12.322283
0.100000 0.015000 14.126699 0.029261 3.779946 -13.548007
0.110000 0.016500 15.542537 0.034318 3.971910 -14.751028
0.120000 0.018000 16.958853 0.039803 4.158502 -15.932655
0.130000 0.019500 18.375645 0.045722 4.340755 -17.094117
0.140000 0.021000 19.792908 0.052076 4.519451 -18.236565
0.150000 0.022500 21.210642 0.058865 4.695185 -19.361073
0.160000 0.024000 22.628842 0.066085 4.868412 -20.468644
0.170000 0.025500 24.047507 0.073730 5.039479 -21.560212
0.180000 0.027000 25.466634 0.081792 5.208651 -22.636645
0.190000 0.028500 26.886220 0.090259 5.376128 -23.698744
0.200000 0.030000 28.306262 0.099118 5.542059 -24.747254
0.210000 0.031500 29.726756 0.108357 5.706554 -25.782857
0.220000 0.033000 31.147700 0.117960 5.869692 -26.806181
0.230000 0.034500 32.569088 0.127912 6.031529 -27.817799
0.240000 0.036000 33.990916 0.138197 6.192102 -28.818236
0.250000 0.037500 35.413179 0.148798 6.351434 -29.807964
0.260000 0.039000 36.835872 0.159699 6.509540 -30.787415
0.270000 0.040500 38.258990 0.170884 6.666423 -31.756972
0.280000 0.042000 39.682527 0.182337 6.822083 -32.716981
0.290000 0.043500 41.106479 0.194044 6.976518 -33.667748
0.300000 0.045000 42.530837 0.205991 7.129721 -34.609543
0.310000 0.046500 43.955598 0.218164 7.281687 -35.542603
0.320000 0.048000 45.380756 0.230551 7.432409 -36.467132
0.330000 0.049500 46.806303 0.243142 7.581882 -37.383305
0.340000 0.051000 48.232235 0.255926 7.730102 -38.291270
0.350000 0.052500 49.658546 0.268897 7.877068 -39.191149
0.360000 0.054000 51.085230 0.282047 8.022780 -40.083041
0.370000 0.055500 52.512282 0.295371 8.167241 -40.967022
0.380000 0.057000 53.939696 0.308865 8.310458 -41.843150
0.390000 0.058500 55.367468 0.322527 8.452438 -42.711462
0.400000 0.060000 56.795592 0.336357 8.593194 -43.571979
0.410000 0.061500 58.224064 0.350356 8.732741 -44.424708
0.420000 0.063000 59.652879 0.364527 8.871096 -45.269640
0.430000 0.064500 61.082034 0.378875 9.008279 -46.106755
0.440000 0.066000 62.511525 0.393405 9.144315 -46.936018
0.450000 0.067500 63.941348 0.408125 9.279228 -47.757387
0.460000 0.069000 65.371500 0.423044 9.413049 -48.570810
0.470000 0.070500 66.801979 0.438175 9.545808 -49.376226
0.480000 0.072000 68.232783 0.453528 9.677539 -50.173566
0.490000 0.073500 69.663908 0.469119 9.808278 -50.962755
0.500000 0.075000 71.095355 0.484962 9.938065 -51.743714
0.510000 0.076500 72.527121 0.501076 10.066939 -52.516356
0.520000 0.078000 73.959206 0.517478 10.194943 -53.280593
0.530000 0.079500 75.391609 0.534189 10.322121 -54.036331
0.540000 0.081000 76.824330 0.551230 10.448519 -54.783475
0.550000 0.082500 78.257370 0.568623 10.574185 -55.521926
0.560000 0.084000 79.690730 0.586394 10.699169 -56.251585
0.570000 0.085500 81.124411 0.604567 10.823520 -56.972350
0.580000 0.087000 82.558414 0.623169 10.947290 -57.684121
0.590000 0.088500 83.992742 0.642227 11.070532 -58.386795
0.600000 0.090000 85.427397 0.661771 11.193301 -59.080271
0.610000 0.091500 86.862382 0.681831 11.315651 -59.764447
0.620000 0.093000 88.297700 0.702438 11.437638 -60.439224
0.630000 0.094500 89.733356 0.723625 11.559319 -61.104503
0.640000 0.096000 91.169352 0.745423 11.680750 -61.760186
0.650000 0.097500 92.605694 0.767869 11.801989 -62.406178
0.660000 0.099000 94.042386 0.790996 11.923095 -63.042386
0.670000 0.100500 95.479435 0.814841 12.044125 -63.668719
0.680000 0.102000 96.916844 0.839441 12.165140 -64.285090
0.690000 0.103500 98.354622 0.864832 12.286198 -64.891412
0.700000 0.105000 99.792773 0.891055 12.407359 -65.487603
0.710000 0.106500 101.231305 0.918147 12.528682 -66.073585
0.720000 0.108000 102.670224 0.946148 12.650227 -66.649281
0.730000 0.109500 104.109540 0.975099 12.772053 -67.214620
0.740000 0.111000 105.549258 1.005040 12.894219 -67.769533
0.750000 0.112500 106.989388 1.036014 13.016786 -68.313954
0.760000 0.114000 108.429939 1.068062 13.139813 -68.847823
0.770000 0.115500 109.870918 1.101226 13.263358 -69.371083
0.780000 0.117000 111.312335 1.135550 13.387480 -69.883679
0.790000 0.118500 112.754200 1.171077 13.512237 -70.385564
0.800000 0.120000 114.196523 1.207850 13.637689 -70.876691
0.810000 0.121500 115.639313 1.245914 13.763892 -71.357019
0.820000 0.123000 117.082581 1.285313 13.890904 -71.826511
0.830000 0.124500 118.526338 1.326092 14.018782 -72.285135
0.840000 0.126000 119.970595 1.368295 14.147582 -72.732860
0.850000 0.127500 121.415363 1.411967 14.277359 -73.169661
0.860000 0.129000 122.860654 1.457153 14.408170 -73.595518
0.870000 0.130500 124.306479 1.503900 14.540070 -74.010414
0.880000 0.132000 125.752851 1.552251 14.673111 -74.414333
0.890000 0.133500 127.199781 1.602253 14.807348 -74.807268
0.900000 0.135000 128.647283 1.653952 14.942834 -75.189212
0.910000 0.136500 130.095368 1.707392 15.079621 -75.560162
0.920000 0.138000 131.544051 1.762620 15.217760 -75.920120
0.930000 0.139500 132.993344 1.819681 15.357303 -76.269090
0.940000 0.141000 134.443260 1.878621 15.498300 -76.607079
0.950000 0.142500 135.893814 1.939485 15.640800 -76.934100
0.960000 0.144000 137.345019 2.002318 15.784851 -77.250165
0.970000 0.145500 138.796888 2.067166 15.930503 -77.555292
0.980000 0.147000 140.249437 2.134075 16.077801 -77.849499
0.990000 0.148500 141.702679 2.203088 16.226794 -78.132810
1.000000 0.150000 143.156629 2.274253 16.377526 -78.405249
1.010000 0.151500 144.611301 2.347612 16.530042 -78.666842
1.020000 0.153000 146.066711 2.423211 16.684388 -78.917620
1.030000 0.154500 147.522874 2.501095 16.840605 -79.157613
1.040000 0.156000 148.979803 2.581308 16.998738 -79.386854
1.050000 0.157500 150.437515 2.663894 17.158828 -79.605377
1.060000 0.159000 151.896026 2.748897 17.320916 -79.813220
1.070000 0.160500 153.355349 2.836361 17.485042 -80.010419
1.080000 0.162000 154.815502 2.926330 17.651247 -80.197014
1.090000 0.163500 156.276500 3.018847 17.819569 -80.373044
1.100000 0.165000 157.738358 3.113956 17.990047 -80.538551
1.110000 0.166500 159.201092 3.211700 18.162717 -80.693575
1.120000 0.168000 160.664720 3.312121 18.337617 -80.838158
1.130000 0.169500 162.129256 3.415263 18.514783 -80.972344
1.140000 0.171000 163.594717 3.521167 18.694249 -81.096176
1.150000 0.172500 165.061119 3.629878 18.876051 -81.209695
1.160000 0.174000 166.528479 3.741436 19.060221 -81.312946
1.170000 0.175500 167.996812 3.855884 19.246794 -81.405971
1.180000 0.177000 169.466137 3.973264 19.435802 -81.488813
1.190000 0.178500 170.936469 4.093617 19.627276 -81.561515
1.200000 0.180000 172.407825 4.216985 19.821248 -81.624118
1.210000 0.181500 173.880221 4.343410 20.017748 -81.676664
1.220000 0.183000 175.353675 4.472933 20.216806 -81.719193
1.230000 0.184500 176.828204 4.605594 20.418450 -81.751745
1.240000 0.186000 178.303824 4.741436 20.622711 -81.774358
1.250000 0.187500 179.780553 4.880499 20.829614 -81.787072
1.260000 0.189000 181.258407 5.022824 21.039189 -81.789923
1.270000 0.190500 182.737403 5.168451 21.251461 -81.782946
1.280000 0.192000 184.217560 5.317422 21.466457 -81.766175
1.290000 0.193500 185.698893 5.469776 21.684202 -81.739645
1.300000 0.195000 187.181421 5.625555 21.904722 -81.703386
1.310000 0.196500 188.665160 5.784798 22.128041 -81.657429
1.320000 0.198000 190.150128 5.947546 22.354183 -81.601803
1.330000 0.199500 191.636343 6.113838 22.583172 -81.536535
1.340000 0.201000 193.123821 6.283716 22.815030 -81.461651
1.350000 0.202500 194.612581 6.457219 23.049780 -81.377175
1.360000 0.204000 196.102639 6.634387 23.287445 -81.283130
1.370000 0.205500 197.594013 6.815260 23.528045 -81.179536
1.380000 0.207000 199.086722 6.999879 23.771602 -81.066412
1.390000 0.208500 200.580781 7.188282 24.018136 -80.943777
0.010000 0.001500 1.408927 0.001163 1.284742 -1.569643
0.020000 0.003000 2.819837 0.003474 1.945717 -3.093429
0.030000 0.004500 4.232142 0.006623 2.476022 -4.577242
0.040000 0.006000 5.645632 0.010529 2.938732 -6.025454
0.050000 0.007500 7.060193 0.015153 3.359091 -7.441901
0.060000 0.009000 8.475750 0.020465 3.750014 -8.830054
0.070000 0.010500 9.892249 0.026436 4.118965 -10.193082
0.080000 0.012000 11.309647 0.033027 4.470573 -11.533876
0.090000 0.013500 12.727906 0.040196 4.807841 -12.855061
0.100000 0.015000 14.146992 0.047888 5.132770 -14.159003
0.110000 0.016500 15.566871 0.056046 5.446715 -15.447817
0.120000 0.018000 16.987511 0.064605 5.750606 -16.723374
0.130000 0.019500 18.408879 0.073497 6.045081 -17.987310
0.140000 0.021000 19.830942 0.082651 6.330582 -19.241036
0.150000 0.022500 21.253667 0.091995 6.607416 -20.485751
0.160000 0.024000 22.677019 0.101457 6.875797 -21.722455
0.170000 0.025500 24.100965 0.110966 7.135881 -22.951961
0.180000 0.027000 25.525470 0.120452 7.387783 -24.174909
0.190000 0.028500 26.950501 0.129851 7.631597 -25.391784
0.200000 0.030000 28.376022 0.139100 7.867407 -26.602926
0.210000 0.031500 29.802002 0.148142 8.095292 -27.808547
0.220000 0.033000 31.228406 0.156925 8.315334 -29.008743
0.230000 0.034500 32.655203 0.165401 8.527623 -30.203508
0.240000 0.036000 34.082361 0.173528 8.732258 -31.392745
0.250000 0.037500 35.509851 0.181272 8.929347 -32.576277
0.260000 0.039000 36.937641 0.188601 9.119013 -33.753862
0.270000 0.040500 38.365706 0.195492 9.301387 -34.925196
0.280000 0.042000 39.794018 0.201926 9.476615 -36.089927
0.290000 0.043500 41.222551 0.207892 9.644853 -37.247661
0.300000 0.045000 42.651282 0.213383 9.806268 -38.397970
0.310000 0.046500 44.080188 0.218398 9.961037 -39.540400
0.320000 0.048000 45.509249 0.222941 10.109346 -40.674473
0.330000 0.049500 46.938444 0.227022 10.251391 -41.799698
0.340000 0.051000 48.367756 0.230657 10.387373 -42.915573
0.350000 0.052500 49.797169 0.233865 10.517502 -44.021588
0.360000 0.054000 51.226668 0.236671 10.641993 -45.117233
0.370000 0.055500 52.656239 0.239104 10.761065 -46.201998
0.380000 0.057000 54.085872 0.241198 10.874943 -47.275378
0.390000 0.058500 55.515555 0.242990 10.983854 -48.336874
0.400000 0.060000 56.945282 0.244522 11.088029 -49.386001
0.410000 0.061500 58.375044 0.245839 11.187701 -50.422282
0.420000 0.063000 59.804835 0.246990 11.283102 -51.445259
0.430000 0.064500 61.234653 0.248026 11.374468 -52.454486
0.440000 0.066000 62.664494 0.249004 11.462035 -53.449540
0.450000 0.067500 64.094357 0.249979 11.546037 -54.430014
0.460000 0.069000 65.524243 0.251014 11.626708 -55.395525
0.470000 0.070500 66.954152 0.252170 11.704283 -56.345709
0.480000 0.072000 68.384088 0.253513 11.778993 -57.280230
0.490000 0.073500 69.814054 0.255110 11.851069 -58.198772
0.500000 0.075000 71.244055 0.257029 11.920737 -59.101046
0.510000 0.076500 72.674099 0.259342 11.988226 -59.986788
0.520000 0.078000 74.104193 0.262119 12.053756 -60.855762
0.530000 0.079500 75.534345 0.265433 12.117548 -61.707755
0.540000 0.081000 76.964565 0.269360 12.179819 -62.542584
0.550000 0.082500 78.394865 0.273972 12.240783 -63.360090
0.560000 0.084000 79.825254 0.279347 12.300648 -64.160141
0.570000 0.085500 81.255748 0.285559 12.359621 -64.942633
0.580000 0.087000 82.686358 0.292686 12.417903 -65.707487
0.590000 0.088500 84.117099 0.300802 12.475693 -66.454649
0.600000 0.090000 85.547987 0.309986 12.533184 -67.184089
0.610000 0.091500 86.979037 0.320312 12.590565 -67.895805
0.620000 0.093000 88.410266 0.331858 12.648021 -68.589815
0.630000 0.094500 89.841692 0.344697 12.705733 -69.266160
0.640000 0.096000 91.273332 0.358907 12.763876 -69.924903
0.650000 0.097500 92.705206 0.374561 12.822621 -70.566129
0.660000 0.099000 94.137331 0.391733 12.882135 -71.189939
0.670000 0.100500 95.569729 0.410497 12.942580 -71.796455
0.680000 0.102000 97.002420 0.430925 13.004113 -72.385814
0.690000 0.103500 98.435423 0.453088 13.066888 -72.958168
0.700000 0.105000 99.868760 0.477058 13.131051 -73.513686
0.710000 0.106500 101.302453 0.502904 13.196746 -74.052545
0.720000 0.108000 102.736524 0.530695 13.264113 -74.574937
0.730000 0.109500 104.170995 0.560499 13.333286 -75.081061
0.740000 0.111000 105.605888 0.592385 13.404395 -75.571126
0.750000 0.112500 107.041226 0.626417 13.477565 -76.045348
0.760000 0.114000 108.477033 0.662662 13.552919 -76.503946
0.770000 0.115500 109.913331 0.701184 13.630573 -76.947145
0.780000 0.117000 111.350145 0.742048 13.710640 -77.375173
0.790000 0.118500 112.787498 0.785316 13.793231 -77.788258
0.800000 0.120000 114.225414 0.831053 13.878451 -78.186628
0.810000 0.121500 115.663918 0.879319 13.966400 -78.570511
0.820000 0.123000 117.103033 0.930177 14.057179 -78.940132
0.830000 0.124500 118.542785 0.983689 14.150881 -79.295712
0.840000 0.126000 119.983197 1.039914 14.247597 -79.637469
0.850000 0.127500 121.424296 1.098915 14.347416 -79.965615
0.860000 0.129000 122.866105 1.160752 14.450424 -80.280353
0.870000 0.130500 124.308649 1.225485 14.556701 -80.581884
0.880000 0.132000 125.751955 1.293175 14.666327 -80.870396
0.890000 0.133500 127.196047 1.363884 14.779380 -81.146071
0.900000 0.135000 128.640951 1.437672 14.895933 -81.409080
0.910000 0.136500 130.086692 1.514600 15.016057 -81.659586
0.920000 0.138000 131.533296 1.594732 15.139823 -81.897740
0.930000 0.139500 132.980788 1.678127 15.267297 -82.123681
0.940000 0.141000 134.429195 1.764851 15.398545 -82.337539
0.950000 0.142500 135.878542 1.854965 15.533630 -82.539431
0.960000 0.144000 137.328856 1.948535 15.672614 -82.729460
0.970000 0.145500 138.780163 2.045625 15.815556 -82.907720
0.980000 0.147000 140.232490 2.146302 15.962515 -83.074289
0.990000 0.148500 141.685862 2.250632 16.113548 -83.229236
1.000000 0.150000 143.140307 2.358683 16.268711 -83.372612
1.010000 0.151500 144.595851 2.470524 16.428057 -83.504459
1.020000 0.153000 146.052521 2.586225 16.591641 -83.624805
1.030000 0.154500 147.510345 2.705857 16.759514 -83.733663
1.040000 0.156000 148.969350 2.829493 16.931729 -83.831035
1.050000 0.157500 150.429563 2.957207 17.108335 -83.916908
1.060000 0.159000 151.891012 3.089073 17.289382 -83.991258
1.070000 0.160500 153.353725 3.225168 17.474919 -84.054047
1.080000 0.162000 154.817729 3.365569 17.664996 -84.105224
1.090000 0.163500 156.283054 3.510356 17.859660 -84.144725
1.100000 0.165000 157.749728 3.659609 18.058958 -84.172474
1.110000 0.166500 159.217779 3.813409 18.262938 -84.188383
1.120000 0.168000 160.687237 3.971841 18.471647 -84.192353
1.130000 0.169500 162.158130 4.134988 18.685130 -84.184271
1.140000 0.171000 163.630487 4.302936 18.903436 -84.164014
1.150000 0.172500 165.104340 4.475774 19.126608 -84.131447
1.160000 0.174000 166.579717 4.653588 19.354695 -84.086425
1.170000 0.175500 168.056648 4.836470 19.587740 -84.028791
1.180000 0.177000 169.535165 5.024509 19.825791 -83.958381
1.190000 0.178500 171.015297 5.217800 20.068892 -83.875018
1.200000 0.180000 172.497076 5.416435 20.317090 -83.778517
1.210000 0.181500 173.980533 5.620508 20.570429 -83.668685
1.220000 0.183000 175.465699 5.830116 20.828956 -83.545319
1.230000 0.184500 176.952606 6.045355 21.092716 -83.408208
1.240000 0.186000 178.441286 6.266323 21.361754 -83.257135
1.250000 0.187500 179.931772 6.493117 21.636116 -83.091876
1.260000 0.189000 181.424095 6.725838 21.915848 -82.912198
1.270000 0.190500 182.918290 6.964584 22.200996 -82.717866
1.280000 0.192000 184.414388 7.209457 22.491604 -82.508636
1.290000 0.193500 185.912423 7.460556 22.787718 -82.284261
1.300000 0.195000 187.412430 7.717982 23.089384 -82.044489
1.310000 0.196500 188.914441 7.981838 23.396647 -81.789066
1.320000 0.198000 190.418491 8.252224 23.709552 -81.517733
1.330000 0.199500 191.924615 8.529242 24.028145 -81.230230
1.340000 0.201000 193.432847 8.812992 24.352471 -80.926294
1.350000 0.202500 194.943221 9.103576 24.682574 -80.605661
1.360000 0.204000 196.455774 9.401094 25.018500 -80.268068
1.370000 0.205500 197.970540 9.705647 25.360292 -79.913251
1.380000 0.207000 199.487555 10.017333 25.707995 -79.540945
1.390000 0.208500 201.006855 10.336250 26.061653 -79.150890
0.010000 0.001500 1.408629 0.000863 1.085824 -1.513544
0.020000 0.003000 2.818638 0.002265 1.545852 -2.985121
0.030000 0.004500 4.229435 0.003898 1.874383 -4.418418
0.040000 0.006000 5.640813 0.005699 2.135471 -5.815882
0.050000 0.007500 7.052664 0.007662 2.355261 -7.179574
0.060000 0.009000 8.464928 0.009802 2.547507 -8.511331
0.070000 0.010500 9.877565 0.012147 2.720461 -9.812835
0.080000 0.012000 11.290554 0.014726 2.879488 -11.085645
0.090000 0.013500 12.703882 0.017570 3.028272 -12.331219
0.100000 0.015000 14.117542 0.020708 3.169442 -13.550924
0.110000 0.016500 15.531531 0.024167 3.304924 -14.746046
0.120000 0.018000 16.945851 0.027972 3.436160 -15.917798
0.130000 0.019500 18.360503 0.032146 3.564246 -17.067322
0.140000 0.021000 19.775491 0.036707 3.690025 -18.195696
0.150000 0.022500 21.190818 0.041672 3.814147 -19.303937
0.160000 0.024000 22.606491 0.047054 3.937120 -20.393004
0.170000 0.025500 24.022513 0.052864 4.059336 -21.463798
0.180000 0.027000 25.438890 0.059110 4.181102 -22.517169
0.190000 0.028500 26.855626 0.065799 4.302656 -23.553916
0.200000 0.030000 28.272725 0.072934 4.424179 -24.574788
0.210000 0.031500 29.690193 0.080519 4.545810 -25.580487
0.220000 0.033000 31.108033 0.088554 4.667652 -26.571671
0.230000 0.034500 32.526247 0.097038 4.789781 -27.548956
0.240000 0.036000 33.944841 0.105970 4.912249 -28.512913
0.250000 0.037500 35.363816 0.115348 5.035092 -29.464078
0.260000 0.039000 36.783175 0.125167 5.158329 -30.402947
0.270000 0.040500 38.202920 0.135423 5.281970 -31.329980
0.280000 0.042000 39.623053 0.146114 5.406016 -32.245602
0.290000 0.043500 41.043575 0.157233 5.530460 -33.150207
0.300000 0.045000 42.464488 0.168777 5.655291 -34.044156
0.310000 0.046500 43.885793 0.180740 5.780494 -34.927783
0.320000 0.048000 45.307490 0.193120 5.906051 -35.801390
0.330000 0.049500 46.729581 0.205911 6.031945 -36.665257
0.340000 0.051000 48.152066 0.219110 6.158154 -37.519634
0.350000 0.052500 49.574945 0.232715 6.284660 -38.364751
0.360000 0.054000 50.998218 0.246723 6.411443 -39.200813
0.370000 0.055500 52.421886 0.261132 6.538484 -40.028007
0.380000 0.057000 53.845949 0.275943 6.665767 -40.846497
0.390000 0.058500 55.270407 0.291155 6.793274 -41.656429
0.400000 0.060000 56.695260 0.306770 6.920994 -42.457933
0.410000 0.061500 58.120508 0.322789 7.048912 -43.251121
0.420000 0.063000 59.546152 0.339216 7.177020 -44.036091
0.430000 0.064500 60.972192 0.356054 7.305309 -44.812927
0.440000 0.066000 62.398629 0.373310 7.433773 -45.581697
0.450000 0.067500 63.825463 0.390990 7.562409 -46.342461
0.460000 0.069000 65.252694 0.409101 7.691215 -47.095263
0.470000 0.070500 66.680324 0.427652 7.820192 -47.840141
0.480000 0.072000 68.108353 0.446653 7.949343 -48.577119
0.490000 0.073500 69.536783 0.466114 8.078674 -49.306216
0.500000 0.075000 70.965614 0.486048 8.208190 -50.027440
0.510000 0.076500 72.394850 0.506469 8.337903 -50.740793
0.520000 0.078000 73.824490 0.527390 8.467822 -51.446268
0.530000 0.079500 75.254538 0.548828 8.597962 -52.143855
0.540000 0.081000 76.684995 0.570799 8.728337 -52.833536
0.550000 0.082500 78.115865 0.593321 8.858964 -53.515289
0.560000 0.084000 79.547148 0.616412 8.989862 -54.189086
0.570000 0.085500 80.978850 0.640094 9.121051 -54.854896
0.580000 0.087000 82.410972 0.664387 9.252553 -55.512685
0.590000 0.088500 83.843519 0.689312 9.384391 -56.162415
0.600000 0.090000 85.276493 0.714895 9.516590 -56.804046
0.610000 0.091500 86.709900 0.741158 9.649176 -57.437533
0.620000 0.093000 88.143742 0.768126 9.782176 -58.062833
0.630000 0.094500 89.578026 0.795827 9.915619 -58.679898
0.640000 0.096000 91.012755 0.824286 10.049534 -59.288680
0.650000 0.097500 92.447935 0.853533 10.183951 -59.889130
0.660000 0.099000 93.883571 0.883596 10.318904 -60.481198
0.670000 0.100500 95.319670 0.914504 10.454423 -61.064833
0.680000 0.102000 96.756235 0.946288 10.590543 -61.639984
0.690000 0.103500 98.193275 0.978980 10.727298 -62.206601
0.700000 0.105000 99.630796 1.012612 10.864721 -62.764632
0.710000 0.106500 101.068804 1.047216 11.002850 -63.314027
0.720000 0.108000 102.507306 1.082827 11.141720 -63.854736
0.730000 0.109500 103.946310 1.119479 11.281367 -64.386708
0.740000 0.111000 105.385823 1.157207 11.421830 -64.909895
0.750000 0.112500 106.825854 1.196046 11.563145 -65.424248
0.760000 0.114000 108.266410 1.236033 11.705350 -65.929722
0.770000 0.115500 109.707500 1.277205 11.848484 -66.426269
0.780000 0.117000 111.149132 1.319600 11.992585 -66.913844
0.790000 0.118500 112.591317 1.363255 12.137692 -67.392405
0.800000 0.120000 114.034061 1.408210 12.283845 -67.861909
0.810000 0.121500 115.477377 1.454503 12.431082 -68.322315
0.820000 0.123000 116.921272 1.502175 12.579444 -68.773583
0.830000 0.124500 118.365757 1.551265 12.728969 -69.215675
0.840000 0.126000 119.810842 1.601814 12.879697 -69.648555
0.850000 0.127500 121.256538 1.653863 13.031668 -70.072188
0.860000 0.129000 122.702855 1.707453 13.184921 -70.486540
0.870000 0.130500 124.149804 1.762627 13.339497 -70.891578
0.880000 0.132000 125.597397 1.819427 13.495434 -71.287273
0.890000 0.133500 127.045645 1.877895 13.652772 -71.673594
0.900000 0.135000 128.494559 1.938074 13.811551 -72.050515
0.910000 0.136500 129.944152 2.000008 13.971810 -72.418010
0.920000 0.138000 131.394435 2.063739 14.133588 -72.776053
0.930000 0.139500 132.845421 2.129313 14.296923 -73.124621
0.940000 0.141000 134.297122 2.196772 14.461856 -73.463692
0.950000 0.142500 135.749550 2.266162 14.628424 -73.793246
0.960000 0.144000 137.202720 2.337527 14.796667 -74.113263
0.970000 0.145500 138.656643 2.410912 14.966621 -74.423724
0.980000 0.147000 140.111334 2.486361 15.138325 -74.724612
0.990000 0.148500 141.566805 2.563921 15.311818 -75.015912
1.000000 0.150000 143.023070 2.643637 15.487135 -75.297608
1.010000 0.151500 144.480144 2.725554 15.664315 -75.569687
1.020000 0.153000 145.938039 2.809719 15.843394 -75.832134
1.030000 0.154500 147.396771 2.896177 16.024409 -76.084937
1.040000 0.156000 148.856354 2.984975 16.207396 -76.328085
1.050000 0.157500 150.316802 3.076159 16.392391 -76.561566
1.060000 0.159000 151.778129 3.169776 16.579430 -76.785370
1.070000 0.160500 153.240352 3.265872 16.768548 -76.999486
1.080000 0.162000 154.703484 3.364494 16.959780 -77.203906
1.090000 0.163500 156.167542 3.465689 17.153161 -77.398619
1.100000 0.165000 157.632540 3.569505 17.348725 -77.583617
1.110000 0.166500 159.098493 3.675988 17.546506 -77.758890
1.120000 0.168000 160.565418 3.785185 17.746538 -77.924431
1.130000 0.169500 162.033331 3.897145 17.948854 -78.080229
1.140000 0.171000 163.502246 4.011915 18.153487 -78.226276
1.150000 0.172500 164.972181 4.129543 18.360470 -78.362563
1.160000 0.174000 166.443151 4.250075 18.569835 -78.489081
1.170000 0.175500 167.915173 4.373561 18.781614 -78.605821
1.180000 0.177000 169.388263 4.500048 18.995838 -78.712772
1.190000 0.178500 170.862438 4.629584 19.212539 -78.809924
1.200000 0.180000 172.337715 4.762218 19.431748 -78.897266
1.210000 0.181500 173.814109 4.897997 19.653496 -78.974788
1.220000 0.183000 175.291639 5.036970 19.877811 -79.042476
1.230000 0.184500 176.770322 5.179186 20.104726 -79.100320
1.240000 0.186000 178.250174 5.324693 20.334268 -79.148304
1.250000 0.187500 179.731213 5.473540 20.566467 -79.186416
1.260000 0.189000 181.213456 5.625776 20.801353 -79.214641
1.270000 0.190500 182.696921 5.781448 21.038953 -79.232963
1.280000 0.192000 184.181625 5.940607 21.279296 -79.241364
1.290000 0.193500 185.667586 6.103301 21.522410 -79.239829
1.300000 0.195000 187.154823 6.269579 21.768323 -79.228338
1.310000 0.196500 188.643352 6.439491 22.017061 -79.206871
1.320000 0.198000 190.133193 6.613084 22.268651 -79.175409
1.330000 0.199500 191.624363 6.790410 22.523121 -79.133931
1.340000 0.201000 193.116880 6.971516 22.780497 -79.082412
1.350000 0.202500 194.610763 7.156452 23.040804 -79.020831
1.360000 0.204000 196.106030 7.345267 23.304068 -78.949162
1.370000 0.205500 197.602700 7.538011 23.570315 -78.867379
1.380000 0.207000 199.100791 7.734734 23.839570 -78.775457
1.390000 0.208500 200.600322 7.935483 24.111858 -78.673366
0.010000 0.001500 1.408815 0.001050 1.209793 -1.560510
0.020000 0.003000 2.819387 0.003025 1.795794 -3.075296
0.030000 0.004500 4.231132 0.005621 2.251537 -4.549386
0.040000 0.006000 5.643843 0.008772 2.640503 -5.986353
0.050000 0.007500 7.057412 0.012460 2.988323 -7.389289
0.060000 0.009000 8.471774 0.016681 3.308275 -8.760992
0.070000 0.010500 9.886886 0.021438 3.608161 -10.104032
0.080000 0.012000 11.302715 0.026727 3.892926 -11.420784
0.090000 0.013500 12.719239 0.032542 4.165859 -12.713446
0.100000 0.015000 14.136438 0.038871 4.429216 -13.984048
0.110000 0.016500 15.554296 0.045697 4.684580 -15.234459
0.120000 0.018000 16.972795 0.052995 4.933075 -16.466396
0.130000 0.019500 18.391922 0.060740 5.175504 -17.681426
0.140000 0.021000 19.811661 0.068897 5.412443 -18.880971
0.150000 0.022500 21.231997 0.077432 5.644305 -20.066316
0.160000 0.024000 22.652913 0.086307 5.871381 -21.238613
0.170000 0.025500 24.074394 0.095482 6.093878 -22.398887
0.180000 0.027000 25.496422 0.104917 6.311939 -23.548043
0.190000 0.028500 26.918981 0.114570 6.525663 -24.686870
0.200000 0.030000 28.342053 0.124400 6.735115 -25.816053
0.210000 0.031500 29.765621 0.134367 6.940341 -26.936175
0.220000 0.033000 31.189665 0.144432 7.141372 -28.047725
0.230000 0.034500 32.614169 0.154559 7.338232 -29.151108
0.240000 0.036000 34.039114 0.164713 7.530941 -30.246646
0.250000 0.037500 35.464482 0.174861 7.719518 -31.334590
0.260000 0.039000 36.890255 0.184975 7.903985 -32.415123
0.270000 0.040500 38.316417 0.195028 8.084369 -33.488368
0.280000 0.042000 39.742949 0.204997 8.260700 -34.554393
0.290000 0.043500 41.169836 0.214864 8.433017 -35.613216
0.300000 0.045000 42.597061 0.224611 8.601364 -36.664811
0.310000 0.046500 44.024609 0.234226 8.765792 -37.709113
0.320000 0.048000 45.452465 0.243701 8.926360 -38.746022
0.330000 0.049500 46.880615 0.253029 9.083134 -39.775409
0.340000 0.051000 48.309045 0.262210 9.236186 -40.797117
0.350000 0.052500 49.737744 0.271246 9.385595 -41.810966
0.360000 0.054000 51.166698 0.280141 9.531449 -42.816760
0.370000 0.055500 52.595898 0.288905 9.673838 -43.814283
0.380000 0.057000 54.025333 0.297550 9.812861 -44.803308
0.390000 0.058500 55.454994 0.306091 9.948619 -45.783596
0.400000 0.060000 56.884873 0.314548 10.081222 -46.754903
0.410000 0.061500 58.314963 0.322942 10.210781 -47.716977
0.420000 0.063000 59.745257 0.331298 10.337412 -48.669561
0.430000 0.064500 61.175750 0.339644 10.461235 -49.612399
0.440000 0.066000 62.606437 0.348010 10.582374 -50.545232
0.450000 0.067500 64.037314 0.356431 10.700954 -51.467806
0.460000 0.069000 65.468380 0.364941 10.817104 -52.379867
0.470000 0.070500 66.899632 0.373579 10.930954 -53.281165
0.480000 0.072000 68.331070 0.382387 11.042638 -54.171456
0.490000 0.073500 69.762693 0.391407 11.152288 -55.050504
0.500000 0.075000 71.194503 0.400683 11.260040 -55.918077
0.510000 0.076500 72.626501 0.410263 11.366031 -56.773954
0.520000 0.078000 74.058691 0.420197 11.470397 -57.617921
0.530000 0.079500 75.491075 0.430534 11.573274 -58.449774
0.540000 0.081000 76.923659 0.441327 11.674802 -59.269320
0.550000 0.082500 78.356447 0.452630 11.775116 -60.076374
0.560000 0.084000 79.789446 0.464498 11.874354 -60.870766
0.570000 0.085500 81.222662 0.476989 11.972652 -61.652333
0.580000 0.087000 82.656103 0.490159 12.070147 -62.420926
0.590000 0.088500 84.089777 0.504068 12.166973 -63.176407
0.600000 0.090000 85.523694 0.518776 12.263265 -63.918651
0.610000 0.091500 86.957863 0.534345 12.359157 -64.647544
0.620000 0.093000 88.392294 0.550835 12.454779 -65.362984
0.630000 0.094500 89.827000 0.568310 12.550263 -66.064881
0.640000 0.096000 91.261991 0.586833 12.645738 -66.753157
0.650000 0.097500 92.697280 0.606468 12.741332 -67.427746
0.660000 0.099000 94.132880 0.627278 12.837170 -68.088592
0.670000 0.100500 95.568804 0.649330 12.933377 -68.735652
0.680000 0.102000 97.005068 0.672688 13.030076 -69.368894
0.690000 0.103500 98.441685 0.697418 13.127387 -69.988294
0.700000 0.105000 99.878670 0.723586 13.225430 -70.593840
0.710000 0.106500 101.316040 0.751257 13.324320 -71.185531
0.720000 0.108000 102.753811 0.780498 13.424173 -71.763372
0.730000 0.109500 104.191999 0.811375 13.525103 -72.327380
0.740000 0.111000 105.630621 0.843954 13.627219 -72.877578
0.750000 0.112500 107.069696 0.878303 13.730630 -73.413997
0.760000 0.114000 108.509241 0.914487 13.835444 -73.936675
0.770000 0.115500 109.949274 0.952573 13.941765 -74.445659
0.780000 0.117000 111.389814 0.992627 14.049696 -74.940997
0.790000 0.118500 112.830881 1.034717 14.159337 -75.422747
0.800000 0.120000 114.272494 1.078908 14.270786 -75.890968
0.810000 0.121500 115.714673 1.125266 14.384141 -76.345725
0.820000 0.123000 117.157438 1.173859 14.499495 -76.787085
0.830000 0.124500 118.600809 1.224753 14.616941 -77.215119
0.840000 0.126000 120.044808 1.278014 14.736570 -77.629898
0.850000 0.127500 121.489455 1.333709 14.858470 -78.031496
0.860000 0.129000 122.934772 1.391905 14.982727 -78.419987
0.870000 0.130500 124.380780 1.452667 15.109427 -78.795444
0.880000 0.132000 125.827502 1.516064 15.238652 -79.157942
0.890000 0.133500 127.274960 1.582162 15.370484 -79.507552
0.900000 0.135000 128.723175 1.651027 15.505002 -79.844344
0.910000 0.136500 130.172172 1.722728 15.642284 -80.168387
0.920000 0.138000 131.621972 1.797333 15.782406 -80.479746
0.930000 0.139500 133.072599 1.874908 15.925442 -80.778482
0.940000 0.141000 134.524077 1.955522 16.071466 -81.064652
0.950000 0.142500 135.976428 2.039245 16.220550 -81.338310
0.960000 0.144000 137.429678 2.126145 16.372763 -81.599504
0.970000 0.145500 138.883849 2.216292 16.528175 -81.848277
0.980000 0.147000 140.338967 2.309755 16.686852 -82.084667
0.990000 0.148500 141.795056 2.406607 16.848862 -82.308703
1.000000 0.150000 143.252141 2.506917 17.014270 -82.520411
1.010000 0.151500 144.710246 2.610758 17.183139 -82.719809
1.020000 0.153000 146.169397 2.718203 17.355533 -82.906908
1.030000 0.154500 147.629619 2.829325 17.531513 -83.081710
1.040000 0.156000 149.090938 2.944197 17.711141 -83.244212
1.050000 0.157500 150.553380 3.062896 17.894477 -83.394401
1.060000 0.159000 152.016971 3.185497 18.081579 -83.532259
1.070000 0.160500 153.481737 3.312075 18.272507 -83.657756
1.080000 0.162000 154.947705 3.442710 18.467317 -83.770858
1.090000 0.163500 156.414902 3.577479 18.666068 -83.871518
1.100000 0.165000 157.883354 3.716462 18.868815 -83.959685
1.110000 0.166500 159.353090 3.859739 19.075614 -84.035298
1.120000 0.168000 160.824135 4.007390 19.286520 -84.098285
1.130000 0.169500 162.296519 4.159499 19.501588 -84.148570
1.140000 0.171000 163.770269 4.316149 19.720871 -84.186066
1.150000 0.172500 165.245413 4.477422 19.944424 -84.210678
1.160000 0.174000 166.721980 4.643405 20.172299 -84.222303
1.170000 0.175500 168.199998 4.814184 20.404549 -84.220830
1.180000 0.177000 169.679497 4.989845 20.641226 -84.206140
1.190000 0.178500 171.160505 5.170475 20.882383 -84.178106
1.200000 0.180000 172.643053 5.356164 21.128071 -84.136594
1.210000 0.181500 174.127169 5.547002 21.378341 -84.081462
1.220000 0.183000 175.612884 5.743077 21.633245 -84.012561
1.230000 0.184500 177.100228 5.944482 21.892833 -83.929737
1.240000 0.186000 178.589231 6.151307 22.157155 -83.832826
1.250000 0.187500 180.079924 6.363646 22.426261 -83.721660
1.260000 0.189000 181.572338 6.581591 22.700202 -83.596064
1.270000 0.190500 183.066505 6.805236 22.979028 -83.455860
1.280000 0.192000 184.562455 7.034675 23.262786 -83.300861
1.290000 0.193500 186.060221 7.270001 23.551527 -83.130878
1.300000 0.195000 187.559833 7.511310 23.845299 -82.945715
1.310000 0.196500 189.061326 7.758696 24.144152 -82.745176
1.320000 0.198000 190.564730 8.012256 24.448132 -82.529057
1.330000 0.199500 192.070079 8.272082 24.757288 -82.297154
1.340000 0.201000 193.577405 8.538272 25.071667 -82.049258
1.350000 0.202500 195.086742 8.810919 25.391318 -81.785160
1.360000 0.204000 196.598122 9.090118 25.716286 -81.504647
1.370000 0.205500 198.111580 9.375964 26.046619 -81.207508
1.380000 0.207000 199.627149 9.668550 26.382362 -80.893527
1.390000 0.208500 201.144862 9.967971 26.723561 -80.562492
0.010000 0.001500 1.409353 0.001588 1.568560 -1.589548
0.020000 0.003000 2.821538 0.005168 2.512684 -3.134338
0.030000 0.004500 4.235957 0.010393 3.323856 -4.643421
0.040000 0.006000 5.652382 0.017122 4.063640 -6.124091
0.050000 0.007500 7.070669 0.025234 4.755870 -7.582812
0.060000 0.009000 8.490709 0.034598 5.412163 -9.025338
0.070000 0.010500 9.912408 0.045069 6.038811 -10.456729
0.080000 0.012000 11.335673 0.056484 6.639414 -11.881362
0.090000 0.013500 12.760417 0.068669 7.216087 -13.302935
0.100000 0.015000 14.186551 0.081442 7.770089 -14.724491
0.110000 0.016500 15.613986 0.094617 8.302179 -16.148451
0.120000 0.018000 17.042631 0.108007 8.812823 -17.576661
0.130000 0.019500 18.472395 0.121430 9.302327 -19.010437
0.140000 0.021000 19.903189 0.134711 9.770919 -20.450625
0.150000 0.022500 21.334923 0.147685 10.218795 -21.897652
0.160000 0.024000 22.767508 0.160196 10.646157 -23.351584
0.170000 0.025500 24.200857 0.172102 11.053228 -24.812177
0.180000 0.027000 25.634887 0.183275 11.440261 -26.278920
0.190000 0.028500 27.069515 0.193598 11.807549 -27.751087
0.200000 0.030000 28.504663 0.202971 12.155422 -29.227768
0.210000 0.031500 29.940254 0.211305 12.484247 -30.707907
0.220000 0.033000 31.376216 0.218525 12.794427 -32.190330
0.230000 0.034500 32.812481 0.224571 13.086395 -33.673769
0.240000 0.036000 34.248982 0.229393 13.360612 -35.156887
0.250000 0.037500 35.685659 0.232956 13.617564 -36.638292
0.260000 0.039000 37.122452 0.235232 13.857755 -38.116556
0.270000 0.040500 38.559309 0.236210 14.081709 -39.590224
0.280000 0.042000 39.996178 0.235885 14.289961 -41.057828
0.290000 0.043500 41.433013 0.234264 14.483057 -42.517895
0.300000 0.045000 42.869770 0.231363 14.661552 -43.968954
0.310000 0.046500 44.306409 0.227208 14.826004 -45.409541
0.320000 0.048000 45.742895 0.221834 14.976978 -46.838211
0.330000 0.049500 47.179194 0.215282 15.115038 -48.253534
0.340000 0.051000 48.615278 0.207605 15.240750 -49.654109
0.350000 0.052500 50.051121 0.198859 15.354678 -51.038561
0.360000 0.054000 51.486699 0.189112 15.457382 -52.405549
0.370000 0.055500 52.921993 0.178434 15.549422 -53.753768
0.380000 0.057000 54.356987 0.166907 15.631352 -55.081957
0.390000 0.058500 55.791668 0.154615 15.703720 -56.388898
0.400000 0.060000 57.226024 0.141649 15.767070 -57.673423
0.410000 0.061500 58.660049 0.128107 15.821939 -58.934416
0.420000 0.063000 60.093738 0.114090 15.868857 -60.170823
0.430000 0.064500 61.527088 0.099706 15.908348 -61.381646
0.440000 0.066000 62.960101 0.085065 15.940926 -62.565960
0.450000 0.067500 64.392779 0.070283 15.967100 -63.722905
0.460000 0.069000 65.825128 0.055477 15.987368 -64.851699
0.470000 0.070500 67.257156 0.040769 16.002219 -65.951637
0.480000 0.072000 68.688874 0.026282 16.012134 -67.022097
0.490000 0.073500 70.120292 0.012142 16.017584 -68.062539
0.500000 0.075000 71.551427 -0.001525 16.019029 -69.072516
0.510000 0.076500 72.982294 -0.014591 16.016919 -70.051665
0.520000 0.078000 74.412912 -0.026929 16.011694 -70.999720
0.530000 0.079500 75.843301 -0.038412 16.003781 -71.916502
0.540000 0.081000 77.273481 -0.048915 15.993598 -72.801928
0.550000 0.082500 78.703478 -0.058312 15.981548 -73.656004
0.560000 0.084000 80.133314 -0.066482 15.968024 -74.478826
0.570000 0.085500 81.563016 -0.073304 15.953406 -75.270577
0.580000 0.087000 82.992611 -0.078662 15.938062 -76.031525
0.590000 0.088500 84.422127 -0.082442 15.922344 -76.762016
0.600000 0.090000 85.851594 -0.084535 15.906595 -77.462471
0.610000 0.091500 87.281039 -0.084835 15.891142 -78.133383
0.620000 0.093000 88.710496 -0.083239 15.876299 -78.775305
0.630000 0.094500 90.139994 -0.079651 15.862368 -79.388849
0.640000 0.096000 91.569565 -0.073978 15.849635 -79.974679
0.650000 0.097500 92.999242 -0.066131 15.838376 -80.533498
0.660000 0.099000 94.429056 -0.056027 15.828850 -81.066050
0.670000 0.100500 95.859041 -0.043586 15.821307 -81.573107
0.680000 0.102000 97.289230 -0.028733 15.815980 -82.055461
0.690000 0.103500 98.719655 -0.011396 15.813094 -82.513922
0.700000 0.105000 100.150350 0.008491 15.812857 -82.949311
0.710000 0.106500 101.581347 0.030992 15.815468 -83.362448
0.720000 0.108000 103.012680 0.056166 15.821114 -83.754153
0.730000 0.109500 104.444382 0.084073 15.829971 -84.125240
0.740000 0.111000 105.876485 0.114764 15.842203 -84.476508
0.750000 0.112500 107.309021 0.148292 15.857964 -84.808739
0.760000 0.114000 108.742024 0.184707 15.877400 -85.122698
0.770000 0.115500 110.175525 0.224056 15.900646 -85.419122
0.780000 0.117000 111.609556 0.266385 15.927827 -85.698726
0.790000 0.118500 113.044149 0.311739 15.959063 -85.962193
0.800000 0.120000 114.479336 0.360163 15.994463 -86.210178
0.810000 0.121500 115.915147 0.411698 16.034130 -86.443300
0.820000 0.123000 117.351614 0.466388 16.078160 -86.662150
0.830000 0.124500 118.788767 0.524276 16.126641 -86.867280
0.840000 0.126000 120.226637 0.585404 16.179658 -87.059211
0.850000 0.127500 121.665254 0.649816 16.237287 -87.238427
0.860000 0.129000 123.104649 0.717556 16.299601 -87.405377
0.870000 0.130500 124.544850 0.788668 16.366668 -87.560477
0.880000 0.132000 125.985889 0.863197 16.438551 -87.704107
0.890000 0.133500 127.427794 0.941191 16.515309 -87.836614
0.900000 0.135000 128.870595 1.022698 16.596998 -87.958310
0.910000 0.136500 130.314321 1.107766 16.683671 -88.069475
0.920000 0.138000 131.759002 1.196446 16.775377 -88.170358
0.930000 0.139500 133.204667 1.288793 16.872163 -88.261175
0.940000 0.141000 134.651344 1.384859 16.974072 -88.342112
0.950000 0.142500 136.099064 1.484702 17.081149 -88.413327
0.960000 0.144000 137.547854 1.588380 17.193432 -88.474946
0.970000 0.145500 138.997745 1.695953 17.310962 -88.527069
0.980000 0.147000 140.448765 1.807484 17.433775 -88.569770
0.990000 0.148500 141.900943 1.923038 17.561909 -88.603096
1.000000 0.150000 143.354310 2.042681 17.695398 -88.627067
1.010000 0.151500 144.808893 2.166484 17.834278 -88.641681
1.020000 0.153000 146.264723 2.294517 17.978582 -88.646912
1.030000 0.154500 147.721829 2.426855 18.128345 -88.642710
1.040000 0.156000 149.180241 2.563573 18.283599 -88.629005
1.050000 0.157500 150.639990 2.704751 18.444378 -88.605704
1.060000 0.159000 152.101104 2.850469 18.610715 -88.572695
1.070000 0.160500 153.563614 3.000810 18.782643 -88.529846
1.080000 0.162000 155.027552 3.155860 18.960196 -88.477006
1.090000 0.163500 156.492947 3.315707 19.143407 -88.414007
1.100000 0.165000 157.959831 3.480441 19.332309 -88.340662
1.110000 0.166500 159.428235 3.650153 19.526938 -88.256769
1.120000 0.168000 160.898191 3.824940 19.727327 -88.162110
1.130000 0.169500 162.369730 4.004896 19.933512 -88.056452
1.140000 0.171000 163.842885 4.190121 20.145528 -87.939546
1.150000 0.172500 165.317689 4.380715 20.363412 -87.811133
1.160000 0.174000 166.794173 4.576781 20.587201 -87.670937
1.170000 0.175500 168.272371 4.778422 20.816931 -87.518672
1.180000 0.177000 169.752317 4.985746 21.052640 -87.354042
1.190000 0.178500 171.234045 5.198858 21.294368 -87.176738
1.200000 0.180000 172.717588 5.417869 21.542154 -86.986443
1.210000 0.181500 174.202981 5.642889 21.796036 -86.782829
1.220000 0.183000 175.690258 5.874030 22.056056 -86.565562
1.230000 0.184500 177.179456 6.111403 22.322255 -86.334298
1.240000 0.186000 178.670609 6.355123 22.594674 -86.088689
1.250000 0.187500 180.163754 6.605305 22.873355 -85.828381
1.260000 0.189000 181.658926 6.862064 23.158341 -85.553012
1.270000 0.190500 183.156163 7.125515 23.449675 -85.262219
1.280000 0.192000 184.655501 7.395775 23.747400 -84.955635
1.290000 0.193500 186.156977 7.672959 24.051559 -84.632890
1.300000 0.195000 187.660629 7.957185 24.362198 -84.293612
1.310000 0.196500 189.166494 8.248568 24.679360 -83.937431
1.320000 0.198000 190.674612 8.547224 25.003090 -83.563973
1.330000 0.199500 192.185020 8.853268 25.333432 -83.172869
1.340000 0.201000 193.697757 9.166815 25.670432 -82.763750
1.350000 0.202500 195.212862 9.487978 26.014134 -82.336250
1.360000 0.204000 196.730375 9.816870 26.364584 -81.890007
1.370000 0.205500 198.250335 10.153601 26.721824 -81.424663
1.380000 0.207000 199.772782 10.498282 27.085901 -80.939866
1.390000 0.208500 201.297755 10.851021 27.456859 -80.435271
0.010000 0.001500 1.408574 0.000807 1.049118 -1.499834
0.020000 0.003000 2.818415 0.002038 1.471596 -2.958636
0.030000 0.004500 4.228929 0.003381 1.762036 -4.379669
0.040000 0.006000 5.639908 0.004774 1.984677 -5.765074
0.050000 0.007500 7.051244 0.006210 2.165818 -7.116640
0.060000 0.009000 8.462874 0.007712 2.319350 -8.435951
0.070000 0.010500 9.874763 0.009311 2.453650 -9.724451
0.080000 0.012000 11.286890 0.011045 2.574206 -10.983474
0.090000 0.013500 12.699245 0.012953 2.684813 -12.214265
0.100000 0.015000 14.111823 0.015077 2.788208 -13.417990
0.110000 0.016500 15.524626 0.017454 2.886420 -14.595749
0.120000 0.018000 16.937658 0.020124 2.980989 -15.748579
0.130000 0.019500 18.350926 0.023124 3.073106 -16.877463
0.140000 0.021000 19.764438 0.026487 3.163699 -17.983331
0.150000 0.022500 21.178204 0.030246 3.253504 -19.067070
0.160000 0.024000 22.592235 0.034431 3.343106 -20.129518
0.170000 0.025500 24.006541 0.039072 3.432973 -21.171475
0.180000 0.027000 25.421134 0.044194 3.523480 -22.193702
0.190000 0.028500 26.836025 0.049820 3.614929 -23.196924
0.200000 0.030000 28.251227 0.055975 3.707561 -24.181829
0.210000 0.031500 29.666749 0.062677 3.801569 -25.149075
0.220000 0.033000 31.082604 0.069946 3.897106 -26.099289
0.230000 0.034500 32.498803 0.077798 3.994292 -27.033066
0.240000 0.036000 33.915356 0.086248 4.093220 -27.950975
0.250000 0.037500 35.332274 0.095311 4.193961 -28.853557
0.260000 0.039000 36.749566 0.104999 4.296565 -29.741328
0.270000 0.040500 38.167243 0.115323 4.401069 -30.614778
0.280000 0.042000 39.585315 0.126293 4.507496 -31.474375
0.290000 0.043500 41.003790 0.137918 4.615856 -32.320563
0.300000 0.045000 42.422677 0.150207 4.726153 -33.153765
0.310000 0.046500 43.841985 0.163165 4.838382 -33.974383
0.320000 0.048000 45.261721 0.176800 4.952531 -34.782798
0.330000 0.049500 46.681895 0.191117 5.068584 -35.579375
0.340000 0.051000 48.102513 0.206121 5.186520 -36.364456
0.350000 0.052500 49.523582 0.221816 5.306315 -37.138369
0.360000 0.054000 50.945109 0.238207 5.427943 -37.901423
0.370000 0.055500 52.367101 0.255297 5.551374 -38.653912
0.380000 0.057000 53.789565 0.273090 5.676579 -39.396114
0.390000 0.058500 55.212506 0.291588 5.803524 -40.128291
0.400000 0.060000 56.635931 0.310794 5.932178 -40.850691
0.410000 0.061500 58.059844 0.330712 6.062508 -41.563549
0.420000 0.063000 59.484252 0.351343 6.194481 -42.267086
0.430000 0.064500 60.909160 0.372691 6.328063 -42.961511
0.440000 0.066000 62.334573 0.394758 6.463222 -43.647020
0.450000 0.067500 63.760495 0.417548 6.599924 -44.323798
0.460000 0.069000 65.186932 0.441062 6.738140 -44.992018
0.470000 0.070500 66.613887 0.465304 6.877836 -45.651843
0.480000 0.072000 68.041367 0.490278 7.018983 -46.303426
0.490000 0.073500 69.469374 0.515987 7.161552 -46.946910
0.500000 0.075000 70.897914 0.542434 7.305514 -47.582428
0.510000 0.076500 72.326989 0.569625 7.450841 -48.210104
0.520000 0.078000 73.756606 0.597563 7.597508 -48.830055
0.530000 0.079500 75.186766 0.626254 7.745490 -49.442389
0.540000 0.081000 76.617476 0.655702 7.894761 -50.047205
0.550000 0.082500 78.048737 0.685914 8.045300 -50.644597
0.560000 0.084000 79.480555 0.716895 8.197086 -51.234650
0.570000 0.085500 80.912933 0.748652 8.350096 -51.817443
0.580000 0.087000 82.345875 0.781191 8.504313 -52.393048
0.590000 0.088500 83.779385 0.814521 8.659718 -52.961533
0.600000 0.090000 85.213467 0.848649 8.816295 -53.522956
0.610000 0.091500 86.648124 0.883584 8.974028 -54.077374
0.620000 0.093000 88.083360 0.919334 9.132902 -54.624837
0.630000 0.094500 89.519179 0.955909 9.292905 -55.165389
0.640000 0.096000 90.955586 0.993319 9.454023 -55.699071
0.650000 0.097500 92.392584 1.031574 9.616247 -56.225918
0.660000 0.099000 93.830177 1.070686 9.779566 -56.745961
0.670000 0.100500 95.268369 1.110665 9.943972 -57.259229
0.680000 0.102000 96.707165 1.151524 10.109456 -57.765745
0.690000 0.103500 98.146567 1.193276 10.276012 -58.265529
0.700000 0.105000 99.586582 1.235932 10.443635 -58.758598
0.710000 0.106500 101.027212 1.279509 10.612319 -59.244965
0.720000 0.108000 102.468463 1.324018 10.782061 -59.724641
0.730000 0.109500 103.910338 1.369475 10.952858 -60.197633
0.740000 0.111000 105.352843 1.415895 11.124708 -60.663947
0.750000 0.112500 106.795981 1.463294 11.297609 -61.123586
0.760000 0.114000 108.239758 1.511688 11.471563 -61.576549
0.770000 0.115500 109.684179 1.561094 11.646568 -62.022834
0.780000 0.117000 111.129247 1.611529 11.822627 -62.462438
0.790000 0.118500 112.574969 1.663011 11.999742 -62.895354
0.800000 0.120000 114.021350 1.715558 12.177916 -63.321575
0.810000 0.121500 115.468394 1.769188 12.357151 -63.741092
0.820000 0.123000 116.916107 1.823921 12.537454 -64.153892
0.830000 0.124500 118.364494 1.879777 12.718827 -64.559965
0.840000 0.126000 119.813561 1.936776 12.901277 -64.959296
0.850000 0.127500 121.263313 1.994938 13.084811 -65.351871
0.860000 0.129000 122.713757 2.054284 13.269434 -65.737673
0.870000 0.130500 124.164898 2.114836 13.455155 -66.116685
0.880000 0.132000 125.616741 2.176617 13.641981 -66.488889
0.890000 0.133500 127.069294 2.239647 13.829920 -66.854267
0.900000 0.135000 128.522562 2.303951 14.018981 -67.212798
0.910000 0.136500 129.976552 2.369551 14.209174 -67.564463
0.920000 0.138000 131.431270 2.436471 14.400509 -67.909240
0.930000 0.139500 132.886723 2.504735 14.592995 -68.247108
0.940000 0.141000 134.342917 2.574367 14.786643 -68.578046
0.950000 0.142500 135.799859 2.645393 14.981465 -68.902029
0.960000 0.144000 137.257556 2.717836 15.177471 -69.219036
0.970000 0.145500 138.716015 2.791724 15.374674 -69.529044
0.980000 0.147000 140.175244 2.867081 15.573086 -69.832030
0.990000 0.148500 141.635249 2.943934 15.772718 -70.127969
1.000000 0.150000 143.096038 3.022310 15.973584 -70.416838
1.010000 0.151500 144.557618 3.102235 16.175697 -70.698614
1.020000 0.153000 146.019998 3.183736 16.379070 -70.973273
1.030000 0.154500 147.483184 3.266841 16.583716 -71.240790
1.040000 0.156000 148.947185 3.351578 16.789649 -71.501142
1.050000 0.157500 150.412009 3.437975 16.996884 -71.754305
1.060000 0.159000 151.877664 3.526061 17.205434 -72.000256
1.070000 0.160500 153.344158 3.615863 17.415313 -72.238971
1.080000 0.162000 154.811499 3.707410 17.626536 -72.470426
1.090000 0.163500 156.279696 3.800733 17.839119 -72.694599
1.100000 0.165000 157.748757 3.895860 18.053075 -72.911466
1.110000 0.166500 159.218692 3.992820 18.268420 -73.121005
1.120000 0.168000 160.689508 4.091645 18.485168 -73.323193
1.130000 0.169500 162.161215 4.192363 18.703336 -73.518008
1.140000 0.171000 163.633822 4.295004 18.922938 -73.705427
1.150000 0.172500 165.107338 4.399601 19.143990 -73.885430
1.160000 0.174000 166.581772 4.506182 19.366507 -74.057995
1.170000 0.175500 168.057134 4.614779 19.590505 -74.223101
1.180000 0.177000 169.533432 4.725423 19.816000 -74.380728
1.190000 0.178500 171.010677 4.838145 20.043007 -74.530855
1.200000 0.180000 172.488878 4.952977 20.271543 -74.673462
1.210000 0.181500 173.968044 5.069949 20.501622 -74.808530
1.220000 0.183000 175.448187 5.189093 20.733260 -74.936039
1.230000 0.184500 176.929315 5.310441 20.966474 -75.055972
1.240000 0.186000 178.411438 5.434026 21.201280 -75.168309
1.250000 0.187500 179.894567 5.559878 21.437692 -75.273033
1.260000 0.189000 181.378713 5.688029 21.675728 -75.370127
1.270000 0.190500 182.863884 5.818513 21.915402 -75.459573
1.280000 0.192000 184.350092 5.951361 22.156731 -75.541355
1.290000 0.193500 185.837348 6.086606 22.399731 -75.615457
1.300000 0.195000 187.325661 6.224279 22.644416 -75.681862
1.310000 0.196500 188.815043 6.364414 22.890803 -75.740556
1.320000 0.198000 190.305504 6.507042 23.138908 -75.791523
1.330000 0.199500 191.797055 6.652197 23.388746 -75.834749
1.340000 0.201000 193.289707 6.799911 23.640332 -75.870220
1.350000 0.202500 194.783471 6.950216 23.893682 -75.897922
1.360000 0.204000 196.278358 7.103145 24.148812 -75.917842
1.370000 0.205500 197.774379 7.258732 24.405736 -75.929967
1.380000 0.207000 199.271545 7.417008 24.664471 -75.934285
1.390000 0.208500 200.769869 7.578006 24.925031 -75.930782
0.010000 0.001500 1.408646 0.000880 1.097259 -1.530170
0.020000 0.003000 2.818709 0.002341 1.569605 -3.016895
0.030000 0.004500 4.229600 0.004078 1.911133 -4.464162
0.040000 0.006000 5.641115 0.006031 2.185779 -5.874638
0.050000 0.007500 7.053147 0.008195 2.419593 -7.250569
0.060000 0.009000 8.465636 0.010589 2.626248 -8.593963
0.070000 0.010500 9.878546 0.013238 2.813918 -9.906661
0.080000 0.012000 11.291855 0.016171 2.987901 -11.190370
0.090000 0.013500 12.705550 0.019416 3.151816 -12.446683
0.100000 0.015000 14.119623 0.023000 3.308230 -13.677096
0.110000 0.016500 15.534074 0.026946 3.459013 -14.883013
0.120000 0.018000 16.948900 0.031275 3.605553 -16.065752
0.130000 0.019500 18.364103 0.036004 3.748896 -17.226554
0.140000 0.021000 19.779687 0.041147 3.889838 -18.366588
0.150000 0.022500 21.195652 0.046715 4.028985 -19.486949
0.160000 0.024000 22.612003 0.052715 4.166803 -20.588664
0.170000 0.025500 24.028743 0.059153 4.303648 -21.672698
0.180000 0.027000 25.445874 0.066031 4.439791 -22.739953
0.190000 0.028500 26.863400 0.073349 4.575439 -23.791269
0.200000 0.030000 28.281322 0.081104 4.710744 -24.827434
0.210000 0.031500 29.699643 0.089295 4.845818 -25.849176
0.220000 0.033000 31.118364 0.097914 4.980742 -26.857173
0.230000 0.034500 32.537487 0.106958 5.115570 -27.852054
0.240000 0.036000 33.957012 0.116417 5.250335 -28.834398
0.250000 0.037500 35.376940 0.126286 5.385059 -29.804740
0.260000 0.039000 36.797270 0.136556 5.519747 -30.763568
0.270000 0.040500 38.218003 0.147218 5.654397 -31.711333
0.280000 0.042000 39.639138 0.158265 5.789003 -32.648445
0.290000 0.043500 41.060674 0.169688 5.923550 -33.575275
0.300000 0.045000 42.482611 0.181480 6.058023 -34.492161
0.310000 0.046500 43.904947 0.193634 6.192403 -35.399406
0.320000 0.048000 45.327680 0.206144 6.326673 -36.297284
0.330000 0.049500 46.750810 0.219005 6.460814 -37.186037
0.340000 0.051000 48.174335 0.232210 6.594809 -38.065881
0.350000 0.052500 49.598254 0.245758 6.728641 -38.937006
0.360000 0.054000 51.022564 0.259646 6.862297 -39.799576
0.370000 0.055500 52.447265 0.273872 6.995763 -40.653735
0.380000 0.057000 53.872355 0.288438 7.129031 -41.499605
0.390000 0.058500 55.297832 0.303343 7.262093 -42.337287
0.400000 0.060000 56.723697 0.318591 7.394945 -43.166867
0.410000 0.061500 58.149947 0.334186 7.527586 -43.988411
0.420000 0.063000 59.576581 0.350135 7.660016 -44.801973
0.430000 0.064500 61.003599 0.366443 7.792240 -45.607590
0.440000 0.066000 62.431001 0.383120 7.924265 -46.405287
0.450000 0.067500 63.858787 0.400176 8.056100 -47.195078
0.460000 0.069000 65.286955 0.417622 8.187759 -47.976965
0.470000 0.070500 66.715508 0.435471 8.319258 -48.750942
0.480000 0.072000 68.144444 0.453739 8.450613 -49.516991
0.490000 0.073500 69.573766 0.472440 8.581845 -50.275090
0.500000 0.075000 71.003473 0.491593 8.712978 -51.025206
0.510000 0.076500 72.433569 0.511217 8.844037 -51.767303
0.520000 0.078000 73.864054 0.531331 8.975049 -52.501337
0.530000 0.079500 75.294931 0.551959 9.106045 -53.227260
0.540000 0.081000 76.726202 0.573121 9.237056 -53.945020
0.550000 0.082500 78.157869 0.594845 9.368115 -54.654561
0.560000 0.084000 79.589938 0.617154 9.499258 -55.355823
0.570000 0.085500 81.022410 0.640076 9.630523 -56.048745
0.580000 0.087000 82.455289 0.663641 9.761948 -56.733263
0.590000 0.088500 83.888581 0.687876 9.893573 -57.409311
0.600000 0.090000 85.322290 0.712813 10.025440 -58.076822
0.610000 0.091500 86.756420 0.738485 10.157592 -58.735729
0.620000 0.093000 88.190977 0.764923 10.290074 -59.385963
0.630000 0.094500 89.625967 0.792163 10.422930 -60.027456
0.640000 0.096000 91.061396 0.820239 10.556206 -60.660138
0.650000 0.097500 92.497270 0.849188 10.689950 -61.283942
0.660000 0.099000 93.933597 0.879047 10.824210 -61.898800
0.670000 0.100500 95.370383 0.909855 10.959035 -62.504644
0.680000 0.102000 96.807636 0.941651 11.094474 -63.101410
0.690000 0.103500 98.245365 0.974475 11.230578 -63.689032
0.700000 0.105000 99.683577 1.008367 11.367396 -64.267446
0.710000 0.106500 101.122280 1.043370 11.504980 -64.836591
0.720000 0.108000 102.561485 1.079527 11.643382 -65.396405
0.730000 0.109500 104.001201 1.116881 11.782654 -65.946830
0.740000 0.111000 105.441436 1.155476 11.922847 -66.487807
0.750000 0.112500 106.882202 1.195357 12.064014 -67.019282
0.760000 0.114000 108.323508 1.236569 12.206208 -67.541200
0.770000 0.115500 109.765365 1.279161 12.349482 -68.053510
0.780000 0.117000 111.207785 1.323177 12.493888 -68.556160
0.790000 0.118500 112.650778 1.368666 12.639479 -69.049103
0.800000 0.120000 114.094357 1.415677 12.786309 -69.532291
0.810000 0.121500 115.538533 1.464257 12.934430 -70.005679
0.820000 0.123000 116.983319 1.514457 13.083894 -70.469225
0.830000 0.124500 118.428727 1.566327 13.234756 -70.922886
0.840000 0.126000 119.874770 1.619916 13.387067 -71.366622
0.850000 0.127500 121.321462 1.675277 13.540880 -71.800394
0.860000 0.129000 122.768816 1.732460 13.696247 -72.224167
0.870000 0.130500 124.216845 1.791517 13.853221 -72.637903
0.880000 0.132000 125.665565 1.852502 14.011853 -73.041568
0.890000 0.133500 127.114988 1.915466 14.172195 -73.435129
0.900000 0.135000 128.565130 1.980465 14.334299 -73.818554
0.910000 0.136500 130.016006 2.047550 14.498215 -74.191810
0.920000 0.138000 131.467631 2.116777 14.663994 -74.554869
0.930000 0.139500 132.920020 2.188201 14.831687 -74.907698
0.940000 0.141000 134.373190 2.261875 15.001344 -75.250271
0.950000 0.142500 135.827155 2.337857 15.173016 -75.582556
0.960000 0.144000 137.281932 2.416202 15.346751 -75.904526
0.970000 0.145500 138.737538 2.496966 15.522598 -76.216153
0.980000 0.147000 140.193989 2.580206 15.700608 -76.517407
0.990000 0.148500 141.651303 2.665979 15.880827 -76.808261
1.000000 0.150000 143.109496 2.754343 16.063305 -77.088685
1.010000 0.151500 144.568585 2.845355 16.248089 -77.358650
1.020000 0.153000 146.028590 2.939074 16.435226 -77.618127
1.030000 0.154500 147.489526 3.035559 16.624764 -77.867085
1.040000 0.156000 148.951413 3.134868 16.816749 -78.105493
1.050000 0.157500 150.414268 3.237062 17.011227 -78.333318
1.060000 0.159000 151.878111 3.342200 17.208246 -78.550528
1.070000 0.160500 153.342960 3.450342 17.407849 -78.757089
1.080000 0.162000 154.808833 3.561549 17.610082 -78.952963
1.090000 0.163500 156.275751 3.675882 17.814991 -79.138115
1.100000 0.165000 157.743732 3.793402 18.022619 -79.312506
1.110000 0.166500 159.212796 3.914172 18.233011 -79.476095
1.120000 0.168000 160.682963 4.038253 18.446211 -79.628841
1.130000 0.169500 162.154253 4.165709 18.662262 -79.770700
1.140000 0.171000 163.626686 4.296601 18.881207 -79.901625
1.150000 0.172500 165.100283 4.430994 19.103089 -80.021570
1.160000 0.174000 166.575063 4.568952 19.327950 -80.130484
1.170000 0.175500 168.051049 4.710538 19.555833 -80.228316
1.180000 0.177000 169.528260 4.855817 19.786779 -80.315011
1.190000 0.178500 171.006718 5.004855 20.020829 -80.390514
1.200000 0.180000 172.486445 5.157715 20.258026 -80.454764
1.210000 0.181500 173.967461 5.314465 20.498409 -80.507702
1.220000 0.183000 175.449790 5.475170 20.742020 -80.549265
1.230000 0.184500 176.933452 5.639897 20.988897 -80.579385
1.240000 0.186000 178.418469 5.808712 21.239082 -80.597996
1.250000 0.187500 179.904865 5.981683 21.492614 -80.605027
1.260000 0.189000 181.392662 6.158876 21.749532 -80.600405
1.270000 0.190500 182.881881 6.340360 22.009876 -80.584054
1.280000 0.192000 184.372547 6.526202 22.273683 -80.555898
1.290000 0.193500 185.864682 6.716471 22.540992 -80.515856
1.300000 0.195000 187.358309 6.911235 22.811842 -80.463846
1.310000 0.196500 188.853452 7.110563 23.086270 -80.399785
1.320000 0.198000 190.350134 7.314525 23.364313 -80.323585
1.330000 0.199500 191.848379 7.523188 23.646010 -80.235158
1.340000 0.201000 193.348211 7.736622 23.931396 -80.134414
1.350000 0.202500 194.849653 7.954898 24.220510 -80.021260
1.360000 0.204000 196.352731 8.178084 24.513386 -79.895602
1.370000 0.205500 197.857467 8.406249 24.810060 -79.757344
1.380000 0.207000 199.363888 8.639464 25.110570 -79.606388
1.390000 0.208500 200.872017 8.877799 25.414950 -79.442635
0.010000 0.001500 1.408565 0.000798 1.043464 -1.502232
0.020000 0.003000 2.818381 0.002005 1.460477 -2.963249
0.030000 0.004500 4.228855 0.003310 1.745595 -4.386363
0.040000 0.006000 5.639778 0.004650 1.963038 -5.773738
0.050000 0.007500 7.051043 0.006021 2.139092 -7.127177
0.060000 0.009000 8.462589 0.007445 2.287639 -8.448277
0.070000 0.010500 9.874379 0.008955 2.417050 -9.738493
0.080000 0.012000 11.286394 0.010588 2.532805 -10.999170
0.090000 0.013500 12.698622 0.012385 2.638695 -12.231561
0.100000 0.015000 14.111062 0.014387 2.737451 -13.436841
0.110000 0.016500 15.523713 0.016633 2.831100 -14.616117
0.120000 0.018000 16.936581 0.019161 2.921176 -15.770436
0.130000 0.019500 18.349673 0.022010 3.008867 -16.900787
0.140000 0.021000 19.762997 0.025213 3.095099 -18.008109
0.150000 0.022500 21.176564 0.028804 3.180603 -19.093292
0.160000 0.024000 22.590383 0.032813 3.265963 -20.157183
0.170000 0.025500 24.004467 0.037269 3.351643 -21.200587
0.180000 0.027000 25.418826 0.042197 3.438017 -22.224271
0.190000 0.028500 26.833473 0.047623 3.525382 -23.228963
0.200000 0.030000 28.248419 0.053568 3.613980 -24.215358
0.210000 0.031500 29.663676 0.060054 3.703999 -25.184119
0.220000 0.033000 31.079255 0.067098 3.795593 -26.135874
0.230000 0.034500 32.495166 0.074719 3.888878 -27.071225
0.240000 0.036000 33.911422 0.082931 3.983947 -27.990741
0.250000 0.037500 35.328033 0.091748 4.080867 -28.894969
0.260000 0.039000 36.745008 0.101184 4.179690 -29.784425
0.270000 0.040500 38.162358 0.111248 4.280450 -30.659603
0.280000 0.042000 39.580093 0.121953 4.383167 -31.520971
0.290000 0.043500 40.998222 0.133306 4.487854 -32.368976
0.300000 0.045000 42.416753 0.145316 4.594512 -33.204042
0.310000 0.046500 43.835696 0.157991 4.703134 -34.026572
0.320000 0.048000 45.255058 0.171336 4.813710 -34.836948
0.330000 0.049500 46.674848 0.185358 4.926222 -35.635534
0.340000 0.051000 48.095073 0.200062 5.040648 -36.422672
0.350000 0.052500 49.515741 0.215454 5.156965 -37.198691
0.360000 0.054000 50.936858 0.231536 5.275146 -37.963900
0.370000 0.055500 52.358431 0.248314 5.395161 -38.718590
0.380000 0.057000 53.780468 0.265791 5.516980 -39.463038
0.390000 0.058500 55.202973 0.283970 5.640571 -40.197506
0.400000 0.060000 56.625954 0.302856 5.765902 -40.922242
0.410000 0.061500 58.049416 0.322451 5.892940 -41.637477
0.420000 0.063000 59.473364 0.342758 6.021652 -42.343431
0.430000 0.064500 60.897804 0.363781 6.152005 -43.040310
0.440000 0.066000 62.322742 0.385524 6.283968 -43.728310
0.450000 0.067500 63.748182 0.407990 6.417507 -44.407611
0.460000 0.069000 65.174129 0.431182 6.552593 -45.078386
0.470000 0.070500 66.600588 0.455104 6.689193 -45.740794
0.480000 0.072000 68.027564 0.479761 6.827280 -46.394986
0.490000 0.073500 69.455062 0.505157 6.966824 -47.041101
0.500000 0.075000 70.883085 0.531297 7.107797 -47.679270
0.510000 0.076500 72.311638 0.558186 7.250174 -48.309614
0.520000 0.078000 73.740726 0.585830 7.393928 -48.932247
0.530000 0.079500 75.170353 0.614233 7.539036 -49.547273
0.540000 0.081000 76.600524 0.643403 7.685476 -50.154789
0.550000 0.082500 78.031241 0.673347 7.833224 -50.754885
0.560000 0.084000 79.462510 0.704071 7.982261 -51.347643
0.570000 0.085500 80.894335 0.735583 8.132567 -51.933138
0.580000 0.087000 82.326719 0.767892 8.284126 -52.511439
0.590000 0.088500 83.759667 0.801006 8.436919 -53.082610
0.600000 0.090000 85.193184 0.834934 8.590931 -53.646708
0.610000 0.091500 86.627273 0.869687 8.746149 -54.203784
0.620000 0.093000 88.061938 0.905274 8.902559 -54.753885
0.630000 0.094500 89.497184 0.941706 9.060149 -55.297052
0.640000 0.096000 90.933015 0.978996 9.218910 -55.833322
0.650000 0.097500 92.369436 1.017153 9.378830 -56.362727
0.660000 0.099000 93.806450 1.056192 9.539902 -56.885295
0.670000 0.100500 95.244063 1.096126 9.702119 -57.401051
0.680000 0.102000 96.682278 1.136967 9.865474 -57.910015
0.690000 0.103500 98.121101 1.178730 10.029963 -58.412203
0.700000 0.105000 99.560536 1.221431 10.195580 -58.907628
0.710000 0.106500 101.000587 1.265083 10.362324 -59.396302
0.720000 0.108000 102.441261 1.309704 10.530191 -59.878231
0.730000 0.109500 103.882560 1.355309 10.699181 -60.353419
0.740000 0.111000 105.324492 1.401915 10.869294 -60.821870
0.750000 0.112500 106.767060 1.449541 11.040530 -61.283580
0.760000 0.114000 108.210269 1.498204 11.212890 -61.738549
0.770000 0.115500 109.654126 1.547923 11.386376 -62.186771
0.780000 0.117000 111.098636 1.598717 11.560993 -62.628237
0.790000 0.118500 112.543804 1.650606 11.736743 -63.062941
0.800000 0.120000 113.989636 1.703609 11.913632 -63.490870
0.810000 0.121500 115.436137 1.757749 12.091664 -63.912012
0.820000 0.123000 116.883314 1.813045 12.270845 -64.326354
0.830000 0.124500 118.331172 1.869520 12.451183 -64.733880
0.840000 0.126000 119.779718 1.927197 12.632685 -65.134572
0.850000 0.127500 121.228958 1.986097 12.815358 -65.528415
0.860000 0.129000 122.678898 2.046244 12.999211 -65.915387
0.870000 0.130500 124.129545 2.107661 13.184253 -66.295470
0.880000 0.132000 125.580905 2.170374 13.370493 -66.668643
0.890000 0.133500 127.032985 2.234406 13.557943 -67.034883
0.900000 0.135000 128.485793 2.299783 13.746612 -67.394169
0.910000 0.136500 129.939334 2.366530 13.936512 -67.746477
0.920000 0.138000 131.393616 2.434673 14.127654 -68.091783
0.930000 0.139500 132.848647 2.504239 14.320050 -68.430063
0.940000 0.141000 134.304433 2.575254 14.513713 -68.761292
0.950000 0.142500 135.760983 2.647745 14.708654 -69.085445
0.960000 0.144000 137.218304 2.721740 14.904889 -69.402497
0.970000 0.145500 138.676403 2.797267 15.102429 -69.712421
0.980000 0.147000 140.135290 2.874355 15.301290 -70.015191
0.990000 0.148500 141.594970 2.953031 15.501484 -70.310781
1.000000 0.150000 143.055454 3.033326 15.703026 -70.599164
1.010000 0.151500 144.516749 3.115268 15.905932 -70.880313
1.020000 0.153000 145.978863 3.198887 16.110216 -71.154202
1.030000 0.154500 147.441806 3.284214 16.315893 -71.420804
1.040000 0.156000 148.905585 3.371279 16.522979 -71.680092
1.050000 0.157500 150.370210 3.460112 16.731490 -71.932039
1.060000 0.159000 151.835689 3.550744 16.941441 -72.176619
1.070000 0.160500 153.302032 3.643208 17.152849 -72.413804
1.080000 0.162000 154.769248 3.737534 17.365729 -72.643567
1.090000 0.163500 156.237346 3.833754 17.580099 -72.865883
1.100000 0.165000 157.706336 3.931900 17.795974 -73.080725
1.110000 0.166500 159.176226 4.032005 18.013371 -73.288067
1.120000 0.168000 160.647028 4.134102 18.232308 -73.487882
1.130000 0.169500 162.118750 4.238223 18.452801 -73.680146
1.140000 0.171000 163.591402 4.344402 18.674867 -73.864831
1.150000 0.172500 165.064995 4.452671 18.898524 -74.041913
1.160000 0.174000 166.539539 4.563065 19.123788 -74.211367
1.170000 0.175500 168.015044 4.675617 19.350676 -74.373167
1.180000 0.177000 169.491520 4.790360 19.579207 -74.527289
1.190000 0.178500 170.968977 4.907330 19.809397 -74.673708
1.200000 0.180000 172.447428 5.026561 20.041264 -74.812401
1.210000 0.181500 173.926881 5.148086 20.274825 -74.943343
1.220000 0.183000 175.407348 5.271941 20.510098 -75.066510
1.230000 0.184500 176.888840 5.398160 20.747100 -75.181880
1.240000 0.186000 178.371368 5.526778 20.985849 -75.289430
1.250000 0.187500 179.854943 5.657831 21.226362 -75.389135
1.260000 0.189000 181.339576 5.791353 21.468656 -75.480975
1.270000 0.190500 182.825279 5.927380 21.712750 -75.564927
1.280000 0.192000 184.312063 6.065948 21.958660 -75.640969
1.290000 0.193500 185.799939 6.207091 22.206404 -75.709078
1.300000 0.195000 187.288920 6.350845 22.455999 -75.769235
1.310000 0.196500 188.779016 6.497247 22.707462 -75.821418
1.320000 0.198000 190.270241 6.646332 22.960812 -75.865606
1.330000 0.199500 191.762605 6.798135 23.216064 -75.901778
1.340000 0.201000 193.256121 6.952693 23.473236 -75.929914
1.350000 0.202500 194.750800 7.110042 23.732346 -75.949995
1.360000 0.204000 196.246656 7.270217 23.993410 -75.962001
1.370000 0.205500 197.743699 7.433255 24.256445 -75.965911
1.380000 0.207000 199.241944 7.599193 24.521467 -75.961708
1.390000 0.208500 200.741401 7.768065 24.788495 -75.949371
0.010000 0.001500 1.408656 0.000890 1.104178 -1.502705
0.020000 0.003000 2.818745 0.002369 1.581831 -2.964373
0.030000 0.004500 4.229673 0.004125 1.927405 -4.388533
0.040000 0.006000 5.641230 0.006090 2.205010 -5.777559
0.050000 0.007500 7.053306 0.008254 2.440827 -7.133461
0.060000 0.009000 8.465838 0.010630 2.648636 -8.458036
0.070000 0.010500 9.878785 0.013242 2.836705 -9.752930
0.080000 0.012000 11.292125 0.016115 3.010416 -11.019672
0.090000 0.013500 12.705842 0.019278 3.173466 -12.259692
0.100000 0.015000 14.119927 0.022756 3.328491 -13.474331
0.110000 0.016500 15.534378 0.026573 3.477427 -14.664852
0.120000 0.018000 16.949191 0.030752 3.621725 -15.832442
0.130000 0.019500 18.364369 0.035312 3.762488 -16.978222
0.140000 0.021000 19.779912 0.040268 3.900565 -18.103250
0.150000 0.022500 21.195824 0.045634 4.036611 -19.208522
0.160000 0.024000 22.612107 0.051422 4.171140 -20.294976
0.170000 0.025500 24.028766 0.057638 4.304549 -21.363495
0.180000 0.027000 25.445803 0.064290 4.437151 -22.414911
0.190000 0.028500 26.863222 0.071380 4.569186 -23.450003
0.200000 0.030000 28.281025 0.078910 4.700843 -24.469504
0.210000 0.031500 29.699216 0.086881 4.832262 -25.474100
0.220000 0.033000 31.117797 0.095290 4.963551 -26.464432
0.230000 0.034500 32.536770 0.104134 5.094790 -27.441098
0.240000 0.036000 33.956137 0.113410 5.226035 -28.404658
0.250000 0.037500 35.375900 0.123113 5.357324 -29.355630
0.260000 0.039000 36.796059 0.133236 5.488682 -30.294496
0.270000 0.040500 38.216615 0.143775 5.620120 -31.221703
0.280000 0.042000 39.637569 0.154721 5.751644 -32.137664
0.290000 0.043500 41.058921 0.166068 5.883249 -33.042760
0.300000 0.045000 42.480672 0.177811 6.014928 -33.937339
0.310000 0.046500 43.902820 0.189940 6.146668 -34.821724
0.320000 0.048000 45.325366 0.202452 6.278454 -35.696206
0.330000 0.049500 46.748308 0.215338 6.410271 -36.561055
0.340000 0.051000 48.171647 0.228594 6.542101 -37.416512
0.350000 0.052500 49.595381 0.242215 6.673927 -38.262796
0.360000 0.054000 51.019509 0.256196 6.805731 -39.100105
0.370000 0.055500 52.444031 0.270532 6.937497 -39.928615
0.380000 0.057000 53.868945 0.285222 7.069210 -40.748485
0.390000 0.058500 55.294250 0.300264 7.200856 -41.559852
0.400000 0.060000 56.719945 0.315655 7.332422 -42.362840
0.410000 0.061500 58.146030 0.331395 7.463898 -43.157554
0.420000 0.063000 59.572502 0.347486 7.595275 -43.944086
0.430000 0.064500 60.999362 0.363929 7.726546 -44.722513
0.440000 0.066000 62.426609 0.380726 7.857707 -45.492899
0.450000 0.067500 63.854241 0.397882 7.988754 -46.255298
0.460000 0.069000 65.282258 0.415401 8.119687 -47.009750
0.470000 0.070500 66.710661 0.433289 8.250507 -47.756286
0.480000 0.072000 68.139448 0.451554 8.381218 -48.494929
0.490000 0.073500 69.568619 0.470203 8.511825 -49.225690
0.500000 0.075000 70.998175 0.489246 8.642336 -49.948576
0.510000 0.076500 72.428116 0.508693 8.772760 -50.663583
0.520000 0.078000 73.858442 0.528554 8.903108 -51.370702
0.530000 0.079500 75.289155 0.548844 9.033393 -52.069917
0.540000 0.081000 76.720254 0.569575 9.163630 -52.761208
0.550000 0.082500 78.151741 0.590762 9.293835 -53.444549
0.560000 0.084000 79.583618 0.612420 9.424027 -54.119910
0.570000 0.085500 81.015886 0.634567 9.554225 -54.787255
0.580000 0.087000 82.448547 0.657219 9.684450 -55.446547
0.590000 0.088500 83.881603 0.680395 9.814724 -56.097744
0.600000 0.090000 85.315056 0.704115 9.945070 -56.740803
0.610000 0.091500 86.748910 0.728400 10.075515 -57.375677
0.620000 0.093000 88.183166 0.753270 10.206084 -58.002319
0.630000 0.094500 89.617828 0.778748 10.336805 -58.620677
0.640000 0.096000 91.052900 0.804858 10.467704 -59.230700
0.650000 0.097500 92.488384 0.831623 10.598812 -59.832337
0.660000 0.099000 93.924286 0.859068 10.730159 -60.425533
0.670000 0.100500 95.360609 0.887219 10.861776 -61.010236
0.680000 0.102000 96.797357 0.916102 10.993694 -61.586391
0.690000 0.103500 98.234535 0.945745 11.125946 -62.153943
0.700000 0.105000 99.672149 0.976174 11.258564 -62.712840
0.710000 0.106500 101.110204 1.007420 11.391583 -63.263027
0.720000 0.108000 102.548704 1.039511 11.525036 -63.804452
0.730000 0.109500 103.987656 1.072477 11.658958 -64.337061
0.740000 0.111000 105.427066 1.106348 11.793385 -64.860805
0.750000 0.112500 106.866940 1.141157 11.928351 -65.375632
0.760000 0.114000 108.307284 1.176933 12.063893 -65.881493
0.770000 0.115500 109.748105 1.213710 12.200047 -66.378340
0.780000 0.117000 111.189411 1.251521 12.336849 -66.866128
0.790000 0.118500 112.631209 1.290398 12.474335 -67.344810
0.800000 0.120000 114.073505 1.330375 12.612543 -67.814344
0.810000 0.121500 115.516308 1.371487 12.751509 -68.274688
0.820000 0.123000 116.959626 1.413768 12.891270 -68.725802
0.830000 0.124500 118.403467 1.457253 13.031864 -69.167649
0.840000 0.126000 119.847839 1.501977 13.173327 -69.600193
0.850000 0.127500 121.292751 1.547976 13.315697 -70.023398
0.860000 0.129000 122.738212 1.595286 13.459010 -70.437235
0.870000 0.130500 124.184231 1.643943 13.603303 -70.841671
0.880000 0.132000 125.630817 1.693984 13.748614 -71.236681
0.890000 0.133500 127.077980 1.745445 13.894979 -71.622238
0.900000 0.135000 128.525729 1.798364 14.042435 -71.998319
0.910000 0.136500 129.974074 1.852778 14.191018 -72.364903
0.920000 0.138000 131.423026 1.908724 14.340765 -72.721969
0.930000 0.139500 132.872594 1.966239 14.491712 -73.069503
0.940000 0.141000 134.322789 2.025362 14.643893 -73.407487
0.950000 0.142500 135.773622 2.086131 14.797346 -73.735911
0.960000 0.144000 137.225103 2.148583 14.952105 -74.054763
0.970000 0.145500 138.677244 2.212756 15.108206 -74.364035
0.980000 0.147000 140.130055 2.278689 15.265683 -74.663721
0.990000 0.148500 141.583549 2.346420 15.424570 -74.953816
1.000000 0.150000 143.037735 2.415986 15.584902 -75.234318
1.010000 0.151500 144.492627 2.487427 15.746713 -75.505227
1.020000 0.153000 145.948235 2.560780 15.910035 -75.766544
1.030000 0.154500 147.404572 2.636084 16.074903 -76.018273
1.040000 0.156000 148.861650 2.713377 16.241348 -76.260419
1.050000 0.157500 150.319481 2.792697 16.409403 -76.492990
1.060000 0.159000 151.778077 2.874082 16.579100 -76.715992
1.070000 0.160500 153.237450 2.957571 16.750470 -76.929439
1.080000 0.162000 154.697614 3.043201 16.923544 -77.133340
1.090000 0.163500 156.158581 3.131011 17.098354 -77.327710
1.100000 0.165000 157.620363 3.221038 17.274929 -77.512564
1.110000 0.166500 159.082974 3.313320 17.453299 -77.687917
1.120000 0.168000 160.546427 3.407894 17.633494 -77.853788
1.130000 0.169500 162.010734 3.504799 17.815542 -78.010194
1.140000 0.171000 163.475910 3.604072 17.999473 -78.157157
1.150000 0.172500 164.941967 3.705749 18.185314 -78.294697
1.160000 0.174000 166.408918 3.809869 18.373092 -78.422835
1.170000 0.175500 167.876778 3.916469 18.562836 -78.541596
1.180000 0.177000 169.345559 4.025584 18.754572 -78.651002
1.190000 0.178500 170.815276 4.137253 18.948327 -78.751078
1.200000 0.180000 172.285943 4.251511 19.144125 -78.841849
1.210000 0.181500 173.757572 4.368396 19.341994 -78.923341
1.220000 0.183000 175.230178 4.487943 19.541957 -78.995581
1.230000 0.184500 176.703775 4.610189 19.744039 -79.058595
1.240000 0.186000 178.178377 4.735169 19.948265 -79.112410
1.250000 0.187500 179.653998 4.862920 20.154658 -79.157053
1.260000 0.189000 181.130653 4.993477 20.363242 -79.192553
1.270000 0.190500 182.608354 5.126877 20.574039 -79.218938
1.280000 0.192000 184.087118 5.263153 20.787072 -79.236235
1.290000 0.193500 185.566957 5.402343 21.002363 -79.244473
1.300000 0.195000 187.047887 5.544479 21.219933 -79.243679
1.310000 0.196500 188.529922 5.689599 21.439804 -79.233882
1.320000 0.198000 190.013075 5.837736 21.661997 -79.215110
1.330000 0.199500 191.497363 5.988925 21.886531 -79.187390
1.340000 0.201000 192.982799 6.143200 22.113427 -79.150750
1.350000 0.202500 194.469398 6.300596 22.342704 -79.105217
1.360000 0.204000 195.957174 6.461148 22.574382 -79.050817
1.370000 0.205500 197.446143 6.624888 22.808479 -78.987578
1.380000 0.207000 198.936318 6.791852 23.045014 -78.915525
1.390000 0.208500 200.427715 6.962072 23.284005 -78.834683
0.010000 0.001500 1.408681 0.000916 1.120822 -1.523961
0.020000 0.003000 2.818849 0.002479 1.616361 -3.005147
0.030000 0.004500 4.229913 0.004384 1.980733 -4.447543
0.040000 0.006000 5.641667 0.006566 2.277863 -5.853833
0.050000 0.007500 7.054003 0.009017 2.533787 -7.226293
0.060000 0.009000 8.466859 0.011751 2.762155 -8.566962
0.070000 0.010500 9.880197 0.014788 2.971124 -9.877709
0.080000 0.012000 11.293992 0.018152 3.165970 -11.160273
0.090000 0.013500 12.708229 0.021867 3.350290 -12.416273
0.100000 0.015000 14.122899 0.025952 3.526632 -13.647229
0.110000 0.016500 15.537998 0.030426 3.696844 -14.854567
0.120000 0.018000 16.953521 0.035303 3.862298 -16.039623
0.130000 0.019500 18.369468 0.040594 4.024020 -17.203654
0.140000 0.021000 19.785839 0.046306 4.182790 -18.347834
0.150000 0.022500 21.202632 0.052444 4.339200 -19.473266
0.160000 0.024000 22.619849 0.059009 4.493701 -20.580978
0.170000 0.025500 24.037489 0.065999 4.646638 -21.671931
0.180000 0.027000 25.455553 0.073411 4.798271 -22.747019
0.190000 0.028500 26.874041 0.081238 4.948796 -23.807071
0.200000 0.030000 28.292951 0.089472 5.098360 -24.852857
0.210000 0.031500 29.712283 0.098105 5.247067 -25.885088
0.220000 0.033000 31.132035 0.107125 5.394994 -26.904417
0.230000 0.034500 32.552206 0.116521 5.542191 -27.911446
0.240000 0.036000 33.972793 0.126281 5.688691 -28.906725
0.250000 0.037500 35.393794 0.136393 5.834512 -29.890755
0.260000 0.039000 36.815207 0.146844 5.979663 -30.863992
0.270000 0.040500 38.237028 0.157622 6.124144 -31.826848
0.280000 0.042000 39.659254 0.168715 6.267950 -32.779692
0.290000 0.043500 41.081882 0.180111 6.411071 -33.722858
0.300000 0.045000 42.504907 0.191800 6.553496 -34.656640
0.310000 0.046500 43.928328 0.203773 6.695215 -35.581298
0.320000 0.048000 45.352138 0.216019 6.836216 -36.497062
0.330000 0.049500 46.776336 0.228532 6.976487 -37.404130
0.340000 0.051000 48.200917 0.241305 7.116019 -38.302673
0.350000 0.052500 49.625877 0.254334 7.254807 -39.192836
0.360000 0.054000 51.051214 0.267614 7.392844 -40.074738
0.370000 0.055500 52.476922 0.281143 7.530129 -40.948477
0.380000 0.057000 53.903000 0.294920 7.666663 -41.814131
0.390000 0.058500 55.329443 0.308948 7.802449 -42.671759
0.400000 0.060000 56.756250 0.323227 7.937494 -43.521400
0.410000 0.061500 58.183416 0.337763 8.071809 -44.363081
0.420000 0.063000 59.610941 0.352561 8.205406 -45.196810
0.430000 0.064500 61.038820 0.367629 8.338301 -46.022586
0.440000 0.066000 62.467054 0.382976 8.470514 -46.840394
0.450000 0.067500 63.895639 0.398612 8.602066 -47.650207
0.460000 0.069000 65.324576 0.414550 8.732983 -48.451991
0.470000 0.070500 66.753862 0.430804 8.863292 -49.245701
0.480000 0.072000 68.183498 0.447390 8.993023 -50.031285
0.490000 0.073500 69.613482 0.464325 9.122210 -50.808686
0.500000 0.075000 71.043816 0.481628 9.250886 -51.577840
0.510000 0.076500 72.474500 0.499319 9.379091 -52.338675
0.520000 0.078000 73.905535 0.517421 9.506863 -53.091120
0.530000 0.079500 75.336922 0.535955 9.634243 -53.835096
0.540000 0.081000 76.768663 0.554948 9.761277 -54.570524
0.550000 0.082500 78.200761 0.574426 9.888007 -55.297320
0.560000 0.084000 79.633217 0.594415 10.014483 -56.015401
0.570000 0.085500 81.066034 0.614944 10.140751 -56.724681
0.580000 0.087000 82.499217 0.636045 10.266862 -57.425073
0.590000 0.088500 83.932769 0.657747 10.392867 -58.116491
0.600000 0.090000 85.366694 0.680085 10.518818 -58.798847
0.610000 0.091500 86.800996 0.703090 10.644768 -59.472056
0.620000 0.093000 88.235682 0.726799 10.770772 -60.136032
0.630000 0.094500 89.670756 0.751247 10.896885 -60.790690
0.640000 0.096000 91.106224 0.776471 11.023162 -61.435948
0.650000 0.097500 92.542092 0.802509 11.149661 -62.071725
0.660000 0.099000 93.978367 0.829400 11.276439 -62.697941
0.670000 0.100500 95.415057 0.857184 11.403553 -63.314518
0.680000 0.102000 96.852168 0.885901 11.531061 -63.921383
0.690000 0.103500 98.289709 0.915594 11.659022 -64.518461
0.700000 0.105000 99.727687 0.946303 11.787496 -65.105684
0.710000 0.106500 101.166111 0.978073 11.916540 -65.682984
0.720000 0.108000 102.604991 1.010947 12.046214 -66.250297
0.730000 0.109500 104.044335 1.044970 12.176577 -66.807561
0.740000 0.111000 105.484153 1.080187 12.307688 -67.354717
0.750000 0.112500 106.924456 1.116644 12.439608 -67.891711
0.760000 0.114000 108.365253 1.154386 12.572394 -68.418489
0.770000 0.115500 109.806555 1.193462 12.706106 -68.935002
0.780000 0.117000 111.248374 1.233918 12.840803 -69.441204
0.790000 0.118500 112.690720 1.275803 12.976544 -69.937052
0.800000 0.120000 114.133606 1.319164 13.113386 -70.422504
0.810000 0.121500 115.577044 1.364052 13.251389 -70.897523
0.820000 0.123000 117.021045 1.410514 13.390610 -71.362076
0.830000 0.124500 118.465623 1.458601 13.531105 -71.816129
0.840000 0.126000 119.910790 1.508364 13.672934 -72.259655
0.850000 0.127500 121.356559 1.559851 13.816151 -72.692627
0.860000 0.129000 122.802945 1.613114 13.960814 -73.115020
0.870000 0.130500 124.249961 1.668205 14.106978 -73.526814
0.880000 0.132000 125.697620 1.725173 14.254699 -73.927990
0.890000 0.133500 127.145938 1.784072 14.404031 -74.318531
0.900000 0.135000 128.594929 1.844953 14.555028 -74.698422
0.910000 0.136500 130.044607 1.907867 14.707744 -75.067650
0.920000 0.138000 131.494988 1.972868 14.862233 -75.426205
0.930000 0.139500 132.946087 2.040008 15.018548 -75.774077
0.940000 0.141000 134.397920 2.109340 15.176739 -76.111257
0.950000 0.142500 135.850502 2.180916 15.336859 -76.437741
0.960000 0.144000 137.303850 2.254790 15.498960 -76.753521
0.970000 0.145500 138.757980 2.331015 15.663090 -77.058594
0.980000 0.147000 140.212907 2.409645 15.829300 -77.352957
0.990000 0.148500 141.668650 2.490734 15.997640 -77.636606
1.000000 0.150000 143.125224 2.574336 16.168157 -77.909539
1.010000 0.151500 144.582646 2.660504 16.340901 -78.171755
1.020000 0.153000 146.040935 2.749293 16.515917 -78.423251
1.030000 0.154500 147.500108 2.840757 16.693254 -78.664026
1.040000 0.156000 148.960181 2.934952 16.872957 -78.894077
1.050000 0.157500 150.421174 3.031932 17.055073 -79.113404
1.060000 0.159000 151.883104 3.131751 17.239646 -79.322002
1.070000 0.160500 153.345989 3.234466 17.426721 -79.519870
1.080000 0.162000 154.809847 3.340132 17.616341 -79.707002
1.090000 0.163500 156.274698 3.448803 17.808552 -79.883395
1.100000 0.165000 157.740560 3.560537 18.003394 -80.049043
1.110000 0.166500 159.207452 3.675388 18.200911 -80.203938
1.120000 0.168000 160.675392 3.793414 18.401145 -80.348072
1.130000 0.169500 162.144401 3.914670 18.604136 -80.481436
1.140000 0.171000 163.614497 4.039213 18.809927 -80.604019
1.150000 0.172500 165.085701 4.167101 19.018556 -80.715808
1.160000 0.174000 166.558031 4.298389 19.230063 -80.816789
1.170000 0.175500 168.031508 4.433135 19.444489 -80.906944
1.180000 0.177000 169.506151 4.571397 19.661872 -80.986257
1.190000 0.178500 170.981981 4.713232 19.882249 -81.054707
1.200000 0.180000 172.459019 4.858699 20.105660 -81.112272
1.210000 0.181500 173.937284 5.007854 20.332141 -81.158927
1.220000 0.183000 175.416797 5.160758 20.561730 -81.194647
1.230000 0.184500 176.897578 5.317468 20.794462 -81.219402
1.240000 0.186000 178.379650 5.478043 21.030375 -81.233162
1.250000 0.187500 179.863032 5.642542 21.269504 -81.235894
1.260000 0.189000 181.347746 5.811024 21.511884 -81.227561
1.270000 0.190500 182.833813 5.983549 21.757550 -81.208127
1.280000 0.192000 184.321255 6.160176 22.006536 -81.177552
1.290000 0.193500 185.810093 6.340965 22.258878 -81.135792
1.300000 0.195000 187.300348 6.525977 22.514607 -81.082803
1.310000 0.196500 188.792044 6.715271 22.773759 -81.018538
1.320000 0.198000 190.285200 6.908908 23.036365 -80.942948
1.330000 0.199500 191.779840 7.106948 23.302458 -80.855981
1.340000 0.201000 193.275986 7.309452 23.572072 -80.757583
1.350000 0.202500 194.773660 7.516480 23.845237 -80.647699
1.360000 0.204000 196.272885 7.728095 24.121985 -80.526270
1.370000 0.205500 197.773682 7.944355 24.402347 -80.393237
1.380000 0.207000 199.276075 8.165324 24.686355 -80.248537
1.390000 0.208500 200.780087 8.391061 24.974039 -80.092106
0.010000 0.001500 1.408629 0.000866 1.085955 -1.587898
0.020000 0.003000 2.818649 0.002296 1.549631 -3.126749
0.030000 0.004500 4.229481 0.004004 1.884678 -4.621337
0.040000 0.006000 5.640928 0.005942 2.154750 -6.074927
0.050000 0.007500 7.052893 0.008115 2.385667 -7.490301
0.060000 0.009000 8.465318 0.010549 2.590898 -8.869951
0.070000 0.010500 9.878174 0.013272 2.778436 -10.216164
0.080000 0.012000 11.291441 0.016314 2.953405 -11.531056
0.090000 0.013500 12.705110 0.019705 3.119267 -12.816600
0.100000 0.015000 14.119177 0.023468 3.278441 -14.074637
0.110000 0.016500 15.533639 0.027623 3.432660 -15.306886
0.120000 0.018000 16.948497 0.032186 3.583184 -16.514956
0.130000 0.019500 18.363753 0.037168 3.730941 -17.700346
0.140000 0.021000 19.779409 0.042575 3.876614 -18.864455
0.150000 0.022500 21.195466 0.048411 4.020711 -20.008584
0.160000 0.024000 22.611926 0.054676 4.163602 -21.133941
0.170000 0.025500 24.028792 0.061366 4.305559 -22.241646
0.180000 0.027000 25.446063 0.068475 4.446775 -23.332732
0.190000 0.028500 26.863741 0.075995 4.587387 -24.408152
0.200000 0.030000 28.281824 0.083916 4.727483 -25.468780
0.210000 0.031500 29.700314 0.092227 4.867121 -26.515417
0.220000 0.033000 31.119209 0.100916 5.006332 -27.548792
0.230000 0.034500 32.538507 0.109969 5.145127 -28.569570
0.240000 0.036000 33.958206 0.119375 5.283505 -29.578350
0.250000 0.037500 35.378304 0.129120 5.421453 -30.575672
0.260000 0.039000 36.798799 0.139192 5.558954 -31.562022
0.270000 0.040500 38.219687 0.149580 5.695986 -32.537831
0.280000 0.042000 39.640966 0.160272 5.832526 -33.503481
0.290000 0.043500 41.062632 0.171260 5.968550 -34.459310
0.300000 0.045000 42.484682 0.182535 6.104037 -35.405611
0.310000 0.046500 43.907112 0.194089 6.238966 -36.342639
0.320000 0.048000 45.329919 0.205919 6.373320 -37.270612
0.330000 0.049500 46.753101 0.218021 6.507086 -38.189714
0.340000 0.051000 48.176653 0.230392 6.640254 -39.100098
0.350000 0.052500 49.600573 0.243035 6.772820 -40.001889
0.360000 0.054000 51.024858 0.255950 6.904782 -40.895186
0.370000 0.055500 52.449506 0.269143 7.036145 -41.780064
0.380000 0.057000 53.874514 0.282619 7.166916 -42.656577
0.390000 0.058500 55.299881 0.296389 7.297110 -43.524760
0.400000 0.060000 56.725605 0.310461 7.426742 -44.384632
0.410000 0.061500 58.151684 0.324850 7.555835 -45.236194
0.420000 0.063000 59.578118 0.339569 7.684415 -46.079435
0.430000 0.064500 61.004907 0.354637 7.812512 -46.914332
0.440000 0.066000 62.432051 0.370072 7.940160 -47.740851
0.450000 0.067500 63.859549 0.385895 8.067396 -48.558951
0.460000 0.069000 65.287404 0.402129 8.194261 -49.368579
0.470000 0.070500 66.715616 0.418799 8.320800 -50.169680
0.480000 0.072000 68.144188 0.435933 8.447061 -50.962190
0.490000 0.073500 69.573122 0.453559 8.573094 -51.746043
0.500000 0.075000 71.002421 0.471707 8.698951 -52.521168
0.510000 0.076500 72.432089 0.490411 8.824690 -53.287493
0.520000 0.078000 73.862129 0.509704 8.950367 -54.044941
0.530000 0.079500 75.292545 0.529622 9.076043 -54.793436
0.540000 0.081000 76.723344 0.550203 9.201781 -55.532902
0.550000 0.082500 78.154531 0.571486 9.327644 -56.263261
0.560000 0.084000 79.586111 0.593510 9.453698 -56.984438
0.570000 0.085500 81.018091 0.616320 9.580009 -57.696355
0.580000 0.087000 82.450478 0.639957 9.706648 -58.398939
0.590000 0.088500 83.883281 0.664467 9.833682 -59.092115
0.600000 0.090000 85.316506 0.689896 9.961183 -59.775815
0.610000 0.091500 86.750164 0.716292 10.089223 -60.449966
0.620000 0.093000 88.184262 0.743702 10.217874 -61.114504
0.630000 0.094500 89.618811 0.772179 10.347209 -61.769362
0.640000 0.096000 91.053821 0.801771 10.477302 -62.414478
0.650000 0.097500 92.489302 0.832533 10.608227 -63.049792
0.660000 0.099000 93.925266 0.864517 10.740059 -63.675247
0.670000 0.100500 95.361724 0.897778 10.872873 -64.290786
0.680000 0.102000 96.798688 0.932371 11.006744 -64.896357
0.690000 0.103500 98.236171 0.968353 11.141748 -65.491908
0.700000 0.105000 99.674186 1.005782 11.277960 -66.077390
0.710000 0.106500 101.112746 1.044717 11.415455 -66.652757
0.720000 0.108000 102.551866 1.085217 11.554310 -67.217962
0.730000 0.109500 103.991559 1.127342 11.694600 -67.772961
0.740000 0.111000 105.431840 1.171154 11.836400 -68.317712
0.750000 0.112500 106.872726 1.216717 11.979786 -68.852172
0.760000 0.114000 108.314231 1.264092 12.124832 -69.376301
0.770000 0.115500 109.756371 1.313345 12.271614 -69.890056
0.780000 0.117000 111.199164 1.364542 12.420206 -70.393398
0.790000 0.118500 112.642626 1.417748 12.570684 -70.886284
0.800000 0.120000 114.086774 1.473030 12.723120 -71.368674
0.810000 0.121500 115.531627 1.530458 12.877590 -71.840524
0.820000 0.123000 116.977202 1.590101 13.034166 -72.301790
0.830000 0.124500 118.423519 1.652028 13.192923 -72.752427
0.840000 0.126000 119.870596 1.716312 13.353933 -73.192386
0.850000 0.127500 121.318452 1.783025 13.517269 -73.621618
0.860000 0.129000 122.767108 1.852240 13.683004 -74.040068
0.870000 0.130500 124.216583 1.924031 13.851210 -74.447682
0.880000 0.132000 125.666899 1.998476 14.021960 -74.844398
0.890000 0.133500 127.118076 2.075650 14.195324 -75.230154
0.900000 0.135000 128.570136 2.155632 14.371376 -75.604882
0.910000 0.136500 130.023100 2.238502 14.550185 -75.968508
0.920000 0.138000 131.476992 2.324339 14.731823 -76.320955
0.930000 0.139500 132.931832 2.413226 14.916361 -76.662139
0.940000 0.141000 134.387646 2.505245 15.103870 -76.991973
0.950000 0.142500 135.844455 2.600482 15.294421 -77.310361
0.960000 0.144000 137.302284 2.699023 15.488083 -77.617203
0.970000 0.145500 138.761157 2.800954 15.684928 -77.912389
0.980000 0.147000 140.221099 2.906364 15.885025 -78.195807
0.990000 0.148500 141.682134 3.015343 16.088445 -78.467334
1.000000 0.150000 143.144289 3.127984 16.295257 -78.726841
1.010000 0.151500 144.607588 3.244378 16.505533 -78.974191
1.020000 0.153000 146.072059 3.364621 16.719341 -79.209240
1.030000 0.154500 147.537728 3.488809 16.936752 -79.431835
1.040000 0.156000 149.004622 3.617040 17.157836 -79.641816
1.050000 0.157500 150.472769 3.749412 17.382663 -79.839013
1.060000 0.159000 151.942197 3.886026 17.611303 -80.023249
1.070000 0.160500 153.412934 4.026984 17.843826 -80.194339
1.080000 0.162000 154.885009 4.172391 18.080303 -80.352088
1.090000 0.163500 156.358451 4.322351 18.320803 -80.496294
1.100000 0.165000 157.833291 4.476972 18.565398 -80.626746
1.110000 0.166500 159.309557 4.636360 18.814157 -80.743224
1.120000 0.168000 160.787281 4.800627 19.067151 -80.845501
1.130000 0.169500 162.266495 4.969883 19.324451 -80.933341
1.140000 0.171000 163.747228 5.144240 19.586128 -81.006500
1.150000 0.172500 165.229513 5.323811 19.852252 -81.064727
1.160000 0.174000 166.713383 5.508713 20.122894 -81.107762
1.170000 0.175500 168.198871 5.699061 20.398125 -81.135339
1.180000 0.177000 169.686009 5.894972 20.678016 -81.147185
1.190000 0.178500 171.174831 6.096564 20.962639 -81.143020
1.200000 0.180000 172.665371 6.303956 21.252064 -81.122556
1.210000 0.181500 174.157665 6.517269 21.546362 -81.085503
1.220000 0.183000 175.651746 6.736622 21.845605 -81.031563
1.230000 0.184500 177.147650 6.962138 22.149864 -80.960433
1.240000 0.186000 178.645413 7.193937 22.459209 -80.871806
1.250000 0.187500 180.145071 7.432142 22.773711 -80.765373
1.260000 0.189000 181.646660 7.676876 23.093442 -80.640818
1.270000 0.190500 183.150219 7.928260 23.418471 -80.497825
1.280000 0.192000 184.655783 8.186418 23.748869 -80.336076
1.290000 0.193500 186.163391 8.451471 24.084707 -80.155251
1.300000 0.195000 187.673080 8.723541 24.426053 -79.955028
1.310000 0.196500 189.184890 9.002749 24.772977 -79.735088
1.320000 0.198000 190.698859 9.289216 25.125549 -79.495109
1.330000 0.199500 192.215025 9.583063 25.483837 -79.234774
1.340000 0.201000 193.733430 9.884407 25.847909 -78.953767
1.350000 0.202500 195.254111 10.193366 26.217832 -78.651772
1.360000 0.204000 196.777109 10.510056 26.593673 -78.328481
1.370000 0.205500 198.302465 10.834593 26.975499 -77.983588
1.380000 0.207000 199.830219 11.167089 27.363375 -77.616793
1.390000 0.208500 201.360411 11.507656 27.757365 -77.227801
0.010000 0.001500 1.408637 0.000869 1.091091 -1.492154
0.020000 0.003000 2.818665 0.002284 1.554836 -2.943929
0.030000 0.004500 4.229487 0.003927 1.885977 -4.358478
0.040000 0.006000 5.640893 0.005731 2.148791 -5.737930
0.050000 0.007500 7.052772 0.007688 2.369587 -7.084082
0.060000 0.009000 8.465060 0.009812 2.562258 -8.398539
0.070000 0.010500 9.877719 0.012130 2.735176 -9.682766
0.080000 0.012000 11.290726 0.014675 2.893817 -10.938126
0.090000 0.013500 12.704067 0.017481 3.041967 -12.165888
0.100000 0.015000 14.117735 0.020582 3.182346 -13.367245
0.110000 0.016500 15.531730 0.024010 3.316971 -14.543322
0.120000 0.018000 16.946053 0.027798 3.447367 -15.695180
0.130000 0.019500 18.360707 0.031975 3.574707 -16.823825
0.140000 0.021000 19.775698 0.036569 3.699907 -17.930207
0.150000 0.022500 21.191033 0.041604 3.823688 -19.015231
0.160000 0.024000 22.606719 0.047104 3.946619 -20.079752
0.170000 0.025500 24.022763 0.053088 4.069154 -21.124585
0.180000 0.027000 25.439175 0.059577 4.191655 -22.150501
0.190000 0.028500 26.855961 0.066585 4.314411 -23.158234
0.200000 0.030000 28.273129 0.074127 4.437650 -24.148481
0.210000 0.031500 29.690689 0.082216 4.561554 -25.121902
0.220000 0.033000 31.108647 0.090862 4.686266 -26.079127
0.230000 0.034500 32.527010 0.100074 4.811894 -27.020751
0.240000 0.036000 33.945787 0.109860 4.938524 -27.947339
0.250000 0.037500 35.364983 0.120225 5.066217 -28.859427
0.260000 0.039000 36.784606 0.131174 5.195016 -29.757524
0.270000 0.040500 38.204661 0.142712 5.324951 -30.642110
0.280000 0.042000 39.625154 0.154840 5.456038 -31.513641
0.290000 0.043500 41.046090 0.167560 5.588285 -32.372549
0.300000 0.045000 42.467476 0.180873 5.721688 -33.219239
0.310000 0.046500 43.889315 0.194779 5.856241 -34.054098
0.320000 0.048000 45.311613 0.209277 5.991927 -34.877488
0.330000 0.049500 46.734372 0.224368 6.128730 -35.689752
0.340000 0.051000 48.157598 0.240048 6.266627 -36.491211
0.350000 0.052500 49.581294 0.256317 6.405594 -37.282170
0.360000 0.054000 51.005463 0.273172 6.545603 -38.062915
0.370000 0.055500 52.430108 0.290612 6.686626 -38.833712
0.380000 0.057000 53.855232 0.308634 6.828634 -39.594815
0.390000 0.058500 55.280838 0.327236 6.971597 -40.346458
0.400000 0.060000 56.706929 0.346416 7.115484 -41.088862
0.410000 0.061500 58.133506 0.366172 7.260267 -41.822234
0.420000 0.063000 59.560573 0.386501 7.405914 -42.546765
0.430000 0.064500 60.988130 0.407403 7.552397 -43.262637
0.440000 0.066000 62.416179 0.428875 7.699688 -43.970014
0.450000 0.067500 63.844724 0.450916 7.847757 -44.669054
0.460000 0.069000 65.273764 0.473526 7.996578 -45.359898
0.470000 0.070500 66.703302 0.496704 8.146126 -46.042681
0.480000 0.072000 68.133339 0.520449 8.296376 -46.717526
0.490000 0.073500 69.563877 0.544763 8.447305 -47.384546
0.500000 0.075000 70.994917 0.569646 8.598889 -48.043844
0.510000 0.076500 72.426460 0.595098 8.751109 -48.695517
0.520000 0.078000 73.858508 0.621122 8.903944 -49.339651
0.530000 0.079500 75.291061 0.647720 9.057376 -49.976326
0.540000 0.081000 76.724122 0.674895 9.211389 -50.605614
0.550000 0.082500 78.157692 0.702649 9.365965 -51.227580
0.560000 0.084000 79.591772 0.730987 9.521092 -51.842281
0.570000 0.085500 81.026363 0.759913 9.676755 -52.449772
0.580000 0.087000 82.461466 0.789431 9.832943 -53.050097
0.590000 0.088500 83.897084 0.819547 9.989645 -53.643297
0.600000 0.090000 85.333217 0.850267 10.146853 -54.229408
0.610000 0.091500 86.769867 0.881598 10.304557 -54.808461
0.620000 0.093000 88.207036 0.913546 10.462750 -55.380481
0.630000 0.094500 89.644725 0.946120 10.621428 -55.945490
0.640000 0.096000 91.082936 0.979327 10.780585 -56.503506
0.650000 0.097500 92.521671 1.013176 10.940218 -57.054542
0.660000 0.099000 93.960932 1.047676 11.100325 -57.598608
0.670000 0.100500 95.400721 1.082838 11.260903 -58.135712
0.680000 0.102000 96.841039 1.118672 11.421952 -58.665857
0.690000 0.103500 98.281889 1.155189 11.583473 -59.189043
0.700000 0.105000 99.723274 1.192400 11.745467 -59.705270
0.710000 0.106500 101.165195 1.230317 11.907936 -60.214532
0.720000 0.108000 102.607655 1.268954 12.070884 -60.716822
0.730000 0.109500 104.050657 1.308322 12.234315 -61.212132
0.740000 0.111000 105.494204 1.348436 12.398232 -61.700451
0.750000 0.112500 106.938297 1.389310 12.562643 -62.181766
0.760000 0.114000 108.382941 1.430958 12.727552 -62.656063
0.770000 0.115500 109.828138 1.473395 12.892968 -63.123325
0.780000 0.117000 111.273891 1.516637 13.058897 -63.583536
0.790000 0.118500 112.720204 1.560701 13.225348 -64.036677
0.800000 0.120000 114.167080 1.605602 13.392330 -64.482727
0.810000 0.121500 115.614522 1.651357 13.559852 -64.921667
0.820000 0.123000 117.062535 1.697984 13.727924 -65.353475
0.830000 0.124500 118.511121 1.745501 13.896556 -65.778128
0.840000 0.126000 119.960286 1.793926 14.065761 -66.195604
0.850000 0.127500 121.410032 1.843277 14.235549 -66.605878
0.860000 0.129000 122.860365 1.893574 14.405931 -67.008927
0.870000 0.130500 124.311288 1.944836 14.576922 -67.404727
0.880000 0.132000 125.762806 1.997082 14.748532 -67.793251
0.890000 0.133500 127.214924 2.050334 14.920776 -68.174477
0.900000 0.135000 128.667645 2.104611 15.093667 -68.548377
0.910000 0.136500 130.120975 2.159934 15.267219 -68.914928
0.920000 0.138000 131.574919 2.216325 15.441446 -69.274105
0.930000 0.139500 133.029482 2.273805 15.616361 -69.625881
0.940000 0.141000 134.484669 2.332396 15.791981 -69.970233
0.950000 0.142500 135.940486 2.392121 15.968320 -70.307135
0.960000 0.144000 137.396937 2.453001 16.145393 -70.636564
0.970000 0.145500 138.854028 2.515059 16.323215 -70.958496
0.980000 0.147000 140.311765 2.578319 16.501803 -71.272906
0.990000 0.148500 141.770154 2.642803 16.681171 -71.579772
1.000000 0.150000 143.229200 2.708535 16.861337 -71.879072
1.010000 0.151500 144.688911 2.775539 17.042315 -72.170783
1.020000 0.153000 146.149291 2.843839 17.224122 -72.454883
1.030000 0.154500 147.610347 2.913459 17.406775 -72.731353
1.040000 0.156000 149.072085 2.984424 17.590289 -73.000172
1.050000 0.157500 150.534513 3.056757 17.774683 -73.261321
1.060000 0.159000 151.997635 3.130484 17.959971 -73.514780
1.070000 0.160500 153.461460 3.205630 18.146171 -73.760534
1.080000 0.162000 154.925994 3.282219 18.333299 -73.998563
1.090000 0.163500 156.391244 3.360277 18.521373 -74.228854
1.100000 0.165000 157.857217 3.439829 18.710409 -74.451389
1.110000 0.166500 159.323920 3.520902 18.900423 -74.666156
1.120000 0.168000 160.791361 3.603519 19.091433 -74.873140
1.130000 0.169500 162.259546 3.687708 19.283456 -75.072330
1.140000 0.171000 163.728483 3.773493 19.476508 -75.263714
1.150000 0.172500 165.198179 3.860901 19.670605 -75.447282
1.160000 0.174000 166.668643 3.949957 19.865766 -75.623024
1.170000 0.175500 168.139882 4.040688 20.062006 -75.790933
1.180000 0.177000 169.611903 4.133120 20.259342 -75.951001
1.190000 0.178500 171.084716 4.227278 20.457790 -76.103222
1.200000 0.180000 172.558326 4.323189 20.657368 -76.247590
1.210000 0.181500 174.032744 4.420879 20.858091 -76.384103
1.220000 0.183000 175.507976 4.520374 21.059976 -76.512756
1.230000 0.184500 176.984031 4.621700 21.263039 -76.633549
1.240000 0.186000 178.460917 4.724884 21.467296 -76.746481
1.250000 0.187500 179.938643 4.829950 21.672764 -76.851551
1.260000 0.189000 181.417217 4.936926 21.879457 -76.948762
1.270000 0.190500 182.896648 5.045838 22.087393 -77.038115
1.280000 0.192000 184.376945 5.156710 22.296586 -77.119615
1.290000 0.193500 185.858115 5.269570 22.507052 -77.193267
1.300000 0.195000 187.340167 5.384443 22.718807 -77.259076
1.310000 0.196500 188.823112 5.501355 22.931865 -77.317049
1.320000 0.198000 190.306956 5.620331 23.146243 -77.367194
1.330000 0.199500 191.791710 5.741397 23.361954 -77.409520
1.340000 0.201000 193.277382 5.864579 23.579013 -77.444037
1.350000 0.202500 194.763981 5.989902 23.797436 -77.470756
1.360000 0.204000 196.251516 6.117390 24.017237 -77.489690
1.370000 0.205500 197.739997 6.247070 24.238429 -77.500851
1.380000 0.207000 199.229433 6.378966 24.461028 -77.504253
1.390000 0.208500 200.719832 6.513104 24.685047 -77.499912
0.010000 0.001500 1.408832 0.001068 1.221140 -1.594550
0.020000 0.003000 2.819460 0.003105 1.819871 -3.140219
0.030000 0.004500 4.231302 0.005813 2.289391 -4.642681
0.040000 0.006000 5.644158 0.009129 2.692926 -6.106055
0.050000 0.007500 7.057919 0.013035 3.055882 -7.533926
0.060000 0.009000 8.472522 0.017524 3.391330 -8.929540
0.070000 0.010500 9.887922 0.022591 3.706884 -10.295869
0.080000 0.012000 11.304088 0.028225 4.007311 -11.635650
0.090000 0.013500 12.720992 0.034408 4.295738 -12.951396
0.100000 0.015000 14.138614 0.041118 4.574275 -14.245410
0.110000 0.016500 15.556932 0.048323 4.844371 -15.519790
0.120000 0.018000 16.975927 0.055986 5.107031 -16.776437
0.130000 0.019500 18.395578 0.064067 5.362954 -18.017063
0.140000 0.021000 19.815865 0.072519 5.612623 -19.243194
0.150000 0.022500 21.236768 0.081294 5.856372 -20.456184
0.160000 0.024000 22.658266 0.090342 6.094428 -21.657218
0.170000 0.025500 24.080337 0.099610 6.326943 -22.847325
0.180000 0.027000 25.502958 0.109048 6.554017 -24.027386
0.190000 0.028500 26.926108 0.118604 6.775717 -25.198142
0.200000 0.030000 28.349763 0.128231 6.992088 -26.360206
0.210000 0.031500 29.773900 0.137880 7.203162 -27.514073
0.220000 0.033000 31.198496 0.147508 7.408967 -28.660129
0.230000 0.034500 32.623529 0.157073 7.609528 -29.798663
0.240000 0.036000 34.048976 0.166540 7.804878 -30.929870
0.250000 0.037500 35.474814 0.175874 7.995051 -32.053869
0.260000 0.039000 36.901024 0.185046 8.180091 -33.170705
0.270000 0.040500 38.327582 0.194032 8.360052 -34.280357
0.280000 0.042000 39.754470 0.202811 8.534996 -35.382750
0.290000 0.043500 41.181667 0.211368 8.704994 -36.477759
0.300000 0.045000 42.609156 0.219691 8.870130 -37.565216
0.310000 0.046500 44.036918 0.227774 9.030494 -38.644917
0.320000 0.048000 45.464937 0.235615 9.186189 -39.716625
0.330000 0.049500 46.893197 0.243216 9.337323 -40.780080
0.340000 0.051000 48.321685 0.250584 9.484015 -41.834998
0.350000 0.052500 49.750386 0.257731 9.626391 -42.881079
0.360000 0.054000 51.179288 0.264671 9.764584 -43.918012
0.370000 0.055500 52.608380 0.271424 9.898733 -44.945475
0.380000 0.057000 54.037652 0.278013 10.028986 -45.963140
0.390000 0.058500 55.467096 0.284465 10.155491 -46.970676
0.400000 0.060000 56.896704 0.290810 10.278404 -47.967752
0.410000 0.061500 58.326470 0.297083 10.397886 -48.954040
0.420000 0.063000 59.756388 0.303320 10.514099 -49.929214
0.430000 0.064500 61.186455 0.309563 10.627209 -50.892957
0.440000 0.066000 62.616667 0.315854 10.737385 -51.844958
0.450000 0.067500 64.047024 0.322239 10.844796 -52.784916
0.460000 0.069000 65.477524 0.328768 10.949616 -53.712541
0.470000 0.070500 66.908167 0.335491 11.052018 -54.627557
0.480000 0.072000 68.338957 0.342463 11.152174 -55.529698
0.490000 0.073500 69.769894 0.349737 11.250260 -56.418714
0.500000 0.075000 71.200984 0.357373 11.346450 -57.294371
0.510000 0.076500 72.632230 0.365430 11.440917 -58.156449
0.520000 0.078000 74.063639 0.373968 11.533835 -59.004745
0.530000 0.079500 75.495217 0.383051 11.625377 -59.839073
0.540000 0.081000 76.926973 0.392743 11.715713 -60.659263
0.550000 0.082500 78.358914 0.403108 11.805014 -61.465162
0.560000 0.084000 79.791050 0.414213 11.893447 -62.256637
0.570000 0.085500 81.223391 0.426127 11.981180 -63.033568
0.580000 0.087000 82.655949 0.438916 12.068377 -63.795856
0.590000 0.088500 84.088735 0.452650 12.155200 -64.543417
0.600000 0.090000 85.521763 0.467400 12.241809 -65.276183
0.610000 0.091500 86.955045 0.483234 12.328363 -65.994105
0.620000 0.093000 88.388597 0.500224 12.415016 -66.697148
0.630000 0.094500 89.822432 0.518441 12.501922 -67.385292
0.640000 0.096000 91.256566 0.537956 12.589229 -68.058532
0.650000 0.097500 92.691016 0.558841 12.677086 -68.716880
0.660000 0.099000 94.125798 0.581168 12.765637 -69.360356
0.670000 0.100500 95.560930 0.605007 12.855023 -69.988998
0.680000 0.102000 96.996429 0.630431 12.945383 -70.602852
0.690000 0.103500 98.432314 0.657513 13.036853 -71.201977
0.700000 0.105000 99.868604 0.686323 13.129566 -71.786441
0.710000 0.106500 101.305319 0.716933 13.223651 -72.356323
0.720000 0.108000 102.742477 0.749415 13.319235 -72.911707
0.730000 0.109500 104.180100 0.783841 13.416442 -73.452686
0.740000 0.111000 105.618209 0.820283 13.515394 -73.979361
0.750000 0.112500 107.056824 0.858811 13.616209 -74.491834
0.760000 0.114000 108.495966 0.899497 13.719002 -74.990214
0.770000 0.115500 109.935659 0.942413 13.823887 -75.474612
0.780000 0.117000 111.375924 0.987631 13.930972 -75.945142
0.790000 0.118500 112.816783 1.035221 14.040365 -76.401919
0.800000 0.120000 114.258261 1.085255 14.152172 -76.845056
0.810000 0.121500 115.700379 1.137806 14.266494 -77.274668
0.820000 0.123000 117.143162 1.192945 14.383431 -77.690867
0.830000 0.124500 118.586634 1.250745 14.503080 -78.093761
0.840000 0.126000 120.030818 1.311278 14.625538 -78.483457
0.850000 0.127500 121.475739 1.374618 14.750896 -78.860055
0.860000 0.129000 122.921423 1.440838 14.879246 -79.223650
0.870000 0.130500 124.367893 1.510012 15.010676 -79.574333
0.880000 0.132000 125.815176 1.582215 15.145274 -79.912186
0.890000 0.133500 127.263297 1.657523 15.283124 -80.237284
0.900000 0.135000 128.712282 1.736011 15.424310 -80.549693
0.910000 0.136500 130.162157 1.817756 15.568914 -80.849471
0.920000 0.138000 131.612948 1.902838 15.717016 -81.136667
0.930000 0.139500 133.064683 1.991334 15.868694 -81.411318
0.940000 0.141000 134.517388 2.083325 16.024026 -81.673452
0.950000 0.142500 135.971090 2.178892 16.183089 -81.923085
0.960000 0.144000 137.425818 2.278117 16.345956 -82.160222
0.970000 0.145500 138.881598 2.381085 16.512702 -82.384855
0.980000 0.147000 140.338460 2.487881 16.683399 -82.596967
0.990000 0.148500 141.796431 2.598590 16.858121 -82.796524
1.000000 0.150000 143.255540 2.713301 17.036937 -82.983482
1.010000 0.151500 144.715817 2.832104 17.219917 -83.157784
1.020000 0.153000 146.177291 2.955089 17.407133 -83.319359
1.030000 0.154500 147.639992 3.082349 17.598652 -83.468122
1.040000 0.156000 149.103949 3.213978 17.794544 -83.603976
1.050000 0.157500 150.569193 3.350073 17.994875 -83.726810
1.060000 0.159000 152.035755 3.490731 18.199715 -83.836501
1.070000 0.160500 153.503665 3.636051 18.409129 -83.932909
1.080000 0.162000 154.972956 3.786134 18.623186 -84.015885
1.090000 0.163500 156.443659 3.941084 18.841952 -84.085264
1.100000 0.165000 157.915806 4.101003 19.065492 -84.140870
1.110000 0.166500 159.389430 4.265999 19.293875 -84.182511
1.120000 0.168000 160.864564 4.436179 19.527165 -84.209987
1.130000 0.169500 162.341240 4.611652 19.765430 -84.223082
1.140000 0.171000 163.819493 4.792529 20.008734 -84.221571
1.150000 0.172500 165.299357 4.978922 20.257144 -84.205214
1.160000 0.174000 166.780866 5.170946 20.510727 -84.173764
1.170000 0.175500 168.264055 5.368715 20.769547 -84.126960
1.180000 0.177000 169.748960 5.572345 21.033671 -84.064534
1.190000 0.178500 171.235615 5.781955 21.303165 -83.986206
1.200000 0.180000 172.724057 5.997662 21.578095 -83.891687
1.210000 0.181500 174.214323 6.219587 21.858526 -83.780682
1.220000 0.183000 175.706448 6.447850 22.144525 -83.652885
1.230000 0.184500 177.200471 6.682572 22.436157 -83.507987
1.240000 0.186000 178.696429 6.923875 22.733488 -83.345669
1.250000 0.187500 180.194360 7.171881 23.036584 -83.165608
1.260000 0.189000 181.694302 7.426713 23.345511 -82.967476
1.270000 0.190500 183.196293 7.688493 23.660333 -82.750943
1.280000 0.192000 184.700374 7.957344 23.981116 -82.515672
1.290000 0.193500 186.206583 8.233388 24.307925 -82.261326
1.300000 0.195000 187.714961 8.516748 24.640824 -81.987567
1.310000 0.196500 189.225546 8.807545 24.979879 -81.694056
1.320000 0.198000 190.738380 9.105899 25.325153 -81.380454
1.330000 0.199500 192.253503 9.411931 25.676709 -81.046422
1.340000 0.201000 193.770957 9.725759 26.034611 -80.691627
1.350000 0.202500 195.290782 10.047501 26.398922 -80.315734
1.360000 0.204000 196.813019 10.377272 26.769703 -79.918417
1.370000 0.205500 198.337712 10.715186 27.147015 -79.499351
1.380000 0.207000 199.864900 11.061356 27.530920 -79.058217
1.390000 0.208500 201.394628 11.415893 27.921477 -78.594706
0.010000 0.001500 1.408630 0.000864 1.086681 -1.510528
0.020000 0.003000 2.818642 0.002269 1.547423 -2.979271
0.030000 0.004500 4.229445 0.003907 1.876608 -4.409781
0.040000 0.006000 5.640830 0.005715 2.138349 -5.804396
0.050000 0.007500 7.052691 0.007690 2.358847 -7.165070
0.060000 0.009000 8.464967 0.009850 2.551906 -8.493543
0.070000 0.010500 9.877621 0.012225 2.725827 -9.791403
0.080000 0.012000 11.290632 0.014849 2.886022 -11.060123
0.090000 0.013500 12.703989 0.017758 3.036220 -12.301079
0.100000 0.015000 14.117686 0.020986 3.179091 -13.515560
0.110000 0.016500 15.531724 0.024567 3.316601 -14.704786
0.120000 0.018000 16.946104 0.028532 3.450233 -15.869904
0.130000 0.019500 18.360832 0.032909 3.581117 -17.012003
0.140000 0.021000 19.775913 0.037725 3.710129 -18.132111
0.150000 0.022500 21.191354 0.043004 3.837953 -19.231205
0.160000 0.024000 22.607163 0.048765 3.965124 -20.310208
0.170000 0.025500 24.023348 0.055028 4.092062 -21.369997
0.180000 0.027000 25.439916 0.061808 4.219099 -22.411403
0.190000 0.028500 26.856875 0.069119 4.346493 -23.435211
0.200000 0.030000 28.274233 0.076973 4.474446 -24.442167
0.210000 0.031500 29.691998 0.085378 4.603114 -25.432976
0.220000 0.033000 31.110176 0.094343 4.732616 -26.408303
0.230000 0.034500 32.528775 0.103873 4.863037 -27.368780
0.240000 0.036000 33.947800 0.113973 4.994443 -28.315001
0.250000 0.037500 35.367258 0.124646 5.126875 -29.247526
0.260000 0.039000 36.787154 0.135893 5.260360 -30.166886
0.270000 0.040500 38.207494 0.147716 5.394911 -31.073577
0.280000 0.042000 39.628282 0.160114 5.530529 -31.968066
0.290000 0.043500 41.049524 0.173086 5.667209 -32.850795
0.300000 0.045000 42.471222 0.186632 5.804937 -33.722174
0.310000 0.046500 43.893382 0.200749 5.943694 -34.582589
0.320000 0.048000 45.316006 0.215435 6.083457 -35.432401
0.330000 0.049500 46.739098 0.230688 6.224200 -36.271947
0.340000 0.051000 48.162661 0.246505 6.365894 -37.101540
0.350000 0.052500 49.586697 0.262884 6.508509 -37.921472
0.360000 0.054000 51.011209 0.279822 6.652015 -38.732013
0.370000 0.055500 52.436199 0.297316 6.796381 -39.533416
0.380000 0.057000 53.861670 0.315366 6.941575 -40.325912
0.390000 0.058500 55.287623 0.333968 7.087567 -41.109714
0.400000 0.060000 56.714060 0.353123 7.234327 -41.885021
0.410000 0.061500 58.140982 0.372829 7.381827 -42.652011
0.420000 0.063000 59.568392 0.393085 7.530038 -43.410850
0.430000 0.064500 60.996291 0.413893 7.678935 -44.161688
0.440000 0.066000 62.424681 0.435254 7.828493 -44.904661
0.450000 0.067500 63.853562 0.457168 7.978689 -45.639893
0.460000 0.069000 65.282936 0.479639 8.129502 -46.367494
0.470000 0.070500 66.712804 0.502670 8.280913 -47.087563
0.480000 0.072000 68.143169 0.526264 8.432904 -47.800188
0.490000 0.073500 69.574031 0.550426 8.585459 -48.505446
0.500000 0.075000 71.005392 0.575163 8.738564 -49.203404
0.510000 0.076500 72.437254 0.600480 8.892209 -49.894121
0.520000 0.078000 73.869618 0.626385 9.046381 -50.577647
0.530000 0.079500 75.302485 0.652886 9.201075 -51.254022
0.540000 0.081000 76.735859 0.679993 9.356282 -51.923280
0.550000 0.082500 78.169740 0.707715 9.511998 -52.585447
0.560000 0.084000 79.604131 0.736063 9.668221 -53.240544
0.570000 0.085500 81.039033 0.765050 9.824950 -53.888584
0.580000 0.087000 82.474450 0.794687 9.982185 -54.529574
0.590000 0.088500 83.910384 0.824989 10.139928 -55.163517
0.600000 0.090000 85.346837 0.855971 10.298184 -55.790410
0.610000 0.091500 86.783812 0.887648 10.456957 -56.410246
0.620000 0.093000 88.221312 0.920036 10.616254 -57.023012
0.630000 0.094500 89.659340 0.953153 10.776084 -57.628693
0.640000 0.096000 91.097900 0.987016 10.936457 -58.227270
0.650000 0.097500 92.536995 1.021646 11.097382 -58.818719
0.660000 0.099000 93.976629 1.057062 11.258874 -59.403014
0.670000 0.100500 95.416805 1.093285 11.420945 -59.980127
0.680000 0.102000 96.857528 1.130337 11.583609 -60.550026
0.690000 0.103500 98.298802 1.168239 11.746883 -61.112678
0.700000 0.105000 99.740632 1.207017 11.910784 -61.668046
0.710000 0.106500 101.183023 1.246693 12.075329 -62.216093
0.720000 0.108000 102.625978 1.287292 12.240538 -62.756779
0.730000 0.109500 104.069504 1.328842 12.406430 -63.290064
0.740000 0.111000 105.513606 1.371367 12.573026 -63.815904
0.750000 0.112500 106.958289 1.414896 12.740347 -64.334256
0.760000 0.114000 108.403559 1.459457 12.908416 -64.845076
0.770000 0.115500 109.849423 1.505077 13.077256 -65.348318
0.780000 0.117000 111.295886 1.551788 13.246891 -65.843937
0.790000 0.118500 112.742955 1.599618 13.417345 -66.331884
0.800000 0.120000 114.190637 1.648599 13.588643 -66.812113
0.810000 0.121500 115.638939 1.698763 13.760812 -67.284577
0.820000 0.123000 117.087867 1.750142 13.933876 -67.749227
0.830000 0.124500 118.537429 1.802768 14.107864 -68.206016
0.840000 0.126000 119.987633 1.856675 14.282803 -68.654894
0.850000 0.127500 121.438487 1.911897 14.458719 -69.095815
0.860000 0.129000 122.889998 1.968469 14.635642 -69.528730
0.870000 0.130500 124.342175 2.026426 14.813600 -69.953591
0.880000 0.132000 125.795026 2.085804 14.992621 -70.370350
0.890000 0.133500 127.248560 2.146640 15.172736 -70.778961
0.900000 0.135000 128.702786 2.208969 15.353973 -71.179375
0.910000 0.136500 130.157713 2.272831 15.536362 -71.571547
0.920000 0.138000 131.613351 2.338262 15.719934 -71.955431
0.930000 0.139500 133.069708 2.405301 15.904718 -72.330979
0.940000 0.141000 134.526795 2.473987 16.090746 -72.698147
0.950000 0.142500 135.984622 2.544360 16.278048 -73.056891
0.960000 0.144000 137.443198 2.616458 16.466654 -73.407165
0.970000 0.145500 138.902535 2.690324 16.656597 -73.748926
0.980000 0.147000 140.362642 2.765996 16.847906 -74.082132
0.990000 0.148500 141.823531 2.843517 17.040613 -74.406738
1.000000 0.150000 143.285212 2.922927 17.234750 -74.722705
1.010000 0.151500 144.747698 3.004269 17.430347 -75.029989
1.020000 0.153000 146.210998 3.087585 17.627437 -75.328551
1.030000 0.154500 147.675125 3.172918 17.826050 -75.618349
1.040000 0.156000 149.140090 3.260310 18.026218 -75.899346
1.050000 0.157500 150.605906 3.349805 18.227972 -76.171500
1.060000 0.159000 152.072584 3.441446 18.431345 -76.434775
1.070000 0.160500 153.540137 3.535277 18.636366 -76.689132
1.080000 0.162000 155.008577 3.631343 18.843068 -76.934533
1.090000 0.163500 156.477917 3.729687 19.051482 -77.170943
1.100000 0.165000 157.948170 3.830356 19.261639 -77.398324
1.110000 0.166500 159.419349 3.933393 19.473570 -77.616641
1.120000 0.168000 160.891468 4.038845 19.687307 -77.825858
1.130000 0.169500 162.364538 4.146756 19.902879 -78.025941
1.140000 0.171000 163.838575 4.257172 20.120319 -78.216854
1.150000 0.172500 165.313591 4.370140 20.339657 -78.398565
1.160000 0.174000 166.789601 4.485706 20.560923 -78.571038
1.170000 0.175500 168.266618 4.603916 20.784149 -78.734241
1.180000 0.177000 169.744657 4.724817 21.009363 -78.888140
1.190000 0.178500 171.223733 4.848455 21.236597 -79.032703
1.200000 0.180000 172.703859 4.974879 21.465881 -79.167897
1.210000 0.181500 174.185050 5.104133 21.697244 -79.293690
1.220000 0.183000 175.667321 5.236267 21.930716 -79.410049
1.230000 0.184500 177.150687 5.371328 22.166327 -79.516942
1.240000 0.186000 178.635164 5.509363 22.404106 -79.614337
1.250000 0.187500 180.120766 5.650420 22.644083 -79.702203
1.260000 0.189000 181.607508 5.794547 22.886285 -79.780508
1.270000 0.190500 183.095407 5.941792 23.130743 -79.849220
1.280000 0.192000 184.584477 6.092203 23.377484 -79.908308
1.290000 0.193500 186.074735 6.245828 23.626537 -79.957740
1.300000 0.195000 187.566196 6.402716 23.877930 -79.997483
1.310000 0.196500 189.058877 6.562915 24.131691 -80.027508
1.320000 0.198000 190.552794 6.726473 24.387849 -80.047781
1.330000 0.199500 192.047963 6.893439 24.646429 -80.058271
1.340000 0.201000 193.544400 7.063862 24.907460 -80.058945
1.350000 0.202500 195.042121 7.237789 25.170969 -80.049773
1.360000 0.204000 196.541145 7.415271 25.436983 -80.030721
1.370000 0.205500 198.041486 7.596355 25.705528 -80.001758
1.380000 0.207000 199.543162 7.781090 25.976630 -79.962850
1.390000 0.208500 201.046191 7.969525 26.250316 -79.913964
0.010000 0.001500 1.408954 0.001190 1.302828 -1.560552
0.020000 0.003000 2.819944 0.003579 1.981470 -3.076164
0.030000 0.004500 4.232381 0.006855 2.529077 -4.552626
0.040000 0.006000 5.646053 0.010932 3.008750 -5.994243
0.050000 0.007500 7.060843 0.015771 3.445759 -7.404794
0.060000 0.009000 8.476677 0.021340 3.853036 -8.787702
0.070000 0.010500 9.893500 0.027607 4.238058 -10.146097
0.080000 0.012000 11.311266 0.034532 4.605470 -11.482835
0.090000 0.013500 12.729937 0.042069 4.958283 -12.800514
0.100000 0.015000 14.149478 0.050164 5.298507 -14.101478
0.110000 0.016500 15.569854 0.058756 5.627507 -15.387824
0.120000 0.018000 16.991032 0.067780 5.946215 -16.661411
0.130000 0.019500 18.412978 0.077165 6.255277 -17.923868
0.140000 0.021000 19.835658 0.086839 6.555137 -19.176604
0.150000 0.022500 21.259037 0.096727 6.846103 -20.420816
0.160000 0.024000 22.683081 0.106754 7.128392 -21.657509
0.170000 0.025500 24.107755 0.116848 7.402157 -22.887499
0.180000 0.027000 25.533023 0.126937 7.667515 -24.111437
0.190000 0.028500 26.958850 0.136952 7.924558 -25.329817
0.200000 0.030000 28.385201 0.146830 8.173366 -26.542989
0.210000 0.031500 29.812041 0.156509 8.414016 -27.751177
0.220000 0.033000 31.239337 0.165934 8.646587 -28.954491
0.230000 0.034500 32.667055 0.175056 8.871165 -30.152934
0.240000 0.036000 34.095162 0.183828 9.087845 -31.346425
0.250000 0.037500 35.523627 0.192212 9.296730 -32.534797
0.260000 0.039000 36.952420 0.200175 9.497938 -33.717819
0.270000 0.040500 38.381510 0.207688 9.691597 -34.895198
0.280000 0.042000 39.810870 0.214730 9.877846 -36.066591
0.290000 0.043500 41.240472 0.221285 10.056836 -37.231612
0.300000 0.045000 42.670293 0.227343 10.228730 -38.389838
0.310000 0.046500 44.100307 0.232898 10.393699 -39.540820
0.320000 0.048000 45.530492 0.237952 10.551925 -40.684085
0.330000 0.049500 46.960828 0.242511 10.703598 -41.819141
0.340000 0.051000 48.391295 0.246586 10.848914 -42.945485
0.350000 0.052500 49.821874 0.250192 10.988079 -44.062604
0.360000 0.054000 51.252550 0.253351 11.121303 -45.169982
0.370000 0.055500 52.683308 0.256088 11.248801 -46.267101
0.380000 0.057000 54.114135 0.258433 11.370793 -47.353447
0.390000 0.058500 55.545019 0.260420 11.487503 -48.428508
0.400000 0.060000 56.975949 0.262087 11.599158 -49.491784
0.410000 0.061500 58.406918 0.263476 11.705986 -50.542781
0.420000 0.063000 59.837918 0.264632 11.808219 -51.581020
0.430000 0.064500 61.268943 0.265603 11.906088 -52.606035
0.440000 0.066000 62.699988 0.266442 11.999826 -53.617375
0.450000 0.067500 64.131052 0.267204 12.089665 -54.614609
0.460000 0.069000 65.562133 0.267945 12.175840 -55.597324
0.470000 0.070500 66.993230 0.268728 12.258580 -56.565124
0.480000 0.072000 68.424344 0.269613 12.338118 -57.517639
0.490000 0.073500 69.855479 0.270666 12.414682 -58.454520
0.500000 0.075000 71.286638 0.271954 12.488501 -59.375438
0.510000 0.076500 72.717825 0.273546 12.559799 -60.280093
0.520000 0.078000 74.149046 0.275511 12.628801 -61.168205
0.530000 0.079500 75.580310 0.277922 12.695726 -62.039522
0.540000 0.081000 77.011624 0.280851 12.760793 -62.893818
0.550000 0.082500 78.442998 0.284372 12.824215 -63.730889
0.560000 0.084000 79.874441 0.288561 12.886205 -64.550562
0.570000 0.085500 81.305966 0.293492 12.946971 -65.352685
0.580000 0.087000 82.737584 0.299242 13.006717 -66.137136
0.590000 0.088500 84.169309 0.305888 13.065643 -66.903817
0.600000 0.090000 85.601155 0.313506 13.123947 -67.652653
0.610000 0.091500 87.033137 0.322173 13.181820 -68.383598
0.620000 0.093000 88.465269 0.331966 13.239452 -69.096628
0.630000 0.094500 89.897569 0.342961 13.297027 -69.791743
0.640000 0.096000 91.330054 0.355234 13.354725 -70.468965
0.650000 0.097500 92.762740 0.368861 13.412721 -71.128340
0.660000 0.099000 94.195648 0.383918 13.471187 -71.769934
0.670000 0.100500 95.628794 0.400479 13.530290 -72.393831
0.680000 0.102000 97.062200 0.418617 13.590191 -73.000138
0.690000 0.103500 98.495884 0.438406 13.651050 -73.588975
0.700000 0.105000 99.929867 0.459918 13.713019 -74.160483
0.710000 0.106500 101.364170 0.483225 13.776247 -74.714814
0.720000 0.108000 102.798815 0.508397 13.840878 -75.252136
0.730000 0.109500 104.233822 0.535504 13.907053 -75.772629
0.740000 0.111000 105.669215 0.564613 13.974908 -76.276484
0.750000 0.112500 107.105014 0.595794 14.044572 -76.763902
0.760000 0.114000 108.541244 0.629112 14.116174 -77.235091
0.770000 0.115500 109.977926 0.664633 14.189837 -77.690267
0.780000 0.117000 111.415084 0.702423 14.265678 -78.129651
0.790000 0.118500 112.852742 0.742545 14.343813 -78.553468
0.800000 0.120000 114.290922 0.785063 14.424353 -78.961946
0.810000 0.121500 115.729649 0.830039 14.507403 -79.355315
0.820000 0.123000 117.168947 0.877535 14.593068 -79.733803
0.830000 0.124500 118.608840 0.927613 14.681446 -80.097641
0.840000 0.126000 120.049352 0.980332 14.772634 -80.447055
0.850000 0.127500 121.490507 1.035754 14.866724 -80.782269
0.860000 0.129000 122.932331 1.093937 14.963806 -81.103502
0.870000 0.130500 124.374847 1.154942 15.063965 -81.410970
0.880000 0.132000 125.818082 1.218828 15.167284 -81.704881
0.890000 0.133500 127.262058 1.285654 15.273845 -81.985437
0.900000 0.135000 128.706803 1.355478 15.383723 -82.252832
0.910000 0.136500 130.152340 1.428361 15.496993 -82.507254
0.920000 0.138000 131.598694 1.504360 15.613728 -82.748880
0.930000 0.139500 133.045893 1.583536 15.733998 -82.977877
0.940000 0.141000 134.493959 1.665947 15.857869 -83.194405
0.950000 0.142500 135.942920 1.751655 15.985407 -83.398610
0.960000 0.144000 137.392801 1.840719 16.116675 -83.590631
0.970000 0.145500 138.843627 1.933200 16.251735 -83.770592
0.980000 0.147000 140.295425 2.029159 16.390645 -83.938609
0.990000 0.148500 141.748219 2.128659 16.533464 -84.094785
1.000000 0.150000 143.202037 2.231763 16.680247 -84.239210
1.010000 0.151500 144.656904 2.338534 16.831050 -84.371963
1.020000 0.153000 146.112847 2.449037 16.985926 -84.493111
1.030000 0.154500 147.569891 2.563336 17.144926 -84.602709
1.040000 0.156000 149.028064 2.681499 17.308101 -84.700799
1.050000 0.157500 150.487392 2.803592 17.475502 -84.787411
1.060000 0.159000 151.947901 2.929683 17.647176 -84.862563
1.070000 0.160500 153.409619 3.059843 17.823172 -84.926260
1.080000 0.162000 154.872573 3.194142 18.003536 -84.978495
1.090000 0.163500 156.336790 3.332651 18.188315 -85.019250
1.100000 0.165000 157.802297 3.475443 18.377555 -85.048495
1.110000 0.166500 159.269121 3.622592 18.571299 -85.066187
1.120000 0.168000 160.737292 3.774172 18.769593 -85.072272
1.130000 0.169500 162.206835 3.930262 18.972480 -85.066685
1.140000 0.171000 163.677781 4.090937 19.180004 -85.049351
1.150000 0.172500 165.150156 4.256276 19.392207 -85.020181
1.160000 0.174000 166.623989 4.426360 19.609132 -84.979080
1.170000 0.175500 168.099309 4.601270 19.830822 -84.925938
1.180000 0.177000 169.576145 4.781087 20.057318 -84.860638
1.190000 0.178500 171.054526 4.965894 20.288662 -84.783053
1.200000 0.180000 172.534481 5.155777 20.524897 -84.693046
1.210000 0.181500 174.016040 5.350821 20.766063 -84.590471
1.220000 0.183000 175.499233 5.551111 21.012202 -84.475174
1.230000 0.184500 176.984089 5.756736 21.263354 -84.346992
1.240000 0.186000 178.470639 5.967783 21.519562 -84.205756
1.250000 0.187500 179.958912 6.184341 21.780866 -84.051288
1.260000 0.189000 181.448941 6.406501 22.047306 -83.883404
1.270000 0.190500 182.940755 6.634353 22.318924 -83.701912
1.280000 0.192000 184.434386 6.867988 22.595761 -83.506616
1.290000 0.193500 185.929865 7.107499 22.877856 -83.297313
1.300000 0.195000 187.427224 7.352976 23.165251 -83.073797
1.310000 0.196500 188.926494 7.604513 23.457986 -82.835855
1.320000 0.198000 190.427708 7.862203 23.756101 -82.583270
1.330000 0.199500 191.930898 8.126138 24.059637 -82.315825
1.340000 0.201000 193.436095 8.396413 24.368634 -82.033295
1.350000 0.202500 194.943334 8.673119 24.683131 -81.735456
1.360000 0.204000 196.452646 8.956351 25.003169 -81.422081
1.370000 0.205500 197.964066 9.246201 25.328787 -81.092941
1.380000 0.207000 199.477625 9.542762 25.660024 -80.747807
1.390000 0.208500 200.993358 9.846126 25.996920 -80.386450
0.010000 0.001500 1.408774 0.001008 1.182890 -1.509018
0.020000 0.003000 2.819219 0.002843 1.739554 -2.976758
0.030000 0.004500 4.230739 0.005192 2.164206 -4.407124
0.040000 0.006000 5.643125 0.007982 2.520783 -5.802806
0.050000 0.007500 7.056265 0.011198 2.835308 -7.166106
0.060000 0.009000 8.470093 0.014844 3.121412 -8.499101
0.070000 0.010500 9.884566 0.018932 3.387224 -9.803699
0.080000 0.012000 11.299656 0.023475 3.637990 -11.081677
0.090000 0.013500 12.715343 0.028486 3.877279 -12.334694
0.100000 0.015000 14.131614 0.033975 4.107605 -13.564303
0.110000 0.016500 15.548458 0.039947 4.330790 -14.771958
0.120000 0.018000 16.965867 0.046406 4.548175 -15.959021
0.130000 0.019500 18.383835 0.053350 4.760761 -17.126766
0.140000 0.021000 19.802355 0.060776 4.969301 -18.276382
0.150000 0.022500 21.221423 0.068674 5.174364 -19.408976
0.160000 0.024000 22.641033 0.077034 5.376381 -20.525578
0.170000 0.025500 24.061180 0.085842 5.575676 -21.627142
0.180000 0.027000 25.481857 0.095083 5.772494 -22.714550
0.190000 0.028500 26.903060 0.104738 5.967016 -23.788614
0.200000 0.030000 28.324781 0.114788 6.159376 -24.850079
0.210000 0.031500 29.747015 0.125212 6.349670 -25.899627
0.220000 0.033000 31.169753 0.135989 6.537966 -26.937879
0.230000 0.034500 32.592989 0.147097 6.724308 -27.965399
0.240000 0.036000 34.016714 0.158513 6.908728 -28.982694
0.250000 0.037500 35.440922 0.170215 7.091240 -29.990222
0.260000 0.039000 36.865602 0.182181 7.271855 -30.988388
0.270000 0.040500 38.290748 0.194391 7.450573 -31.977555
0.280000 0.042000 39.716350 0.206823 7.627393 -32.958039
0.290000 0.043500 41.142401 0.219458 7.802311 -33.930118
0.300000 0.045000 42.568890 0.232277 7.975323 -34.894029
0.310000 0.046500 43.995809 0.245264 8.146424 -35.849977
0.320000 0.048000 45.423149 0.258403 8.315612 -36.798130
0.330000 0.049500 46.850903 0.271678 8.482886 -37.738630
0.340000 0.051000 48.279061 0.285079 8.648247 -38.671586
0.350000 0.052500 49.707614 0.298594 8.811699 -39.597084
0.360000 0.054000 51.136555 0.312213 8.973250 -40.515183
0.370000 0.055500 52.565876 0.325930 9.132910 -41.425924
0.380000 0.057000 53.995570 0.339738 9.290693 -42.329324
0.390000 0.058500 55.425627 0.353634 9.446617 -43.225382
0.400000 0.060000 56.856042 0.367617 9.600702 -44.114082
0.410000 0.061500 58.286808 0.381685 9.752973 -44.995391
0.420000 0.063000 59.717918 0.395842 9.903457 -45.869262
0.430000 0.064500 61.149366 0.410090 10.052184 -46.735636
0.440000 0.066000 62.581146 0.424436 10.199189 -47.594444
0.450000 0.067500 64.013254 0.438886 10.344508 -48.445606
0.460000 0.069000 65.445684 0.453450 10.488181 -49.289031
0.470000 0.070500 66.878433 0.468139 10.630251 -50.124624
0.480000 0.072000 68.311495 0.482966 10.770761 -50.952281
0.490000 0.073500 69.744867 0.497944 10.909761 -51.771891
0.500000 0.075000 71.178547 0.513091 11.047299 -52.583341
0.510000 0.076500 72.612532 0.528424 11.183427 -53.386512
0.520000 0.078000 74.046820 0.543962 11.318199 -54.181281
0.530000 0.079500 75.481408 0.559726 11.451671 -54.967523
0.540000 0.081000 76.916296 0.575739 11.583901 -55.745110
0.550000 0.082500 78.351483 0.592025 11.714946 -56.513914
0.560000 0.084000 79.786969 0.608609 11.844869 -57.273805
0.570000 0.085500 81.222754 0.625518 11.973730 -58.024653
0.580000 0.087000 82.658838 0.642780 12.101592 -58.766327
0.590000 0.088500 84.095224 0.660424 12.228519 -59.498698
0.600000 0.090000 85.531912 0.678482 12.354577 -60.221636
0.610000 0.091500 86.968905 0.696985 12.479831 -60.935014
0.620000 0.093000 88.406204 0.715967 12.604348 -61.638707
0.630000 0.094500 89.843814 0.735460 12.728194 -62.332591
0.640000 0.096000 91.281738 0.755502 12.851439 -63.016544
0.650000 0.097500 92.719980 0.776128 12.974149 -63.690448
0.660000 0.099000 94.158543 0.797376 13.096394 -64.354187
0.670000 0.100500 95.597433 0.819283 13.218242 -65.007649
0.680000 0.102000 97.036656 0.841890 13.339762 -65.650725
0.690000 0.103500 98.476216 0.865235 13.461024 -66.283309
0.700000 0.105000 99.916120 0.889361 13.582097 -66.905301
0.710000 0.106500 101.356375 0.914308 13.703050 -67.516602
0.720000 0.108000 102.796987 0.940119 13.823953 -68.117119
0.730000 0.109500 104.237964 0.966838 13.944873 -68.706765
0.740000 0.111000 105.679313 0.994506 14.065881 -69.285454
0.750000 0.112500 107.121043 1.023170 14.187045 -69.853108
0.760000 0.114000 108.563161 1.052873 14.308433 -70.409651
0.770000 0.115500 110.005678 1.083661 14.430113 -70.955013
0.780000 0.117000 111.448602 1.115579 14.552153 -71.489128
0.790000 0.118500 112.891942 1.148674 14.674619 -72.011938
0.800000 0.120000 114.335709 1.182993 14.797579 -72.523386
0.810000 0.121500 115.779913 1.218581 14.921098 -73.023422
0.820000 0.123000 117.224565 1.255487 15.045242 -73.512001
0.830000 0.124500 118.669674 1.293757 15.170076 -73.989082
0.840000 0.126000 120.115254 1.333439 15.295664 -74.454630
0.850000 0.127500 121.561314 1.374582 15.422070 -74.908615
0.860000 0.129000 123.007867 1.417232 15.549356 -75.351011
0.870000 0.130500 124.454925 1.461439 15.677585 -75.781797
0.880000 0.132000 125.902500 1.507250 15.806819 -76.200957
0.890000 0.133500 127.350605 1.554713 15.937118 -76.608480
0.900000 0.135000 128.799253 1.603876 16.068542 -77.004359
0.910000 0.136500 130.248457 1.654789 16.201150 -77.388592
0.920000 0.138000 131.698230 1.707498 16.335001 -77.761181
0.930000 0.139500 133.148586 1.762053 16.470151 -78.122132
0.940000 0.141000 134.599539 1.818501 16.606658 -78.471456
0.950000 0.142500 136.051102 1.876889 16.744578 -78.809166
0.960000 0.144000 137.503291 1.937267 16.883964 -79.135281
0.970000 0.145500 138.956119 1.999681 17.024871 -79.449823
0.980000 0.147000 140.409601 2.064178 17.167353 -79.752816
0.990000 0.148500 141.863752 2.130807 17.311461 -80.044290
1.000000 0.150000 143.318587 2.199615 17.457246 -80.324275
1.010000 0.151500 144.774121 2.270647 17.604759 -80.592806
1.020000 0.153000 146.230370 2.343951 17.754050 -80.849920
1.030000 0.154500 147.687348 2.419574 17.905166 -81.095657
1.040000 0.156000 149.145072 2.497560 18.058156 -81.330058
1.050000 0.157500 150.603558 2.577958 18.213066 -81.553169
1.060000 0.159000 152.062821 2.660811 18.369943 -81.765035
1.070000 0.160500 153.522877 2.746165 18.528829 -81.965704
1.080000 0.162000 154.983743 2.834067 18.689771 -82.155225
1.090000 0.163500 156.445435 2.924559 18.852811 -82.333650
1.100000 0.165000 157.907969 3.017688 19.017991 -82.501031
1.110000 0.166500 159.371361 3.113497 19.185352 -82.657420
1.120000 0.168000 160.835629 3.212031 19.354936 -82.802871
1.130000 0.169500 162.300789 3.313334 19.526780 -82.937438
1.140000 0.171000 163.766858 3.417449 19.700925 -83.061178
1.150000 0.172500 165.233853 3.524419 19.877408 -83.174144
1.160000 0.174000 166.701790 3.634288 20.056266 -83.276392
1.170000 0.175500 168.170688 3.747098 20.237536 -83.367978
1.180000 0.177000 169.640562 3.862893 20.421252 -83.448956
1.190000 0.178500 171.111430 3.981715 20.607450 -83.519381
1.200000 0.180000 172.583309 4.103605 20.796163 -83.579307
1.210000 0.181500 174.056217 4.228606 20.987424 -83.628788
1.220000 0.183000 175.530172 4.356761 21.181266 -83.667875
1.230000 0.184500 177.005189 4.488109 21.377720 -83.696622
1.240000 0.186000 178.481288 4.622694 21.576818 -83.715078
1.250000 0.187500 179.958485 4.760556 21.778588 -83.723294
1.260000 0.189000 181.436799 4.901736 21.983062 -83.721318
1.270000 0.190500 182.916246 5.046276 22.190266 -83.709196
1.280000 0.192000 184.396844 5.194217 22.400231 -83.686974
1.290000 0.193500 185.878612 5.345598 22.612982 -83.654696
1.300000 0.195000 187.361567 5.500461 22.828547 -83.612405
1.310000 0.196500 188.845726 5.658846 23.046952 -83.560142
1.320000 0.198000 190.331108 5.820793 23.268222 -83.497944
1.330000 0.199500 191.817731 5.986344 23.492383 -83.425851
1.340000 0.201000 193.305611 6.155537 23.719460 -83.343897
1.350000 0.202500 194.794769 6.328414 23.949474 -83.252115
1.360000 0.204000 196.285220 6.505013 24.182451 -83.150538
1.370000 0.205500 197.776984 6.685376 24.418413 -83.039195
1.380000 0.207000 199.270078 6.869542 24.657382 -82.918114
1.390000 0.208500 200.764521 7.057550 24.899379 -82.787320
0.010000 0.001500 1.408567 0.000801 1.044668 -1.524761
0.020000 0.003000 2.818393 0.002024 1.464237 -3.006393
0.030000 0.004500 4.228888 0.003365 1.752953 -4.448615
0.040000 0.006000 5.639849 0.004767 1.974874 -5.853850
0.050000 0.007500 7.051171 0.006231 2.156166 -7.224115
0.060000 0.009000 8.462796 0.007780 2.310612 -8.561200
0.070000 0.010500 9.874688 0.009450 2.446494 -9.866738
0.080000 0.012000 11.286831 0.011278 2.569212 -11.142238
0.090000 0.013500 12.699214 0.013305 2.682485 -12.389109
0.100000 0.015000 14.111835 0.015569 2.788973 -13.608673
0.110000 0.016500 15.524696 0.018110 2.890637 -14.802176
0.120000 0.018000 16.937801 0.020961 2.988953 -15.970792
0.130000 0.019500 18.351158 0.024157 3.085048 -17.115633
0.140000 0.021000 19.764776 0.027728 3.179795 -18.237750
0.150000 0.022500 21.178662 0.031702 3.273872 -19.338142
0.160000 0.024000 22.592828 0.036104 3.367814 -20.417751
0.170000 0.025500 24.007282 0.040958 3.462039 -21.477473
0.180000 0.027000 25.422036 0.046284 3.556875 -22.518156
0.190000 0.028500 26.837099 0.052099 3.652582 -23.540605
0.200000 0.030000 28.252481 0.058420 3.749359 -24.545580
0.210000 0.031500 29.668192 0.065261 3.847361 -25.533804
0.220000 0.033000 31.084241 0.072635 3.946706 -26.505958
0.230000 0.034500 32.500638 0.080550 4.047481 -27.462687
0.240000 0.036000 33.917391 0.089017 4.149748 -28.404601
0.250000 0.037500 35.334508 0.098043 4.253550 -29.332276
0.260000 0.039000 36.751998 0.107635 4.358913 -30.246254
0.270000 0.040500 38.169867 0.117797 4.465850 -31.147048
0.280000 0.042000 39.588123 0.128535 4.574361 -32.035138
0.290000 0.043500 41.006773 0.139851 4.684442 -32.910977
0.300000 0.045000 42.425824 0.151750 4.796078 -33.774991
0.310000 0.046500 43.845280 0.164234 4.909250 -34.627579
0.320000 0.048000 45.265149 0.177305 5.023935 -35.469113
0.330000 0.049500 46.685435 0.190966 5.140107 -36.299944
0.340000 0.051000 48.106145 0.205217 5.257737 -37.120398
0.350000 0.052500 49.527282 0.220062 5.376795 -37.930778
0.360000 0.054000 50.948852 0.235502 5.497250 -38.731369
0.370000 0.055500 52.370858 0.251540 5.619071 -39.522433
0.380000 0.057000 53.793307 0.268178 5.742226 -40.304214
0.390000 0.058500 55.216201 0.285418 5.866686 -41.076938
0.400000 0.060000 56.639545 0.303265 5.992419 -41.840814
0.410000 0.061500 58.063343 0.321721 6.119397 -42.596033
0.420000 0.063000 59.487598 0.340792 6.247592 -43.342773
0.430000 0.064500 60.912315 0.360482 6.376979 -44.081194
0.440000 0.066000 62.337497 0.380795 6.507531 -44.811444
0.450000 0.067500 63.763148 0.401740 6.639227 -45.533658
0.460000 0.069000 65.189271 0.423322 6.772045 -46.247957
0.470000 0.070500 66.615871 0.445550 6.905965 -46.954451
0.480000 0.072000 68.042950 0.468431 7.040969 -47.653238
0.490000 0.073500 69.470513 0.491975 7.177042 -48.344407
0.500000 0.075000 70.898563 0.516193 7.314171 -49.028036
0.510000 0.076500 72.327104 0.541095 7.452342 -49.704193
0.520000 0.078000 73.756141 0.566694 7.591546 -50.372937
0.530000 0.079500 75.185676 0.593002 7.731774 -51.034322
0.540000 0.081000 76.615715 0.620033 7.873021 -51.688389
0.550000 0.082500 78.046261 0.647801 8.015281 -52.335176
0.560000 0.084000 79.477318 0.676324 8.158552 -52.974713
0.570000 0.085500 80.908892 0.705616 8.302834 -53.607022
0.580000 0.087000 82.340987 0.735696 8.448126 -54.232120
0.590000 0.088500 83.773607 0.766582 8.594430 -54.850020
0.600000 0.090000 85.206758 0.798293 8.741752 -55.460727
0.610000 0.091500 86.640444 0.830851 8.890097 -56.064243
0.620000 0.093000 88.074671 0.864276 9.039471 -56.660565
0.630000 0.094500 89.509444 0.898591 9.189883 -57.249687
0.640000 0.096000 90.944769 0.933819 9.341344 -57.831596
0.650000 0.097500 92.380652 0.969984 9.493865 -58.406279
0.660000 0.099000 93.817098 1.007111 9.647458 -58.973717
0.670000 0.100500 95.254115 1.045226 9.802137 -59.533888
0.680000 0.102000 96.691708 1.084356 9.957919 -60.086770
0.690000 0.103500 98.129884 1.124529 10.114818 -60.632336
0.700000 0.105000 99.568650 1.165774 10.272853 -61.170555
0.710000 0.106500 101.008012 1.208120 10.432042 -61.701398
0.720000 0.108000 102.447980 1.251597 10.592404 -62.224830
0.730000 0.109500 103.888559 1.296237 10.753961 -62.740816
0.740000 0.111000 105.329758 1.342073 10.916734 -63.249319
0.750000 0.112500 106.771584 1.389136 11.080746 -63.750301
0.760000 0.114000 108.214046 1.437461 11.246019 -64.243720
0.770000 0.115500 109.657153 1.487083 11.412578 -64.729536
0.780000 0.117000 111.100912 1.538036 11.580448 -65.207706
0.790000 0.118500 112.545334 1.590358 11.749653 -65.678185
0.800000 0.120000 113.990427 1.644085 11.920222 -66.140929
0.810000 0.121500 115.436200 1.699254 12.092180 -66.595891
0.820000 0.123000 116.882663 1.755906 12.265556 -67.043024
0.830000 0.124500 118.329827 1.814078 12.440376 -67.482281
0.840000 0.126000 119.777701 1.873810 12.616671 -67.913613
0.850000 0.127500 121.226295 1.935145 12.794470 -68.336970
0.860000 0.129000 122.675620 1.998122 12.973802 -68.752301
0.870000 0.130500 124.125688 2.062785 13.154697 -69.159557
0.880000 0.132000 125.576509 2.129175 13.337186 -69.558686
0.890000 0.133500 127.028094 2.197338 13.521301 -69.949635
0.900000 0.135000 128.480455 2.267317 13.707072 -70.332351
0.910000 0.136500 129.933604 2.339157 13.894532 -70.706781
0.920000 0.138000 131.387552 2.412903 14.083713 -71.072872
0.930000 0.139500 132.842313 2.488603 14.274648 -71.430568
0.940000 0.141000 134.297899 2.566302 14.467368 -71.779813
0.950000 0.142500 135.754322 2.646049 14.661908 -72.120553
0.960000 0.144000 137.211595 2.727892 14.858301 -72.452731
0.970000 0.145500 138.669732 2.811879 15.056580 -72.776289
0.980000 0.147000 140.128746 2.898060 15.256779 -73.091169
0.990000 0.148500 141.588651 2.986486 15.458932 -73.397314
1.000000 0.150000 143.049461 3.077207 15.663073 -73.694663
1.010000 0.151500 144.511189 3.170273 15.869237 -73.983157
1.020000 0.153000 145.973851 3.265738 16.077459 -74.262735
1.030000 0.154500 147.437461 3.363653 16.287772 -74.533335
1.040000 0.156000 148.902033 3.464073 16.500213 -74.794896
1.050000 0.157500 150.367583 3.567049 16.714815 -75.047353
1.060000 0.159000 151.834127 3.672637 16.931614 -75.290643
1.070000 0.160500 153.301678 3.780891 17.150644 -75.524700
1.080000 0.162000 154.770255 3.891867 17.371942 -75.749460
1.090000 0.163500 156.239871 4.005620 17.595543 -75.964854
1.100000 0.165000 157.710544 4.122207 17.821481 -76.170815
1.110000 0.166500 159.182290 4.241685 18.049792 -76.367274
1.120000 0.168000 160.655126 4.364111 18.280512 -76.554160
1.130000 0.169500 162.129068 4.489544 18.513676 -76.731404
1.140000 0.171000 163.604134 4.618041 18.749320 -76.898931
1.150000 0.172500 165.080340 4.749663 18.987479 -77.056670
1.160000 0.174000 166.557705 4.884467 19.228189 -77.204545
1.170000 0.175500 168.036246 5.022515 19.471485 -77.342480
1.180000 0.177000 169.515980 5.163866 19.717403 -77.470399
1.190000 0.178500 170.996927 5.308582 19.965978 -77.588224
1.200000 0.180000 172.479104 5.456723 20.217246 -77.695874
1.210000 0.181500 173.962530 5.608353 20.471242 -77.793270
1.220000 0.183000 175.447224 5.763532 20.728002 -77.880329
1.230000 0.184500 176.933205 5.922323 20.987560 -77.956969
1.240000 0.186000 178.420491 6.084790 21.249953 -78.023104
1.250000 0.187500 179.909103 6.250996 21.515216 -78.078650
1.260000 0.189000 181.399059 6.421004 21.783383 -78.123519
1.270000 0.190500 182.890380 6.594879 22.054491 -78.157624
1.280000 0.192000 184.383086 6.772685 22.328573 -78.180875
1.290000 0.193500 185.877196 6.954487 22.605665 -78.193181
1.300000 0.195000 187.372731 7.140349 22.885802 -78.194452
1.310000 0.196500 188.869712 7.330338 23.169018 -78.184595
1.320000 0.198000 190.368159 7.524518 23.455348 -78.163515
1.330000 0.199500 191.868093 7.722955 23.744826 -78.131119
1.340000 0.201000 193.369535 7.925716 24.037488 -78.087310
1.350000 0.202500 194.872507 8.132866 24.333366 -78.031993
1.360000 0.204000 196.377029 8.344472 24.632496 -77.965068
1.370000 0.205500 197.883124 8.560600 24.934911 -77.886439
1.380000 0.207000 199.390814 8.781317 25.240645 -77.796007
1.390000 0.208500 200.900119 9.006689 25.549731 -77.693670
0.010000 0.001500 1.408562 0.000795 1.041137 -1.500234
0.020000 0.003000 2.818367 0.001990 1.455667 -2.959403
0.030000 0.004500 4.228822 0.003275 1.738189 -4.380772
0.040000 0.006000 5.639718 0.004585 1.952943 -5.766480
0.050000 0.007500 7.050947 0.005916 2.126227 -7.118309
0.060000 0.009000 8.462447 0.007291 2.271936 -8.437840
0.070000 0.010500 9.874184 0.008740 2.398449 -9.726512
0.080000 0.012000 11.286135 0.010303 2.511254 -10.985653
0.090000 0.013500 12.698291 0.012019 2.614152 -12.216503
0.100000 0.015000 14.110648 0.013930 2.709879 -13.420225
0.110000 0.016500 15.523208 0.016075 2.800469 -14.597912
0.120000 0.018000 16.935974 0.018494 2.887463 -15.750598
0.130000 0.019500 18.348955 0.021223 2.972055 -16.879261
0.140000 0.021000 19.762159 0.024298 3.055176 -17.984828
0.150000 0.022500 21.175595 0.027752 3.137564 -19.068179
0.160000 0.024000 22.589275 0.031616 3.219806 -20.130151
0.170000 0.025500 24.003210 0.035920 3.302372 -21.171541
0.180000 0.027000 25.417412 0.040691 3.385641 -22.193105
0.190000 0.028500 26.831893 0.045953 3.469915 -23.195564
0.200000 0.030000 28.246663 0.051730 3.555439 -24.179607
0.210000 0.031500 29.661736 0.058043 3.642406 -25.145886
0.220000 0.033000 31.077122 0.064911 3.730973 -26.095026
0.230000 0.034500 32.492833 0.072353 3.821260 -27.027622
0.240000 0.036000 33.908881 0.080384 3.913363 -27.944240
0.250000 0.037500 35.325276 0.089019 4.007354 -28.845418
0.260000 0.039000 36.742028 0.098273 4.103286 -29.731673
0.270000 0.040500 38.159148 0.108156 4.201196 -30.603493
0.280000 0.042000 39.576647 0.118680 4.301108 -31.461345
0.290000 0.043500 40.994532 0.129855 4.403036 -32.305672
0.300000 0.045000 42.412814 0.141690 4.506982 -33.136897
0.310000 0.046500 43.831502 0.154193 4.612945 -33.955422
0.320000 0.048000 45.250604 0.167371 4.720912 -34.761629
0.330000 0.049500 46.670128 0.181231 4.830870 -35.555881
0.340000 0.051000 48.090083 0.195778 4.942797 -36.338522
0.350000 0.052500 49.510475 0.211018 5.056672 -37.109880
0.360000 0.054000 50.931313 0.226957 5.172468 -37.870265
0.370000 0.055500 52.352604 0.243597 5.290157 -38.619972
0.380000 0.057000 53.774353 0.260945 5.409709 -39.359279
0.390000 0.058500 55.196569 0.279003 5.531093 -40.088451
0.400000 0.060000 56.619257 0.297775 5.654277 -40.807736
0.410000 0.061500 58.042423 0.317265 5.779228 -41.517372
0.420000 0.063000 59.466073 0.337477 5.905914 -42.217580
0.430000 0.064500 60.890212 0.358413 6.034301 -42.908572
0.440000 0.066000 62.314848 0.380078 6.164358 -43.590545
0.450000 0.067500 63.739984 0.402475 6.296052 -44.263686
0.460000 0.069000 65.165625 0.425607 6.429351 -44.928171
0.470000 0.070500 66.591778 0.449479 6.564225 -45.584165
0.480000 0.072000 68.018446 0.474094 6.700643 -46.231822
0.490000 0.073500 69.445635 0.499458 6.838576 -46.871288
0.500000 0.075000 70.873350 0.525573 6.977995 -47.502698
0.510000 0.076500 72.301594 0.552446 7.118872 -48.126180
0.520000 0.078000 73.730372 0.580080 7.261183 -48.741851
0.530000 0.079500 75.159690 0.608483 7.404900 -49.349823
0.540000 0.081000 76.589550 0.637659 7.550000 -49.950198
0.550000 0.082500 78.019958 0.667615 7.696460 -50.543070
0.560000 0.084000 79.450918 0.698357 7.844258 -51.128530
0.570000 0.085500 80.882433 0.729892 7.993374 -51.706657
0.580000 0.087000 82.314509 0.762228 8.143787 -52.277527
0.590000 0.088500 83.747150 0.795374 8.295480 -52.841209
0.600000 0.090000 85.180359 0.829336 8.448435 -53.397767
0.610000 0.091500 86.614141 0.864124 8.602636 -53.947258
0.620000 0.093000 88.048500 0.899748 8.758069 -54.489734
0.630000 0.094500 89.483441 0.936218 8.914719 -55.025243
0.640000 0.096000 90.918967 0.973543 9.072575 -55.553829
0.650000 0.097500 92.355083 1.011734 9.231624 -56.075528
0.660000 0.099000 93.791794 1.050804 9.391857 -56.590376
0.670000 0.100500 95.229103 1.090763 9.553263 -57.098403
0.680000 0.102000 96.667015 1.131624 9.715835 -57.599635
0.690000 0.103500 98.105535 1.173401 9.879565 -58.094094
0.700000 0.105000 99.544667 1.216106 10.044448 -58.581799
0.710000 0.106500 100.984416 1.259753 10.210477 -59.062768
0.720000 0.108000 102.424786 1.304358 10.377648 -59.537013
0.730000 0.109500 103.865782 1.349935 10.545959 -60.004544
0.740000 0.111000 105.307410 1.396499 10.715406 -60.465368
0.750000 0.112500 106.749674 1.444066 10.885987 -60.919491
0.760000 0.114000 108.192578 1.492653 11.057703 -61.366916
0.770000 0.115500 109.636129 1.542278 11.230552 -61.807642
0.780000 0.117000 111.080331 1.592957 11.404536 -62.241668
0.790000 0.118500 112.525189 1.644708 11.579655 -62.668990
0.800000 0.120000 113.970710 1.697550 11.755913 -63.089603
0.810000 0.121500 115.416897 1.751502 11.933313 -63.503500
0.820000 0.123000 116.863758 1.806584 12.111857 -63.910672
0.830000 0.124500 118.311298 1.862814 12.291550 -64.311108
0.840000 0.126000 119.759522 1.920215 12.472398 -64.704798
0.850000 0.127500 121.208437 1.978806 12.654405 -65.091727
0.860000 0.129000 122.658047 2.038608 12.837577 -65.471883
0.870000 0.130500 124.108361 2.099644 13.021922 -65.845250
0.880000 0.132000 125.559383 2.161936 13.207447 -66.211812
0.890000 0.133500 127.011120 2.225505 13.394159 -66.571552
0.900000 0.135000 128.463579 2.290376 13.582067 -66.924452
0.910000 0.136500 129.916766 2.356572 13.771179 -67.270494
0.920000 0.138000 131.370688 2.424115 13.961504 -67.609659
0.930000 0.139500 132.825351 2.493032 14.153053 -67.941926
0.940000 0.141000 134.280763 2.563345 14.345834 -68.267275
0.950000 0.142500 135.736930 2.635080 14.539859 -68.585686
0.960000 0.144000 137.193860 2.708263 14.735139 -68.897138
0.970000 0.145500 138.651560 2.782919 14.931684 -69.201608
0.980000 0.147000 140.110037 2.859073 15.129505 -69.499075
0.990000 0.148500 141.569299 2.936753 15.328616 -69.789517
1.000000 0.150000 143.029354 3.015986 15.529027 -70.072912
1.010000 0.151500 144.490209 3.096797 15.730751 -70.349236
1.020000 0.153000 145.951872 3.179215 15.933802 -70.618468
1.030000 0.154500 147.414350 3.263266 16.138191 -70.880584
1.040000 0.156000 148.877653 3.348980 16.343932 -71.135563
1.050000 0.157500 150.341788 3.436384 16.551038 -71.383381
1.060000 0.159000 151.806764 3.525507 16.759523 -71.624016
1.070000 0.160500 153.272589 3.616377 16.969401 -71.857444
1.080000 0.162000 154.739271 3.709024 17.180686 -72.083645
1.090000 0.163500 156.206819 3.803476 17.393391 -72.302594
1.100000 0.165000 157.675243 3.899764 17.607532 -72.514270
1.110000 0.166500 159.144550 3.997917 17.823122 -72.718651
1.120000 0.168000 160.614750 4.097965 18.040176 -72.915715
1.130000 0.169500 162.085851 4.199938 18.258710 -73.105440
1.140000 0.171000 163.557864 4.303867 18.478737 -73.287806
1.150000 0.172500 165.030797 4.409782 18.700273 -73.462789
1.160000 0.174000 166.504660 4.517713 18.923333 -73.630370
1.170000 0.175500 167.979462 4.627693 19.147931 -73.790528
1.180000 0.177000 169.455213 4.739752 19.374083 -73.943243
1.190000 0.178500 170.931922 4.853922 19.601805 -74.088494
1.200000 0.180000 172.409600 4.970233 19.831111 -74.226262
1.210000 0.181500 173.888256 5.088718 20.062017 -74.356527
1.220000 0.183000 175.367900 5.209409 20.294538 -74.479270
1.230000 0.184500 176.848543 5.332336 20.528689 -74.594473
1.240000 0.186000 178.330195 5.457533 20.764487 -74.702116
1.250000 0.187500 179.812865 5.585031 21.001946 -74.802182
1.260000 0.189000 181.296564 5.714862 21.241081 -74.894652
1.270000 0.190500 182.781304 5.847060 21.481909 -74.979511
1.280000 0.192000 184.267093 5.981656 21.724444 -75.056739
1.290000 0.193500 185.753944 6.118683 21.968703 -75.126321
1.300000 0.195000 187.241866 6.258173 22.214699 -75.188241
1.310000 0.196500 188.730871 6.400159 22.462449 -75.242481
1.320000 0.198000 190.220970 6.544674 22.711968 -75.289027
1.330000 0.199500 191.712173 6.691751 22.963271 -75.327864
1.340000 0.201000 193.204491 6.841423 23.216373 -75.358975
1.350000 0.202500 194.697936 6.993722 23.471290 -75.382347
1.360000 0.204000 196.192519 7.148681 23.728036 -75.397966
1.370000 0.205500 197.688252 7.306333 23.986627 -75.405816
1.380000 0.207000 199.185145 7.466711 24.247076 -75.405886
1.390000 0.208500 200.683210 7.629849 24.509401 -75.398160
0.010000 0.001500 1.408611 0.000846 1.074069 -1.527052
0.020000 0.003000 2.818569 0.002201 1.523114 -3.010851
0.030000 0.004500 4.229286 0.003763 1.841308 -4.455246
0.040000 0.006000 5.640556 0.005472 2.092652 -5.862776
0.050000 0.007500 7.052274 0.007327 2.303255 -7.235569
0.060000 0.009000 8.464382 0.009349 2.486846 -8.575522
0.070000 0.010500 9.876842 0.011567 2.651655 -9.884367
0.080000 0.012000 11.289636 0.014015 2.803032 -11.163713
0.090000 0.013500 12.702753 0.016727 2.944647 -12.415059
0.100000 0.015000 14.116187 0.019737 3.079113 -13.639814
0.110000 0.016500 15.529938 0.023074 3.208347 -14.839301
0.120000 0.018000 16.944008 0.026767 3.333780 -16.014770
0.130000 0.019500 18.358402 0.030840 3.456500 -17.167399
0.140000 0.021000 19.773124 0.035317 3.577338 -18.298300
0.150000 0.022500 21.188181 0.040216 3.696939 -19.408522
0.160000 0.024000 22.603579 0.045553 3.815801 -20.499055
0.170000 0.025500 24.019325 0.051343 3.934309 -21.570834
0.180000 0.027000 25.435425 0.057595 4.052764 -22.624737
0.190000 0.028500 26.851885 0.064320 4.171394 -23.661594
0.200000 0.030000 28.268711 0.071523 4.290376 -24.682183
0.210000 0.031500 29.685910 0.079208 4.409841 -25.687236
0.220000 0.033000 31.103486 0.087380 4.529885 -26.677440
0.230000 0.034500 32.521445 0.096040 4.650577 -27.653436
0.240000 0.036000 33.939791 0.105187 4.771963 -28.615826
0.250000 0.037500 35.358528 0.114822 4.894073 -29.565171
0.260000 0.039000 36.777660 0.124942 5.016919 -30.501994
0.270000 0.040500 38.197190 0.135545 5.140506 -31.426782
0.280000 0.042000 39.617123 0.146629 5.264827 -32.339986
0.290000 0.043500 41.037459 0.158190 5.389869 -33.242023
0.300000 0.045000 42.458203 0.170225 5.515616 -34.133282
0.310000 0.046500 43.879355 0.182731 5.642046 -35.014118
0.320000 0.048000 45.300919 0.195705 5.769137 -35.884859
0.330000 0.049500 46.722895 0.209145 5.896862 -36.745805
0.340000 0.051000 48.145285 0.223047 6.025198 -37.597231
0.350000 0.052500 49.568091 0.237411 6.154117 -38.439387
0.360000 0.054000 50.991314 0.252235 6.283596 -39.272501
0.370000 0.055500 52.414955 0.267518 6.413610 -40.096778
0.380000 0.057000 53.839016 0.283261 6.544137 -40.912402
0.390000 0.058500 55.263497 0.299465 6.675156 -41.719540
0.400000 0.060000 56.688399 0.316132 6.806647 -42.518338
0.410000 0.061500 58.113723 0.333264 6.938593 -43.308928
0.420000 0.063000 59.539472 0.350867 7.070980 -44.091423
0.430000 0.064500 60.965645 0.368945 7.203795 -44.865922
0.440000 0.066000 62.392244 0.387504 7.337027 -45.632513
0.450000 0.067500 63.819270 0.406552 7.470669 -46.391266
0.460000 0.069000 65.246725 0.426097 7.604714 -47.142243
0.470000 0.070500 66.674611 0.446149 7.739160 -47.885493
0.480000 0.072000 68.102928 0.466718 7.874006 -48.621055
0.490000 0.073500 69.531680 0.487817 8.009253 -49.348959
0.500000 0.075000 70.960868 0.509459 8.144904 -50.069223
0.510000 0.076500 72.390494 0.531659 8.280967 -50.781862
0.520000 0.078000 73.820561 0.554431 8.417448 -51.486880
0.530000 0.079500 75.251072 0.577793 8.554359 -52.184274
0.540000 0.081000 76.682029 0.601763 8.691710 -52.874036
0.550000 0.082500 78.113435 0.626360 8.829518 -53.556153
0.560000 0.084000 79.545295 0.651604 8.967797 -54.230604
0.570000 0.085500 80.977611 0.677517 9.106567 -54.897366
0.580000 0.087000 82.410389 0.704122 9.245846 -55.556411
0.590000 0.088500 83.843630 0.731442 9.385655 -56.207706
0.600000 0.090000 85.277342 0.759503 9.526019 -56.851216
0.610000 0.091500 86.711527 0.788330 9.666961 -57.486902
0.620000 0.093000 88.146191 0.817951 9.808508 -58.114724
0.630000 0.094500 89.581340 0.848394 9.950686 -58.734638
0.640000 0.096000 91.016978 0.879688 10.093524 -59.346599
0.650000 0.097500 92.453113 0.911862 10.237053 -59.950558
0.660000 0.099000 93.889749 0.944950 10.381302 -60.546469
0.670000 0.100500 95.326894 0.978982 10.526304 -61.134280
0.680000 0.102000 96.764553 1.013992 10.672093 -61.713942
0.690000 0.103500 98.202736 1.050014 10.818701 -62.285401
0.700000 0.105000 99.641447 1.087083 10.966164 -62.848607
0.710000 0.106500 101.080696 1.125234 11.114518 -63.403507
0.720000 0.108000 102.520490 1.164506 11.263798 -63.950046
0.730000 0.109500 103.960838 1.204935 11.414043 -64.488173
0.740000 0.111000 105.401747 1.246560 11.565290 -65.017835
0.750000 0.112500 106.843227 1.289421 11.717577 -65.538977
0.760000 0.114000 108.285288 1.333556 11.870943 -66.051548
0.770000 0.115500 109.727937 1.379008 12.025429 -66.555495
0.780000 0.117000 111.171185 1.425818 12.181073 -67.050765
0.790000 0.118500 112.615043 1.474027 12.337916 -67.537307
0.800000 0.120000 114.059520 1.523680 12.495999 -68.015070
0.810000 0.121500 115.504627 1.574820 12.655363 -68.484002
0.820000 0.123000 116.950374 1.627492 12.816049 -68.944052
0.830000 0.124500 118.396773 1.681740 12.978100 -69.395172
0.840000 0.126000 119.843836 1.737610 13.141556 -69.837312
0.850000 0.127500 121.291574 1.795150 13.306461 -70.270423
0.860000 0.129000 122.739998 1.854405 13.472855 -70.694456
0.870000 0.130500 124.189122 1.915424 13.640782 -71.109363
0.880000 0.132000 125.638958 1.978254 13.810285 -71.515098
0.890000 0.133500 127.089518 2.042946 13.981405 -71.911614
0.900000 0.135000 128.540815 2.109547 14.154186 -72.298863
0.910000 0.136500 129.992863 2.178108 14.328670 -72.676800
0.920000 0.138000 131.445676 2.248680 14.504900 -73.045378
0.930000 0.139500 132.899267 2.321313 14.682919 -73.404552
0.940000 0.141000 134.353650 2.396060 14.862769 -73.754277
0.950000 0.142500 135.808840 2.472972 15.044493 -74.094507
0.960000 0.144000 137.264851 2.552102 15.228134 -74.425197
0.970000 0.145500 138.721698 2.633503 15.413735 -74.746301
0.980000 0.147000 140.179397 2.717229 15.601338 -75.057775
0.990000 0.148500 141.637961 2.803333 15.790985 -75.359572
1.000000 0.150000 143.097408 2.891871 15.982719 -75.651647
1.010000 0.151500 144.557752 2.982898 16.176582 -75.933953
1.020000 0.153000 146.019010 3.076469 16.372616 -76.206445
1.030000 0.154500 147.481198 3.172641 16.570863 -76.469075
1.040000 0.156000 148.944333 3.271469 16.771366 -76.721795
1.050000 0.157500 150.408431 3.373011 16.974165 -76.964557
1.060000 0.159000 151.873509 3.477325 17.179302 -77.197313
1.070000 0.160500 153.339585 3.584467 17.386819 -77.420012
1.080000 0.162000 154.806675 3.694498 17.596758 -77.632604
1.090000 0.163500 156.274797 3.807474 17.809158 -77.835038
1.100000 0.165000 157.743970 3.923456 18.024061 -78.027260
1.110000 0.166500 159.214211 4.042504 18.241508 -78.209218
1.120000 0.168000 160.685539 4.164677 18.461540 -78.380856
1.130000 0.169500 162.157971 4.290036 18.684196 -78.542118
1.140000 0.171000 163.631527 4.418641 18.909517 -78.692947
1.150000 0.172500 165.106226 4.550556 19.137542 -78.833283
1.160000 0.174000 166.582086 4.685840 19.368313 -78.963068
1.170000 0.175500 168.059128 4.824556 19.601868 -79.082239
1.180000 0.177000 169.537370 4.966768 19.838247 -79.190733
1.190000 0.178500 171.016832 5.112537 20.077488 -79.288485
1.200000 0.180000 172.497534 5.261928 20.319632 -79.375430
1.210000 0.181500 173.979496 5.415003 20.564717 -79.451499
1.220000 0.183000 175.462739 5.571828 20.812781 -79.516623
1.230000 0.184500 176.947283 5.732466 21.063863 -79.570731
1.240000 0.186000 178.433148 5.896983 21.318001 -79.613750
1.250000 0.187500 179.920356 6.065443 21.575234 -79.645606
1.260000 0.189000 181.408928 6.237912 21.835599 -79.666222
1.270000 0.190500 182.898885 6.414455 22.099133 -79.675521
1.280000 0.192000 184.390248 6.595140 22.365874 -79.673423
1.290000 0.193500 185.883039 6.780030 22.635859 -79.659848
1.300000 0.195000 187.377279 6.969195 22.909125 -79.634712
1.310000 0.196500 188.872992 7.162699 23.185709 -79.597932
1.320000 0.198000 190.370198 7.360611 23.465647 -79.549422
1.330000 0.199500 191.868921 7.562997 23.748975 -79.489094
1.340000 0.201000 193.369182 7.769924 24.035730 -79.416860
1.350000 0.202500 194.871004 7.981460 24.325948 -79.332630
1.360000 0.204000 196.374411 8.197673 24.619663 -79.236312
1.370000 0.205500 197.879425 8.418630 24.916910 -79.127814
1.380000 0.207000 199.386069 8.644399 25.217726 -79.007042
1.390000 0.208500 200.894367 8.875047 25.522145 -78.873902
0.010000 0.001500 1.408670 0.000904 1.113554 -1.518098
0.020000 0.003000 2.818805 0.002433 1.601511 -2.993946
0.030000 0.004500 4.229811 0.004277 1.958056 -4.431427
0.040000 0.006000 5.641483 0.006371 2.247151 -5.833158
0.050000 0.007500 7.053711 0.008706 2.494862 -7.201354
0.060000 0.009000 8.466434 0.011295 2.714867 -8.538001
0.070000 0.010500 9.879611 0.014160 2.915344 -9.844918
0.080000 0.012000 11.293219 0.017322 3.101592 -11.123795
0.090000 0.013500 12.707243 0.020807 3.277227 -12.376212
0.100000 0.015000 14.121672 0.024635 3.444815 -13.603646
0.110000 0.016500 15.536503 0.028825 3.606223 -14.807485
0.120000 0.018000 16.951731 0.033391 3.762839 -15.989032
0.130000 0.019500 18.367356 0.038348 3.915705 -17.149509
0.140000 0.021000 19.783378 0.043702 4.065614 -18.290064
0.150000 0.022500 21.199796 0.049460 4.213172 -19.411771
0.160000 0.024000 22.616612 0.055625 4.358844 -20.515634
0.170000 0.025500 24.033826 0.062196 4.502987 -21.602593
0.180000 0.027000 25.451439 0.069172 4.645870 -22.673521
0.190000 0.028500 26.869450 0.076547 4.787702 -23.729231
0.200000 0.030000 28.287859 0.084317 4.928638 -24.770478
0.210000 0.031500 29.706667 0.092472 5.068791 -25.797959
0.220000 0.033000 31.125872 0.101005 5.208245 -26.812318
0.230000 0.034500 32.545474 0.109906 5.347059 -27.814147
0.240000 0.036000 33.965470 0.119164 5.485271 -28.803990
0.250000 0.037500 35.385859 0.128768 5.622907 -29.782341
0.260000 0.039000 36.806639 0.138708 5.759980 -30.749654
0.270000 0.040500 38.227808 0.148973 5.896494 -31.706337
0.280000 0.042000 39.649363 0.159551 6.032448 -32.652760
0.290000 0.043500 41.071301 0.170434 6.167838 -33.589256
0.300000 0.045000 42.493619 0.181611 6.302654 -34.516121
0.310000 0.046500 43.916315 0.193074 6.436887 -35.433619
0.320000 0.048000 45.339385 0.204814 6.570529 -36.341982
0.330000 0.049500 46.762827 0.216826 6.703570 -37.241412
0.340000 0.051000 48.186636 0.229104 6.836001 -38.132087
0.350000 0.052500 49.610810 0.241642 6.967817 -39.014156
0.360000 0.054000 51.035347 0.254439 7.099012 -39.887746
0.370000 0.055500 52.460242 0.267493 7.229585 -40.752962
0.380000 0.057000 53.885494 0.280802 7.359536 -41.609889
0.390000 0.058500 55.311099 0.294369 7.488869 -42.458594
0.400000 0.060000 56.737055 0.308196 7.617588 -43.299125
0.410000 0.061500 58.163361 0.322288 7.745702 -44.131515
0.420000 0.063000 59.590013 0.336649 7.873224 -44.955785
0.430000 0.064500 61.017011 0.351288 8.000166 -45.771939
0.440000 0.066000 62.444352 0.366212 8.126547 -46.579972
0.450000 0.067500 63.872036 0.381434 8.252386 -47.379868
0.460000 0.069000 65.300062 0.396964 8.377705 -48.171600
0.470000 0.070500 66.728428 0.412817 8.502529 -48.955133
0.480000 0.072000 68.157136 0.429006 8.626887 -49.730425
0.490000 0.073500 69.586184 0.445549 8.750807 -50.497427
0.500000 0.075000 71.015574 0.462464 8.874322 -51.256083
0.510000 0.076500 72.445306 0.479770 8.997466 -52.006333
0.520000 0.078000 73.875382 0.497488 9.120276 -52.748113
0.530000 0.079500 75.305802 0.515640 9.242789 -53.481352
0.540000 0.081000 76.736569 0.534249 9.365045 -54.205981
0.550000 0.082500 78.167685 0.553342 9.487087 -54.921924
0.560000 0.084000 79.599152 0.572943 9.608957 -55.629106
0.570000 0.085500 81.030975 0.593080 9.730700 -56.327448
0.580000 0.087000 82.463156 0.613782 9.852362 -57.016873
0.590000 0.088500 83.895698 0.635079 9.973991 -57.697301
0.600000 0.090000 85.328607 0.657001 10.095634 -58.368653
0.610000 0.091500 86.761887 0.679581 10.217341 -59.030850
0.620000 0.093000 88.195542 0.702852 10.339163 -59.683814
0.630000 0.094500 89.629579 0.726847 10.461150 -60.327467
0.640000 0.096000 91.064002 0.751602 10.583355 -60.961734
0.650000 0.097500 92.498818 0.777153 10.705830 -61.586539
0.660000 0.099000 93.934034 0.803537 10.828629 -62.201809
0.670000 0.100500 95.369656 0.830791 10.951804 -62.807473
0.680000 0.102000 96.805692 0.858954 11.075410 -63.403464
0.690000 0.103500 98.242148 0.888066 11.199502 -63.989713
0.700000 0.105000 99.679034 0.918166 11.324134 -64.566157
0.710000 0.106500 101.116357 0.949295 11.449361 -65.132734
0.720000 0.108000 102.554126 0.981494 11.575239 -65.689386
0.730000 0.109500 103.992349 1.014806 11.701822 -66.236056
0.740000 0.111000 105.431037 1.049274 11.829165 -66.772692
0.750000 0.112500 106.870199 1.084941 11.957324 -67.299243
0.760000 0.114000 108.309844 1.121849 12.086355 -67.815661
0.770000 0.115500 109.749984 1.160045 12.216311 -68.321904
0.780000 0.117000 111.190628 1.199572 12.347248 -68.817928
0.790000 0.118500 112.631788 1.240475 12.479220 -69.303697
0.800000 0.120000 114.073474 1.282801 12.612282 -69.779176
0.810000 0.121500 115.515698 1.326594 12.746488 -70.244331
0.820000 0.123000 116.958473 1.371903 12.881892 -70.699134
0.830000 0.124500 118.401809 1.418772 13.018547 -71.143559
0.840000 0.126000 119.845720 1.467249 13.156506 -71.577582
0.850000 0.127500 121.290217 1.517382 13.295822 -72.001182
0.860000 0.129000 122.735315 1.569217 13.436548 -72.414342
0.870000 0.130500 124.181025 1.622803 13.578734 -72.817046
0.880000 0.132000 125.627361 1.678188 13.722433 -73.209281
0.890000 0.133500 127.074337 1.735418 13.867695 -73.591038
0.900000 0.135000 128.521967 1.794544 14.014571 -73.962307
0.910000 0.136500 129.970264 1.855614 14.163110 -74.323083
0.920000 0.138000 131.419244 1.918675 14.313362 -74.673363
0.930000 0.139500 132.868920 1.983777 14.465375 -75.013143
0.940000 0.141000 134.319307 2.050969 14.619197 -75.342425
0.950000 0.142500 135.770420 2.120300 14.774877 -75.661209
0.960000 0.144000 137.222274 2.191818 14.932461 -75.969500
0.970000 0.145500 138.674885 2.265574 15.091996 -76.267300
0.980000 0.147000 140.128269 2.341617 15.253527 -76.554616
0.990000 0.148500 141.582439 2.419996 15.417100 -76.831455
1.000000 0.150000 143.037414 2.500760 15.582760 -77.097824
1.010000 0.151500 144.493208 2.583959 15.750549 -77.353732
1.020000 0.153000 145.949839 2.669643 15.920513 -77.599188
1.030000 0.154500 147.407321 2.757861 16.092694 -77.834202
1.040000 0.156000 148.865673 2.848664 16.267134 -78.058784
1.050000 0.157500 150.324910 2.942102 16.443874 -78.272944
1.060000 0.159000 151.785050 3.038223 16.622957 -78.476692
1.070000 0.160500 153.246110 3.137079 16.804422 -78.670038
1.080000 0.162000 154.708106 3.238719 16.988310 -78.852993
1.090000 0.163500 156.171057 3.343194 17.174659 -79.025566
1.100000 0.165000 157.634979 3.450554 17.363509 -79.187767
1.110000 0.166500 159.099891 3.560849 17.554898 -79.339603
1.120000 0.168000 160.565809 3.674130 17.748864 -79.481082
1.130000 0.169500 162.032753 3.790447 17.945443 -79.612212
1.140000 0.171000 163.500739 3.909851 18.144673 -79.732999
1.150000 0.172500 164.969787 4.032393 18.346589 -79.843447
1.160000 0.174000 166.439913 4.158124 18.551227 -79.943561
1.170000 0.175500 167.911138 4.287094 18.758622 -80.033342
1.180000 0.177000 169.383479 4.419354 18.968809 -80.112792
1.190000 0.178500 170.856955 4.554956 19.181822 -80.181910
1.200000 0.180000 172.331585 4.693952 19.397693 -80.240695
1.210000 0.181500 173.807387 4.836391 19.616458 -80.289142
1.220000 0.183000 175.284381 4.982327 19.838147 -80.327248
1.230000 0.184500 176.762585 5.131810 20.062793 -80.355004
1.240000 0.186000 178.242020 5.284893 20.290429 -80.372403
1.250000 0.187500 179.722703 5.441627 20.521085 -80.379434
1.260000 0.189000 181.204656 5.602065 20.754791 -80.376084
1.270000 0.190500 182.687896 5.766258 20.991580 -80.362339
1.280000 0.192000 184.172444 5.934258 21.231479 -80.338182
1.290000 0.193500 185.658320 6.106119 21.474521 -80.303597
1.300000 0.195000 187.145543 6.281893 21.720732 -80.258562
1.310000 0.196500 188.634133 6.461632 21.970143 -80.203055
1.320000 0.198000 190.124111 6.645389 22.222782 -80.137052
1.330000 0.199500 191.615496 6.833218 22.478676 -80.060527
1.340000 0.201000 193.108309 7.025170 22.737854 -79.973452
1.350000 0.202500 194.602570 7.221300 23.000343 -79.875796
1.360000 0.204000 196.098299 7.421659 23.266170 -79.767528
1.370000 0.205500 197.595517 7.626303 23.535362 -79.648615
1.380000 0.207000 199.094245 7.835283 23.807945 -79.519019
1.390000 0.208500 200.594502 8.048653 24.083945 -79.378703
0.010000 0.001500 1.408820 0.001054 1.213275 -1.519296
0.020000 0.003000 2.819403 0.003030 1.800842 -2.996590
0.030000 0.004500 4.231155 0.005615 2.256698 -4.436128
0.040000 0.006000 5.643868 0.008736 2.644629 -5.840874
0.050000 0.007500 7.057429 0.012374 2.990526 -7.213381
0.060000 0.009000 8.471771 0.016528 3.307901 -8.555954
0.070000 0.010500 9.886850 0.021204 3.604769 -9.870716
0.080000 0.012000 11.302635 0.026408 3.886272 -11.159639
0.090000 0.013500 12.719104 0.032141 4.155879 -12.424561
0.100000 0.015000 14.136240 0.038403 4.416013 -13.667195
0.110000 0.016500 15.554029 0.045190 4.668408 -14.889137
0.120000 0.018000 16.972458 0.052491 4.914328 -16.091873
0.130000 0.019500 18.391517 0.060293 5.154698 -17.276778
0.140000 0.021000 19.811194 0.068578 5.390207 -18.445128
0.150000 0.022500 21.231481 0.077326 5.621362 -19.598096
0.160000 0.024000 22.652365 0.086512 5.848541 -20.736758
0.170000 0.025500 24.073837 0.096109 6.072022 -21.862100
0.180000 0.027000 25.495884 0.106089 6.292007 -22.975016
0.190000 0.028500 26.918496 0.116422 6.508643 -24.076317
0.200000 0.030000 28.341661 0.127077 6.722034 -25.166732
0.210000 0.031500 29.765366 0.138022 6.932253 -26.246914
0.220000 0.033000 31.189599 0.149227 7.139349 -27.317441
0.230000 0.034500 32.614346 0.160658 7.343354 -28.378823
0.240000 0.036000 34.039594 0.172286 7.544289 -29.431505
0.250000 0.037500 35.465331 0.184081 7.742167 -30.475873
0.260000 0.039000 36.891543 0.196013 7.936996 -31.512253
0.270000 0.040500 38.318216 0.208058 8.128783 -32.540921
0.280000 0.042000 39.745336 0.220188 8.317533 -33.562102
0.290000 0.043500 41.172892 0.232380 8.503255 -34.575978
0.300000 0.045000 42.600868 0.244614 8.685956 -35.582688
0.310000 0.046500 44.029253 0.256869 8.865650 -36.582331
0.320000 0.048000 45.458033 0.269129 9.042353 -37.574974
0.330000 0.049500 46.887196 0.281380 9.216086 -38.560651
0.340000 0.051000 48.316731 0.293608 9.386874 -39.539365
0.350000 0.052500 49.746624 0.305805 9.554745 -40.511095
0.360000 0.054000 51.176866 0.317963 9.719735 -41.475795
0.370000 0.055500 52.607444 0.330078 9.881881 -42.433398
0.380000 0.057000 54.038350 0.342146 10.041228 -43.383818
0.390000 0.058500 55.469573 0.354170 10.197822 -44.326952
0.400000 0.060000 56.901103 0.366150 10.351717 -45.262681
0.410000 0.061500 58.332932 0.378093 10.502967 -46.190875
0.420000 0.063000 59.765053 0.390006 10.651633 -47.111390
0.430000 0.064500 61.197457 0.401900 10.797778 -48.024073
0.440000 0.066000 62.630137 0.413785 10.941470 -48.928765
0.450000 0.067500 64.063088 0.425678 11.082778 -49.825295
0.460000 0.069000 65.496303 0.437594 11.221776 -50.713491
0.470000 0.070500 66.929777 0.449553 11.358540 -51.593174
0.480000 0.072000 68.363507 0.461575 11.493149 -52.464161
0.490000 0.073500 69.797488 0.473685 11.625683 -53.326268
0.500000 0.075000 71.231717 0.485907 11.756225 -54.179309
0.510000 0.076500 72.666192 0.498268 11.884862 -55.023096
0.520000 0.078000 74.100911 0.510797 12.011678 -55.857443
0.530000 0.079500 75.535873 0.523524 12.136763 -56.682163
0.540000 0.081000 76.971077 0.536483 12.260207 -57.497071
0.550000 0.082500 78.406523 0.549707 12.382099 -58.301985
0.560000 0.084000 79.842213 0.563233 12.502533 -59.096725
0.570000 0.085500 81.278147 0.577096 12.621600 -59.881114
0.580000 0.087000 82.714327 0.591337 12.739395 -60.654979
0.590000 0.088500 84.150757 0.605995 12.856010 -61.418152
0.600000 0.090000 85.587439 0.621112 12.971541 -62.170467
0.610000 0.091500 87.024377 0.636730 13.086083 -62.911767
0.620000 0.093000 88.461575 0.652894 13.199731 -63.641897
0.630000 0.094500 89.899039 0.669649 13.312579 -64.360710
0.640000 0.096000 91.336773 0.687041 13.424722 -65.068062
0.650000 0.097500 92.774785 0.705117 13.536256 -65.763819
0.660000 0.099000 94.213080 0.723925 13.647276 -66.447850
0.670000 0.100500 95.651666 0.743515 13.757875 -67.120034
0.680000 0.102000 97.090551 0.763937 13.868148 -67.780254
0.690000 0.103500 98.529742 0.785241 13.978188 -68.428402
0.700000 0.105000 99.969249 0.807478 14.088088 -69.064375
0.710000 0.106500 101.409081 0.830701 14.197940 -69.688081
0.720000 0.108000 102.849246 0.854963 14.307837 -70.299430
0.730000 0.109500 104.289757 0.880316 14.417868 -70.898344
0.740000 0.111000 105.730622 0.906814 14.528125 -71.484751
0.750000 0.112500 107.171853 0.934512 14.638695 -72.058585
0.760000 0.114000 108.613462 0.963464 14.749668 -72.619789
0.770000 0.115500 110.055461 0.993725 14.861130 -73.168312
0.780000 0.117000 111.497861 1.025349 14.973168 -73.704111
0.790000 0.118500 112.940675 1.058392 15.085868 -74.227151
0.800000 0.120000 114.383917 1.092909 15.199312 -74.737403
0.810000 0.121500 115.827601 1.128957 15.313585 -75.234843
0.820000 0.123000 117.271738 1.166590 15.428767 -75.719459
0.830000 0.124500 118.716345 1.205864 15.544940 -76.191239
0.840000 0.126000 120.161435 1.246836 15.662183 -76.650183
0.850000 0.127500 121.607023 1.289560 15.780573 -77.096294
0.860000 0.129000 123.053124 1.334093 15.900189 -77.529581
0.870000 0.130500 124.499754 1.380489 16.021106 -77.950060
0.880000 0.132000 125.946928 1.428805 16.143397 -78.357752
0.890000 0.133500 127.394663 1.479095 16.267136 -78.752682
0.900000 0.135000 128.842973 1.531415 16.392395 -79.134882
0.910000 0.136500 130.291877 1.585820 16.519244 -79.504386
0.920000 0.138000 131.741390 1.642364 16.647753 -79.861235
0.930000 0.139500 133.191529 1.701102 16.777988 -80.205472
0.940000 0.141000 134.642312 1.762088 16.910017 -80.537143
0.950000 0.142500 136.093756 1.825376 17.043905 -80.856300
0.960000 0.144000 137.545879 1.891020 17.179715 -81.162997
0.970000 0.145500 138.998698 1.959073 17.317510 -81.457289
0.980000 0.147000 140.452231 2.029589 17.457352 -81.739235
0.990000 0.148500 141.906496 2.102622 17.599300 -82.008897
1.000000 0.150000 143.361512 2.178222 17.743413 -82.266335
1.010000 0.151500 144.817297 2.256444 17.889749 -82.511615
1.020000 0.153000 146.273870 2.337340 18.038363 -82.744800
1.030000 0.154500 147.731248 2.420961 18.189311 -82.965958
1.040000 0.156000 149.189453 2.507359 18.342646 -83.175154
1.050000 0.157500 150.648501 2.596587 18.498421 -83.372454
1.060000 0.159000 152.108413 2.688695 18.656687 -83.557925
1.070000 0.160500 153.569208 2.783735 18.817494 -83.731633
1.080000 0.162000 155.030905 2.881758 18.980893 -83.893643
1.090000 0.163500 156.493523 2.982815 19.146929 -84.044021
1.100000 0.165000 157.957082 3.086956 19.315651 -84.182828
1.110000 0.166500 159.421603 3.194232 19.487105 -84.310128
1.120000 0.168000 160.887104 3.304695 19.661334 -84.425981
1.130000 0.169500 162.353606 3.418393 19.838384 -84.530445
1.140000 0.171000 163.821129 3.535378 20.018295 -84.623578
1.150000 0.172500 165.289692 3.655699 20.201112 -84.705433
1.160000 0.174000 166.759316 3.779408 20.386873 -84.776064
1.170000 0.175500 168.230021 3.906554 20.575620 -84.835520
1.180000 0.177000 169.701828 4.037187 20.767392 -84.883848
1.190000 0.178500 171.174757 4.171358 20.962226 -84.921093
1.200000 0.180000 172.648829 4.309116 21.160159 -84.947295
1.210000 0.181500 174.124063 4.450513 21.361230 -84.962495
1.220000 0.183000 175.600481 4.595598 21.565473 -84.966726
1.230000 0.184500 177.078104 4.744421 21.772923 -84.960022
1.240000 0.186000 178.556952 4.897034 21.983614 -84.942411
1.250000 0.187500 180.037046 5.053486 22.197581 -84.913919
1.260000 0.189000 181.518408 5.213828 22.414856 -84.874570
1.270000 0.190500 183.001057 5.378110 22.635471 -84.824380
1.280000 0.192000 184.485016 5.546384 22.859458 -84.763367
1.290000 0.193500 185.970305 5.718700 23.086847 -84.691543
1.300000 0.195000 187.456946 5.895110 23.317669 -84.608917
1.310000 0.196500 188.944959 6.075663 23.551954 -84.515493
1.320000 0.198000 190.434367 6.260412 23.789731 -84.411274
1.330000 0.199500 191.925190 6.449408 24.031028 -84.296259
1.340000 0.201000 193.417451 6.642702 24.275873 -84.170443
1.350000 0.202500 194.911170 6.840346 24.524295 -84.033818
1.360000 0.204000 196.406369 7.042391 24.776319 -83.886373
1.370000 0.205500 197.903070 7.248890 25.031973 -83.728094
1.380000 0.207000 199.401296 7.459893 25.291283 -83.558963
1.390000 0.208500 200.901066 7.675453 25.554273 -83.378960
0.010000 0.001500 1.408606 0.000839 1.070623 -1.498179
0.020000 0.003000 2.818543 0.002165 1.514451 -2.955476
0.030000 0.004500 4.229217 0.003667 1.826107 -4.375149
0.040000 0.006000 5.640419 0.005278 2.069830 -5.759356
0.050000 0.007500 7.052039 0.006993 2.271911 -7.109904
0.060000 0.009000 8.464016 0.008830 2.446232 -8.428399
0.070000 0.010500 9.876312 0.010821 2.601164 -9.716306
0.080000 0.012000 11.288906 0.013001 2.742179 -10.974982
0.090000 0.013500 12.701786 0.015406 2.873066 -12.205691
0.100000 0.015000 14.114948 0.018075 2.996549 -13.409622
0.110000 0.016500 15.528392 0.021044 3.114646 -14.587894
0.120000 0.018000 16.942120 0.024350 3.228887 -15.741563
0.130000 0.019500 18.356139 0.028024 3.340451 -16.871628
0.140000 0.021000 19.770455 0.032100 3.450257 -17.979040
0.150000 0.022500 21.185078 0.036605 3.559030 -19.064697
0.160000 0.024000 22.600016 0.041567 3.667345 -20.129454
0.170000 0.025500 24.015279 0.047011 3.775662 -21.174124
0.180000 0.027000 25.430877 0.052959 3.884345 -22.199480
0.190000 0.028500 26.846820 0.059432 3.993687 -23.206255
0.200000 0.030000 28.263118 0.066448 4.103922 -24.195148
0.210000 0.031500 29.679780 0.074024 4.215235 -25.166825
0.220000 0.033000 31.096816 0.082174 4.327771 -26.121918
0.230000 0.034500 32.514237 0.090911 4.441642 -27.061029
0.240000 0.036000 33.932050 0.100248 4.556936 -27.984728
0.250000 0.037500 35.350264 0.110193 4.673716 -28.893561
0.260000 0.039000 36.768889 0.120757 4.792028 -29.788042
0.270000 0.040500 38.187932 0.131945 4.911902 -30.668664
0.280000 0.042000 39.607401 0.143764 5.033357 -31.535891
0.290000 0.043500 41.027303 0.156220 5.156400 -32.390165
0.300000 0.045000 42.447646 0.169316 5.281028 -33.231906
0.310000 0.046500 43.868436 0.183057 5.407235 -34.061511
0.320000 0.048000 45.289680 0.197446 5.535004 -34.879355
0.330000 0.049500 46.711384 0.212484 5.664319 -35.685795
0.340000 0.051000 48.133553 0.228173 5.795154 -36.481168
0.350000 0.052500 49.556193 0.244514 5.927485 -37.265790
0.360000 0.054000 50.979309 0.261509 6.061282 -38.039963
0.370000 0.055500 52.402907 0.279159 6.196517 -38.803969
0.380000 0.057000 53.826990 0.297462 6.333157 -39.558076
0.390000 0.058500 55.251564 0.316421 6.471171 -40.302534
0.400000 0.060000 56.676632 0.336034 6.610526 -41.037580
0.410000 0.061500 58.102198 0.356303 6.751189 -41.763436
0.420000 0.063000 59.528267 0.377228 6.893127 -42.480309
0.430000 0.064500 60.954842 0.398809 7.036308 -43.188394
0.440000 0.066000 62.381926 0.421046 7.180701 -43.887875
0.450000 0.067500 63.809524 0.443941 7.326275 -44.578921
0.460000 0.069000 65.237637 0.467494 7.472998 -45.261691
0.470000 0.070500 66.666269 0.491708 7.620843 -45.936334
0.480000 0.072000 68.095424 0.516582 7.769780 -46.602986
0.490000 0.073500 69.525104 0.542121 7.919782 -47.261777
0.500000 0.075000 70.955312 0.568325 8.070824 -47.912823
0.510000 0.076500 72.386050 0.595198 8.222881 -48.556235
0.520000 0.078000 73.817322 0.622742 8.375929 -49.192112
0.530000 0.079500 75.249131 0.650963 8.529946 -49.820548
0.540000 0.081000 76.681478 0.679863 8.684911 -50.441628
0.550000 0.082500 78.114366 0.709448 8.840805 -51.055428
0.560000 0.084000 79.547799 0.739722 8.997609 -51.662019
0.570000 0.085500 80.981779 0.770692 9.155307 -52.261465
0.580000 0.087000 82.416308 0.802363 9.313883 -52.853823
0.590000 0.088500 83.851389 0.834743 9.473322 -53.439146
0.600000 0.090000 85.287025 0.867839 9.633612 -54.017478
0.610000 0.091500 86.723219 0.901659 9.794740 -54.588861
0.620000 0.093000 88.159973 0.936211 9.956697 -55.153331
0.630000 0.094500 89.597290 0.971504 10.119472 -55.710917
0.640000 0.096000 91.035174 1.007548 10.283058 -56.261647
0.650000 0.097500 92.473626 1.044354 10.447448 -56.805543
0.660000 0.099000 93.912651 1.081931 10.612636 -57.342622
0.670000 0.100500 95.352251 1.120293 10.778616 -57.872900
0.680000 0.102000 96.792429 1.159449 10.945387 -58.396387
0.690000 0.103500 98.233190 1.199414 11.112944 -58.913091
0.700000 0.105000 99.674535 1.240199 11.281286 -59.423016
0.710000 0.106500 101.116469 1.281819 11.450413 -59.926164
0.720000 0.108000 102.558995 1.324289 11.620324 -60.422535
0.730000 0.109500 104.002117 1.367622 11.791022 -60.912124
0.740000 0.111000 105.445838 1.411834 11.962509 -61.394925
0.750000 0.112500 106.890163 1.456941 12.134786 -61.870931
0.760000 0.114000 108.335096 1.502960 12.307859 -62.340131
0.770000 0.115500 109.780640 1.549907 12.481732 -62.802514
0.780000 0.117000 111.226800 1.597799 12.656409 -63.258066
0.790000 0.118500 112.673580 1.646656 12.831898 -63.706771
0.800000 0.120000 114.120985 1.696496 13.008205 -64.148613
0.810000 0.121500 115.569018 1.747336 13.185337 -64.583574
0.820000 0.123000 117.017686 1.799198 13.363303 -65.011635
0.830000 0.124500 118.466993 1.852101 13.542111 -65.432774
0.840000 0.126000 119.916943 1.906065 13.721772 -65.846972
0.850000 0.127500 121.367542 1.961111 13.902293 -66.254205
0.860000 0.129000 122.818796 2.017261 14.083687 -66.654451
0.870000 0.130500 124.270708 2.074537 14.265964 -67.047686
0.880000 0.132000 125.723286 2.132961 14.449136 -67.433886
0.890000 0.133500 127.176534 2.192555 14.633214 -67.813026
0.900000 0.135000 128.630458 2.253343 14.818210 -68.185081
0.910000 0.136500 130.085065 2.315348 15.004139 -68.550025
0.920000 0.138000 131.540360 2.378594 15.191012 -68.907833
0.930000 0.139500 132.996349 2.443105 15.378843 -69.258478
0.940000 0.141000 134.453038 2.508907 15.567646 -69.601935
0.950000 0.142500 135.910435 2.576024 15.757436 -69.938178
0.960000 0.144000 137.368545 2.644481 15.948227 -70.267179
0.970000 0.145500 138.827375 2.714304 16.140034 -70.588914
0.980000 0.147000 140.286932 2.785519 16.332872 -70.903355
0.990000 0.148500 141.747223 2.858153 16.526756 -71.210477
1.000000 0.150000 143.208255 2.932232 16.721702 -71.510254
1.010000 0.151500 144.670035 3.007784 16.917725 -71.802662
1.020000 0.153000 146.132571 3.084835 17.114843 -72.087674
1.030000 0.154500 147.595869 3.163413 17.313070 -72.365265
1.040000 0.156000 149.059938 3.243546 17.512424 -72.635412
1.050000 0.157500 150.524785 3.325262 17.712921 -72.898090
1.060000 0.159000 151.990418 3.408589 17.914578 -73.153276
1.070000 0.160500 153.456845 3.493556 18.117411 -73.400947
1.080000 0.162000 154.924073 3.580192 18.321438 -73.641079
1.090000 0.163500 156.392111 3.668525 18.526675 -73.873650
1.100000 0.165000 157.860968 3.758585 18.733140 -74.098640
1.110000 0.166500 159.330652 3.850402 18.940850 -74.316026
1.120000 0.168000 160.801170 3.944003 19.149822 -74.525789
1.130000 0.169500 162.272533 4.039421 19.360074 -74.727909
1.140000 0.171000 163.744748 4.136684 19.571623 -74.922366
1.150000 0.172500 165.217824 4.235822 19.784486 -75.109141
1.160000 0.174000 166.691770 4.336865 19.998681 -75.288218
1.170000 0.175500 168.166596 4.439845 20.214225 -75.459578
1.180000 0.177000 169.642311 4.544791 20.431135 -75.623204
1.190000 0.178500 171.118923 4.651734 20.649430 -75.779082
1.200000 0.180000 172.596443 4.760705 20.869127 -75.927196
1.210000 0.181500 174.074879 4.871734 21.090242 -76.067530
1.220000 0.183000 175.554241 4.984852 21.312794 -76.200072
1.230000 0.184500 177.034539 5.100090 21.536799 -76.324808
1.240000 0.186000 178.515783 5.217480 21.762275 -76.441725
1.250000 0.187500 179.997982 5.337052 21.989240 -76.550812
1.260000 0.189000 181.481147 5.458837 22.217709 -76.652058
1.270000 0.190500 182.965287 5.582866 22.447702 -76.745453
1.280000 0.192000 184.450413 5.709171 22.679233 -76.830986
1.290000 0.193500 185.936534 5.837783 22.912321 -76.908648
1.300000 0.195000 187.423661 5.968733 23.146982 -76.978432
1.310000 0.196500 188.911805 6.102052 23.383232 -77.040330
1.320000 0.198000 190.400976 6.237772 23.621089 -77.094334
1.330000 0.199500 191.891184 6.375923 23.860569 -77.140439
1.340000 0.201000 193.382439 6.516537 24.101689 -77.178638
1.350000 0.202500 194.874754 6.659645 24.344464 -77.208928
1.360000 0.204000 196.368138 6.805278 24.588911 -77.231302
1.370000 0.205500 197.862602 6.953468 24.835046 -77.245758
1.380000 0.207000 199.358157 7.104245 25.082885 -77.252292
1.390000 0.208500 200.854814 7.257640 25.332443 -77.250902
0.010000 0.001500 1.408583 0.000815 1.055119 -1.495909
0.020000 0.003000 2.818450 0.002071 1.483248 -2.951094
0.030000 0.004500 4.229006 0.003452 1.779063 -4.368756
0.040000 0.006000 5.640041 0.004894 2.006827 -5.751024
0.050000 0.007500 7.051446 0.006389 2.192847 -7.099686
0.060000 0.009000 8.463159 0.007956 2.351019 -8.416329
0.070000 0.010500 9.875142 0.009626 2.489721 -9.702403
0.080000 0.012000 11.287373 0.011433 2.614437 -10.959249
0.090000 0.013500 12.699841 0.013415 2.728963 -12.188118
0.100000 0.015000 14.112540 0.015609 2.836030 -13.390184
0.110000 0.016500 15.525471 0.018052 2.937664 -14.566552
0.120000 0.018000 16.938637 0.020781 3.035401 -15.718266
0.130000 0.019500 18.352043 0.023828 3.130427 -16.846313
0.140000 0.021000 19.765697 0.027226 3.223667 -17.951630
0.150000 0.022500 21.179607 0.031003 3.315852 -19.035104
0.160000 0.024000 22.593781 0.035188 3.407562 -20.097577
0.170000 0.025500 24.008231 0.039806 3.499263 -21.139851
0.180000 0.027000 25.422966 0.044880 3.591324 -22.162687
0.190000 0.028500 26.837995 0.050432 3.684044 -23.166808
0.200000 0.030000 28.253330 0.056480 3.777662 -24.152903
0.210000 0.031500 29.668980 0.063041 3.872366 -25.121625
0.220000 0.033000 31.084954 0.070133 3.968307 -26.073599
0.230000 0.034500 32.501263 0.077768 4.065604 -27.009414
0.240000 0.036000 33.917916 0.085958 4.164345 -27.929633
0.250000 0.037500 35.334923 0.094716 4.264601 -28.834792
0.260000 0.039000 36.752290 0.104051 4.366420 -29.725398
0.270000 0.040500 38.170028 0.113971 4.469838 -30.601933
0.280000 0.042000 39.588145 0.124483 4.574876 -31.464854
0.290000 0.043500 41.006647 0.135595 4.681546 -32.314597
0.300000 0.045000 42.425543 0.147311 4.789850 -33.151573
0.310000 0.046500 43.844840 0.159637 4.899782 -33.976172
0.320000 0.048000 45.264544 0.172577 5.011333 -34.788764
0.330000 0.049500 46.684662 0.186134 5.124486 -35.589699
0.340000 0.051000 48.105200 0.200311 5.239222 -36.379307
0.350000 0.052500 49.526165 0.215111 5.355517 -37.157901
0.360000 0.054000 50.947561 0.230535 5.473347 -37.925777
0.370000 0.055500 52.369394 0.246587 5.592684 -38.683212
0.380000 0.057000 53.791669 0.263268 5.713500 -39.430470
0.390000 0.058500 55.214392 0.280578 5.835765 -40.167797
0.400000 0.060000 56.637567 0.298521 5.959449 -40.895426
0.410000 0.061500 58.061198 0.317097 6.084523 -41.613576
0.420000 0.063000 59.485290 0.336308 6.210954 -42.322453
0.430000 0.064500 60.909847 0.356156 6.338714 -43.022247
0.440000 0.066000 62.334873 0.376643 6.467772 -43.713141
0.450000 0.067500 63.760372 0.397770 6.598100 -44.395302
0.460000 0.069000 65.186347 0.419540 6.729669 -45.068888
0.470000 0.070500 66.612803 0.441955 6.862452 -45.734046
0.480000 0.072000 68.039742 0.465018 6.996421 -46.390913
0.490000 0.073500 69.467169 0.488733 7.131551 -47.039615
0.500000 0.075000 70.895086 0.513102 7.267818 -47.680272
0.510000 0.076500 72.323498 0.538130 7.405198 -48.312992
0.520000 0.078000 73.752406 0.563821 7.543669 -48.937877
0.530000 0.079500 75.181815 0.590179 7.683209 -49.555020
0.540000 0.081000 76.611728 0.617209 7.823799 -50.164506
0.550000 0.082500 78.042147 0.644918 7.965421 -50.766414
0.560000 0.084000 79.473077 0.673311 8.108055 -51.360817
0.570000 0.085500 80.904519 0.702395 8.251687 -51.947780
0.580000 0.087000 82.336478 0.732177 8.396301 -52.527362
0.590000 0.088500 83.768957 0.762664 8.541884 -53.099618
0.600000 0.090000 85.201958 0.793864 8.688422 -53.664596
0.610000 0.091500 86.635485 0.825787 8.835904 -54.222339
0.620000 0.093000 88.069542 0.858440 8.984320 -54.772887
0.630000 0.094500 89.504131 0.891834 9.133660 -55.316273
0.640000 0.096000 90.939256 0.925979 9.283917 -55.852528
0.650000 0.097500 92.374921 0.960885 9.435084 -56.381676
0.660000 0.099000 93.811128 0.996564 9.587153 -56.903741
0.670000 0.100500 95.247882 1.033027 9.740122 -57.418741
0.680000 0.102000 96.685186 1.070286 9.893984 -57.926691
0.690000 0.103500 98.123044 1.108355 10.048738 -58.427603
0.700000 0.105000 99.561460 1.147246 10.204382 -58.921487
0.710000 0.106500 101.000437 1.186973 10.360914 -59.408350
0.720000 0.108000 102.439980 1.227550 10.518334 -59.888195
0.730000 0.109500 103.880092 1.268993 10.676642 -60.361024
0.740000 0.111000 105.320778 1.311316 10.835841 -60.826837
0.750000 0.112500 106.762042 1.354536 10.995931 -61.285631
0.760000 0.114000 108.203889 1.398668 11.156917 -61.737402
0.770000 0.115500 109.646322 1.443729 11.318801 -62.182145
0.780000 0.117000 111.089346 1.489736 11.481589 -62.619850
0.790000 0.118500 112.532966 1.536707 11.645285 -63.050510
0.800000 0.120000 113.977187 1.584660 11.809894 -63.474115
0.810000 0.121500 115.422014 1.633613 11.975424 -63.890652
0.820000 0.123000 116.867451 1.683586 12.141881 -64.300109
0.830000 0.124500 118.313505 1.734598 12.309273 -64.702473
0.840000 0.126000 119.760179 1.786668 12.477607 -65.097729
0.850000 0.127500 121.207479 1.839816 12.646893 -65.485863
0.860000 0.129000 122.655411 1.894064 12.817138 -65.866858
0.870000 0.130500 124.103980 1.949432 12.988353 -66.240698
0.880000 0.132000 125.553192 2.005941 13.160548 -66.607367
0.890000 0.133500 127.003053 2.063613 13.333732 -66.966847
0.900000 0.135000 128.453569 2.122470 13.507917 -67.319120
0.910000 0.136500 129.904745 2.182535 13.683114 -67.664170
0.920000 0.138000 131.356588 2.243830 13.859334 -68.001978
0.930000 0.139500 132.809104 2.306378 14.036588 -68.332527
0.940000 0.141000 134.262299 2.370202 14.214890 -68.655798
0.950000 0.142500 135.716181 2.435327 14.394251 -68.971773
0.960000 0.144000 137.170754 2.501775 14.574684 -69.280435
0.970000 0.145500 138.626027 2.569572 14.756202 -69.581765
0.980000 0.147000 140.082006 2.638741 14.938818 -69.875747
0.990000 0.148500 141.538698 2.709307 15.122545 -70.162363
1.000000 0.150000 142.996110 2.781296 15.307398 -70.441596
1.010000 0.151500 144.454248 2.854732 15.493389 -70.713430
1.020000 0.153000 145.913122 2.929641 15.680534 -70.977847
1.030000 0.154500 147.372737 3.006048 15.868845 -71.234833
1.040000 0.156000 148.833101 3.083979 16.058337 -71.484371
1.050000 0.157500 150.294221 3.163461 16.249024 -71.726447
1.060000 0.159000 151.756107 3.244519 16.440922 -71.961047
1.070000 0.160500 153.218764 3.327180 16.634044 -72.188156
1.080000 0.162000 154.682202 3.411471 16.828405 -72.407761
1.090000 0.163500 156.146427 3.497417 17.024021 -72.619850
1.100000 0.165000 157.611449 3.585047 17.220904 -72.824409
1.110000 0.166500 159.077275 3.674386 17.419072 -73.021429
1.120000 0.168000 160.543914 3.765462 17.618538 -73.210897
1.130000 0.169500 162.011374 3.858302 17.819317 -73.392804
1.140000 0.171000 163.479664 3.952934 18.021425 -73.567140
1.150000 0.172500 164.948791 4.049384 18.224876 -73.733895
1.160000 0.174000 166.418765 4.147680 18.429686 -73.893063
1.170000 0.175500 167.889595 4.247850 18.635868 -74.044636
1.180000 0.177000 169.361289 4.349922 18.843439 -74.188606
1.190000 0.178500 170.833856 4.453923 19.052413 -74.324968
1.200000 0.180000 172.307305 4.559880 19.262804 -74.453716
1.210000 0.181500 173.781645 4.667822 19.474629 -74.574846
1.220000 0.183000 175.256886 4.777775 19.687901 -74.688354
1.230000 0.184500 176.733036 4.889769 19.902635 -74.794237
1.240000 0.186000 178.210105 5.003831 20.118845 -74.892492
1.250000 0.187500 179.688103 5.119989 20.336548 -74.983119
1.260000 0.189000 181.167038 5.238270 20.555756 -75.066115
1.270000 0.190500 182.646920 5.358702 20.776485 -75.141480
1.280000 0.192000 184.127760 5.481313 20.998748 -75.209216
1.290000 0.193500 185.609565 5.606131 21.222560 -75.269323
1.300000 0.195000 187.092347 5.733184 21.447935 -75.321803
1.310000 0.196500 188.576115 5.862499 21.674887 -75.366659
1.320000 0.198000 190.060879 5.994103 21.903429 -75.403894
1.330000 0.199500 191.546649 6.128025 22.133577 -75.433511
1.340000 0.201000 193.033434 6.264292 22.365342 -75.455516
1.350000 0.202500 194.521245 6.402932 22.598740 -75.469913
1.360000 0.204000 196.010092 6.543971 22.833783 -75.476709
1.370000 0.205500 197.499984 6.687438 23.070484 -75.475909
1.380000 0.207000 198.990933 6.833358 23.308857 -75.467522
1.390000 0.208500 200.482949 6.981761 23.548914 -75.451553
0.010000 0.001500 1.408672 0.000908 1.114354 -1.587440
0.020000 0.003000 2.818819 0.002465 1.606294 -3.126111
0.030000 0.004500 4.229862 0.004380 1.969364 -4.621006
0.040000 0.006000 5.641603 0.006601 2.267110 -6.075602
0.050000 0.007500 7.053939 0.009126 2.525250 -7.492877
0.060000 0.009000 8.466814 0.011972 2.757150 -8.875512
0.070000 0.010500 9.880192 0.015158 2.970706 -10.225965
0.080000 0.012000 11.294051 0.018702 3.170951 -11.546512
0.090000 0.013500 12.708377 0.022621 3.361258 -12.839264
0.100000 0.015000 14.123159 0.026926 3.543965 -14.106181
0.110000 0.016500 15.538392 0.031621 3.720729 -15.349083
0.120000 0.018000 16.954069 0.036709 3.892743 -16.569654
0.130000 0.019500 18.370187 0.042185 4.060871 -17.769452
0.140000 0.021000 19.786741 0.048042 4.225743 -18.949911
0.150000 0.022500 21.203726 0.054268 4.387816 -20.112347
0.160000 0.024000 22.621138 0.060848 4.547422 -21.257961
0.170000 0.025500 24.038972 0.067765 4.704797 -22.387848
0.180000 0.027000 25.457223 0.075000 4.860107 -23.503000
0.190000 0.028500 26.875884 0.082532 5.013468 -24.604309
0.200000 0.030000 28.294949 0.090341 5.164954 -25.692575
0.210000 0.031500 29.714410 0.098404 5.314616 -26.768509
0.220000 0.033000 31.134262 0.106701 5.462479 -27.832741
0.230000 0.034500 32.554495 0.115210 5.608560 -28.885823
0.240000 0.036000 33.975103 0.123912 5.752864 -29.928235
0.250000 0.037500 35.396077 0.132788 5.895393 -30.960388
0.260000 0.039000 36.817410 0.141822 6.036145 -31.982633
0.270000 0.040500 38.239092 0.150998 6.175121 -32.995263
0.280000 0.042000 39.661117 0.160303 6.312320 -33.998518
0.290000 0.043500 41.083477 0.169728 6.447748 -34.992592
0.300000 0.045000 42.506164 0.179263 6.581412 -35.977632
0.310000 0.046500 43.929170 0.188903 6.713327 -36.953749
0.320000 0.048000 45.352489 0.198645 6.843511 -37.921015
0.330000 0.049500 46.776113 0.208488 6.971988 -38.879473
0.340000 0.051000 48.200038 0.218435 7.098787 -39.829135
0.350000 0.052500 49.624257 0.228491 7.223944 -40.769991
0.360000 0.054000 51.048765 0.238663 7.347499 -41.702005
0.370000 0.055500 52.473557 0.248963 7.469499 -42.625127
0.380000 0.057000 53.898630 0.259403 7.589994 -43.539285
0.390000 0.058500 55.323979 0.270000 7.709041 -44.444397
0.400000 0.060000 56.749602 0.280772 7.826702 -45.340367
0.410000 0.061500 58.175497 0.291739 7.943040 -46.227092
0.420000 0.063000 59.601662 0.302926 8.058127 -47.104457
0.430000 0.064500 61.028096 0.314359 8.172035 -47.972346
0.440000 0.066000 62.454799 0.326066 8.284841 -48.830636
0.450000 0.067500 63.881772 0.338077 8.396625 -49.679202
0.460000 0.069000 65.309015 0.350425 8.507471 -50.517916
0.470000 0.070500 66.736531 0.363146 8.617464 -51.346652
0.480000 0.072000 68.164322 0.376276 8.726692 -52.165285
0.490000 0.073500 69.592391 0.389853 8.835246 -52.973690
0.500000 0.075000 71.020741 0.403919 8.943218 -53.771746
0.510000 0.076500 72.449379 0.418516 9.050702 -54.559334
0.520000 0.078000 73.878308 0.433688 9.157791 -55.336343
0.530000 0.079500 75.307534 0.449480 9.264584 -56.102663
0.540000 0.081000 76.737065 0.465940 9.371176 -56.858190
0.550000 0.082500 78.166907 0.483116 9.477666 -57.602827
0.560000 0.084000 79.597069 0.501058 9.584153 -58.336482
0.570000 0.085500 81.027558 0.519817 9.690734 -59.059070
0.580000 0.087000 82.458383 0.539446 9.797510 -59.770512
0.590000 0.088500 83.889555 0.559997 9.904579 -60.470735
0.600000 0.090000 85.321084 0.581526 10.012040 -61.159674
0.610000 0.091500 86.752979 0.604087 10.119992 -61.837271
0.620000 0.093000 88.185254 0.627738 10.228533 -62.503471
0.630000 0.094500 89.617918 0.652534 10.337762 -63.158231
0.640000 0.096000 91.050986 0.678535 10.447776 -63.801511
0.650000 0.097500 92.484470 0.705798 10.558671 -64.433277
0.660000 0.099000 93.918384 0.734385 10.670545 -65.053502
0.670000 0.100500 95.352741 0.764354 10.783491 -65.662166
0.680000 0.102000 96.787556 0.795766 10.897606 -66.259251
0.690000 0.103500 98.222844 0.828684 11.012982 -66.844747
0.700000 0.105000 99.658620 0.863169 11.129712 -67.418648
0.710000 0.106500 101.094900 0.899284 11.247889 -67.980951
0.720000 0.108000 102.531701 0.937093 11.367601 -68.531658
0.730000 0.109500 103.969039 0.976658 11.488940 -69.070774
0.740000 0.111000 105.406931 1.018045 11.611994 -69.598307
0.750000 0.112500 106.845396 1.061319 11.736850 -70.114268
0.760000 0.114000 108.284450 1.106544 11.863594 -70.618669
0.770000 0.115500 109.724112 1.153787 11.992313 -71.111524
0.780000 0.117000 111.164401 1.203115 12.123090 -71.592847
0.790000 0.118500 112.605337 1.254595 12.256008 -72.062653
0.800000 0.120000 114.046938 1.308295 12.391150 -72.520957
0.810000 0.121500 115.489224 1.364284 12.528596 -72.967774
0.820000 0.123000 116.932217 1.422629 12.668427 -73.403116
0.830000 0.124500 118.375935 1.483403 12.810722 -73.826993
0.840000 0.126000 119.820400 1.546674 12.955559 -74.239415
0.850000 0.127500 121.265634 1.612515 13.103014 -74.640388
0.860000 0.129000 122.711658 1.680998 13.253165 -75.029914
0.870000 0.130500 124.158494 1.752195 13.406085 -75.407991
0.880000 0.132000 125.606164 1.826181 13.561851 -75.774613
0.890000 0.133500 127.054691 1.903030 13.720535 -76.129771
0.900000 0.135000 128.504098 1.982819 13.882210 -76.473447
0.910000 0.136500 129.954409 2.065624 14.046949 -76.805621
0.920000 0.138000 131.405645 2.151523 14.214822 -77.126263
0.930000 0.139500 132.857833 2.240595 14.385902 -77.435339
0.940000 0.141000 134.310996 2.332921 14.560257 -77.732808
0.950000 0.142500 135.765159 2.428581 14.737958 -78.018620
0.960000 0.144000 137.220346 2.527659 14.919073 -78.292719
0.970000 0.145500 138.676584 2.630237 15.103672 -78.555038
0.980000 0.147000 140.133898 2.736402 15.291822 -78.805505
0.990000 0.148500 141.592313 2.846240 15.483592 -79.044038
1.000000 0.150000 143.051857 2.959839 15.679048 -79.270545
1.010000 0.151500 144.512556 3.077288 15.878259 -79.484926
1.020000 0.153000 145.974438 3.198678 16.081291 -79.687071
1.030000 0.154500 147.437529 3.324102 16.288211 -79.876861
1.040000 0.156000 148.901857 3.453653 16.499085 -80.054167
1.050000 0.157500 150.367452 3.587427 16.713979 -80.218851
1.060000 0.159000 151.834341 3.725520 16.932960 -80.370763
1.070000 0.160500 153.302553 3.868030 17.156094 -80.509745
1.080000 0.162000 154.772118 4.015059 17.383447 -80.635629
1.090000 0.163500 156.243066 4.166707 17.615085 -80.748236
1.100000 0.165000 157.715427 4.323076 17.851074 -80.847379
1.110000 0.166500 159.189231 4.484273 18.091479 -80.932858
1.120000 0.168000 160.664510 4.650401 18.336367 -81.004467
1.130000 0.169500 162.141294 4.821570 18.585804 -81.061989
1.140000 0.171000 163.619615 4.997887 18.839855 -81.105196
1.150000 0.172500 165.099506 5.179463 19.098588 -81.133855
1.160000 0.174000 166.581000 5.366408 19.362067 -81.147720
1.170000 0.175500 168.064128 5.558836 19.630358 -81.146540
1.180000 0.177000 169.548925 5.756861 19.903529 -81.130053
1.190000 0.178500 171.035424 5.960597 20.181646 -81.097992
1.200000 0.180000 172.523659 6.170160 20.464773 -81.050080
1.210000 0.181500 174.013666 6.385666 20.752979 -80.986036
1.220000 0.183000 175.505478 6.607234 21.046328 -80.905571
1.230000 0.184500 176.999132 6.834982 21.344888 -80.808389
1.240000 0.186000 178.494663 7.069028 21.648724 -80.694192
1.250000 0.187500 179.992107 7.309492 21.957902 -80.562674
1.260000 0.189000 181.491500 7.556494 22.272489 -80.413528
1.270000 0.190500 182.992881 7.810152 22.592550 -80.246440
1.280000 0.192000 184.496285 8.070587 22.918151 -80.061097
1.290000 0.193500 186.001751 8.337919 23.249358 -79.857180
1.300000 0.195000 187.509316 8.612267 23.586235 -79.634373
1.310000 0.196500 189.019019 8.893750 23.928848 -79.392356
1.320000 0.198000 190.530898 9.182486 24.277262 -79.130809
1.330000 0.199500 192.044992 9.478594 24.631539 -78.849416
1.340000 0.201000 193.561341 9.782189 24.991745 -78.547859
1.350000 0.202500 195.079983 10.093388 25.357943 -78.225825
1.360000 0.204000 196.600960 10.412305 25.730194 -77.883003
1.370000 0.205500 198.124309 10.739053 26.108562 -77.519086
1.380000 0.207000 199.650073 11.073744 26.493107 -77.133772
1.390000 0.208500 201.178291 11.416486 26.883891 -76.726763


==> anc/Fig10/Fig10_posterior.out <==
#nb/n0   nb(fm^-3) Energy(MeV/fm^3)  Pressure(MeV/fm^3) Binding energy(MeV)  Symmetry energy(MeV)
0.100000 0.015000 14.029032 -0.052592 -2.731214 4.129399
0.110000 0.016500 15.426177 -0.063020 -3.080195 4.460614
0.120000 0.018000 16.822342 -0.074120 -3.425429 4.787657
0.130000 0.019500 18.217557 -0.085830 -3.766330 5.111047
0.140000 0.021000 19.611848 -0.098089 -4.102464 5.431210
0.150000 0.022500 21.005246 -0.110842 -4.433512 5.748498
0.160000 0.024000 22.397778 -0.124033 -4.759237 6.063209
0.170000 0.025500 23.789473 -0.137612 -5.079471 6.375596
0.180000 0.027000 25.180359 -0.151529 -5.394094 6.685878
0.190000 0.028500 26.570464 -0.165736 -5.703027 6.994242
0.200000 0.030000 27.959813 -0.180189 -6.006220 7.300857
0.210000 0.031500 29.348435 -0.194843 -6.303652 7.605866
0.220000 0.033000 30.736355 -0.209658 -6.595317 7.909400
0.230000 0.034500 32.123598 -0.224593 -6.881227 8.211574
0.240000 0.036000 33.510189 -0.239611 -7.161409 8.512492
0.250000 0.037500 34.896154 -0.254675 -7.435895 8.812247
0.260000 0.039000 36.281516 -0.269749 -7.704730 9.110923
0.270000 0.040500 37.666298 -0.284801 -7.967962 9.408598
0.280000 0.042000 39.050523 -0.299797 -8.225647 9.705340
0.290000 0.043500 40.434214 -0.314707 -8.477842 10.001215
0.300000 0.045000 41.817393 -0.329501 -8.724609 10.296281
0.310000 0.046500 43.200080 -0.344149 -8.966013 10.590592
0.320000 0.048000 44.582298 -0.358624 -9.202119 10.884198
0.330000 0.049500 45.964067 -0.372899 -9.432994 11.177146
0.340000 0.051000 47.345406 -0.386949 -9.658706 11.469478
0.350000 0.052500 48.726335 -0.400748 -9.879325 11.761235
0.360000 0.054000 50.106874 -0.414272 -10.094917 12.052455
0.370000 0.055500 51.487042 -0.427498 -10.305553 12.343171
0.380000 0.057000 52.866856 -0.440404 -10.511301 12.633418
0.390000 0.058500 54.246335 -0.452968 -10.712228 12.923225
0.400000 0.060000 55.625496 -0.465168 -10.908402 13.212622
0.410000 0.061500 57.004357 -0.476985 -11.099890 13.501637
0.420000 0.063000 58.382934 -0.488399 -11.286758 13.790293
0.430000 0.064500 59.761245 -0.499391 -11.469072 14.078618
0.440000 0.066000 61.139305 -0.509942 -11.646895 14.366632
0.450000 0.067500 62.517130 -0.520035 -11.820293 14.654358
0.460000 0.069000 63.894737 -0.529652 -11.989326 14.941817
0.470000 0.070500 65.272139 -0.538776 -12.154057 15.229029
0.480000 0.072000 66.649353 -0.547390 -12.314546 15.516012
0.490000 0.073500 68.026392 -0.555481 -12.470853 15.802785
0.500000 0.075000 69.403272 -0.563030 -12.623037 16.089364
0.510000 0.076500 70.780007 -0.570024 -12.771155 16.375766
0.520000 0.078000 72.156609 -0.576449 -12.915264 16.662007
0.530000 0.079500 73.533094 -0.582289 -13.055419 16.948101
0.540000 0.081000 74.909474 -0.587532 -13.191674 17.234064
0.550000 0.082500 76.285763 -0.592163 -13.324083 17.519908
0.560000 0.084000 77.661973 -0.596169 -13.452700 17.805647
0.570000 0.085500 79.038117 -0.599539 -13.577574 18.091294
0.580000 0.087000 80.414208 -0.602259 -13.698757 18.376862
0.590000 0.088500 81.790258 -0.604318 -13.816298 18.662361
0.600000 0.090000 83.166278 -0.605703 -13.930246 18.947805
0.610000 0.091500 84.542281 -0.606403 -14.040648 19.233203
0.620000 0.093000 85.918278 -0.606408 -14.147552 19.518566
0.630000 0.094500 87.294280 -0.605705 -14.251002 19.803905
0.640000 0.096000 88.670300 -0.604284 -14.351045 20.089230
0.650000 0.097500 90.046347 -0.602135 -14.447724 20.374551
0.660000 0.099000 91.422433 -0.599247 -14.541082 20.659876
0.670000 0.100500 92.798568 -0.595611 -14.631162 20.945215
0.680000 0.102000 94.174763 -0.591217 -14.718006 21.230578
0.690000 0.103500 95.551029 -0.586054 -14.801653 21.515972
0.700000 0.105000 96.927375 -0.580114 -14.882145 21.801405
0.710000 0.106500 98.303811 -0.573388 -14.959521 22.086887
0.720000 0.108000 99.680348 -0.565866 -15.033818 22.372425
0.730000 0.109500 101.056994 -0.557540 -15.105075 22.658027
0.740000 0.111000 102.433761 -0.548400 -15.173328 22.943700
0.750000 0.112500 103.810656 -0.538439 -15.238615 23.229452
0.760000 0.114000 105.187689 -0.527648 -15.300970 23.515290
0.770000 0.115500 106.564870 -0.516018 -15.360429 23.801220
0.780000 0.117000 107.942208 -0.503542 -15.417025 24.087251
0.790000 0.118500 109.319711 -0.490212 -15.470793 24.373388
0.800000 0.120000 110.697388 -0.476020 -15.521766 24.659638
0.810000 0.121500 112.075248 -0.460958 -15.569975 24.946008
0.820000 0.123000 113.453299 -0.445018 -15.615452 25.232504
0.830000 0.124500 114.831550 -0.428194 -15.658230 25.519132
0.840000 0.126000 116.210009 -0.410477 -15.698337 25.805898
0.850000 0.127500 117.588685 -0.391861 -15.735805 26.092808
0.860000 0.129000 118.967584 -0.372338 -15.770663 26.379868
0.870000 0.130500 120.346716 -0.351901 -15.802939 26.667083
0.880000 0.132000 121.726089 -0.330543 -15.832662 26.954460
0.890000 0.133500 123.105709 -0.308257 -15.859860 27.242004
0.900000 0.135000 124.485584 -0.285036 -15.884560 27.529719
0.910000 0.136500 125.865723 -0.260874 -15.906788 27.817613
0.920000 0.138000 127.246133 -0.235764 -15.926572 28.105689
0.930000 0.139500 128.626821 -0.209698 -15.943937 28.393953
0.940000 0.141000 130.007794 -0.182671 -15.958907 28.682410
0.950000 0.142500 131.389060 -0.154676 -15.971510 28.971065
0.960000 0.144000 132.770626 -0.125706 -15.981767 29.259923
0.970000 0.145500 134.152498 -0.095754 -15.989704 29.548989
0.980000 0.147000 135.534684 -0.064815 -15.995344 29.838268
0.990000 0.148500 136.917192 -0.032881 -15.998710 30.127764
1.000000 0.150000 138.300026 0.000053 -15.999825 30.417482
1.010000 0.151500 139.683195 0.033995 -15.998710 30.707427
1.020000 0.153000 141.066706 0.068950 -15.995388 30.997602
1.030000 0.154500 142.450563 0.104925 -15.989881 31.288014
1.040000 0.156000 143.834775 0.141926 -15.982209 31.578665
1.050000 0.157500 145.219348 0.179960 -15.972392 31.869561
1.060000 0.159000 146.604288 0.219033 -15.960451 32.160706
1.070000 0.160500 147.989602 0.259151 -15.946407 32.452104
1.080000 0.162000 149.375295 0.300322 -15.930278 32.743759
1.090000 0.163500 150.761374 0.342550 -15.912083 33.035675
1.100000 0.165000 152.147846 0.385844 -15.891841 33.327856
1.110000 0.166500 153.534716 0.430209 -15.869572 33.620307
1.120000 0.168000 154.921991 0.475651 -15.845292 33.913031
1.130000 0.169500 156.309676 0.522178 -15.819019 34.206033
1.140000 0.171000 157.697778 0.569796 -15.790772 34.499316
1.150000 0.172500 159.086302 0.618511 -15.760566 34.792884
1.160000 0.174000 160.475255 0.668331 -15.728420 35.086742
1.170000 0.175500 161.864642 0.719261 -15.694348 35.380891
1.180000 0.177000 163.254469 0.771309 -15.658368 35.675338
1.190000 0.178500 164.644742 0.824482 -15.620494 35.970084
1.200000 0.180000 166.035466 0.878786 -15.580743 36.265134
1.210000 0.181500 167.426648 0.934228 -15.539130 36.560492
1.220000 0.183000 168.818292 0.990817 -15.495670 36.856160
1.230000 0.184500 170.210406 1.048557 -15.450376 37.152143
1.240000 0.186000 171.602993 1.107458 -15.403264 37.448444
1.250000 0.187500 172.996060 1.167526 -15.354347 37.745066
1.260000 0.189000 174.389612 1.228769 -15.303640 38.042013
1.270000 0.190500 175.783655 1.291194 -15.251154 38.339287
1.280000 0.192000 177.178194 1.354808 -15.196905 38.636893
1.290000 0.193500 178.573235 1.419621 -15.140904 38.934834
1.300000 0.195000 179.968783 1.485638 -15.083164 39.233112
1.310000 0.196500 181.364843 1.552870 -15.023698 39.531731
1.320000 0.198000 182.761422 1.621322 -14.962517 39.830694
1.330000 0.199500 184.158523 1.691005 -14.899634 40.130005
1.340000 0.201000 185.556153 1.761926 -14.835059 40.429665
1.350000 0.202500 186.954317 1.834094 -14.768805 40.729679
1.360000 0.204000 188.353020 1.907517 -14.700881 41.030048
1.370000 0.205500 189.752268 1.982204 -14.631300 41.330777
1.380000 0.207000 191.152065 2.058165 -14.560071 41.631867
1.390000 0.208500 192.552418 2.135408 -14.487204 41.933322
1.400000 0.210000 193.953331 2.213943 -14.412710 42.235144
1.410000 0.211500 195.354809 2.293779 -14.336599 42.537336
1.420000 0.213000 196.756859 2.374926 -14.258880 42.839901
1.430000 0.214500 198.159484 2.457395 -14.179561 43.142841
1.440000 0.216000 199.562691 2.541194 -14.098653 43.446159
1.450000 0.217500 200.966484 2.626335 -14.016164 43.749857
1.460000 0.219000 202.370869 2.712828 -13.932103 44.053938
1.470000 0.220500 203.775852 2.800683 -13.846478 44.358403
1.480000 0.222000 205.181436 2.889912 -13.759296 44.663257
1.490000 0.223500 206.587628 2.980526 -13.670566 44.968499
1.500000 0.225000 207.994433 3.072536 -13.580296 45.274134
1.510000 0.226500 209.401856 3.165954 -13.488493 45.580162
1.520000 0.228000 210.809903 3.260792 -13.395163 45.886587
1.530000 0.229500 212.218578 3.357062 -13.300314 46.193410
1.540000 0.231000 213.627887 3.454776 -13.203953 46.500632
1.550000 0.232500 215.037835 3.553948 -13.106086 46.808256
1.560000 0.234000 216.448428 3.654590 -13.006719 47.116284
1.570000 0.235500 217.859670 3.756715 -12.905858 47.424718
1.580000 0.237000 219.271568 3.860338 -12.803510 47.733558
1.590000 0.238500 220.684127 3.965471 -12.699679 48.042807
1.600000 0.240000 222.097351 4.072130 -12.594370 48.352466
1.610000 0.241500 223.511247 4.180328 -12.487590 48.662536
1.620000 0.243000 224.925820 4.290081 -12.379343 48.973019
1.630000 0.244500 226.341075 4.401404 -12.269633 49.283916
1.640000 0.246000 227.757018 4.514312 -12.158465 49.595228
1.650000 0.247500 229.173654 4.628821 -12.045843 49.906957
1.660000 0.249000 230.590989 4.744947 -11.931772 50.219103
1.670000 0.250500 232.009028 4.862707 -11.816254 50.531667
1.680000 0.252000 233.427778 4.982118 -11.699294 50.844649
1.690000 0.253500 234.847243 5.103197 -11.580894 51.158052
1.700000 0.255000 236.267430 5.225962 -11.461059 51.471874
1.710000 0.256500 237.688344 5.350430 -11.339790 51.786118
1.720000 0.258000 239.109991 5.476621 -11.217090 52.100782
1.730000 0.259500 240.532376 5.604554 -11.092962 52.415868
1.740000 0.261000 241.955506 5.734247 -10.967409 52.731375
1.750000 0.262500 243.379387 5.865720 -10.840431 53.047303
1.760000 0.264000 244.804024 5.998994 -10.712031 53.363653
1.770000 0.265500 246.229423 6.134089 -10.582210 53.680425
1.780000 0.267000 247.655591 6.271027 -10.450970 53.997617
1.790000 0.268500 249.082533 6.409828 -10.318312 54.315229
1.800000 0.270000 250.510256 6.550515 -10.184236 54.633262
1.810000 0.271500 251.938766 6.693111 -10.048743 54.951713
1.820000 0.273000 253.368069 6.837637 -9.911835 55.270583
1.830000 0.274500 254.798172 6.984118 -9.773509 55.589870
1.840000 0.276000 256.229080 7.132578 -9.633768 55.909573
1.850000 0.277500 257.660801 7.283041 -9.492611 56.229691
1.860000 0.279000 259.093340 7.435531 -9.350036 56.550223
1.870000 0.280500 260.526705 7.590075 -9.206044 56.871166
1.880000 0.282000 261.960901 7.746698 -9.060634 57.192520
1.890000 0.283500 263.395937 7.905427 -8.913804 57.514282
1.900000 0.285000 264.831817 8.066288 -8.765553 57.836450
1.910000 0.286500 266.268551 8.229310 -8.615880 58.159021
1.920000 0.288000 267.706143 8.394520 -8.464782 58.481995
1.930000 0.289500 269.144601 8.561947 -8.312258 58.805367
1.940000 0.291000 270.583933 8.731620 -8.158305 59.129136
1.950000 0.292500 272.024146 8.903569 -8.002921 59.453297
1.960000 0.294000 273.465246 9.077824 -7.846103 59.777849
1.970000 0.295500 274.907241 9.254416 -7.687849 60.102788
1.980000 0.297000 276.350138 9.433377 -7.528155 60.428110
1.990000 0.298500 277.793945 9.614738 -7.367017 60.753812
0.100000 0.015000 14.031975 -0.050832 -2.535003 4.248327
0.110000 0.016500 15.429598 -0.061108 -2.872855 4.592027
0.120000 0.018000 16.826254 -0.072086 -3.208115 4.931659
0.130000 0.019500 18.221968 -0.083707 -3.540124 5.267742
0.140000 0.021000 19.616764 -0.095915 -3.868379 5.600700
0.150000 0.022500 21.010669 -0.108655 -4.192495 5.930886
0.160000 0.024000 22.403708 -0.121875 -4.512175 6.258599
0.170000 0.025500 23.795907 -0.135525 -4.827196 6.584091
0.180000 0.027000 25.187291 -0.149555 -5.137383 6.907581
0.190000 0.028500 26.577886 -0.163919 -5.442610 7.229258
0.200000 0.030000 27.967717 -0.178572 -5.742782 7.549288
0.210000 0.031500 29.356808 -0.193471 -6.037833 7.867817
0.220000 0.033000 30.745185 -0.208574 -6.327718 8.184975
0.230000 0.034500 32.132872 -0.223841 -6.612412 8.500876
0.240000 0.036000 33.519891 -0.239233 -6.891903 8.815626
0.250000 0.037500 34.906268 -0.254713 -7.166194 9.129318
0.260000 0.039000 36.292023 -0.270244 -7.435296 9.442035
0.270000 0.040500 37.677181 -0.285793 -7.699228 9.753856
0.280000 0.042000 39.061763 -0.301324 -7.958017 10.064851
0.290000 0.043500 40.445791 -0.316807 -8.211696 10.375083
0.300000 0.045000 41.829286 -0.332209 -8.460300 10.684612
0.310000 0.046500 43.212270 -0.347501 -8.703872 10.993492
0.320000 0.048000 44.594762 -0.362652 -8.942453 11.301775
0.330000 0.049500 45.976784 -0.377635 -9.176091 11.609506
0.340000 0.051000 47.358354 -0.392422 -9.404832 11.916729
0.350000 0.052500 48.739492 -0.406986 -9.628728 12.223485
0.360000 0.054000 50.120217 -0.421301 -9.847827 12.529811
0.370000 0.055500 51.500549 -0.435343 -10.062182 12.835743
0.380000 0.057000 52.880505 -0.449087 -10.271845 13.141314
0.390000 0.058500 54.260103 -0.462509 -10.476869 13.446555
0.400000 0.060000 55.639362 -0.475586 -10.677306 13.751496
0.410000 0.061500 57.018298 -0.488297 -10.873209 14.056164
0.420000 0.063000 58.396928 -0.500618 -11.064630 14.360586
0.430000 0.064500 59.775270 -0.512530 -11.251622 14.664786
0.440000 0.066000 61.153340 -0.524012 -11.434238 14.968788
0.450000 0.067500 62.531154 -0.535043 -11.612529 15.272615
0.460000 0.069000 63.908728 -0.545604 -11.786547 15.576287
0.470000 0.070500 65.286078 -0.555676 -11.956342 15.879825
0.480000 0.072000 66.663219 -0.565240 -12.121965 16.183249
0.490000 0.073500 68.040165 -0.574279 -12.283465 16.486576
0.500000 0.075000 69.416933 -0.582774 -12.440892 16.789825
0.510000 0.076500 70.793537 -0.590708 -12.594294 17.093012
0.520000 0.078000 72.169990 -0.598064 -12.743718 17.396154
0.530000 0.079500 73.546308 -0.604826 -12.889213 17.699266
0.540000 0.081000 74.922503 -0.610978 -13.030823 18.002363
0.550000 0.082500 76.298591 -0.616503 -13.168596 18.305460
0.560000 0.084000 77.674584 -0.621386 -13.302575 18.608570
0.570000 0.085500 79.050495 -0.625611 -13.432805 18.911707
0.580000 0.087000 80.426338 -0.629165 -13.559329 19.214884
0.590000 0.088500 81.802126 -0.632031 -13.682191 19.518114
0.600000 0.090000 83.177871 -0.634197 -13.801431 19.821407
0.610000 0.091500 84.553586 -0.635646 -13.917092 20.124777
0.620000 0.093000 85.929283 -0.636367 -14.029214 20.428234
0.630000 0.094500 87.304975 -0.636343 -14.137836 20.731790
0.640000 0.096000 88.680672 -0.635564 -14.242998 21.035454
0.650000 0.097500 90.056388 -0.634014 -14.344738 21.339238
0.660000 0.099000 91.432134 -0.631681 -14.443093 21.643152
0.670000 0.100500 92.807921 -0.628551 -14.538102 21.947204
0.680000 0.102000 94.183760 -0.624613 -14.629799 22.251405
0.690000 0.103500 95.559664 -0.619853 -14.718221 22.555764
0.700000 0.105000 96.935643 -0.614259 -14.803403 22.860290
0.710000 0.106500 98.311707 -0.607819 -14.885378 23.164992
0.720000 0.108000 99.687869 -0.600520 -14.964180 23.469878
0.730000 0.109500 101.064137 -0.592350 -15.039843 23.774956
0.740000 0.111000 102.440524 -0.583297 -15.112399 24.080236
0.750000 0.112500 103.817039 -0.573349 -15.181879 24.385724
0.760000 0.114000 105.193692 -0.562495 -15.248314 24.691430
0.770000 0.115500 106.570495 -0.550723 -15.311735 24.997359
0.780000 0.117000 107.947456 -0.538021 -15.372172 25.303521
0.790000 0.118500 109.324586 -0.524377 -15.429654 25.609921
0.800000 0.120000 110.701895 -0.509779 -15.484210 25.916568
0.810000 0.121500 112.079392 -0.494218 -15.535868 26.223469
0.820000 0.123000 113.457087 -0.477680 -15.584655 26.530629
0.830000 0.124500 114.834991 -0.460154 -15.630598 26.838057
0.840000 0.126000 116.213111 -0.441629 -15.673724 27.145759
0.850000 0.127500 117.591458 -0.422093 -15.714059 27.453741
0.860000 0.129000 118.970040 -0.401536 -15.751627 27.762009
0.870000 0.130500 120.348868 -0.379945 -15.786455 28.070571
0.880000 0.132000 121.727949 -0.357310 -15.818565 28.379431
0.890000 0.133500 123.107294 -0.333618 -15.847983 28.688597
0.900000 0.135000 124.486911 -0.308858 -15.874731 28.998074
0.910000 0.136500 125.866810 -0.283018 -15.898831 29.307868
0.920000 0.138000 127.246998 -0.256088 -15.920307 29.617985
0.930000 0.139500 128.627484 -0.228055 -15.939180 29.928430
0.940000 0.141000 130.008279 -0.198908 -15.955471 30.239209
0.950000 0.142500 131.389389 -0.168635 -15.969202 30.550327
0.960000 0.144000 132.770824 -0.137224 -15.980392 30.861790
0.970000 0.145500 134.152592 -0.104662 -15.989061 31.173604
0.980000 0.147000 135.534701 -0.070939 -15.995230 31.485772
0.990000 0.148500 136.917161 -0.036042 -15.998916 31.798301
1.000000 0.150000 138.299979 0.000041 -16.000139 32.111195
1.010000 0.151500 139.683164 0.037323 -15.998916 32.424460
1.020000 0.153000 141.066724 0.075817 -15.995266 32.738100
1.030000 0.154500 142.450668 0.115533 -15.989206 33.052120
1.040000 0.156000 143.835003 0.156487 -15.980752 33.366524
1.050000 0.157500 145.219738 0.198690 -15.969920 33.681317
1.060000 0.159000 146.604880 0.242155 -15.956728 33.996505
1.070000 0.160500 147.990439 0.286896 -15.941190 34.312090
1.080000 0.162000 149.376422 0.332926 -15.923321 34.628078
1.090000 0.163500 150.762837 0.380259 -15.903137 34.944472
1.100000 0.165000 152.149692 0.428909 -15.880652 35.261278
1.110000 0.166500 153.536996 0.478889 -15.855879 35.578498
1.120000 0.168000 154.924756 0.530213 -15.828833 35.896137
1.130000 0.169500 156.312980 0.582897 -15.799526 36.214200
1.140000 0.171000 157.701677 0.636954 -15.767971 36.532689
1.150000 0.172500 159.090854 0.692400 -15.734181 36.851608
1.160000 0.174000 160.480519 0.749249 -15.698168 37.170962
1.170000 0.175500 161.870680 0.807518 -15.659943 37.490753
1.180000 0.177000 163.261345 0.867221 -15.619518 37.810985
1.190000 0.178500 164.652523 0.928374 -15.576903 38.131662
1.200000 0.180000 166.044220 0.990994 -15.532110 38.452787
1.210000 0.181500 167.436446 1.055098 -15.485148 38.774363
1.220000 0.183000 168.829207 1.120701 -15.436027 39.096393
1.230000 0.184500 170.222512 1.187821 -15.384757 39.418881
1.240000 0.186000 171.616370 1.256475 -15.331346 39.741828
1.250000 0.187500 173.010787 1.326681 -15.275804 40.065238
1.260000 0.189000 174.405772 1.398457 -15.218139 40.389114
1.270000 0.190500 175.801333 1.471822 -15.158359 40.713458
1.280000 0.192000 177.197478 1.546793 -15.096471 41.038272
1.290000 0.193500 178.594215 1.623390 -15.032483 41.363560
1.300000 0.195000 179.991552 1.701633 -14.966401 41.689322
1.310000 0.196500 181.389497 1.781541 -14.898234 42.015562
1.320000 0.198000 182.788059 1.863134 -14.827986 42.342282
1.330000 0.199500 184.187245 1.946434 -14.755663 42.669482
1.340000 0.201000 185.587064 2.031460 -14.681272 42.997166
1.350000 0.202500 186.987524 2.118235 -14.604818 43.325334
1.360000 0.204000 188.388634 2.206781 -14.526305 43.653989
1.370000 0.205500 189.790401 2.297118 -14.445738 43.983131
1.380000 0.207000 191.192834 2.389271 -14.363121 44.312762
1.390000 0.208500 192.595942 2.483262 -14.278458 44.642883
1.400000 0.210000 193.999732 2.579115 -14.191753 44.973495
1.410000 0.211500 195.404214 2.676854 -14.103009 45.304599
1.420000 0.213000 196.809395 2.776504 -14.012229 45.636195
1.430000 0.214500 198.215285 2.878089 -13.919415 45.968285
1.440000 0.216000 199.621893 2.981635 -13.824570 46.300867
1.450000 0.217500 201.029226 3.087169 -13.727695 46.633943
1.460000 0.219000 202.437294 3.194716 -13.628793 46.967513
1.470000 0.220500 203.846106 3.304303 -13.527864 47.301576
1.480000 0.222000 205.255670 3.415959 -13.424909 47.636132
1.490000 0.223500 206.665996 3.529712 -13.319928 47.971181
1.500000 0.225000 208.077092 3.645589 -13.212923 48.306722
1.510000 0.226500 209.488968 3.763620 -13.103894 48.642754
1.520000 0.228000 210.901633 3.883836 -12.992838 48.979276
1.530000 0.229500 212.315096 4.006265 -12.879757 49.316287
1.540000 0.231000 213.729366 4.130940 -12.764648 49.653786
1.550000 0.232500 215.144454 4.257892 -12.647511 49.991770
1.560000 0.234000 216.560367 4.387152 -12.528344 50.330239
1.570000 0.235500 217.977117 4.518753 -12.407145 50.669190
1.580000 0.237000 219.394713 4.652728 -12.283912 51.008621
1.590000 0.238500 220.813164 4.789112 -12.158641 51.348529
1.600000 0.240000 222.232481 4.927938 -12.031330 51.688912
1.610000 0.241500 223.652673 5.069241 -11.901976 52.029768
1.620000 0.243000 225.073750 5.213058 -11.770576 52.371092
1.630000 0.244500 226.495723 5.359424 -11.637124 52.712881
1.640000 0.246000 227.918602 5.508375 -11.501618 53.055133
1.650000 0.247500 229.342397 5.659951 -11.364052 53.397842
1.660000 0.249000 230.767119 5.814187 -11.224422 53.741006
1.670000 0.250500 232.192778 5.971124 -11.082723 54.084620
1.680000 0.252000 233.619385 6.130800 -10.938950 54.428679
1.690000 0.253500 235.046950 6.293255 -10.793096 54.773179
1.700000 0.255000 236.475485 6.458529 -10.645155 55.118115
1.710000 0.256500 237.905001 6.626664 -10.495122 55.463480
1.720000 0.258000 239.335509 6.797701 -10.342990 55.809270
1.730000 0.259500 240.767019 6.971683 -10.188751 56.155480
1.740000 0.261000 242.199544 7.148651 -10.032400 56.502102
1.750000 0.262500 243.633094 7.328651 -9.873927 56.849131
1.760000 0.264000 245.067682 7.511724 -9.713327 57.196559
1.770000 0.265500 246.503319 7.697917 -9.550589 57.544381
1.780000 0.267000 247.940016 7.887274 -9.385708 57.892589
1.790000 0.268500 249.377786 8.079841 -9.218672 58.241175
1.800000 0.270000 250.816642 8.275663 -9.049475 58.590132
1.810000 0.271500 252.256594 8.474789 -8.878107 58.939452
1.820000 0.273000 253.697656 8.677264 -8.704558 59.289127
1.830000 0.274500 255.139839 8.883137 -8.528820 59.639148
1.840000 0.276000 256.583157 9.092456 -8.350881 59.989506
1.850000 0.277500 258.027622 9.305270 -8.170733 60.340192
1.860000 0.279000 259.473246 9.521627 -7.988364 60.691198
1.870000 0.280500 260.920044 9.741578 -7.803765 61.042513
1.880000 0.282000 262.368027 9.965172 -7.616924 61.394127
1.890000 0.283500 263.817210 10.192460 -7.427830 61.746031
1.900000 0.285000 265.267605 10.423492 -7.236473 62.098213
1.910000 0.286500 266.719226 10.658320 -7.042841 62.450664
1.920000 0.288000 268.172087 10.896996 -6.846921 62.803372
1.930000 0.289500 269.626200 11.139570 -6.648704 63.156326
1.940000 0.291000 271.081581 11.386096 -6.448175 63.509515
1.950000 0.292500 272.538243 11.636625 -6.245323 63.862927
1.960000 0.294000 273.996200 11.891211 -6.040137 64.216549
1.970000 0.295500 275.455466 12.149905 -5.832602 64.570371
1.980000 0.297000 276.916056 12.412762 -5.622707 64.924378
1.990000 0.298500 278.377984 12.679833 -5.410438 65.278559
0.100000 0.015000 14.032402 -0.050501 -2.506542 4.423682
0.110000 0.016500 15.430103 -0.060730 -2.842253 4.783874
0.120000 0.018000 16.826841 -0.071663 -3.175494 5.139829
0.130000 0.019500 18.222641 -0.083241 -3.505604 5.492068
0.140000 0.021000 19.617526 -0.095410 -3.832080 5.841015
0.150000 0.022500 21.011523 -0.108115 -4.154537 6.187025
0.160000 0.024000 22.404656 -0.121306 -4.472678 6.530398
0.170000 0.025500 23.796950 -0.134933 -4.786275 6.871386
0.180000 0.027000 25.188431 -0.148948 -5.095157 7.210208
0.190000 0.028500 26.579123 -0.163305 -5.399193 7.547054
0.200000 0.030000 27.969051 -0.177959 -5.698287 7.882091
0.210000 0.031500 29.358240 -0.192868 -5.992371 8.215463
0.220000 0.033000 30.746714 -0.207990 -6.281398 8.547301
0.230000 0.034500 32.134496 -0.223287 -6.565340 8.877720
0.240000 0.036000 33.521609 -0.238718 -6.844185 9.206824
0.250000 0.037500 34.908078 -0.254248 -7.117930 9.534706
0.260000 0.039000 36.293923 -0.269841 -7.386585 9.861449
0.270000 0.040500 37.679168 -0.285461 -7.650167 10.187131
0.280000 0.042000 39.063835 -0.301076 -7.908700 10.511821
0.290000 0.043500 40.447944 -0.316653 -8.162212 10.835583
0.300000 0.045000 41.831517 -0.332160 -8.410738 11.158475
0.310000 0.046500 43.214574 -0.347568 -8.654315 11.480551
0.320000 0.048000 44.597137 -0.362847 -8.892983 11.801860
0.330000 0.049500 45.979224 -0.377967 -9.126786 12.122449
0.340000 0.051000 47.360856 -0.392902 -9.355768 12.442360
0.350000 0.052500 48.742051 -0.407624 -9.579976 12.761632
0.360000 0.054000 50.122829 -0.422107 -9.799456 13.080302
0.370000 0.055500 51.503209 -0.436326 -10.014259 13.398405
0.380000 0.057000 52.883207 -0.450256 -10.224432 13.715973
0.390000 0.058500 54.262844 -0.463873 -10.430024 14.033036
0.400000 0.060000 55.642135 -0.477153 -10.631087 14.349621
0.410000 0.061500 57.021098 -0.490073 -10.827668 14.665756
0.420000 0.063000 58.399751 -0.502611 -11.019818 14.981466
0.430000 0.064500 59.778111 -0.514745 -11.207587 15.296774
0.440000 0.066000 61.156193 -0.526454 -11.391023 15.611703
0.450000 0.067500 62.534013 -0.537717 -11.570175 15.926273
0.460000 0.069000 63.911589 -0.548515 -11.745091 16.240504
0.470000 0.070500 65.288935 -0.558826 -11.915820 16.554416
0.480000 0.072000 66.666067 -0.568632 -12.082410 16.868026
0.490000 0.073500 68.042999 -0.577914 -12.244905 17.181352
0.500000 0.075000 69.419748 -0.586653 -12.403354 17.494409
0.510000 0.076500 70.796328 -0.594831 -12.557802 17.807213
0.520000 0.078000 72.172753 -0.602430 -12.708293 18.119779
0.530000 0.079500 73.549038 -0.609433 -12.854873 18.432121
0.540000 0.081000 74.925196 -0.615823 -12.997584 18.744252
0.550000 0.082500 76.301241 -0.621582 -13.136470 19.056185
0.560000 0.084000 77.677188 -0.626696 -13.271574 19.367933
0.570000 0.085500 79.053049 -0.631146 -13.402936 19.679506
0.580000 0.087000 80.428838 -0.634918 -13.530599 19.990917
0.590000 0.088500 81.804568 -0.637995 -13.654602 20.302176
0.600000 0.090000 83.180251 -0.640364 -13.774984 20.613294
0.610000 0.091500 84.555902 -0.642007 -13.891786 20.924280
0.620000 0.093000 85.931531 -0.642911 -14.005045 21.235144
0.630000 0.094500 87.307151 -0.643061 -14.114799 21.545896
0.640000 0.096000 88.682776 -0.642442 -14.221085 21.856544
0.650000 0.097500 90.058416 -0.641041 -14.323940 22.167096
0.660000 0.099000 91.434084 -0.638843 -14.423398 22.477562
0.670000 0.100500 92.809791 -0.635835 -14.519496 22.787948
0.680000 0.102000 94.185549 -0.632003 -14.612267 23.098263
0.690000 0.103500 95.561369 -0.627334 -14.701745 23.408515
0.700000 0.105000 96.937264 -0.621813 -14.787965 23.718709
0.710000 0.106500 98.313243 -0.615429 -14.870957 24.028853
0.720000 0.108000 99.689318 -0.608169 -14.950755 24.338954
0.730000 0.109500 101.065501 -0.600019 -15.027390 24.649018
0.740000 0.111000 102.441801 -0.590967 -15.100892 24.959051
0.750000 0.112500 103.818230 -0.581001 -15.171292 25.269060
0.760000 0.114000 105.194797 -0.570108 -15.238621 25.579050
0.770000 0.115500 106.571514 -0.558276 -15.302906 25.889027
0.780000 0.117000 107.948391 -0.545493 -15.364177 26.198996
0.790000 0.118500 109.325438 -0.531747 -15.422462 26.508964
0.800000 0.120000 110.702665 -0.517026 -15.477789 26.818934
0.810000 0.121500 112.080083 -0.501318 -15.530185 27.128912
0.820000 0.123000 113.457700 -0.484611 -15.579676 27.438903
0.830000 0.124500 114.835527 -0.466895 -15.626289 27.748912
0.840000 0.126000 116.213574 -0.448158 -15.670050 28.058942
0.850000 0.127500 117.591850 -0.428387 -15.710984 28.369000
0.860000 0.129000 118.970364 -0.407573 -15.749115 28.679088
0.870000 0.130500 120.349127 -0.385703 -15.784468 28.989211
0.880000 0.132000 121.728147 -0.362767 -15.817067 29.299374
0.890000 0.133500 123.107434 -0.338753 -15.846935 29.609580
0.900000 0.135000 124.486997 -0.313650 -15.874096 29.919833
0.910000 0.136500 125.866845 -0.287448 -15.898573 30.230136
0.920000 0.138000 127.246987 -0.260135 -15.920386 30.540494
0.930000 0.139500 128.627432 -0.231701 -15.939559 30.850911
0.940000 0.141000 130.008188 -0.202134 -15.956112 31.161388
0.950000 0.142500 131.389265 -0.171425 -15.970067 31.471931
0.960000 0.144000 132.770672 -0.139562 -15.981445 31.782542
0.970000 0.145500 134.152416 -0.106535 -15.990265 32.093224
0.980000 0.147000 135.534507 -0.072333 -15.996549 32.403981
0.990000 0.148500 136.916953 -0.036945 -16.000314 32.714815
1.000000 0.150000 138.299763 -0.000361 -16.001581 33.025729
1.010000 0.151500 139.682944 0.037430 -16.000368 33.336727
1.020000 0.153000 141.066506 0.076439 -15.996695 33.647811
1.030000 0.154500 142.450456 0.116675 -15.990578 33.958983
1.040000 0.156000 143.834802 0.158149 -15.982037 34.270248
1.050000 0.157500 145.219554 0.200872 -15.971088 34.581606
1.060000 0.159000 146.604718 0.244854 -15.957750 34.893060
1.070000 0.160500 147.990303 0.290106 -15.942038 35.204614
1.080000 0.162000 149.376317 0.336638 -15.923970 35.516269
1.090000 0.163500 150.762768 0.384461 -15.903562 35.828027
1.100000 0.165000 152.149663 0.433585 -15.880829 36.139892
1.110000 0.166500 153.537011 0.484020 -15.855789 36.451864
1.120000 0.168000 154.924819 0.535777 -15.828456 36.763946
1.130000 0.169500 156.313096 0.588867 -15.798845 37.076141
1.140000 0.171000 157.701848 0.643300 -15.766971 37.388450
1.150000 0.172500 159.091083 0.699085 -15.732850 37.700875
1.160000 0.174000 160.480810 0.756235 -15.696495 38.013419
1.170000 0.175500 161.871035 0.814759 -15.657921 38.326082
1.180000 0.177000 163.261766 0.874667 -15.617141 38.638867
1.190000 0.178500 164.653011 0.935971 -15.574169 38.951775
1.200000 0.180000 166.044777 0.998681 -15.529018 39.264808
1.210000 0.181500 167.437071 1.062808 -15.481703 39.577968
1.220000 0.183000 168.829901 1.128361 -15.432234 39.891256
1.230000 0.184500 170.223274 1.195352 -15.380626 40.204674
1.240000 0.186000 171.617198 1.263792 -15.326891 40.518224
1.250000 0.187500 173.011680 1.333690 -15.271040 40.831906
1.260000 0.189000 174.406727 1.405058 -15.213087 41.145722
1.270000 0.190500 175.802346 1.477907 -15.153041 41.459673
1.280000 0.192000 177.198544 1.552247 -15.090917 41.773761
1.290000 0.193500 178.595329 1.628089 -15.026723 42.087987
1.300000 0.195000 179.992708 1.705445 -14.960472 42.402352
1.310000 0.196500 181.390688 1.784324 -14.892175 42.716857
1.320000 0.198000 182.789275 1.864738 -14.821842 43.031504
1.330000 0.199500 184.188478 1.946697 -14.749483 43.346293
1.340000 0.201000 185.588303 2.030214 -14.675110 43.661225
1.350000 0.202500 186.988757 2.115298 -14.598732 43.976302
1.360000 0.204000 188.389847 2.201962 -14.520359 44.291523
1.370000 0.205500 189.791580 2.290216 -14.440001 44.606891
1.380000 0.207000 191.193963 2.380072 -14.357667 44.922406
1.390000 0.208500 192.597003 2.471540 -14.273367 45.238068
1.400000 0.210000 194.000707 2.564632 -14.187110 45.553879
1.410000 0.211500 195.405081 2.659360 -14.098905 45.869839
1.420000 0.213000 196.810134 2.755735 -14.008761 46.185949
1.430000 0.214500 198.215871 2.853769 -13.916687 46.502209
1.440000 0.216000 199.622299 2.953473 -13.822690 46.818620
1.450000 0.217500 201.029425 3.054858 -13.726780 47.135182
1.460000 0.219000 202.437257 3.157937 -13.628964 47.451897
1.470000 0.220500 203.845800 3.262722 -13.529251 47.768763
1.480000 0.222000 205.255062 3.369223 -13.427648 48.085783
1.490000 0.223500 206.665049 3.477454 -13.324163 48.402955
1.500000 0.225000 208.075769 3.587425 -13.218804 48.720281
1.510000 0.226500 209.487228 3.699149 -13.111578 49.037761
1.520000 0.228000 210.899432 3.812639 -13.002491 49.355394
1.530000 0.229500 212.312389 3.927906 -12.891552 49.673182
1.540000 0.231000 213.726105 4.044962 -12.778767 49.991123
1.550000 0.232500 215.140587 4.163821 -12.664143 50.309220
1.560000 0.234000 216.555841 4.284493 -12.547687 50.627470
1.570000 0.235500 217.971875 4.406992 -12.429405 50.945875
1.580000 0.237000 219.388695 4.531331 -12.309303 51.264434
1.590000 0.238500 220.806308 4.657522 -12.187387 51.583147
1.600000 0.240000 222.224721 4.785577 -12.063664 51.902015
1.610000 0.241500 223.643939 4.915510 -11.938140 52.221036
1.620000 0.243000 225.063971 5.047332 -11.810821 52.540211
1.630000 0.244500 226.484822 5.181059 -11.681711 52.859540
1.640000 0.246000 227.906499 5.316701 -11.550817 53.179022
1.650000 0.247500 229.329009 5.454273 -11.418145 53.498657
1.660000 0.249000 230.752359 5.593787 -11.283698 53.818445
1.670000 0.250500 232.176555 5.735257 -11.147483 54.138385
1.680000 0.252000 233.601605 5.878696 -11.009505 54.458476
1.690000 0.253500 235.027514 6.024117 -10.869769 54.778719
1.700000 0.255000 236.454289 6.171535 -10.728279 55.099112
1.710000 0.256500 237.881937 6.320962 -10.585040 55.419656
1.720000 0.258000 239.310465 6.472413 -10.440057 55.740348
1.730000 0.259500 240.739880 6.625900 -10.293334 56.061190
1.740000 0.261000 242.170188 6.781439 -10.144875 56.382180
1.750000 0.262500 243.601395 6.939042 -9.994685 56.703317
1.760000 0.264000 245.033509 7.098724 -9.842768 57.024600
1.770000 0.265500 246.466536 7.260499 -9.689129 57.346030
1.780000 0.267000 247.900484 7.424381 -9.533770 57.667604
1.790000 0.268500 249.335357 7.590385 -9.376695 57.989321
1.800000 0.270000 250.771164 7.758524 -9.217909 58.311182
1.810000 0.271500 252.207912 7.928814 -9.057416 58.633185
1.820000 0.273000 253.645606 8.101268 -8.895217 58.955328
1.830000 0.274500 255.084253 8.275901 -8.731318 59.277612
1.840000 0.276000 256.523861 8.452728 -8.565721 59.600033
1.850000 0.277500 257.964436 8.631764 -8.398430 59.922593
1.860000 0.279000 259.405984 8.813023 -8.229447 60.245288
1.870000 0.280500 260.848513 8.996521 -8.058776 60.568118
1.880000 0.282000 262.292030 9.182273 -7.886420 60.891082
1.890000 0.283500 263.736540 9.370292 -7.712381 61.214178
1.900000 0.285000 265.182051 9.560596 -7.536662 61.537405
1.910000 0.286500 266.628570 9.753199 -7.359266 61.860761
1.920000 0.288000 268.076104 9.948116 -7.180196 62.184245
1.930000 0.289500 269.524658 10.145363 -6.999454 62.507856
1.940000 0.291000 270.974241 10.344955 -6.817042 62.831591
1.950000 0.292500 272.424858 10.546908 -6.632963 63.155450
1.960000 0.294000 273.876518 10.751237 -6.447219 63.479429
1.970000 0.295500 275.329225 10.957958 -6.259813 63.803529
1.980000 0.297000 276.782989 11.167088 -6.070745 64.127747
1.990000 0.298500 278.237814 11.378641 -5.880019 64.452081
0.100000 0.015000 14.033148 -0.050078 -2.456810 4.251066
0.110000 0.016500 15.430967 -0.060276 -2.789862 4.594819
0.120000 0.018000 16.827826 -0.071187 -3.120754 4.934470
0.130000 0.019500 18.223748 -0.082753 -3.448802 5.270539
0.140000 0.021000 19.618757 -0.094919 -3.773482 5.603451
0.150000 0.022500 21.012876 -0.107632 -4.094390 5.933560
0.160000 0.024000 22.406131 -0.120841 -4.411211 6.261163
0.170000 0.025500 23.798546 -0.134496 -4.723700 6.586513
0.180000 0.027000 25.190145 -0.148550 -5.031670 6.909830
0.190000 0.028500 26.580953 -0.162956 -5.334975 7.231302
0.200000 0.030000 27.970995 -0.177669 -5.633506 7.551096
0.210000 0.031500 29.360294 -0.192647 -5.927182 7.869358
0.220000 0.033000 30.748874 -0.207848 -6.215945 8.186216
0.230000 0.034500 32.136758 -0.223233 -6.499756 8.501788
0.240000 0.036000 33.523971 -0.238761 -6.778592 8.816176
0.250000 0.037500 34.910533 -0.254397 -7.052443 9.129474
0.260000 0.039000 36.296469 -0.270104 -7.321308 9.441767
0.270000 0.040500 37.681800 -0.285846 -7.585196 9.753130
0.280000 0.042000 39.066547 -0.301591 -7.844124 10.063635
0.290000 0.043500 40.450732 -0.317304 -8.098114 10.373346
0.300000 0.045000 41.834376 -0.332955 -8.347193 10.682320
0.310000 0.046500 43.217500 -0.348512 -8.591392 10.990613
0.320000 0.048000 44.600124 -0.363946 -8.830746 11.298275
0.330000 0.049500 45.982268 -0.379227 -9.065293 11.605351
0.340000 0.051000 47.363951 -0.394328 -9.295072 11.911886
0.350000 0.052500 48.745193 -0.409220 -9.520126 12.217919
0.360000 0.054000 50.126013 -0.423878 -9.740497 12.523488
0.370000 0.055500 51.506429 -0.438276 -9.956229 12.828628
0.380000 0.057000 52.886460 -0.452387 -10.167369 13.133372
0.390000 0.058500 54.266123 -0.466189 -10.373962 13.437749
0.400000 0.060000 55.645437 -0.479656 -10.576053 13.741791
0.410000 0.061500 57.024418 -0.492765 -10.773690 14.045523
0.420000 0.063000 58.403084 -0.505495 -10.966920 14.348971
0.430000 0.064500 59.781452 -0.517822 -11.155788 14.652161
0.440000 0.066000 61.159537 -0.529725 -11.340342 14.955115
0.450000 0.067500 62.537358 -0.541183 -11.520628 15.257854
0.460000 0.069000 63.914928 -0.552176 -11.696692 15.560401
0.470000 0.070500 65.292265 -0.562682 -11.868580 15.862773
0.480000 0.072000 66.669384 -0.572683 -12.036337 16.164992
0.490000 0.073500 68.046299 -0.582159 -12.200008 16.467073
0.500000 0.075000 69.423027 -0.591091 -12.359638 16.769035
0.510000 0.076500 70.799582 -0.599460 -12.515271 17.070894
0.520000 0.078000 72.175978 -0.607249 -12.666950 17.372666
0.530000 0.079500 73.552230 -0.614439 -12.814718 17.674365
0.540000 0.081000 74.928352 -0.621014 -12.958617 17.976006
0.550000 0.082500 76.304358 -0.626955 -13.098688 18.277603
0.560000 0.084000 77.680262 -0.632246 -13.234974 18.579169
0.570000 0.085500 79.056078 -0.636871 -13.367514 18.880717
0.580000 0.087000 80.431818 -0.640813 -13.496348 19.182259
0.590000 0.088500 81.807496 -0.644056 -13.621515 19.483808
0.600000 0.090000 83.183125 -0.646584 -13.743054 19.785374
0.610000 0.091500 84.558718 -0.648381 -13.861003 20.086968
0.620000 0.093000 85.934288 -0.649433 -13.975399 20.388601
0.630000 0.094500 87.309847 -0.649724 -14.086278 20.690285
0.640000 0.096000 88.685407 -0.649239 -14.193677 20.992027
0.650000 0.097500 90.060981 -0.647964 -14.297631 21.293839
0.660000 0.099000 91.436581 -0.645884 -14.398174 21.595729
0.670000 0.100500 92.812218 -0.642984 -14.495342 21.897707
0.680000 0.102000 94.187905 -0.639250 -14.589166 22.199781
0.690000 0.103500 95.563653 -0.634669 -14.679681 22.501960
0.700000 0.105000 96.939474 -0.629225 -14.766918 22.804252
0.710000 0.106500 98.315378 -0.622906 -14.850909 23.106665
0.720000 0.108000 99.691378 -0.615698 -14.931685 23.409207
0.730000 0.109500 101.067484 -0.607586 -15.009277 23.711886
0.740000 0.111000 102.443708 -0.598559 -15.083715 24.014709
0.750000 0.112500 103.820059 -0.588601 -15.155028 24.317683
0.760000 0.114000 105.196550 -0.577700 -15.223245 24.620816
0.770000 0.115500 106.573190 -0.565843 -15.288394 24.924113
0.780000 0.117000 107.949991 -0.553017 -15.350503 25.227583
0.790000 0.118500 109.326963 -0.539207 -15.409599 25.531231
0.800000 0.120000 110.704115 -0.524402 -15.465708 25.835063
0.810000 0.121500 112.081459 -0.508589 -15.518858 26.139087
0.820000 0.123000 113.459004 -0.491754 -15.569073 26.443307
0.830000 0.124500 114.836761 -0.473884 -15.616378 26.747730
0.840000 0.126000 116.214739 -0.454967 -15.660799 27.052362
0.850000 0.127500 117.592949 -0.434990 -15.702359 27.357209
0.860000 0.129000 118.971400 -0.413940 -15.741082 27.662275
0.870000 0.130500 120.350103 -0.391804 -15.776991 27.967566
0.880000 0.132000 121.729066 -0.368569 -15.810108 28.273088
0.890000 0.133500 123.108299 -0.344222 -15.840457 28.578845
0.900000 0.135000 124.487812 -0.318751 -15.868058 28.884843
0.910000 0.136500 125.867615 -0.292143 -15.892933 29.191087
0.920000 0.138000 127.247716 -0.264384 -15.915103 29.497581
0.930000 0.139500 128.628125 -0.235463 -15.934588 29.804330
0.940000 0.141000 130.008851 -0.205365 -15.951409 30.111339
0.950000 0.142500 131.389904 -0.174078 -15.965584 30.418612
0.960000 0.144000 132.771293 -0.141588 -15.977133 30.726154
0.970000 0.145500 134.153026 -0.107883 -15.986075 31.033969
0.980000 0.147000 135.535113 -0.072950 -15.992427 31.342062
0.990000 0.148500 136.917563 -0.036775 -15.996208 31.650435
1.000000 0.150000 138.300385 0.000656 -15.997436 31.959094
1.010000 0.151500 139.683587 0.039355 -15.996126 32.268043
1.020000 0.153000 141.067179 0.079336 -15.992297 32.577284
1.030000 0.154500 142.451168 0.120613 -15.985964 32.886823
1.040000 0.156000 143.835566 0.163199 -15.977144 33.196662
1.050000 0.157500 145.220378 0.207109 -15.965851 33.506806
1.060000 0.159000 146.605616 0.252356 -15.952102 33.817258
1.070000 0.160500 147.991286 0.298954 -15.935910 34.128020
1.080000 0.162000 149.377399 0.346917 -15.917291 34.439098
1.090000 0.163500 150.763962 0.396260 -15.896258 34.750493
1.100000 0.165000 152.150984 0.446997 -15.872825 35.062209
1.110000 0.166500 153.538473 0.499143 -15.847006 35.374249
1.120000 0.168000 154.926439 0.552712 -15.818814 35.686617
1.130000 0.169500 156.314890 0.607719 -15.788262 35.999314
1.140000 0.171000 157.703833 0.664179 -15.755361 36.312345
1.150000 0.172500 159.093279 0.722108 -15.720124 36.625711
1.160000 0.174000 160.483234 0.781521 -15.682562 36.939415
1.170000 0.175500 161.873708 0.842432 -15.642688 37.253460
1.180000 0.177000 163.264709 0.904859 -15.600511 37.567849
1.190000 0.178500 164.656246 0.968817 -15.556044 37.882584
1.200000 0.180000 166.048327 1.034321 -15.509296 38.197667
1.210000 0.181500 167.440960 1.101389 -15.460277 38.513100
1.220000 0.183000 168.834154 1.170036 -15.408997 38.828886
1.230000 0.184500 170.227917 1.240280 -15.355466 39.145026
1.240000 0.186000 171.622257 1.312137 -15.299693 39.461523
1.250000 0.187500 173.017184 1.385624 -15.241687 39.778379
1.260000 0.189000 174.412705 1.460759 -15.181456 40.095595
1.270000 0.190500 175.808829 1.537560 -15.119009 40.413174
1.280000 0.192000 177.205564 1.616043 -15.054353 40.731116
1.290000 0.193500 178.602919 1.696228 -14.987497 41.049423
1.300000 0.195000 180.000903 1.778131 -14.918448 41.368097
1.310000 0.196500 181.399523 1.861773 -14.847213 41.687139
1.320000 0.198000 182.798788 1.947172 -14.773799 42.006550
1.330000 0.199500 184.198707 2.034347 -14.698212 42.326332
1.340000 0.201000 185.599288 2.123316 -14.620459 42.646485
1.350000 0.202500 187.000539 2.214101 -14.540546 42.967011
1.360000 0.204000 188.402470 2.306720 -14.458478 43.287910
1.370000 0.205500 189.805089 2.401193 -14.374262 43.609183
1.380000 0.207000 191.208404 2.497542 -14.287901 43.930831
1.390000 0.208500 192.612425 2.595787 -14.199402 44.252854
1.400000 0.210000 194.017159 2.695949 -14.108769 44.575252
1.410000 0.211500 195.422615 2.798049 -14.016006 44.898027
1.420000 0.213000 196.828802 2.902109 -13.921117 45.221178
1.430000 0.214500 198.235729 3.008150 -13.824107 45.544705
1.440000 0.216000 199.643405 3.116196 -13.724978 45.868608
1.450000 0.217500 201.051838 3.226268 -13.623735 46.192888
1.460000 0.219000 202.461037 3.338390 -13.520380 46.517543
1.470000 0.220500 203.871011 3.452584 -13.414917 46.842574
1.480000 0.222000 205.281769 3.568874 -13.307348 47.167980
1.490000 0.223500 206.693320 3.687284 -13.197674 47.493761
1.500000 0.225000 208.105673 3.807839 -13.085900 47.819915
1.510000 0.226500 209.518836 3.930562 -12.972025 48.146442
1.520000 0.228000 210.932820 4.055479 -12.856053 48.473340
1.530000 0.229500 212.347633 4.182614 -12.737984 48.800610
1.540000 0.231000 213.763284 4.311994 -12.617819 49.128249
1.550000 0.232500 215.179782 4.443643 -12.495560 49.456256
1.560000 0.234000 216.597138 4.577589 -12.371207 49.784630
1.570000 0.235500 218.015359 4.713858 -12.244761 50.113368
1.580000 0.237000 219.434456 4.852477 -12.116221 50.442470
1.590000 0.238500 220.854437 4.993473 -11.985589 50.771933
1.600000 0.240000 222.275313 5.136874 -11.852863 51.101755
1.610000 0.241500 223.697093 5.282708 -11.718043 51.431934
1.620000 0.243000 225.119786 5.431003 -11.581129 51.762467
1.630000 0.244500 226.543402 5.581787 -11.442119 52.093353
1.640000 0.246000 227.967951 5.735091 -11.301013 52.424588
1.650000 0.247500 229.393442 5.890943 -11.157809 52.756169
1.660000 0.249000 230.819886 6.049372 -11.012506 53.088094
1.670000 0.250500 232.247292 6.210411 -10.865102 53.420360
1.680000 0.252000 233.675670 6.374087 -10.715595 53.752963
1.690000 0.253500 235.105031 6.540434 -10.563982 54.085900
1.700000 0.255000 236.535383 6.709481 -10.410262 54.419167
1.710000 0.256500 237.966738 6.881260 -10.254432 54.752760
1.720000 0.258000 239.399106 7.055803 -10.096489 55.086677
1.730000 0.259500 240.832496 7.233142 -9.936430 55.420912
1.740000 0.261000 242.266920 7.413311 -9.774252 55.755461
1.750000 0.262500 243.702388 7.596341 -9.609952 56.090321
1.760000 0.264000 245.138909 7.782266 -9.443526 56.425486
1.770000 0.265500 246.576495 7.971119 -9.274970 56.760951
1.780000 0.267000 248.015157 8.162935 -9.104281 57.096713
1.790000 0.268500 249.454904 8.357747 -8.931454 57.432766
1.800000 0.270000 250.895749 8.555590 -8.756486 57.769105
1.810000 0.271500 252.337701 8.756498 -8.579371 58.105724
1.820000 0.273000 253.780771 8.960508 -8.400105 58.442618
1.830000 0.274500 255.224971 9.167653 -8.218684 58.779781
1.840000 0.276000 256.670312 9.377971 -8.035102 59.117208
1.850000 0.277500 258.116804 9.591496 -7.849355 59.454892
1.860000 0.279000 259.564459 9.808265 -7.661436 59.792827
1.870000 0.280500 261.013289 10.028314 -7.471341 60.131008
1.880000 0.282000 262.463304 10.251680 -7.279064 60.469427
1.890000 0.283500 263.914516 10.478400 -7.084600 60.808078
1.900000 0.285000 265.366936 10.708511 -6.887942 61.146954
1.910000 0.286500 266.820577 10.942051 -6.689085 61.486047
1.920000 0.288000 268.275450 11.179056 -6.488023 61.825352
1.930000 0.289500 269.731565 11.419565 -6.284748 62.164861
1.940000 0.291000 271.188937 11.663616 -6.079255 62.504566
1.950000 0.292500 272.647575 11.911247 -5.871538 62.844459
1.960000 0.294000 274.107493 12.162495 -5.661590 63.184534
1.970000 0.295500 275.568701 12.417400 -5.449403 63.524781
1.980000 0.297000 277.031213 12.676000 -5.234971 63.865193
1.990000 0.298500 278.495041 12.938333 -5.018288 64.205763
0.100000 0.015000 14.034847 -0.049006 -2.343556 4.098785
0.110000 0.016500 15.432948 -0.059098 -2.669789 4.426549
0.120000 0.018000 16.830099 -0.069918 -2.994500 4.750091
0.130000 0.019500 18.226319 -0.081413 -3.316973 5.069932
0.140000 0.021000 19.621630 -0.093529 -3.636651 5.386499
0.150000 0.022500 21.016055 -0.106215 -3.953098 5.700145
0.160000 0.024000 22.409617 -0.119421 -4.265972 6.011170
0.170000 0.025500 23.802337 -0.133098 -4.575001 6.319828
0.180000 0.027000 25.194241 -0.147201 -4.879972 6.626337
0.190000 0.028500 26.585350 -0.161683 -5.180716 6.930888
0.200000 0.030000 27.975687 -0.176500 -5.477099 7.233646
0.210000 0.031500 29.365276 -0.191611 -5.769021 7.534758
0.220000 0.033000 30.754139 -0.206974 -6.056400 7.834352
0.230000 0.034500 32.142298 -0.222548 -6.339180 8.132546
0.240000 0.036000 33.529777 -0.238296 -6.617317 8.429441
0.250000 0.037500 34.916596 -0.254179 -6.890783 8.725131
0.260000 0.039000 36.302777 -0.270161 -7.159561 9.019701
0.270000 0.040500 37.688342 -0.286206 -7.423643 9.313225
0.280000 0.042000 39.073313 -0.302280 -7.683030 9.605775
0.290000 0.043500 40.457709 -0.318349 -7.937728 9.897414
0.300000 0.045000 41.841551 -0.334381 -8.187750 10.188200
0.310000 0.046500 43.224860 -0.350344 -8.433113 10.478186
0.320000 0.048000 44.607656 -0.366207 -8.673840 10.767422
0.330000 0.049500 45.989957 -0.381940 -8.909954 11.055953
0.340000 0.051000 47.371784 -0.397514 -9.141483 11.343823
0.350000 0.052500 48.753156 -0.412899 -9.368457 11.631070
0.360000 0.054000 50.134091 -0.428069 -9.590908 11.917731
0.370000 0.055500 51.514608 -0.442996 -9.808869 12.203840
0.380000 0.057000 52.894725 -0.457653 -10.022374 12.489429
0.390000 0.058500 54.274460 -0.472014 -10.231460 12.774527
0.400000 0.060000 55.653830 -0.486054 -10.436162 13.059164
0.410000 0.061500 57.032854 -0.499749 -10.636517 13.343365
0.420000 0.063000 58.411548 -0.513073 -10.832564 13.627156
0.430000 0.064500 59.789930 -0.526003 -11.024340 13.910558
0.440000 0.066000 61.168016 -0.538516 -11.211884 14.193595
0.450000 0.067500 62.545822 -0.550589 -11.395232 14.476287
0.460000 0.069000 63.923365 -0.562200 -11.574424 14.758655
0.470000 0.070500 65.300660 -0.573326 -11.749498 15.040716
0.480000 0.072000 66.677725 -0.583946 -11.920491 15.322488
0.490000 0.073500 68.054573 -0.594040 -12.087443 15.603988
0.500000 0.075000 69.431221 -0.603586 -12.250389 15.885232
0.510000 0.076500 70.807683 -0.612563 -12.409367 16.166235
0.520000 0.078000 72.183976 -0.620953 -12.564415 16.447013
0.530000 0.079500 73.560112 -0.628735 -12.715569 16.727577
0.540000 0.081000 74.936108 -0.635890 -12.862866 17.007942
0.550000 0.082500 76.311977 -0.642399 -13.006340 17.288121
0.560000 0.084000 77.687734 -0.648243 -13.146028 17.568124
0.570000 0.085500 79.063392 -0.653403 -13.281965 17.847965
0.580000 0.087000 80.438966 -0.657863 -13.414185 18.127652
0.590000 0.088500 81.814469 -0.661603 -13.542723 18.407198
0.600000 0.090000 83.189915 -0.664606 -13.667611 18.686613
0.610000 0.091500 84.565317 -0.666854 -13.788884 18.965905
0.620000 0.093000 85.940689 -0.668331 -13.906574 19.245084
0.630000 0.094500 87.316043 -0.669020 -14.020713 19.524159
0.640000 0.096000 88.691392 -0.668903 -14.131333 19.803139
0.650000 0.097500 90.066750 -0.667964 -14.238465 20.082032
0.660000 0.099000 91.442128 -0.666187 -14.342140 20.360846
0.670000 0.100500 92.817540 -0.663556 -14.442389 20.639588
0.680000 0.102000 94.192997 -0.660055 -14.539241 20.918266
0.690000 0.103500 95.568513 -0.655668 -14.632726 21.196887
0.700000 0.105000 96.944098 -0.650379 -14.722872 21.475457
0.710000 0.106500 98.319766 -0.644173 -14.809709 21.753984
0.720000 0.108000 99.695527 -0.637034 -14.893264 22.032473
0.730000 0.109500 101.071395 -0.628948 -14.973564 22.310931
0.740000 0.111000 102.447379 -0.619899 -15.050638 22.589364
0.750000 0.112500 103.823493 -0.609873 -15.124510 22.867777
0.760000 0.114000 105.199746 -0.598854 -15.195209 23.146175
0.770000 0.115500 106.576151 -0.586829 -15.262759 23.424565
0.780000 0.117000 107.952719 -0.573782 -15.327185 23.702951
0.790000 0.118500 109.329461 -0.559700 -15.388514 23.981338
0.800000 0.120000 110.706388 -0.544567 -15.446768 24.259731
0.810000 0.121500 112.083510 -0.528370 -15.501973 24.538135
0.820000 0.123000 113.460839 -0.511095 -15.554152 24.816554
0.830000 0.124500 114.838386 -0.492727 -15.603328 25.094992
0.840000 0.126000 116.216160 -0.473253 -15.649524 25.373455
0.850000 0.127500 117.594173 -0.452659 -15.692763 25.651945
0.860000 0.129000 118.972434 -0.430931 -15.733067 25.930467
0.870000 0.130500 120.350955 -0.408055 -15.770458 26.209024
0.880000 0.132000 121.729746 -0.384018 -15.804956 26.487621
0.890000 0.133500 123.108816 -0.358807 -15.836583 26.766260
0.900000 0.135000 124.488176 -0.332407 -15.865360 27.044946
0.910000 0.136500 125.867837 -0.304806 -15.891307 27.323681
0.920000 0.138000 127.247807 -0.275990 -15.914444 27.602470
0.930000 0.139500 128.628097 -0.245945 -15.934791 27.881314
0.940000 0.141000 130.008716 -0.214660 -15.952366 28.160218
0.950000 0.142500 131.389676 -0.182119 -15.967188 28.439184
0.960000 0.144000 132.770984 -0.148310 -15.979278 28.718214
0.970000 0.145500 134.152651 -0.113221 -15.988651 28.997313
0.980000 0.147000 135.534687 -0.076838 -15.995328 29.276482
0.990000 0.148500 136.917100 -0.039147 -15.999325 29.555723
1.000000 0.150000 138.299901 -0.000136 -16.000659 29.835040
1.010000 0.151500 139.683099 0.040208 -15.999349 30.114436
1.020000 0.153000 141.066702 0.081898 -15.995409 30.393911
1.030000 0.154500 142.450721 0.124947 -15.988858 30.673469
1.040000 0.156000 143.835165 0.169368 -15.979711 30.953111
1.050000 0.157500 145.220042 0.215174 -15.967985 31.232840
1.060000 0.159000 146.605363 0.262377 -15.953694 31.512659
1.070000 0.160500 147.991135 0.310991 -15.936855 31.792568
1.080000 0.162000 149.377368 0.361029 -15.917482 32.072569
1.090000 0.163500 150.764071 0.412503 -15.895590 32.352666
1.100000 0.165000 152.151253 0.465426 -15.871194 32.632858
1.110000 0.166500 153.538923 0.519811 -15.844308 32.913149
1.120000 0.168000 154.927089 0.575671 -15.814946 33.193540
1.130000 0.169500 156.315761 0.633019 -15.783123 33.474031
1.140000 0.171000 157.704946 0.691867 -15.748851 33.754626
1.150000 0.172500 159.094655 0.752228 -15.712145 34.035324
1.160000 0.174000 160.484895 0.814116 -15.673017 34.316129
1.170000 0.175500 161.875675 0.877542 -15.631480 34.597040
1.180000 0.177000 163.267004 0.942521 -15.587547 34.878059
1.190000 0.178500 164.658890 1.009064 -15.541230 35.159188
1.200000 0.180000 166.051342 1.077185 -15.492542 35.440428
1.210000 0.181500 167.444369 1.146896 -15.441495 35.721779
1.220000 0.183000 168.837978 1.218211 -15.388100 36.003243
1.230000 0.184500 170.232178 1.291141 -15.332369 36.284821
1.240000 0.186000 171.626978 1.365702 -15.274314 36.566514
1.250000 0.187500 173.022385 1.441904 -15.213946 36.848322
1.260000 0.189000 174.418409 1.519762 -15.151275 37.130247
1.270000 0.190500 175.815057 1.599287 -15.086313 37.412289
1.280000 0.192000 177.212338 1.680494 -15.019071 37.694449
1.290000 0.193500 178.610261 1.763395 -14.949558 37.976728
1.300000 0.195000 180.008832 1.848004 -14.877785 38.259127
1.310000 0.196500 181.408061 1.934332 -14.803762 38.541645
1.320000 0.198000 182.807955 2.022395 -14.727499 38.824284
1.330000 0.199500 184.208523 2.112203 -14.649006 39.107044
1.340000 0.201000 185.609773 2.203772 -14.568292 39.389925
1.350000 0.202500 187.011713 2.297114 -14.485367 39.672929
1.360000 0.204000 188.414351 2.392242 -14.400239 39.956055
1.370000 0.205500 189.817695 2.489169 -14.312918 40.239303
1.380000 0.207000 191.221753 2.587909 -14.223414 40.522674
1.390000 0.208500 192.626534 2.688476 -14.131733 40.806168
1.400000 0.210000 194.032044 2.790881 -14.037886 41.089786
1.410000 0.211500 195.438292 2.895140 -13.941880 41.373527
1.420000 0.213000 196.845287 3.001265 -13.843724 41.657392
1.430000 0.214500 198.253035 3.109270 -13.743426 41.941380
1.440000 0.216000 199.661545 3.219168 -13.640993 42.225492
1.450000 0.217500 201.070825 3.330973 -13.536435 42.509727
1.460000 0.219000 202.480883 3.444699 -13.429757 42.794086
1.470000 0.220500 203.891726 3.560358 -13.320968 43.078568
1.480000 0.222000 205.303363 3.677965 -13.210076 43.363173
1.490000 0.223500 206.715801 3.797534 -13.097087 43.647901
1.500000 0.225000 208.129048 3.919078 -12.982008 43.932752
1.510000 0.226500 209.543112 4.042610 -12.864847 44.217726
1.520000 0.228000 210.958001 4.168146 -12.745611 44.502821
1.530000 0.229500 212.373722 4.295698 -12.624306 44.788039
1.540000 0.231000 213.790283 4.425281 -12.500938 45.073377
1.550000 0.232500 215.207693 4.556908 -12.375515 45.358837
1.560000 0.234000 216.625958 4.690593 -12.248042 45.644417
1.570000 0.235500 218.045087 4.826351 -12.118526 45.930116
1.580000 0.237000 219.465087 4.964195 -11.986973 46.215935
1.590000 0.238500 220.885967 5.104140 -11.853389 46.501873
1.600000 0.240000 222.307733 5.246200 -11.717780 46.787928
1.610000 0.241500 223.730393 5.390388 -11.580152 47.074101
1.620000 0.243000 225.153956 5.536720 -11.440509 47.360390
1.630000 0.244500 226.578429 5.685209 -11.298859 47.646795
1.640000 0.246000 228.003819 5.835870 -11.155206 47.933315
1.650000 0.247500 229.430135 5.988717 -11.009555 48.219949
1.660000 0.249000 230.857384 6.143764 -10.861913 48.506697
1.670000 0.250500 232.285573 6.301026 -10.712283 48.793556
1.680000 0.252000 233.714711 6.460518 -10.560671 49.080527
1.690000 0.253500 235.144805 6.622253 -10.407082 49.367608
1.700000 0.255000 236.575862 6.786246 -10.251522 49.654798
1.710000 0.256500 238.007891 6.952513 -10.093993 49.942097
1.720000 0.258000 239.440899 7.121067 -9.934502 50.229502
1.730000 0.259500 240.874893 7.291923 -9.773052 50.517013
1.740000 0.261000 242.309882 7.465096 -9.609649 50.804629
1.750000 0.262500 243.745872 7.640601 -9.444296 51.092349
1.760000 0.264000 245.182872 7.818452 -9.276998 51.380170
1.770000 0.265500 246.620890 7.998663 -9.107760 51.668092
1.780000 0.267000 248.059932 8.181251 -8.936584 51.956114
1.790000 0.268500 249.500007 8.366230 -8.763476 52.244234
1.800000 0.270000 250.941122 8.553614 -8.588438 52.532451
1.810000 0.271500 252.383284 8.743419 -8.411476 52.820763
1.820000 0.273000 253.826502 8.935660 -8.232593 53.109168
1.830000 0.274500 255.270783 9.130351 -8.051792 53.397666
1.840000 0.276000 256.716135 9.327507 -7.869078 53.686254
1.850000 0.277500 258.162564 9.527144 -7.684453 53.974932
1.860000 0.279000 259.610080 9.729277 -7.497922 54.263697
1.870000 0.280500 261.058689 9.933920 -7.309487 54.552547
1.880000 0.282000 262.508399 10.141089 -7.119152 54.841482
1.890000 0.283500 263.959218 10.350798 -6.926921 55.130499
1.900000 0.285000 265.411153 10.563064 -6.732796 55.419596
1.910000 0.286500 266.864212 10.777901 -6.536781 55.708773
1.920000 0.288000 268.318403 10.995325 -6.338879 55.998026
1.930000 0.289500 269.773733 11.215350 -6.139092 56.287354
1.940000 0.291000 271.230209 11.437991 -5.937425 56.576756
1.950000 0.292500 272.687840 11.663265 -5.733879 56.866228
1.960000 0.294000 274.146634 11.891186 -5.528457 57.155770
1.970000 0.295500 275.606596 12.121769 -5.321163 57.445379
1.980000 0.297000 277.067736 12.355031 -5.111999 57.735054
1.990000 0.298500 278.530061 12.590985 -4.900968 58.024791
0.100000 0.015000 14.030935 -0.051394 -2.604347 4.094735
0.110000 0.016500 15.428396 -0.061704 -2.945712 4.422117
0.120000 0.018000 16.824887 -0.072702 -3.284039 4.745271
0.130000 0.019500 18.220435 -0.084330 -3.618701 5.064718
0.140000 0.021000 19.615066 -0.096530 -3.949228 5.380884
0.150000 0.022500 21.008807 -0.109248 -4.275265 5.694122
0.160000 0.024000 22.401683 -0.122430 -4.596544 6.004731
0.170000 0.025500 23.793722 -0.136027 -4.912864 6.312964
0.180000 0.027000 25.184950 -0.149990 -5.224077 6.619040
0.190000 0.028500 26.575393 -0.164272 -5.530075 6.923149
0.200000 0.030000 27.965076 -0.178829 -5.830786 7.225455
0.210000 0.031500 29.354026 -0.193618 -6.126160 7.526106
0.220000 0.033000 30.742266 -0.208598 -6.416172 7.825231
0.230000 0.034500 32.129822 -0.223730 -6.700811 8.122946
0.240000 0.036000 33.516717 -0.238974 -6.980081 8.419353
0.250000 0.037500 34.902975 -0.254294 -7.253998 8.714546
0.260000 0.039000 36.288619 -0.269656 -7.522585 9.008610
0.270000 0.040500 37.673672 -0.285024 -7.785875 9.301621
0.280000 0.042000 39.058156 -0.300366 -8.043904 9.593648
0.290000 0.043500 40.442093 -0.315650 -8.296716 9.884756
0.300000 0.045000 41.825504 -0.330846 -8.544357 10.175003
0.310000 0.046500 43.208410 -0.345923 -8.786875 10.464443
0.320000 0.048000 44.590832 -0.360854 -9.024324 10.753125
0.330000 0.049500 45.972791 -0.375610 -9.256755 11.041096
0.340000 0.051000 47.354305 -0.390164 -9.484225 11.328399
0.350000 0.052500 48.735394 -0.404490 -9.706790 11.615072
0.360000 0.054000 50.116077 -0.418564 -9.924506 11.901154
0.370000 0.055500 51.496373 -0.432361 -10.137431 12.186678
0.380000 0.057000 52.876300 -0.445856 -10.345621 12.471677
0.390000 0.058500 54.255876 -0.459027 -10.549136 12.756182
0.400000 0.060000 55.635118 -0.471852 -10.748031 13.040220
0.410000 0.061500 57.014045 -0.484309 -10.942365 13.323818
0.420000 0.063000 58.392672 -0.496376 -11.132193 13.607003
0.430000 0.064500 59.771017 -0.508033 -11.317573 13.889796
0.440000 0.066000 61.149095 -0.519259 -11.498560 14.172222
0.450000 0.067500 62.526923 -0.530037 -11.675208 14.454301
0.460000 0.069000 63.904517 -0.540345 -11.847573 14.736054
0.470000 0.070500 65.281893 -0.550166 -12.015708 15.017499
0.480000 0.072000 66.659064 -0.559482 -12.179666 15.298655
0.490000 0.073500 68.036047 -0.568275 -12.339499 15.579540
0.500000 0.075000 69.412856 -0.576527 -12.495260 15.860169
0.510000 0.076500 70.789505 -0.584223 -12.646997 16.140558
0.520000 0.078000 72.166009 -0.591344 -12.794762 16.420723
0.530000 0.079500 73.542381 -0.597876 -12.938603 16.700677
0.540000 0.081000 74.918636 -0.603803 -13.078569 16.980435
0.550000 0.082500 76.294787 -0.609108 -13.214706 17.260009
0.560000 0.084000 77.670847 -0.613778 -13.347062 17.539412
0.570000 0.085500 79.046829 -0.617797 -13.475681 17.818656
0.580000 0.087000 80.422747 -0.621150 -13.600610 18.097754
0.590000 0.088500 81.798613 -0.623825 -13.721891 18.376714
0.600000 0.090000 83.174439 -0.625805 -13.839569 18.655550
0.610000 0.091500 84.550238 -0.627079 -13.953685 18.934270
0.620000 0.093000 85.926022 -0.627632 -14.064282 19.212884
0.630000 0.094500 87.301803 -0.627452 -14.171400 19.491403
0.640000 0.096000 88.677592 -0.626525 -14.275079 19.769836
0.650000 0.097500 90.053402 -0.624838 -14.375359 20.048190
0.660000 0.099000 91.429244 -0.622380 -14.472279 20.326475
0.670000 0.100500 92.805129 -0.619138 -14.565877 20.604700
0.680000 0.102000 94.181069 -0.615099 -14.656189 20.882871
0.690000 0.103500 95.557073 -0.610252 -14.743253 21.160997
0.700000 0.105000 96.933154 -0.604585 -14.827104 21.439085
0.710000 0.106500 98.309322 -0.598086 -14.907778 21.717143
0.720000 0.108000 99.685587 -0.590745 -14.985308 21.995178
0.730000 0.109500 101.061960 -0.582549 -15.059729 22.273195
0.740000 0.111000 102.438451 -0.573487 -15.131075 22.551203
0.750000 0.112500 103.815070 -0.563550 -15.199377 22.829207
0.760000 0.114000 105.191828 -0.552725 -15.264667 23.107213
0.770000 0.115500 106.568734 -0.541002 -15.326978 23.385228
0.780000 0.117000 107.945798 -0.528370 -15.386340 23.663258
0.790000 0.118500 109.323030 -0.514820 -15.442783 23.941308
0.800000 0.120000 110.700440 -0.500340 -15.496336 24.219383
0.810000 0.121500 112.078036 -0.484921 -15.547030 24.497489
0.820000 0.123000 113.455828 -0.468551 -15.594892 24.775632
0.830000 0.124500 114.833826 -0.451222 -15.639950 25.053816
0.840000 0.126000 116.212039 -0.432924 -15.682233 25.332047
0.850000 0.127500 117.590475 -0.413645 -15.721766 25.610329
0.860000 0.129000 118.969143 -0.393378 -15.758578 25.888667
0.870000 0.130500 120.348054 -0.372111 -15.792692 26.167065
0.880000 0.132000 121.727214 -0.349835 -15.824136 26.445529
0.890000 0.133500 123.106633 -0.326541 -15.852934 26.724062
0.900000 0.135000 124.486320 -0.302219 -15.879110 27.002668
0.910000 0.136500 125.866283 -0.276860 -15.902690 27.281353
0.920000 0.138000 127.246530 -0.250454 -15.923696 27.560120
0.930000 0.139500 128.627070 -0.222992 -15.942151 27.838973
0.940000 0.141000 130.007911 -0.194465 -15.958080 28.117915
0.950000 0.142500 131.389061 -0.164863 -15.971503 28.396951
0.960000 0.144000 132.770528 -0.134177 -15.982443 28.676085
0.970000 0.145500 134.152321 -0.102399 -15.990922 28.955320
0.980000 0.147000 135.534447 -0.069518 -15.996961 29.234659
0.990000 0.148500 136.916914 -0.035526 -16.000580 29.514106
1.000000 0.150000 138.299730 -0.000414 -16.001801 29.793664
1.010000 0.151500 139.682903 0.035827 -16.000642 30.073338
1.020000 0.153000 141.066440 0.073206 -15.997125 30.353129
1.030000 0.154500 142.450349 0.111733 -15.991267 30.633041
1.040000 0.156000 143.834638 0.151417 -15.983088 30.913077
1.050000 0.157500 145.219314 0.192265 -15.972607 31.193241
1.060000 0.159000 146.604385 0.234288 -15.959842 31.473535
1.070000 0.160500 147.989858 0.277495 -15.944811 31.753962
1.080000 0.162000 149.375740 0.321893 -15.927531 32.034524
1.090000 0.163500 150.762039 0.367493 -15.908021 32.315226
1.100000 0.165000 152.148761 0.414304 -15.886295 32.596069
1.110000 0.166500 153.535915 0.462333 -15.862373 32.877056
1.120000 0.168000 154.923507 0.511591 -15.836269 33.158189
1.130000 0.169500 156.311544 0.562086 -15.808000 33.439472
1.140000 0.171000 157.700034 0.613828 -15.777581 33.720906
1.150000 0.172500 159.088983 0.666824 -15.745029 34.002495
1.160000 0.174000 160.478398 0.721086 -15.710358 34.284240
1.170000 0.175500 161.868286 0.776621 -15.673583 34.566144
1.180000 0.177000 163.258655 0.833439 -15.634718 34.848208
1.190000 0.178500 164.649510 0.891549 -15.593779 35.130436
1.200000 0.180000 166.040860 0.950959 -15.550779 35.412830
1.210000 0.181500 167.432710 1.011681 -15.505732 35.695391
1.220000 0.183000 168.825067 1.073722 -15.458651 35.978122
1.230000 0.184500 170.217938 1.137091 -15.409550 36.261024
1.240000 0.186000 171.611330 1.201800 -15.358442 36.544100
1.250000 0.187500 173.005249 1.267856 -15.305340 36.827351
1.260000 0.189000 174.399702 1.335269 -15.250256 37.110780
1.270000 0.190500 175.794695 1.404048 -15.193203 37.394388
1.280000 0.192000 177.190235 1.474205 -15.134192 37.678177
1.290000 0.193500 178.586329 1.545746 -15.073236 37.962148
1.300000 0.195000 179.982983 1.618684 -15.010345 38.246304
1.310000 0.196500 181.380203 1.693027 -14.945533 38.530646
1.320000 0.198000 182.777996 1.768785 -14.878808 38.815176
1.330000 0.199500 184.176368 1.845967 -14.810184 39.099895
1.340000 0.201000 185.575326 1.924585 -14.739670 39.384805
1.350000 0.202500 186.974877 2.004648 -14.667276 39.669906
1.360000 0.204000 188.375025 2.086165 -14.593014 39.955201
1.370000 0.205500 189.775779 2.169148 -14.516893 40.240692
1.380000 0.207000 191.177143 2.253606 -14.438923 40.526378
1.390000 0.208500 192.579125 2.339550 -14.359113 40.812262
1.400000 0.210000 193.981730 2.426989 -14.277475 41.098344
1.410000 0.211500 195.384966 2.515936 -14.194015 41.384627
1.420000 0.213000 196.788837 2.606399 -14.108745 41.671110
1.430000 0.214500 198.193351 2.698390 -14.021671 41.957796
1.440000 0.216000 199.598514 2.791920 -13.932805 42.244685
1.450000 0.217500 201.004332 2.886999 -13.842153 42.531778
1.460000 0.219000 202.410810 2.983638 -13.749724 42.819077
1.470000 0.220500 203.817956 3.081849 -13.655526 43.106581
1.480000 0.222000 205.225776 3.181642 -13.559568 43.394292
1.490000 0.223500 206.634275 3.283029 -13.461857 43.682212
1.500000 0.225000 208.043460 3.386021 -13.362401 43.970339
1.510000 0.226500 209.453337 3.490629 -13.261206 44.258676
1.520000 0.228000 210.863912 3.596865 -13.158282 44.547223
1.530000 0.229500 212.275191 3.704741 -13.053633 44.835981
1.540000 0.231000 213.687181 3.814269 -12.947269 45.124950
1.550000 0.232500 215.099887 3.925460 -12.839194 45.414130
1.560000 0.234000 216.513317 4.038326 -12.729417 45.703523
1.570000 0.235500 217.927475 4.152879 -12.617942 45.993129
1.580000 0.237000 219.342368 4.269133 -12.504778 46.282947
1.590000 0.238500 220.758002 4.387098 -12.389929 46.572980
1.600000 0.240000 222.174384 4.506788 -12.273402 46.863225
1.610000 0.241500 223.591519 4.628215 -12.155202 47.153685
1.620000 0.243000 225.009413 4.751393 -12.035336 47.444359
1.630000 0.244500 226.428074 4.876333 -11.913808 47.735248
1.640000 0.246000 227.847506 5.003048 -11.790625 48.026351
1.650000 0.247500 229.267717 5.131553 -11.665791 48.317668
1.660000 0.249000 230.688712 5.261860 -11.539311 48.609200
1.670000 0.250500 232.110497 5.393983 -11.411190 48.900947
1.680000 0.252000 233.533079 5.527935 -11.281434 49.192908
1.690000 0.253500 234.956463 5.663730 -11.150046 49.485083
1.700000 0.255000 236.380657 5.801381 -11.017031 49.777472
1.710000 0.256500 237.805666 5.940903 -10.882394 50.070075
1.720000 0.258000 239.231496 6.082310 -10.746139 50.362891
1.730000 0.259500 240.658154 6.225617 -10.608270 50.655921
1.740000 0.261000 242.085646 6.370836 -10.468790 50.949163
1.750000 0.262500 243.513978 6.517984 -10.327704 51.242618
1.760000 0.264000 244.943156 6.667074 -10.185015 51.536284
1.770000 0.265500 246.373187 6.818122 -10.040727 51.830161
1.780000 0.267000 247.804077 6.971142 -9.894843 52.124249
1.790000 0.268500 249.235832 7.126150 -9.747367 52.418546
1.800000 0.270000 250.668459 7.283162 -9.598301 52.713053
1.810000 0.271500 252.101963 7.442191 -9.447649 53.007767
1.820000 0.273000 253.536352 7.603255 -9.295414 53.302689
1.830000 0.274500 254.971631 7.766369 -9.141598 53.597818
1.840000 0.276000 256.407808 7.931549 -8.986204 53.893151
1.850000 0.277500 257.844887 8.098810 -8.829235 54.188690
1.860000 0.279000 259.282877 8.268170 -8.670692 54.484431
1.870000 0.280500 260.721783 8.439645 -8.510579 54.780375
1.880000 0.282000 262.161611 8.613250 -8.348898 55.076519
1.890000 0.283500 263.602368 8.789004 -8.185650 55.372863
1.900000 0.285000 265.044061 8.966922 -8.020837 55.669405
1.910000 0.286500 266.486697 9.147022 -7.854462 55.966144
1.920000 0.288000 267.930281 9.329321 -7.686526 56.263079
1.930000 0.289500 269.374820 9.513837 -7.517030 56.560207
1.940000 0.291000 270.820321 9.700586 -7.345977 56.857527
1.950000 0.292500 272.266790 9.889588 -7.173368 57.155038
1.960000 0.294000 273.714234 10.080858 -6.999203 57.452738
1.970000 0.295500 275.162661 10.274417 -6.823484 57.750625
1.980000 0.297000 276.612075 10.470281 -6.646212 58.048697
1.990000 0.298500 278.062485 10.668469 -6.467389 58.346952
0.100000 0.015000 14.032581 -0.050437 -2.494598 3.881327
0.110000 0.016500 15.430306 -0.060670 -2.829930 4.188085
0.120000 0.018000 16.827068 -0.071612 -3.162889 4.490737
0.130000 0.019500 18.222890 -0.083202 -3.492805 4.789801
0.140000 0.021000 19.617798 -0.095386 -3.819166 5.085703
0.150000 0.022500 21.011815 -0.108110 -4.141575 5.378797
0.160000 0.024000 22.404966 -0.121322 -4.459730 5.669380
0.170000 0.025500 23.797278 -0.134973 -4.773395 5.957705
0.180000 0.027000 25.188775 -0.149013 -5.082390 6.243992
0.190000 0.028500 26.579482 -0.163398 -5.386580 6.528428
0.200000 0.030000 27.969424 -0.178081 -5.685861 6.811181
0.210000 0.031500 29.358625 -0.193020 -5.980162 7.092396
0.220000 0.033000 30.747109 -0.208174 -6.269431 7.372203
0.230000 0.034500 32.134900 -0.223502 -6.553635 7.650718
0.240000 0.036000 33.522021 -0.238965 -6.832759 7.928043
0.250000 0.037500 34.908495 -0.254527 -7.106796 8.204273
0.260000 0.039000 36.294346 -0.270151 -7.375753 8.479492
0.270000 0.040500 37.679594 -0.285803 -7.639645 8.753777
0.280000 0.042000 39.064263 -0.301448 -7.898492 9.027197
0.290000 0.043500 40.448374 -0.317055 -8.152322 9.299818
0.300000 0.045000 41.831948 -0.332590 -8.401166 9.571697
0.310000 0.046500 43.215005 -0.348025 -8.645061 9.842889
0.320000 0.048000 44.597566 -0.363329 -8.884045 10.113445
0.330000 0.049500 45.979651 -0.378474 -9.118160 10.383410
0.340000 0.051000 47.361280 -0.393431 -9.347450 10.652828
0.350000 0.052500 48.742472 -0.408174 -9.571960 10.921739
0.360000 0.054000 50.123246 -0.422676 -9.791737 11.190180
0.370000 0.055500 51.503621 -0.436912 -10.006828 11.458187
0.380000 0.057000 52.883615 -0.450858 -10.217282 11.725792
0.390000 0.058500 54.263246 -0.464488 -10.423149 11.993026
0.400000 0.060000 55.642531 -0.477780 -10.624476 12.259918
0.410000 0.061500 57.021489 -0.490710 -10.821315 12.526496
0.420000 0.063000 58.400136 -0.503256 -11.013714 12.792786
0.430000 0.064500 59.778489 -0.515398 -11.201722 13.058811
0.440000 0.066000 61.156564 -0.527112 -11.385389 13.324595
0.450000 0.067500 62.534378 -0.538380 -11.564763 13.590160
0.460000 0.069000 63.911947 -0.549180 -11.739894 13.855527
0.470000 0.070500 65.289287 -0.559494 -11.910828 14.120715
0.480000 0.072000 66.666412 -0.569301 -12.077615 14.385743
0.490000 0.073500 68.043338 -0.578583 -12.240300 14.650630
0.500000 0.075000 69.420080 -0.587321 -12.398931 14.915392
0.510000 0.076500 70.796653 -0.595498 -12.553554 15.180047
0.520000 0.078000 72.173071 -0.603096 -12.704213 15.444609
0.530000 0.079500 73.549349 -0.610098 -12.850953 15.709094
0.540000 0.081000 74.925501 -0.616486 -12.993819 15.973516
0.550000 0.082500 76.301540 -0.622245 -13.132854 16.237890
0.560000 0.084000 77.677480 -0.627357 -13.268101 16.502228
0.570000 0.085500 79.053334 -0.631807 -13.399602 16.766543
0.580000 0.087000 80.429116 -0.635580 -13.527398 17.030848
0.590000 0.088500 81.804840 -0.638659 -13.651530 17.295155
0.600000 0.090000 83.180517 -0.641029 -13.772037 17.559474
0.610000 0.091500 84.556160 -0.642676 -13.888961 17.823818
0.620000 0.093000 85.931783 -0.643584 -14.002338 18.088197
0.630000 0.094500 87.307396 -0.643740 -14.112207 18.352621
0.640000 0.096000 88.683014 -0.643129 -14.218606 18.617101
0.650000 0.097500 90.058647 -0.641736 -14.321571 18.881645
0.660000 0.099000 91.434307 -0.639549 -14.421139 19.146264
0.670000 0.100500 92.810007 -0.636553 -14.517343 19.410967
0.680000 0.102000 94.185758 -0.632734 -14.610220 19.675762
0.690000 0.103500 95.561570 -0.628080 -14.699804 19.940658
0.700000 0.105000 96.937457 -0.622577 -14.786127 20.205663
0.710000 0.106500 98.313428 -0.616211 -14.869223 20.470786
0.720000 0.108000 99.689495 -0.608970 -14.949124 20.736035
0.730000 0.109500 101.065668 -0.600842 -15.025862 21.001416
0.740000 0.111000 102.441959 -0.591812 -15.099467 21.266939
0.750000 0.112500 103.818378 -0.581869 -15.169971 21.532609
0.760000 0.114000 105.194936 -0.571000 -15.237402 21.798435
0.770000 0.115500 106.571643 -0.559193 -15.301790 22.064422
0.780000 0.117000 107.948510 -0.546435 -15.363164 22.330578
0.790000 0.118500 109.325546 -0.532713 -15.421553 22.596910
0.800000 0.120000 110.702762 -0.518016 -15.476983 22.863424
0.810000 0.121500 112.080168 -0.502331 -15.529482 23.130125
0.820000 0.123000 113.457774 -0.485647 -15.579076 23.397021
0.830000 0.124500 114.835589 -0.467950 -15.625791 23.664118
0.840000 0.126000 116.213624 -0.449229 -15.669654 23.931421
0.850000 0.127500 117.591887 -0.429473 -15.710688 24.198936
0.860000 0.129000 118.970389 -0.408668 -15.748919 24.466668
0.870000 0.130500 120.349140 -0.386803 -15.784370 24.734624
0.880000 0.132000 121.728147 -0.363866 -15.817064 25.002808
0.890000 0.133500 123.107422 -0.339845 -15.847026 25.271226
0.900000 0.135000 124.486973 -0.314728 -15.874278 25.539883
0.910000 0.136500 125.866808 -0.288502 -15.898841 25.808784
0.920000 0.138000 127.246938 -0.261157 -15.920737 26.077935
0.930000 0.139500 128.627372 -0.232679 -15.939988 26.347339
0.940000 0.141000 130.008117 -0.203057 -15.956614 26.617002
0.950000 0.142500 131.389185 -0.172278 -15.970635 26.886928
0.960000 0.144000 132.770582 -0.140331 -15.982072 27.157122
0.970000 0.145500 134.152318 -0.107203 -15.990944 27.427589
0.980000 0.147000 135.534401 -0.072881 -15.997270 27.698332
0.990000 0.148500 136.916841 -0.037355 -16.001068 27.969356
1.000000 0.150000 138.299646 -0.000610 -16.002358 28.240666
1.010000 0.151500 139.682825 0.037364 -16.001156 28.512265
1.020000 0.153000 141.066386 0.076582 -15.997480 28.784158
1.030000 0.154500 142.450337 0.117055 -15.991347 29.056347
1.040000 0.156000 143.834687 0.158796 -15.982774 29.328839
1.050000 0.157500 145.219445 0.201819 -15.971777 29.601635
1.060000 0.159000 146.604619 0.246135 -15.958371 29.874740
1.070000 0.160500 147.990217 0.291759 -15.942574 30.148157
1.080000 0.162000 149.376247 0.338702 -15.924399 30.421890
1.090000 0.163500 150.762719 0.386980 -15.903861 30.695943
1.100000 0.165000 152.149639 0.436604 -15.880975 30.970318
1.110000 0.166500 153.537017 0.487588 -15.855755 31.245019
1.120000 0.168000 154.924860 0.539946 -15.828215 31.520050
1.130000 0.169500 156.313177 0.593693 -15.798367 31.795413
1.140000 0.171000 157.701975 0.648841 -15.766226 32.071112
1.150000 0.172500 159.091264 0.705405 -15.731803 32.347149
1.160000 0.174000 160.481051 0.763400 -15.695111 32.623527
1.170000 0.175500 161.871343 0.822839 -15.656163 32.900250
1.180000 0.177000 163.262150 0.883738 -15.614969 33.177319
1.190000 0.178500 164.653480 0.946111 -15.571542 33.454739
1.200000 0.180000 166.045340 1.009973 -15.525891 33.732510
1.210000 0.181500 167.437738 1.075340 -15.478029 34.010636
1.220000 0.183000 168.830682 1.142226 -15.427965 34.289120
1.230000 0.184500 170.224182 1.210648 -15.375710 34.567962
1.240000 0.186000 171.618243 1.280621 -15.321273 34.847167
1.250000 0.187500 173.012876 1.352161 -15.264664 35.126735
1.260000 0.189000 174.408086 1.425285 -15.205892 35.406670
1.270000 0.190500 175.803884 1.500009 -15.144965 35.686972
1.280000 0.192000 177.200276 1.576349 -15.081893 35.967644
1.290000 0.193500 178.597272 1.654323 -15.016684 36.248688
1.300000 0.195000 179.994878 1.733947 -14.949346 36.530106
1.310000 0.196500 181.393102 1.815240 -14.879886 36.811899
1.320000 0.198000 182.791954 1.898218 -14.808312 37.094068
1.330000 0.199500 184.191441 1.982901 -14.734632 37.376615
1.340000 0.201000 185.591571 2.069305 -14.658851 37.659542
1.350000 0.202500 186.992352 2.157450 -14.580976 37.942850
1.360000 0.204000 188.393793 2.247354 -14.501015 38.226539
1.370000 0.205500 189.795901 2.339037 -14.418972 38.510611
1.380000 0.207000 191.198685 2.432517 -14.334853 38.795068
1.390000 0.208500 192.602153 2.527815 -14.248665 39.079909
1.400000 0.210000 194.006314 2.624950 -14.160412 39.365136
1.410000 0.211500 195.411174 2.723942 -14.070099 39.650749
1.420000 0.213000 196.816743 2.824812 -13.977730 39.936749
1.430000 0.214500 198.223030 2.927582 -13.883311 40.223136
1.440000 0.216000 199.630042 3.032271 -13.786845 40.509910
1.450000 0.217500 201.037787 3.138902 -13.688336 40.797073
1.460000 0.219000 202.446275 3.247496 -13.587788 41.084623
1.470000 0.220500 203.855513 3.358076 -13.485203 41.372561
1.480000 0.222000 205.265510 3.470664 -13.380586 41.660887
1.490000 0.223500 206.676275 3.585282 -13.273939 41.949601
1.500000 0.225000 208.087815 3.701955 -13.165264 42.238701
1.510000 0.226500 209.500141 3.820706 -13.054565 42.528188
1.520000 0.228000 210.913260 3.941558 -12.941842 42.818061
1.530000 0.229500 212.327181 4.064536 -12.827098 43.108320
1.540000 0.231000 213.741913 4.189664 -12.710334 43.398963
1.550000 0.232500 215.157464 4.316968 -12.591552 43.689989
1.560000 0.234000 216.573844 4.446472 -12.470752 43.981397
1.570000 0.235500 217.991061 4.578203 -12.347936 44.273186
1.580000 0.237000 219.409124 4.712186 -12.223105 44.565355
1.590000 0.238500 220.828043 4.848449 -12.096257 44.857902
1.600000 0.240000 222.247825 4.987017 -11.967395 45.150825
1.610000 0.241500 223.668481 5.127918 -11.836517 45.444122
1.620000 0.243000 225.090020 5.271180 -11.703623 45.737792
1.630000 0.244500 226.512450 5.416831 -11.568713 46.031832
1.640000 0.246000 227.935781 5.564899 -11.431786 46.326240
1.650000 0.247500 229.360022 5.715413 -11.292840 46.621014
1.660000 0.249000 230.785183 5.868402 -11.151875 46.916150
1.670000 0.250500 232.211273 6.023895 -11.008889 47.211647
1.680000 0.252000 233.638302 6.181923 -10.863881 47.507501
1.690000 0.253500 235.066279 6.342516 -10.716848 47.803710
1.700000 0.255000 236.495214 6.505705 -10.567788 48.100269
1.710000 0.256500 237.925117 6.671520 -10.416699 48.397176
1.720000 0.258000 239.355997 6.839993 -10.263578 48.694427
1.730000 0.259500 240.787864 7.011156 -10.108424 48.992019
1.740000 0.261000 242.220729 7.185041 -9.951231 49.289946
1.750000 0.262500 243.654600 7.361682 -9.791998 49.588207
1.760000 0.264000 245.089490 7.541110 -9.630721 49.886796
1.770000 0.265500 246.525406 7.723359 -9.467397 50.185708
1.780000 0.267000 247.962360 7.908463 -9.302021 50.484940
1.790000 0.268500 249.400363 8.096456 -9.134590 50.784486
1.800000 0.270000 250.839423 8.287373 -8.965099 51.084343
1.810000 0.271500 252.279553 8.481248 -8.793544 51.384503
1.820000 0.273000 253.720762 8.678117 -8.619921 51.684963
1.830000 0.274500 255.163060 8.878015 -8.444224 51.985717
1.840000 0.276000 256.606460 9.080977 -8.266449 52.286760
1.850000 0.277500 258.050971 9.287041 -8.086591 52.588085
1.860000 0.279000 259.496604 9.496242 -7.904644 52.889686
1.870000 0.280500 260.943371 9.708618 -7.720603 53.191559
1.880000 0.282000 262.391282 9.924204 -7.534462 53.493695
1.890000 0.283500 263.840348 10.143040 -7.346216 53.796089
1.900000 0.285000 265.290580 10.365163 -7.155858 54.098735
1.910000 0.286500 266.741991 10.590610 -6.963382 54.401624
1.920000 0.288000 268.194591 10.819419 -6.768783 54.704751
1.930000 0.289500 269.648391 11.051630 -6.572053 55.008108
1.940000 0.291000 271.103403 11.287281 -6.373186 55.311688
1.950000 0.292500 272.559639 11.526412 -6.172175 55.615484
1.960000 0.294000 274.017110 11.769060 -5.969014 55.919487
1.970000 0.295500 275.475828 12.015266 -5.763695 56.223690
1.980000 0.297000 276.935805 12.265069 -5.556212 56.528085
1.990000 0.298500 278.397053 12.518509 -5.346556 56.832663
0.100000 0.015000 14.032648 -0.050384 -2.490120 4.458282
0.110000 0.016500 15.430386 -0.060610 -2.825110 4.822557
0.120000 0.018000 16.827161 -0.071544 -3.157746 5.182697
0.130000 0.019500 18.222997 -0.083127 -3.487357 5.539221
0.140000 0.021000 19.617918 -0.095304 -3.813430 5.892554
0.150000 0.022500 21.011950 -0.108022 -4.135570 6.243051
0.160000 0.024000 22.405117 -0.121229 -4.453473 6.591008
0.170000 0.025500 23.797444 -0.134875 -4.766904 6.936679
0.180000 0.027000 25.188957 -0.148912 -5.075682 7.280283
0.190000 0.028500 26.579679 -0.163294 -5.379671 7.622010
0.200000 0.030000 27.969637 -0.177976 -5.678769 7.962024
0.210000 0.031500 29.358854 -0.192915 -5.972903 8.300473
0.220000 0.033000 30.747353 -0.208070 -6.262021 8.637486
0.230000 0.034500 32.135160 -0.223401 -6.546090 8.973177
0.240000 0.036000 33.522297 -0.238868 -6.825094 9.307652
0.250000 0.037500 34.908787 -0.254436 -7.099026 9.641002
0.260000 0.039000 36.294652 -0.270067 -7.367894 9.973313
0.270000 0.040500 37.679916 -0.285727 -7.631709 10.304661
0.280000 0.042000 39.064599 -0.301383 -7.890494 10.635117
0.290000 0.043500 40.448724 -0.317001 -8.144275 10.964743
0.300000 0.045000 41.832311 -0.332550 -8.393083 11.293599
0.310000 0.046500 43.215382 -0.347999 -8.636953 11.621739
0.320000 0.048000 44.597956 -0.363319 -8.875925 11.949213
0.330000 0.049500 45.980053 -0.378481 -9.110039 12.276067
0.340000 0.051000 47.361694 -0.393457 -9.339339 12.602344
0.350000 0.052500 48.742897 -0.408220 -9.563869 12.928084
0.360000 0.054000 50.123682 -0.422744 -9.783676 13.253325
0.370000 0.055500 51.504066 -0.437002 -9.998806 13.578101
0.380000 0.057000 52.884069 -0.450971 -10.209309 13.902444
0.390000 0.058500 54.263709 -0.464626 -10.415232 14.226386
0.400000 0.060000 55.643003 -0.477943 -10.616624 14.549956
0.410000 0.061500 57.021968 -0.490899 -10.813534 14.873180
0.420000 0.063000 58.400621 -0.503472 -11.006011 15.196083
0.430000 0.064500 59.778980 -0.515641 -11.194104 15.518691
0.440000 0.066000 61.157061 -0.527383 -11.377861 15.841026
0.450000 0.067500 62.534880 -0.538679 -11.557331 16.163110
0.460000 0.069000 63.912453 -0.549508 -11.732563 16.484963
0.470000 0.070500 65.289796 -0.559849 -11.903603 16.806605
0.480000 0.072000 66.666924 -0.569684 -12.070499 17.128054
0.490000 0.073500 68.043853 -0.578994 -12.233297 17.449329
0.500000 0.075000 69.420597 -0.587761 -12.392043 17.770446
0.510000 0.076500 70.797171 -0.595965 -12.546784 18.091421
0.520000 0.078000 72.173590 -0.603589 -12.697564 18.412269
0.530000 0.079500 73.549868 -0.610617 -12.844427 18.733006
0.540000 0.081000 74.926019 -0.617030 -12.987417 19.053646
0.550000 0.082500 76.302057 -0.622812 -13.126576 19.374202
0.560000 0.084000 77.677996 -0.627947 -13.261948 19.694688
0.570000 0.085500 79.053849 -0.632418 -13.393574 20.015115
0.580000 0.087000 80.429630 -0.636210 -13.521496 20.335496
0.590000 0.088500 81.805351 -0.639307 -13.645752 20.655842
0.600000 0.090000 83.181025 -0.641693 -13.766383 20.976165
0.610000 0.091500 84.556666 -0.643354 -13.883429 21.296475
0.620000 0.093000 85.932286 -0.644275 -13.996927 21.616784
0.630000 0.094500 87.307897 -0.644441 -14.106915 21.937100
0.640000 0.096000 88.683511 -0.643837 -14.213431 22.257433
0.650000 0.097500 90.059140 -0.642449 -14.316510 22.577794
0.660000 0.099000 91.434797 -0.640264 -14.416188 22.898190
0.670000 0.100500 92.810494 -0.637268 -14.512500 23.218631
0.680000 0.102000 94.186241 -0.633446 -14.605482 23.539126
0.690000 0.103500 95.562050 -0.628785 -14.695166 23.859682
0.700000 0.105000 96.937933 -0.623273 -14.781586 24.180307
0.710000 0.106500 98.313901 -0.616895 -14.864775 24.501010
0.720000 0.108000 99.689965 -0.609639 -14.944764 24.821797
0.730000 0.109500 101.066136 -0.601491 -15.021585 25.142677
0.740000 0.111000 102.442425 -0.592439 -15.095270 25.463657
0.750000 0.112500 103.818842 -0.582471 -15.165847 25.784742
0.760000 0.114000 105.195399 -0.571572 -15.233346 26.105940
0.770000 0.115500 106.572104 -0.559732 -15.297798 26.427259
0.780000 0.117000 107.948970 -0.546937 -15.359230 26.748703
0.790000 0.118500 109.326006 -0.533176 -15.417671 27.070279
0.800000 0.120000 110.703222 -0.518435 -15.473148 27.391993
0.810000 0.121500 112.080629 -0.502703 -15.525687 27.713852
0.820000 0.123000 113.458236 -0.485968 -15.575316 28.035861
0.830000 0.124500 114.836053 -0.468217 -15.622061 28.358026
0.840000 0.126000 116.214091 -0.449439 -15.665946 28.680351
0.850000 0.127500 117.592358 -0.429621 -15.706997 29.002843
0.860000 0.129000 118.970864 -0.408752 -15.745238 29.325507
0.870000 0.130500 120.349620 -0.386819 -15.780693 29.648348
0.880000 0.132000 121.728633 -0.363811 -15.813387 29.971371
0.890000 0.133500 123.107914 -0.339717 -15.843341 30.294580
0.900000 0.135000 124.487472 -0.314523 -15.870578 30.617981
0.910000 0.136500 125.867316 -0.288218 -15.895121 30.941579
0.920000 0.138000 127.247455 -0.260791 -15.916992 31.265377
0.930000 0.139500 128.627899 -0.232230 -15.936211 31.589381
0.940000 0.141000 130.008655 -0.202522 -15.952799 31.913594
0.950000 0.142500 131.389734 -0.171656 -15.966778 32.238021
0.960000 0.144000 132.771144 -0.139620 -15.978166 32.562666
0.970000 0.145500 134.152894 -0.106402 -15.986984 32.887534
0.980000 0.147000 135.534992 -0.071990 -15.993250 33.212628
0.990000 0.148500 136.917448 -0.036373 -15.996984 33.537951
1.000000 0.150000 138.300269 0.000463 -15.998205 33.863509
1.010000 0.151500 139.683465 0.038528 -15.996929 34.189305
1.020000 0.153000 141.067044 0.077835 -15.993175 34.515342
1.030000 0.154500 142.451015 0.118396 -15.986959 34.841623
1.040000 0.156000 143.835385 0.160223 -15.978300 35.168154
1.050000 0.157500 145.220164 0.203329 -15.967214 35.494936
1.060000 0.159000 146.605359 0.247725 -15.953716 35.821973
1.070000 0.160500 147.990980 0.293425 -15.937822 36.149268
1.080000 0.162000 149.377033 0.340441 -15.919549 36.476826
1.090000 0.163500 150.763528 0.388785 -15.898911 36.804648
1.100000 0.165000 152.150473 0.438470 -15.875923 37.132738
1.110000 0.166500 153.537875 0.489509 -15.850599 37.461098
1.120000 0.168000 154.925744 0.541914 -15.822955 37.789732
1.130000 0.169500 156.314086 0.595699 -15.793002 38.118643
1.140000 0.171000 157.702911 0.650876 -15.760756 38.447832
1.150000 0.172500 159.092225 0.707459 -15.726230 38.777304
1.160000 0.174000 160.482038 0.765461 -15.689435 39.107060
1.170000 0.175500 161.872357 0.824895 -15.650386 39.437103
1.180000 0.177000 163.263191 0.885776 -15.609093 39.767435
1.190000 0.178500 164.654546 0.948116 -15.565570 40.098059
1.200000 0.180000 166.046431 1.011929 -15.519827 40.428977
1.210000 0.181500 167.438854 1.077229 -15.471876 40.760192
1.220000 0.183000 168.831824 1.144031 -15.421729 41.091705
1.230000 0.184500 170.225347 1.212349 -15.369395 41.423519
1.240000 0.186000 171.619431 1.282197 -15.314887 41.755635
1.250000 0.187500 173.014085 1.353589 -15.258213 42.088056
1.260000 0.189000 174.409316 1.426540 -15.199384 42.420783
1.270000 0.190500 175.805133 1.501065 -15.138409 42.753818
1.280000 0.192000 177.201543 1.577179 -15.075299 43.087164
1.290000 0.193500 178.598553 1.654898 -15.010061 43.420820
1.300000 0.195000 179.996172 1.734236 -14.942706 43.754790
1.310000 0.196500 181.394408 1.815209 -14.873241 44.089075
1.320000 0.198000 182.793268 1.897834 -14.801675 44.423676
1.330000 0.199500 184.192761 1.982125 -14.728016 44.758594
1.340000 0.201000 185.592893 2.068099 -14.652272 45.093831
1.350000 0.202500 186.993674 2.155772 -14.574450 45.429388
1.360000 0.204000 188.395110 2.245161 -14.494559 45.765266
1.370000 0.205500 189.797210 2.336283 -14.412604 46.101465
1.380000 0.207000 191.199981 2.429155 -14.328593 46.437988
1.390000 0.208500 192.603432 2.523793 -14.242533 46.774835
1.400000 0.210000 194.007570 2.620215 -14.154430 47.112006
1.410000 0.211500 195.412403 2.718439 -14.064289 47.449502
1.420000 0.213000 196.817939 2.818482 -13.972118 47.787325
1.430000 0.214500 198.224186 2.920363 -13.877921 48.125473
1.440000 0.216000 199.631152 3.024100 -13.781703 48.463949
1.450000 0.217500 201.038845 3.129711 -13.683471 48.802752
1.460000 0.219000 202.447273 3.237216 -13.583230 49.141882
1.470000 0.220500 203.856443 3.346632 -13.480982 49.481340
1.480000 0.222000 205.266365 3.457981 -13.376735 49.821126
1.490000 0.223500 206.677045 3.571280 -13.270491 50.161239
1.500000 0.225000 208.088493 3.686550 -13.162254 50.501680
1.510000 0.226500 209.500715 3.803811 -13.052030 50.842449
1.520000 0.228000 210.913721 3.923082 -12.939820 51.183544
1.530000 0.229500 212.327518 4.044386 -12.825630 51.524966
1.540000 0.231000 213.742115 4.167742 -12.709461 51.866715
1.550000 0.232500 215.157519 4.293172 -12.591317 52.208789
1.560000 0.234000 216.573739 4.420696 -12.471200 52.551188
1.570000 0.235500 217.990784 4.550337 -12.349114 52.893911
1.580000 0.237000 219.408661 4.682117 -12.225060 53.236957
1.590000 0.238500 220.827379 4.816057 -12.099042 53.580326
1.600000 0.240000 222.246946 4.952180 -11.971060 53.924015
1.610000 0.241500 223.667370 5.090509 -11.841116 54.268025
1.620000 0.243000 225.088661 5.231067 -11.709213 54.612352
1.630000 0.244500 226.510827 5.373878 -11.575351 54.956998
1.640000 0.246000 227.933875 5.518964 -11.439532 55.301958
1.650000 0.247500 229.357815 5.666349 -11.301756 55.647233
1.660000 0.249000 230.782656 5.816059 -11.162025 55.992819
1.670000 0.250500 232.208405 5.968117 -11.020338 56.338716
1.680000 0.252000 233.635072 6.122547 -10.876698 56.684921
1.690000 0.253500 235.062666 6.279376 -10.731103 57.031432
1.700000 0.255000 236.491194 6.438629 -10.583553 57.378247
1.710000 0.256500 237.920666 6.600330 -10.434049 57.725364
1.720000 0.258000 239.351092 6.764507 -10.282591 58.072779
1.730000 0.259500 240.782479 6.931184 -10.129177 58.420491
1.740000 0.261000 242.214836 7.100390 -9.973807 58.768496
1.750000 0.262500 243.648174 7.272149 -9.816480 59.116793
1.760000 0.264000 245.082500 7.446490 -9.657196 59.465377
1.770000 0.265500 246.517825 7.623440 -9.495953 59.814246
1.780000 0.267000 247.954156 7.803026 -9.332749 60.163396
1.790000 0.268500 249.391504 7.985277 -9.167583 60.512825
1.800000 0.270000 250.829877 8.170220 -9.000454 60.862528
1.810000 0.271500 252.269286 8.357884 -8.831360 61.212503
1.820000 0.273000 253.709739 8.548298 -8.660298 61.562745
1.830000 0.274500 255.151245 8.741491 -8.487266 61.913250
1.840000 0.276000 256.593816 8.937491 -8.312263 62.264015
1.850000 0.277500 258.037459 9.136329 -8.135285 62.615035
1.860000 0.279000 259.482184 9.338035 -7.956330 62.966307
1.870000 0.280500 260.928002 9.542637 -7.775395 63.317825
1.880000 0.282000 262.374921 9.750168 -7.592477 63.669586
1.890000 0.283500 263.822953 9.960656 -7.407574 64.021584
1.900000 0.285000 265.272106 10.174133 -7.220682 64.373815
1.910000 0.286500 266.722390 10.390631 -7.031797 64.726274
1.920000 0.288000 268.173816 10.610179 -6.840916 65.078956
1.930000 0.289500 269.626393 10.832811 -6.648036 65.431856
1.940000 0.291000 271.080132 11.058556 -6.453153 65.784968
1.950000 0.292500 272.535043 11.287448 -6.256263 66.138287
1.960000 0.294000 273.991136 11.519518 -6.057361 66.491808
1.970000 0.295500 275.448421 11.754799 -5.856445 66.845525
1.980000 0.297000 276.906908 11.993323 -5.653509 67.199432
1.990000 0.298500 278.366608 12.235122 -5.448549 67.553523
0.100000 0.015000 14.032418 -0.050515 -2.505445 4.132985
0.110000 0.016500 15.430119 -0.060751 -2.841261 4.464510
0.120000 0.018000 16.826857 -0.071692 -3.174628 4.791863
0.130000 0.019500 18.222655 -0.083279 -3.504883 5.115563
0.140000 0.021000 19.617538 -0.095458 -3.831518 5.436037
0.150000 0.022500 21.011532 -0.108174 -4.154144 5.753639
0.160000 0.024000 22.404661 -0.121376 -4.472463 6.068665
0.170000 0.025500 23.796951 -0.135014 -4.786246 6.381370
0.180000 0.027000 25.188426 -0.149040 -5.095316 6.691972
0.190000 0.028500 26.579113 -0.163407 -5.399541 7.000660
0.200000 0.030000 27.969035 -0.178072 -5.698824 7.307602
0.210000 0.031500 29.358218 -0.192991 -5.993095 7.612942
0.220000 0.033000 30.746684 -0.208122 -6.282305 7.916810
0.230000 0.034500 32.134458 -0.223427 -6.566427 8.219321
0.240000 0.036000 33.521564 -0.238865 -6.845444 8.520580
0.250000 0.037500 34.908024 -0.254401 -7.119357 8.820679
0.260000 0.039000 36.293861 -0.269998 -7.388171 9.119703
0.270000 0.040500 37.679098 -0.285622 -7.651904 9.417728
0.280000 0.042000 39.063756 -0.301238 -7.910579 9.714824
0.290000 0.043500 40.447856 -0.316815 -8.164225 10.011055
0.300000 0.045000 41.831421 -0.332321 -8.412875 10.306479
0.310000 0.046500 43.214470 -0.347726 -8.656566 10.601151
0.320000 0.048000 44.597024 -0.362999 -8.895338 10.895120
0.330000 0.049500 45.979103 -0.378113 -9.129236 11.188433
0.340000 0.051000 47.360727 -0.393039 -9.358302 11.481131
0.350000 0.052500 48.741914 -0.407751 -9.582584 11.773256
0.360000 0.054000 50.122685 -0.422223 -9.802129 12.064844
0.370000 0.055500 51.503057 -0.436428 -10.016985 12.355929
0.380000 0.057000 52.883049 -0.450342 -10.227203 12.646544
0.390000 0.058500 54.262679 -0.463942 -10.432831 12.936720
0.400000 0.060000 55.641965 -0.477203 -10.633918 13.226486
0.410000 0.061500 57.020923 -0.490103 -10.830516 13.515867
0.420000 0.063000 58.399572 -0.502619 -11.022674 13.804890
0.430000 0.064500 59.777927 -0.514731 -11.210442 14.093578
0.440000 0.066000 61.156005 -0.526416 -11.393869 14.381954
0.450000 0.067500 62.533822 -0.537654 -11.573004 14.670040
0.460000 0.069000 63.911395 -0.548425 -11.747896 14.957855
0.470000 0.070500 65.288739 -0.558710 -11.918593 15.245419
0.480000 0.072000 66.665870 -0.568488 -12.085144 15.532751
0.490000 0.073500 68.042802 -0.577742 -12.247595 15.819868
0.500000 0.075000 69.419550 -0.586452 -12.405993 16.106787
0.510000 0.076500 70.796131 -0.594601 -12.560385 16.393523
0.520000 0.078000 72.172556 -0.602171 -12.710815 16.680092
0.530000 0.079500 73.548842 -0.609145 -12.857328 16.966507
0.540000 0.081000 74.925002 -0.615506 -12.999969 17.252784
0.550000 0.082500 76.301051 -0.621237 -13.138781 17.538935
0.560000 0.084000 77.677000 -0.626321 -13.273807 17.824974
0.570000 0.085500 79.052865 -0.630744 -13.405088 18.110911
0.580000 0.087000 80.428658 -0.634489 -13.532667 18.396760
0.590000 0.088500 81.804392 -0.637540 -13.656583 18.682531
0.600000 0.090000 83.180081 -0.639884 -13.776878 18.968235
0.610000 0.091500 84.555736 -0.641503 -13.893590 19.253883
0.620000 0.093000 85.931371 -0.642385 -14.006759 19.539485
0.630000 0.094500 87.306998 -0.642513 -14.116421 19.825050
0.640000 0.096000 88.682629 -0.641875 -14.222615 20.110588
0.650000 0.097500 90.058276 -0.640457 -14.325377 20.396108
0.660000 0.099000 91.433950 -0.638243 -14.424743 20.681619
0.670000 0.100500 92.809665 -0.635221 -14.520749 20.967129
0.680000 0.102000 94.185430 -0.631377 -14.613430 21.252647
0.690000 0.103500 95.561258 -0.626697 -14.702818 21.538180
0.700000 0.105000 96.937160 -0.621170 -14.788949 21.823735
0.710000 0.106500 98.313147 -0.614781 -14.871855 22.109322
0.720000 0.108000 99.689231 -0.607518 -14.951568 22.394945
0.730000 0.109500 101.065421 -0.599367 -15.028120 22.680614
0.740000 0.111000 102.441729 -0.590318 -15.101542 22.966334
0.750000 0.112500 103.818165 -0.580356 -15.171865 23.252112
0.760000 0.114000 105.194741 -0.569470 -15.239118 23.537955
0.770000 0.115500 106.571465 -0.557648 -15.303331 23.823868
0.780000 0.117000 107.948350 -0.544877 -15.364533 24.109858
0.790000 0.118500 109.325404 -0.531145 -15.422752 24.395931
0.800000 0.120000 110.702638 -0.516441 -15.478017 24.682092
0.810000 0.121500 112.080062 -0.500752 -15.530353 24.968348
0.820000 0.123000 113.457686 -0.484068 -15.579789 25.254702
0.830000 0.124500 114.835519 -0.466375 -15.626350 25.541162
0.840000 0.126000 116.213572 -0.447663 -15.670062 25.827731
0.850000 0.127500 117.591854 -0.427920 -15.710951 26.114415
0.860000 0.129000 118.970374 -0.407134 -15.749041 26.401219
0.870000 0.130500 120.349142 -0.385295 -15.784356 26.688148
0.880000 0.132000 121.728166 -0.362390 -15.816921 26.975206
0.890000 0.133500 123.107458 -0.338408 -15.846759 27.262398
0.900000 0.135000 124.487025 -0.313338 -15.873892 27.549728
0.910000 0.136500 125.866876 -0.287169 -15.898344 27.837201
0.920000 0.138000 127.247021 -0.259890 -15.920137 28.124820
0.930000 0.139500 128.627469 -0.231488 -15.939292 28.412591
0.940000 0.141000 130.008228 -0.201954 -15.955831 28.700516
0.950000 0.142500 131.389307 -0.171275 -15.969773 28.988601
0.960000 0.144000 132.770716 -0.139441 -15.981141 29.276848
0.970000 0.145500 134.152462 -0.106440 -15.989954 29.565262
0.980000 0.147000 135.534554 -0.072262 -15.996231 29.853846
0.990000 0.148500 136.917001 -0.036894 -15.999992 30.142604
1.000000 0.150000 138.299812 -0.000326 -16.001256 30.431540
1.010000 0.151500 139.682994 0.037453 -16.000042 30.720656
1.020000 0.153000 141.066556 0.076455 -15.996367 31.009956
1.030000 0.154500 142.450506 0.116691 -15.990250 31.299443
1.040000 0.156000 143.834854 0.158172 -15.981707 31.589122
1.050000 0.157500 145.219606 0.200910 -15.970757 31.878993
1.060000 0.159000 146.604771 0.244915 -15.957415 32.169062
1.070000 0.160500 147.990357 0.290200 -15.941699 32.459330
1.080000 0.162000 149.376373 0.336776 -15.923624 32.749801
1.090000 0.163500 150.762826 0.384653 -15.903207 33.040477
1.100000 0.165000 152.149724 0.433845 -15.880462 33.331362
1.110000 0.166500 153.537075 0.484361 -15.855405 33.622457
1.120000 0.168000 154.924887 0.536214 -15.828051 33.913766
1.130000 0.169500 156.313169 0.589416 -15.798414 34.205290
1.140000 0.171000 157.701927 0.643978 -15.766509 34.497034
1.150000 0.172500 159.091170 0.699912 -15.732350 34.788998
1.160000 0.174000 160.480905 0.757230 -15.695949 35.081185
1.170000 0.175500 161.871140 0.815944 -15.657321 35.373599
1.180000 0.177000 163.261883 0.876066 -15.616479 35.666240
1.190000 0.178500 164.653142 0.937608 -15.573435 35.959111
1.200000 0.180000 166.044924 1.000583 -15.528202 36.252214
1.210000 0.181500 167.437236 1.065001 -15.480793 36.545551
1.220000 0.183000 168.830087 1.130877 -15.431218 36.839125
1.230000 0.184500 170.223484 1.198222 -15.379491 37.132936
1.240000 0.186000 171.617434 1.267049 -15.325622 37.426988
1.250000 0.187500 173.011946 1.337370 -15.269622 37.721281
1.260000 0.189000 174.407026 1.409199 -15.211503 38.015818
1.270000 0.190500 175.802682 1.482548 -15.151275 38.310600
1.280000 0.192000 177.198922 1.557431 -15.088949 38.605629
1.290000 0.193500 178.595753 1.633859 -15.024534 38.900906
1.300000 0.195000 179.993182 1.711847 -14.958042 39.196433
1.310000 0.196500 181.391217 1.791409 -14.889481 39.492211
1.320000 0.198000 182.789866 1.872556 -14.818860 39.788242
1.330000 0.199500 184.189135 1.955304 -14.746190 40.084526
1.340000 0.201000 185.589033 2.039665 -14.671480 40.381066
1.350000 0.202500 186.989566 2.125653 -14.594737 40.677862
1.360000 0.204000 188.390742 2.213283 -14.515971 40.974916
1.370000 0.205500 189.792569 2.302569 -14.435189 41.272228
1.380000 0.207000 191.195053 2.393525 -14.352401 41.569800
1.390000 0.208500 192.598203 2.486165 -14.267613 41.867632
1.400000 0.210000 194.002025 2.580504 -14.180834 42.165726
1.410000 0.211500 195.406527 2.676556 -14.092071 42.464081
1.420000 0.213000 196.811716 2.774337 -14.001331 42.762700
1.430000 0.214500 198.217601 2.873862 -13.908622 43.061581
1.440000 0.216000 199.624187 2.975145 -13.813950 43.360727
1.450000 0.217500 201.031483 3.078202 -13.717321 43.660138
1.460000 0.219000 202.439495 3.183048 -13.618743 43.959814
1.470000 0.220500 203.848232 3.289700 -13.518221 44.259755
1.480000 0.222000 205.257701 3.398173 -13.415761 44.559962
1.490000 0.223500 206.667909 3.508482 -13.311370 44.860436
1.500000 0.225000 208.078863 3.620645 -13.205053 45.161175
1.510000 0.226500 209.490571 3.734678 -13.096815 45.462181
1.520000 0.228000 210.903041 3.850596 -12.986662 45.763454
1.530000 0.229500 212.316280 3.968418 -12.874599 46.064993
1.540000 0.231000 213.730294 4.088159 -12.760630 46.366798
1.550000 0.232500 215.145093 4.209836 -12.644761 46.668870
1.560000 0.234000 216.560683 4.333468 -12.526995 46.971207
1.570000 0.235500 217.977072 4.459072 -12.407338 47.273811
1.580000 0.237000 219.394267 4.586664 -12.285793 47.576679
1.590000 0.238500 220.812276 4.716264 -12.162364 47.879813
1.600000 0.240000 222.231107 4.847888 -12.037056 48.183211
1.610000 0.241500 223.650766 4.981556 -11.909871 48.486872
1.620000 0.243000 225.071262 5.117285 -11.780814 48.790797
1.630000 0.244500 226.492603 5.255095 -11.649887 49.094983
1.640000 0.246000 227.914795 5.395003 -11.517094 49.399431
1.650000 0.247500 229.337847 5.537030 -11.382438 49.704140
1.660000 0.249000 230.761766 5.681195 -11.245921 50.009108
1.670000 0.250500 232.186559 5.827516 -11.107547 50.314335
1.680000 0.252000 233.612236 5.976013 -10.967317 50.619819
1.690000 0.253500 235.038803 6.126707 -10.825234 50.925558
1.700000 0.255000 236.466268 6.279617 -10.681300 51.231553
1.710000 0.256500 237.894640 6.434763 -10.535518 51.537801
1.720000 0.258000 239.323925 6.592167 -10.387888 51.844300
1.730000 0.259500 240.754132 6.751848 -10.238413 52.151050
1.740000 0.261000 242.185268 6.913828 -10.087095 52.458048
1.750000 0.262500 243.617342 7.078127 -9.933934 52.765293
1.760000 0.264000 245.050362 7.244768 -9.778932 53.072783
1.770000 0.265500 246.484335 7.413770 -9.622090 53.380516
1.780000 0.267000 247.919270 7.585157 -9.463409 53.688489
1.790000 0.268500 249.355174 7.758950 -9.302890 53.996702
1.800000 0.270000 250.792056 7.935170 -9.140533 54.305151
1.810000 0.271500 252.229924 8.113842 -8.976340 54.613835
1.820000 0.273000 253.668785 8.294986 -8.810310 54.922751
1.830000 0.274500 255.108649 8.478626 -8.642443 55.231896
1.840000 0.276000 256.549523 8.664784 -8.472741 55.541268
1.850000 0.277500 257.991416 8.853484 -8.301203 55.850865
1.860000 0.279000 259.434336 9.044749 -8.127828 56.160683
1.870000 0.280500 260.878291 9.238603 -7.952617 56.470721
1.880000 0.282000 262.323290 9.435068 -7.775569 56.780974
1.890000 0.283500 263.769340 9.634171 -7.596684 57.091439
1.900000 0.285000 265.216451 9.835933 -7.415961 57.402115
1.910000 0.286500 266.664631 10.040380 -7.233399 57.712997
1.920000 0.288000 268.113889 10.247535 -7.048998 58.024083
1.930000 0.289500 269.564232 10.457425 -6.862756 58.335368
1.940000 0.291000 271.015670 10.670073 -6.674672 58.646850
1.950000 0.292500 272.468212 10.885505 -6.484746 58.958525
1.960000 0.294000 273.921865 11.103745 -6.292975 59.270389
1.970000 0.295500 275.376639 11.324819 -6.099359 59.582439
1.980000 0.297000 276.832543 11.548753 -5.903896 59.894670
1.990000 0.298500 278.289585 11.775572 -5.706584 60.207079
0.100000 0.015000 14.028942 -0.052626 -2.737212 4.428673
0.110000 0.016500 15.426074 -0.063053 -3.086397 4.789698
0.120000 0.018000 16.822228 -0.074150 -3.431788 5.146533
0.130000 0.019500 18.217430 -0.085854 -3.772804 5.499697
0.140000 0.021000 19.611711 -0.098107 -4.109015 5.849613
0.150000 0.022500 21.005098 -0.110851 -4.440106 6.196637
0.160000 0.024000 22.397620 -0.124033 -4.765844 6.541064
0.170000 0.025500 23.789305 -0.137600 -5.086063 6.883149
0.180000 0.027000 25.180183 -0.151505 -5.400647 7.223110
0.190000 0.028500 26.570279 -0.165698 -5.709519 7.561136
0.200000 0.030000 27.959621 -0.180135 -6.012632 7.897393
0.210000 0.031500 29.348236 -0.194774 -6.309967 8.232026
0.220000 0.033000 30.736150 -0.209572 -6.601520 8.565166
0.230000 0.034500 32.123388 -0.224489 -6.887306 8.896928
0.240000 0.036000 33.509975 -0.239489 -7.167351 9.227415
0.250000 0.037500 34.895937 -0.254534 -7.441692 9.556721
0.260000 0.039000 36.281295 -0.269589 -7.710373 9.884929
0.270000 0.040500 37.666076 -0.284621 -7.973444 10.212118
0.280000 0.042000 39.050300 -0.299598 -8.230961 10.538356
0.290000 0.043500 40.433990 -0.314488 -8.482985 10.863708
0.300000 0.045000 41.817169 -0.329262 -8.729576 11.188232
0.310000 0.046500 43.199858 -0.343890 -8.970802 11.511982
0.320000 0.048000 44.582077 -0.358346 -9.206727 11.835009
0.330000 0.049500 45.963848 -0.372602 -9.437420 12.157359
0.340000 0.051000 47.345190 -0.386632 -9.662950 12.479075
0.350000 0.052500 48.726122 -0.400413 -9.883386 12.800197
0.360000 0.054000 50.106665 -0.413919 -10.098797 13.120762
0.370000 0.055500 51.486837 -0.427128 -10.309251 13.440805
0.380000 0.057000 52.866655 -0.440016 -10.514819 13.760358
0.390000 0.058500 54.246139 -0.452564 -10.715568 14.079454
0.400000 0.060000 55.625306 -0.464749 -10.911567 14.398119
0.410000 0.061500 57.004173 -0.476552 -11.102881 14.716383
0.420000 0.063000 58.382757 -0.487952 -11.289579 15.034269
0.430000 0.064500 59.761074 -0.498931 -11.471725 15.351803
0.440000 0.066000 61.139141 -0.509470 -11.649385 15.669007
0.450000 0.067500 62.516973 -0.519551 -11.822621 15.985903
0.460000 0.069000 63.894587 -0.529157 -11.991497 16.302513
0.470000 0.070500 65.271997 -0.538272 -12.156074 16.618854
0.480000 0.072000 66.649218 -0.546878 -12.316413 16.934947
0.490000 0.073500 68.026266 -0.554961 -12.472574 17.250809
0.500000 0.075000 69.403154 -0.562504 -12.624616 17.566456
0.510000 0.076500 70.779896 -0.569493 -12.772595 17.881906
0.520000 0.078000 72.156508 -0.575912 -12.916569 18.197174
0.530000 0.079500 73.533001 -0.581748 -13.056594 18.512274
0.540000 0.081000 74.909389 -0.586988 -13.192723 18.827221
0.550000 0.082500 76.285687 -0.591617 -13.325010 19.142029
0.560000 0.084000 77.661905 -0.595622 -13.453508 19.456710
0.570000 0.085500 79.038058 -0.598991 -13.578268 19.771278
0.580000 0.087000 80.414157 -0.601712 -13.699340 20.085744
0.590000 0.088500 81.790215 -0.603771 -13.816775 20.400120
0.600000 0.090000 83.166244 -0.605158 -13.930620 20.714418
0.610000 0.091500 84.542256 -0.605861 -14.040923 21.028649
0.620000 0.093000 85.918261 -0.605868 -14.147731 21.342822
0.630000 0.094500 87.294272 -0.605168 -14.251090 21.656949
0.640000 0.096000 88.670300 -0.603752 -14.351044 21.971038
0.650000 0.097500 90.046355 -0.601607 -14.447638 22.285100
0.660000 0.099000 91.422449 -0.598725 -14.540915 22.599144
0.670000 0.100500 92.798593 -0.595094 -14.630917 22.913179
0.680000 0.102000 94.174796 -0.590705 -14.717685 23.227213
0.690000 0.103500 95.551070 -0.585549 -14.801260 23.541255
0.700000 0.105000 96.927423 -0.579615 -14.881683 23.855313
0.710000 0.106500 98.303867 -0.572895 -14.958992 24.169395
0.720000 0.108000 99.680412 -0.565380 -15.033225 24.483509
0.730000 0.109500 101.057066 -0.557060 -15.104421 24.797662
0.740000 0.111000 102.433840 -0.547927 -15.172615 25.111862
0.750000 0.112500 103.810742 -0.537972 -15.237845 25.426116
0.760000 0.114000 105.187783 -0.527188 -15.300146 25.740431
0.770000 0.115500 106.564972 -0.515564 -15.359553 26.054813
0.780000 0.117000 107.942316 -0.503095 -15.416100 26.369270
0.790000 0.118500 109.319826 -0.489771 -15.469819 26.683807
0.800000 0.120000 110.697511 -0.475584 -15.520746 26.998432
0.810000 0.121500 112.075377 -0.460527 -15.568910 27.313151
0.820000 0.123000 113.453436 -0.444593 -15.614345 27.627969
0.830000 0.124500 114.831693 -0.427773 -15.657081 27.942892
0.840000 0.126000 116.210159 -0.410060 -15.697148 28.257927
0.850000 0.127500 117.588841 -0.391447 -15.734577 28.573079
0.860000 0.129000 118.967748 -0.371927 -15.769397 28.888353
0.870000 0.130500 120.346886 -0.351493 -15.801637 29.203756
0.880000 0.132000 121.726265 -0.330137 -15.831325 29.519293
0.890000 0.133500 123.105892 -0.307852 -15.858488 29.834968
0.900000 0.135000 124.485774 -0.284633 -15.883154 30.150787
0.910000 0.136500 125.865920 -0.260471 -15.905350 30.466756
0.920000 0.138000 127.246336 -0.235360 -15.925101 30.782878
0.930000 0.139500 128.627030 -0.209293 -15.942435 31.099160
0.940000 0.141000 130.008010 -0.182264 -15.957374 31.415606
0.950000 0.142500 131.389283 -0.154266 -15.969946 31.732221
0.960000 0.144000 132.770855 -0.125293 -15.980174 32.049009
0.970000 0.145500 134.152734 -0.095338 -15.988081 32.365975
0.980000 0.147000 135.534927 -0.064395 -15.993691 32.683123
0.990000 0.148500 136.917441 -0.032457 -15.997028 33.000459
1.000000 0.150000 138.300283 0.000483 -15.998114 33.317986
1.010000 0.151500 139.683459 0.034429 -15.996971 33.635709
1.020000 0.153000 141.066976 0.069390 -15.993621 33.953633
1.030000 0.154500 142.450841 0.105371 -15.988086 34.271760
1.040000 0.156000 143.835060 0.142378 -15.980385 34.590096
1.050000 0.157500 145.219640 0.180418 -15.970541 34.908645
1.060000 0.159000 146.604587 0.219497 -15.958573 35.227410
1.070000 0.160500 147.989908 0.259622 -15.944501 35.546396
1.080000 0.162000 149.375608 0.300798 -15.928344 35.865607
1.090000 0.163500 150.761695 0.343032 -15.910122 36.185046
1.100000 0.165000 152.148174 0.386330 -15.889854 36.504718
1.110000 0.166500 153.535052 0.430699 -15.867558 36.824625
1.120000 0.168000 154.922334 0.476144 -15.843251 37.144773
1.130000 0.169500 156.310026 0.522673 -15.816953 37.465164
1.140000 0.171000 157.698136 0.570291 -15.788680 37.785802
1.150000 0.172500 159.086668 0.619005 -15.758449 38.106691
1.160000 0.174000 160.475628 0.668822 -15.726278 38.427834
1.170000 0.175500 161.865022 0.719747 -15.692182 38.749235
1.180000 0.177000 163.254856 0.771788 -15.656178 39.070898
1.190000 0.178500 164.645137 0.824950 -15.618283 39.392825
1.200000 0.180000 166.035868 0.879241 -15.578510 39.715021
1.210000 0.181500 167.427057 0.934667 -15.536876 40.037488
1.220000 0.183000 168.818708 0.991235 -15.493396 40.360230
1.230000 0.184500 170.210828 1.048952 -15.448085 40.683249
1.240000 0.186000 171.603422 1.107824 -15.400956 41.006550
1.250000 0.187500 172.996495 1.167858 -15.352024 41.330136
1.260000 0.189000 174.390054 1.229062 -15.301303 41.654009
1.270000 0.190500 175.784102 1.291442 -15.248807 41.978173
1.280000 0.192000 177.178647 1.355006 -15.194548 42.302630
1.290000 0.193500 178.573692 1.419761 -15.138541 42.627384
1.300000 0.195000 179.969245 1.485713 -15.080796 42.952438
1.310000 0.196500 181.365309 1.552871 -15.021329 43.277795
1.320000 0.198000 182.761890 1.621242 -14.960149 43.603457
1.330000 0.199500 184.158995 1.690834 -14.897271 43.929427
1.340000 0.201000 185.556626 1.761654 -14.832704 44.255708
1.350000 0.202500 186.954791 1.833711 -14.766462 44.582304
1.360000 0.204000 188.353495 1.907011 -14.698554 44.909216
1.370000 0.205500 189.752742 1.981564 -14.628993 45.236447
1.380000 0.207000 191.152538 2.057377 -14.557789 45.564001
1.390000 0.208500 192.552887 2.134459 -14.484953 45.891879
1.400000 0.210000 193.953796 2.212818 -14.410495 46.220084
1.410000 0.211500 195.355269 2.292463 -14.334425 46.548619
1.420000 0.213000 196.757312 2.373402 -14.256753 46.877486
1.430000 0.214500 198.159929 2.455646 -14.177488 47.206688
1.440000 0.216000 199.563126 2.539201 -14.096640 47.536226
1.450000 0.217500 200.966907 2.624079 -14.014219 47.866104
1.460000 0.219000 202.371279 2.710288 -13.930233 48.196323
1.470000 0.220500 203.776246 2.797838 -13.844691 48.526886
1.480000 0.222000 205.181812 2.886738 -13.757602 48.857794
1.490000 0.223500 206.587984 2.976999 -13.668974 49.189051
1.500000 0.225000 207.994767 3.068631 -13.578814 49.520658
1.510000 0.226500 209.402165 3.161643 -13.487131 49.852617
1.520000 0.228000 210.810183 3.256047 -13.393933 50.184931
1.530000 0.229500 212.218827 3.351854 -13.299227 50.517600
1.540000 0.231000 213.628102 3.449073 -13.203020 50.850627
1.550000 0.232500 215.038013 3.547717 -13.105320 51.184014
1.560000 0.234000 216.448565 3.647797 -13.006132 51.517762
1.570000 0.235500 217.859763 3.749323 -12.905464 51.851874
1.580000 0.237000 219.271612 3.852309 -12.803323 52.186350
1.590000 0.238500 220.684118 3.956767 -12.699714 52.521193
1.600000 0.240000 222.097286 4.062707 -12.594643 52.856403
1.610000 0.241500 223.511120 4.170144 -12.488116 53.191983
1.620000 0.243000 224.925626 4.279090 -12.380139 53.527934
1.630000 0.244500 226.340810 4.389558 -12.270718 53.864256
1.640000 0.246000 227.756675 4.501561 -12.159856 54.200952
1.650000 0.247500 229.173229 4.615114 -12.047560 54.538022
1.660000 0.249000 230.590475 4.730229 -11.933835 54.875467
1.670000 0.250500 232.008420 4.846922 -11.818684 55.213289
1.680000 0.252000 233.427068 4.965206 -11.702112 55.551488
1.690000 0.253500 234.846425 5.085097 -11.584123 55.890065
1.700000 0.255000 236.266496 5.206610 -11.464722 56.229022
1.710000 0.256500 237.687287 5.329760 -11.343912 56.568358
1.720000 0.258000 239.108802 5.454562 -11.221696 56.908074
1.730000 0.259500 240.531049 5.581034 -11.098079 57.248171
1.740000 0.261000 241.954031 5.709191 -10.973063 57.588649
1.750000 0.262500 243.377754 5.839050 -10.846651 57.929509
1.760000 0.264000 244.802225 5.970628 -10.718847 58.270751
1.770000 0.265500 246.227447 6.103944 -10.589652 58.612375
1.780000 0.267000 247.653429 6.239013 -10.459069 58.954381
1.790000 0.268500 249.080173 6.375855 -10.327101 59.296769
1.800000 0.270000 250.507688 6.514489 -10.193749 59.639538
1.810000 0.271500 251.935977 6.654933 -10.059015 59.982690
1.820000 0.273000 253.365048 6.797206 -9.922902 60.326222
1.830000 0.274500 254.794905 6.941329 -9.785409 60.670136
1.840000 0.276000 256.225555 7.087320 -9.646540 61.014429
1.850000 0.277500 257.657004 7.235202 -9.506293 61.359102
1.860000 0.279000 259.089257 7.384995 -9.364672 61.704154
1.870000 0.280500 260.522320 7.536719 -9.221675 62.049583
1.880000 0.282000 261.956200 7.690397 -9.077304 62.395389
1.890000 0.283500 263.390903 7.846052 -8.931559 62.741571
1.900000 0.285000 264.826435 8.003705 -8.784440 63.088127
1.910000 0.286500 266.262801 8.163379 -8.635947 63.435056
1.920000 0.288000 267.700009 8.325099 -8.486079 63.782355
1.930000 0.289500 269.138065 8.488888 -8.334836 64.130025
1.940000 0.291000 270.576975 8.654770 -8.182218 64.478062
1.950000 0.292500 272.016745 8.822771 -8.028223 64.826465
1.960000 0.294000 273.457382 8.992915 -7.872850 65.175232
1.970000 0.295500 274.898893 9.165228 -7.716098 65.524359
1.980000 0.297000 276.341284 9.339738 -7.557966 65.873846
1.990000 0.298500 277.784562 9.516469 -7.398452 66.223689
0.100000 0.015000 14.030409 -0.051790 -2.639371 4.334377
0.110000 0.016500 15.427776 -0.062154 -2.983296 4.686397
0.120000 0.018000 16.824168 -0.073205 -3.324027 5.034298
0.130000 0.019500 18.219612 -0.084881 -3.660940 5.378600
0.140000 0.021000 19.614135 -0.097126 -3.993568 5.719727
0.150000 0.022500 21.007765 -0.109882 -4.321557 6.058032
0.160000 0.024000 22.400529 -0.123096 -4.644642 6.393812
0.170000 0.025500 23.792453 -0.136718 -4.962627 6.727322
0.180000 0.027000 25.183565 -0.150697 -5.275365 7.058778
0.190000 0.028500 26.573892 -0.164988 -5.582752 7.388371
0.200000 0.030000 27.963458 -0.179544 -5.884719 7.716266
0.210000 0.031500 29.352292 -0.194322 -6.181220 8.042608
0.220000 0.033000 30.740416 -0.209280 -6.472232 8.367528
0.230000 0.034500 32.127858 -0.224378 -6.757749 8.691141
0.240000 0.036000 33.514640 -0.239578 -7.037777 9.013551
0.250000 0.037500 34.900787 -0.254843 -7.312336 9.334851
0.260000 0.039000 36.286323 -0.270138 -7.581454 9.655125
0.270000 0.040500 37.671271 -0.285426 -7.845165 9.974450
0.280000 0.042000 39.055653 -0.300677 -8.103510 10.292897
0.290000 0.043500 40.439491 -0.315858 -8.356536 10.610529
0.300000 0.045000 41.822807 -0.330938 -8.604293 10.927406
0.310000 0.046500 43.205622 -0.345887 -8.846833 11.243582
0.320000 0.048000 44.587958 -0.360678 -9.084211 11.559106
0.330000 0.049500 45.969834 -0.375282 -9.316485 11.874027
0.340000 0.051000 47.351271 -0.389673 -9.543713 12.188386
0.350000 0.052500 48.732287 -0.403825 -9.765955 12.502224
0.360000 0.054000 50.112903 -0.417713 -9.983270 12.815578
0.370000 0.055500 51.493137 -0.431314 -10.195721 13.128485
0.380000 0.057000 52.873008 -0.444602 -10.403367 13.440976
0.390000 0.058500 54.252533 -0.457557 -10.606270 13.753083
0.400000 0.060000 55.631731 -0.470156 -10.804490 14.064835
0.410000 0.061500 57.010618 -0.482378 -10.998087 14.376260
0.420000 0.063000 58.389211 -0.494202 -11.187122 14.687383
0.430000 0.064500 59.767528 -0.505609 -11.371653 14.998229
0.440000 0.066000 61.145585 -0.516578 -11.551741 15.308821
0.450000 0.067500 62.523398 -0.527091 -11.727442 15.619182
0.460000 0.069000 63.900982 -0.537130 -11.898816 15.929332
0.470000 0.070500 65.278353 -0.546676 -12.065917 16.239292
0.480000 0.072000 66.655526 -0.555713 -12.228803 16.549081
0.490000 0.073500 68.032517 -0.564224 -12.387529 16.858716
0.500000 0.075000 69.409339 -0.572191 -12.542148 17.168215
0.510000 0.076500 70.786007 -0.579600 -12.692715 17.477595
0.520000 0.078000 72.162536 -0.586434 -12.839282 17.786872
0.530000 0.079500 73.538939 -0.592679 -12.981901 18.096061
0.540000 0.081000 74.915230 -0.598319 -13.120623 18.405176
0.550000 0.082500 76.291421 -0.603340 -13.255498 18.714233
0.560000 0.084000 77.667528 -0.607728 -13.386574 19.023244
0.570000 0.085500 79.043561 -0.611468 -13.513901 19.332223
0.580000 0.087000 80.419535 -0.614549 -13.637526 19.641181
0.590000 0.088500 81.795462 -0.616955 -13.757495 19.950133
0.600000 0.090000 83.171353 -0.618675 -13.873855 20.259088
0.610000 0.091500 84.547222 -0.619696 -13.986649 20.568059
0.620000 0.093000 85.923079 -0.620005 -14.095923 20.877056
0.630000 0.094500 87.298938 -0.619591 -14.201719 21.186091
0.640000 0.096000 88.674808 -0.618441 -14.304080 21.495173
0.650000 0.097500 90.050703 -0.616543 -14.403048 21.804313
0.660000 0.099000 91.426632 -0.613887 -14.498663 22.113521
0.670000 0.100500 92.802608 -0.610460 -14.590967 22.422805
0.680000 0.102000 94.178640 -0.606253 -14.679997 22.732175
0.690000 0.103500 95.554740 -0.601254 -14.765793 23.041640
0.700000 0.105000 96.930919 -0.595452 -14.848392 23.351208
0.710000 0.106500 98.307186 -0.588837 -14.927833 23.660889
0.720000 0.108000 99.683552 -0.581399 -15.004151 23.970691
0.730000 0.109500 101.060027 -0.573127 -15.077382 24.280621
0.740000 0.111000 102.436621 -0.564012 -15.147561 24.590687
0.750000 0.112500 103.813344 -0.554042 -15.214722 24.900898
0.760000 0.114000 105.190205 -0.543210 -15.278900 25.211260
0.770000 0.115500 106.567215 -0.531504 -15.340128 25.521782
0.780000 0.117000 107.944383 -0.518916 -15.398437 25.832470
0.790000 0.118500 109.321717 -0.505436 -15.453861 26.143331
0.800000 0.120000 110.699228 -0.491055 -15.506430 26.454372
0.810000 0.121500 112.076925 -0.475763 -15.556174 26.765601
0.820000 0.123000 113.454816 -0.459551 -15.603125 27.077023
0.830000 0.124500 114.832910 -0.442410 -15.647310 27.388646
0.840000 0.126000 116.211216 -0.424331 -15.688760 27.700475
0.850000 0.127500 117.589743 -0.405305 -15.727503 28.012517
0.860000 0.129000 118.968500 -0.385324 -15.763566 28.324778
0.870000 0.130500 120.347494 -0.364377 -15.796977 28.637264
0.880000 0.132000 121.726735 -0.342457 -15.827763 28.949981
0.890000 0.133500 123.106231 -0.319555 -15.855949 29.262935
0.900000 0.135000 124.485989 -0.295662 -15.881562 29.576132
0.910000 0.136500 125.866019 -0.270769 -15.904626 29.889577
0.920000 0.138000 127.246327 -0.244868 -15.925167 30.203276
0.930000 0.139500 128.626922 -0.217949 -15.943208 30.517234
0.940000 0.141000 130.007813 -0.190005 -15.958774 30.831457
0.950000 0.142500 131.389006 -0.161025 -15.971887 31.145950
0.960000 0.144000 132.770510 -0.131003 -15.982571 31.460719
0.970000 0.145500 134.152332 -0.099929 -15.990847 31.775767
0.980000 0.147000 135.534479 -0.067793 -15.996739 32.091102
0.990000 0.148500 136.916960 -0.034589 -16.000266 32.406727
1.000000 0.150000 138.299782 -0.000305 -16.001451 32.722647
1.010000 0.151500 139.682952 0.035065 -16.000314 33.038868
1.020000 0.153000 141.066478 0.071531 -15.996875 33.355394
1.030000 0.154500 142.450367 0.109102 -15.991153 33.672230
1.040000 0.156000 143.834626 0.147787 -15.983169 33.989380
1.050000 0.157500 145.219262 0.187596 -15.972941 34.306849
1.060000 0.159000 146.604282 0.228536 -15.960488 34.624642
1.070000 0.160500 147.989695 0.270617 -15.945828 34.942763
1.080000 0.162000 149.375506 0.313850 -15.928978 35.261216
1.090000 0.163500 150.761722 0.358242 -15.909957 35.580006
1.100000 0.165000 152.148351 0.403803 -15.888780 35.899137
1.110000 0.166500 153.535400 0.450544 -15.865466 36.218614
1.120000 0.168000 154.922875 0.498473 -15.840030 36.538440
1.130000 0.169500 156.310783 0.547601 -15.812487 36.858619
1.140000 0.171000 157.699132 0.597936 -15.782854 37.179156
1.150000 0.172500 159.087927 0.649491 -15.751147 37.500054
1.160000 0.174000 160.477176 0.702273 -15.717378 37.821318
1.170000 0.175500 161.866885 0.756295 -15.681564 38.142951
1.180000 0.177000 163.257062 0.811566 -15.643718 38.464957
1.190000 0.178500 164.647712 0.868096 -15.603855 38.787339
1.200000 0.180000 166.038842 0.925898 -15.561987 39.110102
1.210000 0.181500 167.430460 0.984980 -15.518128 39.433249
1.220000 0.183000 168.822571 1.045356 -15.472291 39.756784
1.230000 0.184500 170.215182 1.107035 -15.424487 40.080709
1.240000 0.186000 171.608300 1.170030 -15.374730 40.405029
1.250000 0.187500 173.001932 1.234352 -15.323032 40.729747
1.260000 0.189000 174.396083 1.300013 -15.269403 41.054866
1.270000 0.190500 175.790761 1.367025 -15.213855 41.380388
1.280000 0.192000 177.185971 1.435400 -15.156399 41.706319
1.290000 0.193500 178.581722 1.505151 -15.097045 42.032659
1.300000 0.195000 179.978018 1.576291 -15.035804 42.359413
1.310000 0.196500 181.374867 1.648833 -14.972686 42.686583
1.320000 0.198000 182.772275 1.722789 -14.907701 43.014173
1.330000 0.199500 184.170249 1.798174 -14.840857 43.342184
1.340000 0.201000 185.568795 1.875001 -14.772164 43.670620
1.350000 0.202500 186.967920 1.953285 -14.701630 43.999483
1.360000 0.204000 188.367630 2.033038 -14.629265 44.328776
1.370000 0.205500 189.767932 2.114278 -14.555076 44.658501
1.380000 0.207000 191.168832 2.197017 -14.479071 44.988661
1.390000 0.208500 192.570338 2.281271 -14.401258 45.319258
1.400000 0.210000 193.972455 2.367057 -14.321644 45.650294
1.410000 0.211500 195.375190 2.454389 -14.240236 45.981771
1.420000 0.213000 196.778550 2.543284 -14.157041 46.313692
1.430000 0.214500 198.182542 2.633758 -14.072065 46.646058
1.440000 0.216000 199.587172 2.725829 -13.985314 46.978870
1.450000 0.217500 200.992447 2.819513 -13.896795 47.312132
1.460000 0.219000 202.398374 2.914829 -13.806512 47.645844
1.470000 0.220500 203.804959 3.011793 -13.714472 47.980008
1.480000 0.222000 205.212209 3.110425 -13.620678 48.314625
1.490000 0.223500 206.620132 3.210743 -13.525136 48.649697
1.500000 0.225000 208.028734 3.312766 -13.427851 48.985224
1.510000 0.226500 209.438021 3.416514 -13.328826 49.321209
1.520000 0.228000 210.848001 3.522007 -13.228065 49.657651
1.530000 0.229500 212.258681 3.629265 -13.125572 49.994553
1.540000 0.231000 213.670068 3.738308 -13.021350 50.331914
1.550000 0.232500 215.082169 3.849159 -12.915402 50.669735
1.560000 0.234000 216.494991 3.961839 -12.807731 51.008016
1.570000 0.235500 217.908541 4.076369 -12.698339 51.346759
1.580000 0.237000 219.322827 4.192773 -12.587229 51.685962
1.590000 0.238500 220.737855 4.311074 -12.474403 52.025627
1.600000 0.240000 222.153633 4.431295 -12.359861 52.365753
1.610000 0.241500 223.570169 4.553461 -12.243607 52.706340
1.620000 0.243000 224.987470 4.677595 -12.125639 53.047387
1.630000 0.244500 226.405543 4.803723 -12.005960 53.388894
1.640000 0.246000 227.824396 4.931870 -11.884570 53.730861
1.650000 0.247500 229.244036 5.062064 -11.761469 54.073286
1.660000 0.249000 230.664472 5.194329 -11.636658 54.416168
1.670000 0.250500 232.085711 5.328693 -11.510135 54.759507
1.680000 0.252000 233.507761 5.465185 -11.381900 55.103301
1.690000 0.253500 234.930630 5.603832 -11.251953 55.447548
1.700000 0.255000 236.354325 5.744663 -11.120292 55.792246
1.710000 0.256500 237.778856 5.887707 -10.986916 56.137395
1.720000 0.258000 239.204230 6.032995 -10.851823 56.482991
1.730000 0.259500 240.630454 6.180557 -10.715012 56.829033
1.740000 0.261000 242.057539 6.330423 -10.576480 57.175518
1.750000 0.262500 243.485491 6.482626 -10.436224 57.522443
1.760000 0.264000 244.914320 6.637198 -10.294242 57.869805
1.770000 0.265500 246.344034 6.794171 -10.150531 58.217602
1.780000 0.267000 247.774642 6.953580 -10.005087 58.565831
1.790000 0.268500 249.206152 7.115457 -9.857907 58.914487
1.800000 0.270000 250.638573 7.279838 -9.708988 59.263567
1.810000 0.271500 252.071915 7.446758 -9.558324 59.613067
1.820000 0.273000 253.506186 7.616253 -9.405912 59.962983
1.830000 0.274500 254.941395 7.788358 -9.251747 60.313311
1.840000 0.276000 256.377553 7.963112 -9.095824 60.664046
1.850000 0.277500 257.814667 8.140552 -8.938138 61.015184
1.860000 0.279000 259.252747 8.320715 -8.778684 61.366718
1.870000 0.280500 260.691804 8.503641 -8.617455 61.718645
1.880000 0.282000 262.131846 8.689369 -8.454446 62.070958
1.890000 0.283500 263.572884 8.877939 -8.289651 62.423651
1.900000 0.285000 265.014927 9.069392 -8.123063 62.776720
1.910000 0.286500 266.457985 9.263769 -7.954676 63.130156
1.920000 0.288000 267.902069 9.461112 -7.784482 63.483955
1.930000 0.289500 269.347189 9.661463 -7.612475 63.838109
1.940000 0.291000 270.793354 9.864864 -7.438646 64.192611
1.950000 0.292500 272.240576 10.071360 -7.262989 64.547454
1.960000 0.294000 273.688865 10.280994 -7.085495 64.902630
1.970000 0.295500 275.138231 10.493811 -6.906156 65.258132
1.980000 0.297000 276.588686 10.709856 -6.724964 65.613952
1.990000 0.298500 278.040240 10.929175 -6.541909 65.970081
0.100000 0.015000 14.031690 -0.051015 -2.554015 4.366929
0.110000 0.016500 15.429265 -0.061311 -2.893038 4.722556
0.120000 0.018000 16.825871 -0.072305 -3.229364 5.074126
0.130000 0.019500 18.221534 -0.083940 -3.562340 5.422157
0.140000 0.021000 19.616279 -0.096158 -3.891467 5.767073
0.150000 0.022500 21.010132 -0.108905 -4.216365 6.109228
0.160000 0.024000 22.403118 -0.122127 -4.536743 6.448920
0.170000 0.025500 23.795264 -0.135775 -4.852380 6.786400
0.180000 0.027000 25.186596 -0.149799 -5.163109 7.121888
0.190000 0.028500 26.577139 -0.164153 -5.468803 7.455573
0.200000 0.030000 27.966919 -0.178791 -5.769374 7.787621
0.210000 0.031500 29.355960 -0.193670 -6.064757 8.118178
0.220000 0.033000 30.744288 -0.208749 -6.354913 8.447373
0.230000 0.034500 32.131926 -0.223986 -6.639818 8.775322
0.240000 0.036000 33.518899 -0.239344 -6.919464 9.102129
0.250000 0.037500 34.905230 -0.254784 -7.193857 9.427888
0.260000 0.039000 36.290943 -0.270271 -7.463010 9.752683
0.270000 0.040500 37.676059 -0.285771 -7.726945 10.076591
0.280000 0.042000 39.060601 -0.301249 -7.985692 10.399683
0.290000 0.043500 40.444591 -0.316673 -8.239285 10.722023
0.300000 0.045000 41.828051 -0.332013 -8.487764 11.043671
0.310000 0.046500 43.211001 -0.347237 -8.731171 11.364680
0.320000 0.048000 44.593462 -0.362316 -8.969551 11.685102
0.330000 0.049500 45.975454 -0.377223 -9.202953 12.004982
0.340000 0.051000 47.356997 -0.391930 -9.431427 12.324366
0.350000 0.052500 48.738111 -0.406411 -9.655024 12.643293
0.360000 0.054000 50.118815 -0.420639 -9.873796 12.961801
0.370000 0.055500 51.499127 -0.434590 -10.087798 13.279926
0.380000 0.057000 52.879066 -0.448240 -10.297082 13.597700
0.390000 0.058500 54.258650 -0.461565 -10.501703 13.915157
0.400000 0.060000 55.637897 -0.474542 -10.701715 14.232324
0.410000 0.061500 57.016824 -0.487150 -10.897173 14.549231
0.420000 0.063000 58.395448 -0.499367 -11.088130 14.865902
0.430000 0.064500 59.773786 -0.511172 -11.274641 15.182364
0.440000 0.066000 61.151854 -0.522545 -11.456759 15.498639
0.450000 0.067500 62.529669 -0.533466 -11.634538 15.814751
0.460000 0.069000 63.907246 -0.543915 -11.808030 16.130721
0.470000 0.070500 65.284601 -0.553874 -11.977287 16.446569
0.480000 0.072000 66.661750 -0.563325 -12.142361 16.762315
0.490000 0.073500 68.038707 -0.572250 -12.303302 17.077977
0.500000 0.075000 69.415488 -0.580631 -12.460162 17.393574
0.510000 0.076500 70.792106 -0.588451 -12.612988 17.709122
0.520000 0.078000 72.168577 -0.595695 -12.761832 18.024638
0.530000 0.079500 73.544914 -0.602344 -12.906739 18.340137
0.540000 0.081000 74.921132 -0.608384 -13.047759 18.655635
0.550000 0.082500 76.297243 -0.613800 -13.184937 18.971146
0.560000 0.084000 77.673261 -0.618575 -13.318319 19.286685
0.570000 0.085500 79.049200 -0.622695 -13.447951 19.602265
0.580000 0.087000 80.425073 -0.626145 -13.573877 19.917898
0.590000 0.088500 81.800892 -0.628911 -13.696140 20.233599
0.600000 0.090000 83.176669 -0.630979 -13.814784 20.549378
0.610000 0.091500 84.552419 -0.632335 -13.929850 20.865248
0.620000 0.093000 85.928152 -0.632965 -14.041380 21.181221
0.630000 0.094500 87.303880 -0.632856 -14.149414 21.497307
0.640000 0.096000 88.679617 -0.631995 -14.253993 21.813518
0.650000 0.097500 90.055372 -0.630369 -14.355155 22.129863
0.660000 0.099000 91.431159 -0.627965 -14.452939 22.446354
0.670000 0.100500 92.806988 -0.624771 -14.547382 22.763000
0.680000 0.102000 94.182871 -0.620774 -14.638522 23.079811
0.690000 0.103500 95.558818 -0.615962 -14.726394 23.396797
0.700000 0.105000 96.934841 -0.610322 -14.811036 23.713966
0.710000 0.106500 98.310951 -0.603844 -14.892480 24.031328
0.720000 0.108000 99.687158 -0.596514 -14.970762 24.348891
0.730000 0.109500 101.063472 -0.588321 -15.045916 24.666664
0.740000 0.111000 102.439905 -0.579254 -15.117973 24.984656
0.750000 0.112500 103.816466 -0.569301 -15.186967 25.302875
0.760000 0.114000 105.193166 -0.558451 -15.252929 25.621329
0.770000 0.115500 106.570015 -0.546692 -15.315890 25.940025
0.780000 0.117000 107.947022 -0.534012 -15.375881 26.258973
0.790000 0.118500 109.324198 -0.520402 -15.432931 26.578178
0.800000 0.120000 110.701552 -0.505848 -15.487070 26.897648
0.810000 0.121500 112.079093 -0.490341 -15.538325 27.217392
0.820000 0.123000 113.456833 -0.473870 -15.586726 27.537416
0.830000 0.124500 114.834779 -0.456422 -15.632300 27.857726
0.840000 0.126000 116.212941 -0.437987 -15.675074 28.178331
0.850000 0.127500 117.591328 -0.418555 -15.715073 28.499236
0.860000 0.129000 118.969950 -0.398113 -15.752324 28.820449
0.870000 0.130500 120.348816 -0.376651 -15.786852 29.141976
0.880000 0.132000 121.727934 -0.354157 -15.818682 29.463824
0.890000 0.133500 123.107314 -0.330622 -15.847838 29.785998
0.900000 0.135000 124.486964 -0.306032 -15.874343 30.108505
0.910000 0.136500 125.866893 -0.280378 -15.898221 30.431351
0.920000 0.138000 127.247110 -0.253648 -15.919494 30.754543
0.930000 0.139500 128.627623 -0.225830 -15.938185 31.078086
0.940000 0.141000 130.008442 -0.196913 -15.954315 31.401986
0.950000 0.142500 131.389573 -0.166887 -15.967906 31.726248
0.960000 0.144000 132.771027 -0.135738 -15.978978 32.050880
0.970000 0.145500 134.152811 -0.103456 -15.987551 32.375885
0.980000 0.147000 135.534934 -0.070029 -15.993645 32.701269
0.990000 0.148500 136.917404 -0.035444 -15.997279 33.027039
1.000000 0.150000 138.300229 0.000309 -15.998473 33.353199
1.010000 0.151500 139.683418 0.037244 -15.997244 33.679755
1.020000 0.153000 141.066978 0.075372 -15.993611 34.006711
1.030000 0.154500 142.450917 0.114706 -15.987591 34.334073
1.040000 0.156000 143.835245 0.155258 -15.979200 34.661845
1.050000 0.157500 145.219968 0.197041 -15.968457 34.990034
1.060000 0.159000 146.605095 0.240069 -15.955376 35.318642
1.070000 0.160500 147.990634 0.284353 -15.939974 35.647676
1.080000 0.162000 149.376593 0.329908 -15.922266 35.977140
1.090000 0.163500 150.762979 0.376747 -15.902266 36.307038
1.100000 0.165000 152.149802 0.424883 -15.879990 36.637375
1.110000 0.166500 153.537067 0.474330 -15.855452 36.968155
1.120000 0.168000 154.924784 0.525103 -15.828665 37.299383
1.130000 0.169500 156.312961 0.577216 -15.799642 37.631063
1.140000 0.171000 157.701604 0.630684 -15.768396 37.963199
1.150000 0.172500 159.090723 0.685521 -15.734940 38.295795
1.160000 0.174000 160.480324 0.741742 -15.699287 38.628855
1.170000 0.175500 161.870416 0.799363 -15.661446 38.962382
1.180000 0.177000 163.261007 0.858400 -15.621431 39.296382
1.190000 0.178500 164.652104 0.918868 -15.579251 39.630856
1.200000 0.180000 166.043715 0.980785 -15.534918 39.965810
1.210000 0.181500 167.435848 1.044166 -15.488441 40.301246
1.220000 0.183000 168.828511 1.109028 -15.439831 40.637168
1.230000 0.184500 170.221712 1.175389 -15.389096 40.973579
1.240000 0.186000 171.615458 1.243267 -15.336245 41.310482
1.250000 0.187500 173.009758 1.312679 -15.281288 41.647881
1.260000 0.189000 174.404620 1.383644 -15.224233 41.985778
1.270000 0.190500 175.800051 1.456180 -15.165087 42.324176
1.280000 0.192000 177.196059 1.530307 -15.103857 42.663078
1.290000 0.193500 178.592653 1.606044 -15.040552 43.002487
1.300000 0.195000 179.989840 1.683411 -14.975178 43.342404
1.310000 0.196500 181.387629 1.762429 -14.907741 43.682833
1.320000 0.198000 182.786027 1.843118 -14.838247 44.023776
1.330000 0.199500 184.185043 1.925499 -14.766702 44.365234
1.340000 0.201000 185.584685 2.009595 -14.693111 44.707210
1.350000 0.202500 186.984960 2.095426 -14.617480 45.049706
1.360000 0.204000 188.385878 2.183017 -14.539812 45.392723
1.370000 0.205500 189.787447 2.272390 -14.460113 45.736263
1.380000 0.207000 191.189674 2.363569 -14.378385 46.080327
1.390000 0.208500 192.592569 2.456577 -14.294633 46.424917
1.400000 0.210000 193.996140 2.551440 -14.208859 46.770033
1.410000 0.211500 195.400395 2.648182 -14.121066 47.115677
1.420000 0.213000 196.805342 2.746830 -14.031257 47.461850
1.430000 0.214500 198.210991 2.847409 -13.939434 47.808551
1.440000 0.216000 199.617351 2.949946 -13.845599 48.155782
1.450000 0.217500 201.024429 3.054470 -13.749752 48.503543
1.460000 0.219000 202.432235 3.161006 -13.651895 48.851833
1.470000 0.220500 203.840778 3.269585 -13.552028 49.200653
1.480000 0.222000 205.250066 3.380236 -13.450153 49.550003
1.490000 0.223500 206.660109 3.492987 -13.346268 49.899881
1.500000 0.225000 208.070916 3.607870 -13.240373 50.250288
1.510000 0.226500 209.482496 3.724915 -13.132468 50.601222
1.520000 0.228000 210.894858 3.844154 -13.022551 50.952682
1.530000 0.229500 212.308013 3.965619 -12.910621 51.304667
1.540000 0.231000 213.721968 4.089344 -12.796676 51.657176
1.550000 0.232500 215.136734 4.215361 -12.680714 52.010207
1.560000 0.234000 216.552321 4.343705 -12.562732 52.363757
1.570000 0.235500 217.968738 4.474410 -12.442727 52.717824
1.580000 0.237000 219.385995 4.607513 -12.320697 53.072407
1.590000 0.238500 220.804102 4.743049 -12.196638 53.427502
1.600000 0.240000 222.223069 4.881056 -12.070545 53.783106
1.610000 0.241500 223.642907 5.021571 -11.942415 54.139216
1.620000 0.243000 225.063625 5.164632 -11.812242 54.495829
1.630000 0.244500 226.485235 5.310278 -11.680022 54.852942
1.640000 0.246000 227.907745 5.458549 -11.545750 55.210549
1.650000 0.247500 229.331168 5.609485 -11.409420 55.568647
1.660000 0.249000 230.755514 5.763127 -11.271026 55.927231
1.670000 0.250500 232.180794 5.919518 -11.130562 56.286297
1.680000 0.252000 233.607019 6.078699 -10.988020 56.645839
1.690000 0.253500 235.034199 6.240713 -10.843395 57.005852
1.700000 0.255000 236.462347 6.405606 -10.696678 57.366331
1.710000 0.256500 237.891473 6.573420 -10.547862 57.727269
1.720000 0.258000 239.321589 6.744202 -10.396940 58.088660
1.730000 0.259500 240.752707 6.917996 -10.243902 58.450498
1.740000 0.261000 242.184839 7.094851 -10.088741 58.812775
1.750000 0.262500 243.617995 7.274813 -9.931447 59.175485
1.760000 0.264000 245.052189 7.457929 -9.772012 59.538620
1.770000 0.265500 246.487432 7.644250 -9.610424 59.902173
1.780000 0.267000 247.923738 7.833822 -9.446676 60.266134
1.790000 0.268500 249.361117 8.026698 -9.280756 60.630497
1.800000 0.270000 250.799583 8.222926 -9.112655 60.995252
1.810000 0.271500 252.239149 8.422559 -8.942361 61.360389
1.820000 0.273000 253.679827 8.625647 -8.769863 61.725901
1.830000 0.274500 255.121631 8.832243 -8.595150 62.091776
1.840000 0.276000 256.564574 9.042400 -8.418212 62.458006
1.850000 0.277500 258.008668 9.256170 -8.239034 62.824579
1.860000 0.279000 259.453928 9.473609 -8.057607 63.191485
1.870000 0.280500 260.900366 9.694769 -7.873916 63.558714
1.880000 0.282000 262.347998 9.919706 -7.687950 63.926253
1.890000 0.283500 263.796836 10.148475 -7.499696 64.294092
1.900000 0.285000 265.246895 10.381132 -7.309141 64.662218
1.910000 0.286500 266.698188 10.617733 -7.116271 65.030620
1.920000 0.288000 268.150731 10.858333 -6.921072 65.399284
1.930000 0.289500 269.604538 11.102990 -6.723531 65.768199
1.940000 0.291000 271.059622 11.351761 -6.523634 66.137351
1.950000 0.292500 272.516000 11.604703 -6.321367 66.506726
1.960000 0.294000 273.973686 11.861873 -6.116714 66.876311
1.970000 0.295500 275.432695 12.123330 -5.909663 67.246093
1.980000 0.297000 276.893042 12.389131 -5.700197 67.616056
1.990000 0.298500 278.354742 12.659334 -5.488302 67.986187
0.100000 0.015000 14.033322 -0.049964 -2.445194 4.112536
0.110000 0.016500 15.431171 -0.060151 -2.777521 4.442287
0.120000 0.018000 16.828060 -0.071051 -3.107751 4.767912
0.130000 0.019500 18.224014 -0.082608 -3.435199 5.089930
0.140000 0.021000 19.619054 -0.094768 -3.759337 5.408768
0.150000 0.022500 21.013205 -0.107477 -4.079758 5.724779
0.160000 0.024000 22.406493 -0.120684 -4.396145 6.038260
0.170000 0.025500 23.798940 -0.134341 -4.708251 6.349466
0.180000 0.027000 25.190571 -0.148399 -5.015886 6.658615
0.190000 0.028500 26.581411 -0.162812 -5.318903 6.965896
0.200000 0.030000 27.971484 -0.177535 -5.617189 7.271476
0.210000 0.031500 29.360814 -0.192527 -5.910664 7.575500
0.220000 0.033000 30.749424 -0.207745 -6.199265 7.878097
0.230000 0.034500 32.137338 -0.223150 -6.482954 8.179385
0.240000 0.036000 33.524579 -0.238703 -6.761704 8.479465
0.250000 0.037500 34.911169 -0.254365 -7.035504 8.778432
0.260000 0.039000 36.297130 -0.270103 -7.304352 9.076370
0.270000 0.040500 37.682486 -0.285879 -7.568255 9.373355
0.280000 0.042000 39.067256 -0.301660 -7.827227 9.669458
0.290000 0.043500 40.451464 -0.317414 -8.081290 9.964742
0.300000 0.045000 41.835129 -0.333109 -8.330470 10.259266
0.310000 0.046500 43.218272 -0.348713 -8.574795 10.553085
0.320000 0.048000 44.600914 -0.364196 -8.814301 10.846248
0.330000 0.049500 45.983073 -0.379530 -9.049022 11.138802
0.340000 0.051000 47.364771 -0.394687 -9.278998 11.430789
0.350000 0.052500 48.746026 -0.409637 -9.504268 11.722249
0.360000 0.054000 50.126857 -0.424356 -9.724876 12.013220
0.370000 0.055500 51.507282 -0.438817 -9.940863 12.303737
0.380000 0.057000 52.887320 -0.452994 -10.152275 12.593832
0.390000 0.058500 54.266989 -0.466863 -10.359155 12.883536
0.400000 0.060000 55.646307 -0.480400 -10.561550 13.172878
0.410000 0.061500 57.025291 -0.493581 -10.759503 13.461884
0.420000 0.063000 58.403957 -0.506383 -10.953062 13.750581
0.430000 0.064500 59.782323 -0.518784 -11.142272 14.038992
0.440000 0.066000 61.160406 -0.530763 -11.327178 14.327141
0.450000 0.067500 62.538222 -0.542298 -11.507827 14.615048
0.460000 0.069000 63.915786 -0.553368 -11.684262 14.902736
0.470000 0.070500 65.293115 -0.563952 -11.856529 15.190222
0.480000 0.072000 66.670224 -0.574031 -12.024673 15.477526
0.490000 0.073500 68.047128 -0.583586 -12.188738 15.764666
0.500000 0.075000 69.423842 -0.592596 -12.348767 16.051658
0.510000 0.076500 70.800383 -0.601044 -12.504803 16.338519
0.520000 0.078000 72.176763 -0.608910 -12.656890 16.625264
0.530000 0.079500 73.552997 -0.616177 -12.805069 16.911907
0.540000 0.081000 74.929100 -0.622828 -12.949381 17.198463
0.550000 0.082500 76.305086 -0.628844 -13.089869 17.484946
0.560000 0.084000 77.680968 -0.634209 -13.226571 17.771368
0.570000 0.085500 79.056760 -0.638905 -13.359529 18.057741
0.580000 0.087000 80.432476 -0.642917 -13.488780 18.344079
0.590000 0.088500 81.808129 -0.646228 -13.614364 18.630393
0.600000 0.090000 83.183731 -0.648821 -13.736318 18.916692
0.610000 0.091500 84.559297 -0.650682 -13.854680 19.202990
0.620000 0.093000 85.934838 -0.651794 -13.969487 19.489295
0.630000 0.094500 87.310367 -0.652142 -14.080774 19.775618
0.640000 0.096000 88.685897 -0.651711 -14.188577 20.061968
0.650000 0.097500 90.061439 -0.650487 -14.292931 20.348355
0.660000 0.099000 91.437007 -0.648453 -14.393870 20.634788
0.670000 0.100500 92.812611 -0.645596 -14.491428 20.921276
0.680000 0.102000 94.188265 -0.641901 -14.585638 21.207826
0.690000 0.103500 95.563979 -0.637354 -14.676531 21.494448
0.700000 0.105000 96.939765 -0.631941 -14.764141 21.781149
0.710000 0.106500 98.315635 -0.625648 -14.848499 22.067937
0.720000 0.108000 99.691600 -0.618460 -14.929634 22.354819
0.730000 0.109500 101.067670 -0.610365 -15.007578 22.641803
0.740000 0.111000 102.443858 -0.601348 -15.082359 22.928896
0.750000 0.112500 103.820174 -0.591395 -15.154007 23.216104
0.760000 0.114000 105.196629 -0.580494 -15.222551 23.503435
0.770000 0.115500 106.573234 -0.568631 -15.288018 23.790895
0.780000 0.117000 107.949999 -0.555793 -15.350436 24.078490
0.790000 0.118500 109.326935 -0.541967 -15.409831 24.366227
0.800000 0.120000 110.704052 -0.527139 -15.466231 24.654110
0.810000 0.121500 112.081361 -0.511296 -15.519660 24.942148
0.820000 0.123000 113.458872 -0.494425 -15.570145 25.230344
0.830000 0.124500 114.836595 -0.476514 -15.617710 25.518704
0.840000 0.126000 116.214540 -0.457549 -15.662380 25.807235
0.850000 0.127500 117.592717 -0.437517 -15.704179 26.095941
0.860000 0.129000 118.971136 -0.416407 -15.743129 26.384827
0.870000 0.130500 120.349807 -0.394203 -15.779255 26.673899
0.880000 0.132000 121.728740 -0.370895 -15.812579 26.963161
0.890000 0.133500 123.107943 -0.346469 -15.843122 27.252619
0.900000 0.135000 124.487428 -0.320912 -15.870906 27.542276
0.910000 0.136500 125.867202 -0.294212 -15.895954 27.832138
0.920000 0.138000 127.247277 -0.266355 -15.918285 28.122209
0.930000 0.139500 128.627660 -0.237328 -15.937919 28.412493
0.940000 0.141000 130.008362 -0.207120 -15.954878 28.702994
0.950000 0.142500 131.389392 -0.175717 -15.969180 28.993718
0.960000 0.144000 132.770758 -0.143106 -15.980844 29.284667
0.970000 0.145500 134.152471 -0.109273 -15.989890 29.575846
0.980000 0.147000 135.534539 -0.074207 -15.996335 29.867259
0.990000 0.148500 136.916971 -0.037895 -16.000198 30.158909
1.000000 0.150000 138.299776 -0.000322 -16.001496 30.450800
1.010000 0.151500 139.682963 0.038524 -16.000247 30.742936
1.020000 0.153000 141.066541 0.078656 -15.996466 31.035320
1.030000 0.154500 142.450518 0.120088 -15.990172 31.327956
1.040000 0.156000 143.834905 0.162833 -15.981379 31.620847
1.050000 0.157500 145.219709 0.206904 -15.970104 31.913996
1.060000 0.159000 146.604938 0.252315 -15.956362 32.207407
1.070000 0.160500 147.990603 0.299079 -15.940168 32.501082
1.080000 0.162000 149.376711 0.347211 -15.921536 32.795025
1.090000 0.163500 150.763271 0.396723 -15.900482 33.089238
1.100000 0.165000 152.150292 0.447629 -15.877019 33.383725
1.110000 0.166500 153.537782 0.499945 -15.851161 33.678488
1.120000 0.168000 154.925749 0.553683 -15.822921 33.973531
1.130000 0.169500 156.314203 0.608858 -15.792313 34.268854
1.140000 0.171000 157.703151 0.665484 -15.759349 34.564462
1.150000 0.172500 159.092603 0.723576 -15.724041 34.860356
1.160000 0.174000 160.482566 0.783148 -15.686403 35.156539
1.170000 0.175500 161.873049 0.844214 -15.646444 35.453014
1.180000 0.177000 163.264060 0.906791 -15.604178 35.749782
1.190000 0.178500 164.655609 0.970891 -15.559616 36.046845
1.200000 0.180000 166.047702 1.036532 -15.512767 36.344207
1.210000 0.181500 167.440349 1.103728 -15.463644 36.641868
1.220000 0.183000 168.833557 1.172494 -15.412256 36.939831
1.230000 0.184500 170.227336 1.242845 -15.358613 37.238097
1.240000 0.186000 171.621693 1.314799 -15.302726 37.536669
1.250000 0.187500 173.016637 1.388370 -15.244603 37.835548
1.260000 0.189000 174.412176 1.463575 -15.184255 38.134735
1.270000 0.190500 175.808318 1.540429 -15.121689 38.434233
1.280000 0.192000 177.205072 1.618950 -15.056915 38.734042
1.290000 0.193500 178.602446 1.699153 -14.989942 39.034164
1.300000 0.195000 180.000449 1.781057 -14.920776 39.334601
1.310000 0.196500 181.399088 1.864676 -14.849427 39.635353
1.320000 0.198000 182.798371 1.950030 -14.775902 39.936422
1.330000 0.199500 184.198309 2.037135 -14.700208 40.237808
1.340000 0.201000 185.598907 2.126008 -14.622352 40.539513
1.350000 0.202500 187.000176 2.216668 -14.542342 40.841538
1.360000 0.204000 188.402123 2.309133 -14.460184 41.143883
1.370000 0.205500 189.804756 2.403420 -14.375884 41.446549
1.380000 0.207000 191.208084 2.499548 -14.289449 41.749536
1.390000 0.208500 192.612116 2.597536 -14.200884 42.052846
1.400000 0.210000 194.016859 2.697403 -14.110196 42.356479
1.410000 0.211500 195.422322 2.799168 -14.017389 42.660434
1.420000 0.213000 196.828514 2.902849 -13.922469 42.964713
1.430000 0.214500 198.235443 3.008467 -13.825441 43.269315
1.440000 0.216000 199.643117 3.116042 -13.726310 43.574240
1.450000 0.217500 201.051545 3.225592 -13.625080 43.879489
1.460000 0.219000 202.460736 3.337140 -13.521756 44.185062
1.470000 0.220500 203.870697 3.450705 -13.416341 44.490957
1.480000 0.222000 205.281438 3.566307 -13.308839 44.797176
1.490000 0.223500 206.692967 3.683969 -13.199255 45.103717
1.500000 0.225000 208.105292 3.803711 -13.087591 45.410579
1.510000 0.226500 209.518423 3.925555 -12.973851 45.717764
1.520000 0.228000 210.932368 4.049522 -12.858037 46.025268
1.530000 0.229500 212.347135 4.175635 -12.740153 46.333093
1.540000 0.231000 213.762733 4.303916 -12.620202 46.641236
1.550000 0.232500 215.179172 4.434387 -12.498184 46.949698
1.560000 0.234000 216.596460 4.567072 -12.374104 47.258476
1.570000 0.235500 218.014605 4.701993 -12.247962 47.567570
1.580000 0.237000 219.433617 4.839173 -12.119760 47.876977
1.590000 0.238500 220.853504 4.978638 -11.989501 48.186698
1.600000 0.240000 222.274276 5.120409 -11.857185 48.496730
1.610000 0.241500 223.695941 5.264512 -11.722813 48.807071
1.620000 0.243000 225.118508 5.410971 -11.586387 49.117720
1.630000 0.244500 226.541987 5.559810 -11.447908 49.428675
1.640000 0.246000 227.966386 5.711055 -11.307375 49.739934
1.650000 0.247500 229.391714 5.864731 -11.164790 50.051494
1.660000 0.249000 230.817982 6.020863 -11.020152 50.363354
1.670000 0.250500 232.245198 6.179478 -10.873463 50.675511
1.680000 0.252000 233.673370 6.340600 -10.724720 50.987962
1.690000 0.253500 235.102510 6.504258 -10.573925 51.300706
1.700000 0.255000 236.532625 6.670476 -10.421077 51.613738
1.710000 0.256500 237.963726 6.839282 -10.266175 51.927058
1.720000 0.258000 239.395822 7.010704 -10.109219 52.240660
1.730000 0.259500 240.828921 7.184768 -9.950207 52.554544
1.740000 0.261000 242.263035 7.361503 -9.789138 52.868704
1.750000 0.262500 243.698172 7.540936 -9.626011 53.183138
1.760000 0.264000 245.134342 7.723095 -9.460825 53.497843
1.770000 0.265500 246.571555 7.908008 -9.293577 53.812814
1.780000 0.267000 248.009821 8.095706 -9.124266 54.128049
1.790000 0.268500 249.449149 8.286215 -8.952891 54.443542
1.800000 0.270000 250.889549 8.479566 -8.779449 54.759292
1.810000 0.271500 252.331031 8.675788 -8.603937 55.075292
1.820000 0.273000 253.773605 8.874911 -8.426354 55.391540
1.830000 0.274500 255.217282 9.076964 -8.246696 55.708030
1.840000 0.276000 256.662071 9.281978 -8.064962 56.024758
1.850000 0.277500 258.107981 9.489983 -7.881148 56.341720
1.860000 0.279000 259.555025 9.701009 -7.695251 56.658911
1.870000 0.280500 261.003211 9.915087 -7.507269 56.976327
1.880000 0.282000 262.452550 10.132249 -7.317198 57.293961
1.890000 0.283500 263.903053 10.352524 -7.125034 57.611810
1.900000 0.285000 265.354729 10.575946 -6.930775 57.929867
1.910000 0.286500 266.807590 10.802544 -6.734416 58.248128
1.920000 0.288000 268.261645 11.032352 -6.535955 58.566587
1.930000 0.289500 269.716906 11.265400 -6.335386 58.885238
1.940000 0.291000 271.173382 11.501721 -6.132707 59.204076
1.950000 0.292500 272.631086 11.741346 -5.927912 59.523096
1.960000 0.294000 274.090026 11.984309 -5.720999 59.842290
1.970000 0.295500 275.550215 12.230642 -5.511962 60.161653
1.980000 0.297000 277.011663 12.480377 -5.300798 60.481179
1.990000 0.298500 278.474381 12.733548 -5.087502 60.800861
0.100000 0.015000 14.030414 -0.051780 -2.639040 4.464686
0.110000 0.016500 15.427782 -0.062142 -2.982898 4.829671
0.120000 0.018000 16.824176 -0.073190 -3.323559 5.190528
0.130000 0.019500 18.219622 -0.084863 -3.660401 5.547775
0.140000 0.021000 19.614148 -0.097104 -3.992957 5.901836
0.150000 0.022500 21.007780 -0.109858 -4.320875 6.253065
0.160000 0.024000 22.400547 -0.123069 -4.643889 6.601759
0.170000 0.025500 23.792474 -0.136688 -4.961804 6.948172
0.180000 0.027000 25.183589 -0.150665 -5.274474 7.292522
0.190000 0.028500 26.573919 -0.164953 -5.581795 7.634997
0.200000 0.030000 27.963489 -0.179506 -5.883698 7.975765
0.210000 0.031500 29.352326 -0.194282 -6.180138 8.314970
0.220000 0.033000 30.740454 -0.209239 -6.471092 8.652742
0.230000 0.034500 32.127899 -0.224336 -6.756554 8.989197
0.240000 0.036000 33.514685 -0.239536 -7.036531 9.324438
0.250000 0.037500 34.900836 -0.254800 -7.311043 9.658559
0.260000 0.039000 36.286375 -0.270095 -7.580116 9.991644
0.270000 0.040500 37.671327 -0.285385 -7.843787 10.323770
0.280000 0.042000 39.055712 -0.300637 -8.102096 10.655007
0.290000 0.043500 40.439554 -0.315819 -8.355090 10.985419
0.300000 0.045000 41.822873 -0.330902 -8.602818 11.315065
0.310000 0.046500 43.205692 -0.345855 -8.845333 11.644000
0.320000 0.048000 44.588031 -0.360650 -9.082691 11.972272
0.330000 0.049500 45.969910 -0.375259 -9.314949 12.299930
0.340000 0.051000 47.351350 -0.389655 -9.542164 12.627015
0.350000 0.052500 48.732369 -0.403813 -9.764398 12.953569
0.360000 0.054000 50.112988 -0.417708 -9.981709 13.279629
0.370000 0.055500 51.493224 -0.431316 -10.194159 13.605229
0.380000 0.057000 52.873097 -0.444613 -10.401808 13.930403
0.390000 0.058500 54.252624 -0.457577 -10.604718 14.255182
0.400000 0.060000 55.631823 -0.470185 -10.802948 14.579595
0.410000 0.061500 57.010712 -0.482418 -10.996559 14.903669
0.420000 0.063000 58.389307 -0.494253 -11.185611 15.227430
0.430000 0.064500 59.767624 -0.505670 -11.370163 15.550903
0.440000 0.066000 61.145682 -0.516652 -11.550275 15.874111
0.450000 0.067500 62.523495 -0.527177 -11.726003 16.197075
0.460000 0.069000 63.901079 -0.537229 -11.897407 16.519818
0.470000 0.070500 65.278450 -0.546790 -12.064541 16.842358
0.480000 0.072000 66.655623 -0.555841 -12.227462 17.164714
0.490000 0.073500 68.032612 -0.564366 -12.386226 17.486906
0.500000 0.075000 69.409434 -0.572348 -12.540886 17.808950
0.510000 0.076500 70.786101 -0.579772 -12.691496 18.130862
0.520000 0.078000 72.162628 -0.586622 -12.838109 18.452659
0.530000 0.079500 73.539028 -0.592883 -12.980775 18.774355
0.540000 0.081000 74.915317 -0.598539 -13.119546 19.095966
0.550000 0.082500 76.291506 -0.603576 -13.254472 19.417505
0.560000 0.084000 77.667609 -0.607980 -13.385601 19.738986
0.570000 0.085500 79.043640 -0.611738 -13.512983 20.060422
0.580000 0.087000 80.419610 -0.614835 -13.636663 20.381825
0.590000 0.088500 81.795533 -0.617258 -13.756690 20.703207
0.600000 0.090000 83.171420 -0.618994 -13.873108 21.024581
0.610000 0.091500 84.547285 -0.620031 -13.985962 21.345956
0.620000 0.093000 85.923137 -0.620357 -14.095296 21.667345
0.630000 0.094500 87.298991 -0.619958 -14.201153 21.988758
0.640000 0.096000 88.674857 -0.618823 -14.303577 22.310204
0.650000 0.097500 90.050746 -0.616941 -14.402607 22.631694
0.660000 0.099000 91.426670 -0.614300 -14.498286 22.953238
0.670000 0.100500 92.802639 -0.610888 -14.590652 23.274845
0.680000 0.102000 94.178666 -0.606695 -14.679746 23.596523
0.690000 0.103500 95.554760 -0.601709 -14.765606 23.918282
0.700000 0.105000 96.930932 -0.595920 -14.848269 24.240131
0.710000 0.106500 98.307192 -0.589317 -14.927773 24.562077
0.720000 0.108000 99.683551 -0.581891 -15.004154 24.884129
0.730000 0.109500 101.060019 -0.573629 -15.077448 25.206295
0.740000 0.111000 102.436606 -0.564524 -15.147690 25.528582
0.750000 0.112500 103.813322 -0.554564 -15.214913 25.850998
0.760000 0.114000 105.190177 -0.543740 -15.279153 26.173551
0.770000 0.115500 106.567179 -0.532042 -15.340441 26.496247
0.780000 0.117000 107.944339 -0.519460 -15.398811 26.819095
0.790000 0.118500 109.321666 -0.505985 -15.454293 27.142100
0.800000 0.120000 110.699170 -0.491608 -15.506920 27.465269
0.810000 0.121500 112.076858 -0.476319 -15.556722 27.788610
0.820000 0.123000 113.454741 -0.460110 -15.603728 28.112128
0.830000 0.124500 114.832828 -0.442970 -15.647969 28.435830
0.840000 0.126000 116.211126 -0.424891 -15.689473 28.759722
0.850000 0.127500 117.589646 -0.405865 -15.728268 29.083810
0.860000 0.129000 118.968395 -0.385881 -15.764382 29.408101
0.870000 0.130500 120.347382 -0.364931 -15.797842 29.732600
0.880000 0.132000 121.726615 -0.343007 -15.828676 30.057313
0.890000 0.133500 123.106103 -0.320099 -15.856909 30.382246
0.900000 0.135000 124.485854 -0.296199 -15.882566 30.707404
0.910000 0.136500 125.865875 -0.271298 -15.905674 31.032793
0.920000 0.138000 127.246177 -0.245388 -15.926257 31.358418
0.930000 0.139500 128.626765 -0.218459 -15.944338 31.684284
0.940000 0.141000 130.007648 -0.190504 -15.959942 32.010397
0.950000 0.142500 131.388834 -0.161512 -15.973092 32.336762
0.960000 0.144000 132.770331 -0.131477 -15.983811 32.663384
0.970000 0.145500 134.152146 -0.100388 -15.992121 32.990269
0.980000 0.147000 135.534287 -0.068238 -15.998044 33.317419
0.990000 0.148500 136.916762 -0.035018 -16.001602 33.644842
1.000000 0.150000 138.299578 -0.000719 -16.002815 33.972541
1.010000 0.151500 139.682742 0.034669 -16.001705 34.300521
1.020000 0.153000 141.066262 0.071152 -15.998290 34.628787
1.030000 0.154500 142.450144 0.108741 -15.992592 34.957344
1.040000 0.156000 143.834398 0.147445 -15.984630 35.286195
1.050000 0.157500 145.219028 0.187271 -15.974423 35.615345
1.060000 0.159000 146.604044 0.228230 -15.961988 35.944799
1.070000 0.160500 147.989451 0.270330 -15.947345 36.274561
1.080000 0.162000 149.375257 0.313580 -15.930512 36.604635
1.090000 0.163500 150.761469 0.357990 -15.911505 36.935025
1.100000 0.165000 152.148093 0.403568 -15.890343 37.265736
1.110000 0.166500 153.535138 0.450325 -15.867040 37.596771
1.120000 0.168000 154.922609 0.498269 -15.841615 37.928135
1.130000 0.169500 156.310513 0.547410 -15.814084 38.259831
1.140000 0.171000 157.698857 0.597758 -15.784460 38.591863
1.150000 0.172500 159.087649 0.649323 -15.752761 38.924235
1.160000 0.174000 160.476894 0.702114 -15.719001 39.256951
1.170000 0.175500 161.866599 0.756142 -15.683195 39.590015
1.180000 0.177000 163.256772 0.811416 -15.645356 39.923430
1.190000 0.178500 164.647418 0.867947 -15.605500 40.257199
1.200000 0.180000 166.038545 0.925745 -15.563639 40.591326
1.210000 0.181500 167.430159 0.984822 -15.519787 40.925815
1.220000 0.183000 168.822266 1.045187 -15.473957 41.260669
1.230000 0.184500 170.214873 1.106851 -15.426162 41.595892
1.240000 0.186000 171.607987 1.169826 -15.376413 41.931486
1.250000 0.187500 173.001614 1.234123 -15.324724 42.267455
1.260000 0.189000 174.395761 1.299753 -15.271105 42.603801
1.270000 0.190500 175.790434 1.366727 -15.215569 42.940529
1.280000 0.192000 177.185640 1.435058 -15.158126 43.277641
1.290000 0.193500 178.581385 1.504758 -15.098787 43.615140
1.300000 0.195000 179.977675 1.575839 -15.037563 43.953028
1.310000 0.196500 181.374518 1.648313 -14.974464 44.291309
1.320000 0.198000 182.771919 1.722193 -14.909500 44.629986
1.330000 0.199500 184.169885 1.797491 -14.842680 44.969061
1.340000 0.201000 185.568423 1.874221 -14.774014 45.308536
1.350000 0.202500 186.967539 1.952397 -14.703512 45.648415
1.360000 0.204000 188.367239 2.032031 -14.631181 45.988699
1.370000 0.205500 189.767530 2.113138 -14.557030 46.329391
1.380000 0.207000 191.168419 2.195731 -14.481068 46.670494
1.390000 0.208500 192.569911 2.279826 -14.403302 47.012009
1.400000 0.210000 193.972014 2.365436 -14.323741 47.353939
1.410000 0.211500 195.374734 2.452578 -14.242391 47.696286
1.420000 0.213000 196.778078 2.541265 -14.159259 48.039052
1.430000 0.214500 198.182051 2.631514 -14.074353 48.382238
1.440000 0.216000 199.586661 2.723341 -13.987679 48.725846
1.450000 0.217500 200.991915 2.816761 -13.899243 49.069879
1.460000 0.219000 202.397818 2.911791 -13.809052 49.414338
1.470000 0.220500 203.804377 3.008449 -13.717110 49.759224
1.480000 0.222000 205.211600 3.106751 -13.623424 50.104538
1.490000 0.223500 206.619492 3.206714 -13.527999 50.450283
1.500000 0.225000 208.028061 3.308357 -13.430839 50.796459
1.510000 0.226500 209.437313 3.411698 -13.331950 51.143068
1.520000 0.228000 210.847256 3.516756 -13.231335 51.490110
1.530000 0.229500 212.257895 3.623549 -13.128999 51.837586
1.540000 0.231000 213.669238 3.732097 -13.024945 52.185498
1.550000 0.232500 215.081291 3.842420 -12.919178 52.533846
1.560000 0.234000 216.494062 3.954538 -12.811701 52.882630
1.570000 0.235500 217.907557 4.068471 -12.702516 53.231851
1.580000 0.237000 219.321784 4.184241 -12.591627 53.581509
1.590000 0.238500 220.736750 4.301869 -12.479035 53.931605
1.600000 0.240000 222.152461 4.421376 -12.364745 54.282138
1.610000 0.241500 223.568925 4.542786 -12.248756 54.633109
1.620000 0.243000 224.986150 4.666121 -12.131072 54.984517
1.630000 0.244500 226.404141 4.791404 -12.011693 55.336363
1.640000 0.246000 227.822907 4.918658 -11.890621 55.688644
1.650000 0.247500 229.242455 5.047909 -11.767857 56.041362
1.660000 0.249000 230.662793 5.179180 -11.643402 56.394515
1.670000 0.250500 232.083927 5.312497 -11.517256 56.748103
1.680000 0.252000 233.505866 5.447884 -11.389419 57.102124
1.690000 0.253500 234.928617 5.585370 -11.259892 57.456577
1.700000 0.255000 236.352188 5.724978 -11.128673 57.811460
1.710000 0.256500 237.776587 5.866738 -10.995763 58.166773
1.720000 0.258000 239.201820 6.010677 -10.861161 58.522514
1.730000 0.259500 240.627897 6.156821 -10.724865 58.878680
1.740000 0.261000 242.054826 6.305201 -10.586875 59.235270
1.750000 0.262500 243.482613 6.455846 -10.447188 59.592281
1.760000 0.264000 244.911268 6.608784 -10.305803 59.949712
1.770000 0.265500 246.340798 6.764046 -10.162719 60.307559
1.780000 0.267000 247.771212 6.921664 -10.017931 60.665820
1.790000 0.268500 249.202519 7.081667 -9.871439 61.024491
1.800000 0.270000 250.634726 7.244089 -9.723238 61.383571
1.810000 0.271500 252.067842 7.408960 -9.573327 61.743055
1.820000 0.273000 253.501876 7.576316 -9.421701 62.102940
1.830000 0.274500 254.936836 7.746187 -9.268358 62.463222
1.840000 0.276000 256.372731 7.918610 -9.113293 62.823898
1.850000 0.277500 257.809571 8.093618 -8.956502 63.184963
1.860000 0.279000 259.247363 8.271246 -8.797981 63.546413
1.870000 0.280500 260.686118 8.451531 -8.637726 63.908243
1.880000 0.282000 262.125844 8.634507 -8.475731 64.270449
1.890000 0.283500 263.566550 8.820213 -8.311992 64.633025
1.900000 0.285000 265.008247 9.008685 -8.146503 64.995967
1.910000 0.286500 266.450942 9.199961 -7.979259 65.359270
1.920000 0.288000 267.894647 9.394080 -7.810255 65.722926
1.930000 0.289500 269.339370 9.591080 -7.639483 66.086932
1.940000 0.291000 270.785121 9.791001 -7.466938 66.451280
1.950000 0.292500 272.231910 9.993883 -7.292614 66.815964
1.960000 0.294000 273.679748 10.199766 -7.116504 67.180978
1.970000 0.295500 275.128643 10.408692 -6.938601 67.546316
1.980000 0.297000 276.578607 10.620702 -6.758898 67.911969
1.990000 0.298500 278.029650 10.835837 -6.577387 68.277931
0.100000 0.015000 14.034175 -0.049422 -2.388365 4.480405
0.110000 0.016500 15.432166 -0.059553 -2.717238 4.846507
0.120000 0.018000 16.829202 -0.070406 -3.044332 5.208413
0.130000 0.019500 18.225306 -0.081926 -3.368945 5.566646
0.140000 0.021000 19.620499 -0.094058 -3.690532 5.921630
0.150000 0.022500 21.014805 -0.106751 -4.008673 6.273719
0.160000 0.024000 22.408247 -0.119955 -4.323036 6.623213
0.170000 0.025500 23.800849 -0.133620 -4.633362 6.970365
0.180000 0.027000 25.192635 -0.147700 -4.939447 7.315394
0.190000 0.028500 26.583628 -0.162149 -5.241134 7.658490
0.200000 0.030000 27.973851 -0.176922 -5.538298 7.999818
0.210000 0.031500 29.363328 -0.191978 -5.830847 8.339525
0.220000 0.033000 30.752083 -0.207275 -6.118711 8.677739
0.230000 0.034500 32.140137 -0.222773 -6.401838 9.014578
0.240000 0.036000 33.527513 -0.238433 -6.680195 9.350144
0.250000 0.037500 34.914234 -0.254218 -6.953761 9.684529
0.260000 0.039000 36.300322 -0.270091 -7.222525 10.017820
0.270000 0.040500 37.685797 -0.286018 -7.486486 10.350091
0.280000 0.042000 39.070683 -0.301963 -7.745651 10.681413
0.290000 0.043500 40.454999 -0.317895 -8.000034 11.011849
0.300000 0.045000 41.838766 -0.333780 -8.249653 11.341457
0.310000 0.046500 43.222004 -0.349587 -8.494531 11.670292
0.320000 0.048000 44.604735 -0.365286 -8.734695 11.998403
0.330000 0.049500 45.986976 -0.380846 -8.970174 12.325836
0.340000 0.051000 47.368749 -0.396240 -9.201001 12.652633
0.350000 0.052500 48.750071 -0.411439 -9.427210 12.978834
0.360000 0.054000 50.130963 -0.426416 -9.648838 13.304475
0.370000 0.055500 51.511441 -0.441144 -9.865922 13.629592
0.380000 0.057000 52.891525 -0.455596 -10.078502 13.954216
0.390000 0.058500 54.271233 -0.469748 -10.286616 14.278377
0.400000 0.060000 55.650582 -0.483575 -10.490304 14.602104
0.410000 0.061500 57.029589 -0.497052 -10.689608 14.925423
0.420000 0.063000 58.408272 -0.510156 -10.884569 15.248358
0.430000 0.064500 59.786648 -0.522863 -11.075227 15.570935
0.440000 0.066000 61.164733 -0.535151 -11.261625 15.893174
0.450000 0.067500 62.542543 -0.546998 -11.443802 16.215098
0.460000 0.069000 63.920096 -0.558382 -11.621802 16.536725
0.470000 0.070500 65.297406 -0.569282 -11.795664 16.858075
0.480000 0.072000 66.674489 -0.579676 -11.965429 17.179166
0.490000 0.073500 68.051361 -0.589545 -12.131138 17.500015
0.500000 0.075000 69.428038 -0.598868 -12.292831 17.820638
0.510000 0.076500 70.804533 -0.607626 -12.450547 18.141051
0.520000 0.078000 72.180862 -0.615799 -12.604327 18.461268
0.530000 0.079500 73.557040 -0.623368 -12.754209 18.781303
0.540000 0.081000 74.933081 -0.630315 -12.900231 19.101170
0.550000 0.082500 76.308999 -0.636620 -13.042431 19.420882
0.560000 0.084000 77.684809 -0.642267 -13.180847 19.740450
0.570000 0.085500 79.060523 -0.647238 -13.315516 20.059887
0.580000 0.087000 80.436157 -0.651514 -13.446474 20.379204
0.590000 0.088500 81.811722 -0.655079 -13.573758 20.698412
0.600000 0.090000 83.187234 -0.657915 -13.697402 21.017521
0.610000 0.091500 84.562704 -0.660006 -13.817442 21.336541
0.620000 0.093000 85.938146 -0.661336 -13.933911 21.655482
0.630000 0.094500 87.313573 -0.661887 -14.046844 21.974353
0.640000 0.096000 88.688998 -0.661644 -14.156274 22.293162
0.650000 0.097500 90.064432 -0.660592 -14.262234 22.611919
0.660000 0.099000 91.439889 -0.658713 -14.364756 22.930631
0.670000 0.100500 92.815381 -0.655994 -14.463871 23.249307
0.680000 0.102000 94.190920 -0.652417 -14.559611 23.567954
0.690000 0.103500 95.566517 -0.647969 -14.652006 23.886580
0.700000 0.105000 96.942186 -0.642634 -14.741086 24.205191
0.710000 0.106500 98.317937 -0.636398 -14.826882 24.523795
0.720000 0.108000 99.693782 -0.629245 -14.909422 24.842397
0.730000 0.109500 101.069734 -0.621162 -14.988735 25.161006
0.740000 0.111000 102.445802 -0.612132 -15.064848 25.479626
0.750000 0.112500 103.821999 -0.602144 -15.137790 25.798265
0.760000 0.114000 105.198335 -0.591181 -15.207587 26.116927
0.770000 0.115500 106.574822 -0.579230 -15.274267 26.435618
0.780000 0.117000 107.951471 -0.566277 -15.337855 26.754344
0.790000 0.118500 109.328292 -0.552308 -15.398377 27.073111
0.800000 0.120000 110.705297 -0.537310 -15.455859 27.391922
0.810000 0.121500 112.082495 -0.521268 -15.510325 27.710784
0.820000 0.123000 113.459899 -0.504169 -15.561800 28.029701
0.830000 0.124500 114.837517 -0.486000 -15.610307 28.348678
0.840000 0.126000 116.215360 -0.466747 -15.655871 28.667719
0.850000 0.127500 117.593440 -0.446396 -15.698513 28.986829
0.860000 0.129000 118.971765 -0.424934 -15.738258 29.306011
0.870000 0.130500 120.350346 -0.402349 -15.775127 29.625271
0.880000 0.132000 121.729193 -0.378626 -15.809142 29.944612
0.890000 0.133500 123.108317 -0.353753 -15.840324 30.264038
0.900000 0.135000 124.487726 -0.327716 -15.868696 30.583552
0.910000 0.136500 125.867431 -0.300502 -15.894276 30.903160
0.920000 0.138000 127.247442 -0.272099 -15.917087 31.222863
0.930000 0.139500 128.627768 -0.242494 -15.937147 31.542666
0.940000 0.141000 130.008419 -0.211672 -15.954476 31.862572
0.950000 0.142500 131.389404 -0.179623 -15.969094 32.182584
0.960000 0.144000 132.770733 -0.146331 -15.981019 32.502706
0.970000 0.145500 134.152416 -0.111786 -15.990271 32.822940
0.980000 0.147000 135.534461 -0.075973 -15.996866 33.143289
0.990000 0.148500 136.916878 -0.038880 -16.000824 33.463757
1.000000 0.150000 138.299676 -0.000494 -16.002161 33.784346
1.010000 0.151500 139.682864 0.039198 -16.000895 34.105059
1.020000 0.153000 141.066452 0.080209 -15.997043 34.425899
1.030000 0.154500 142.450449 0.122551 -15.990622 34.746867
1.040000 0.156000 143.834863 0.166238 -15.981647 35.067968
1.050000 0.157500 145.219704 0.211282 -15.970134 35.389202
1.060000 0.159000 146.604980 0.257696 -15.956100 35.710573
1.070000 0.160500 147.990701 0.305493 -15.939559 36.032083
1.080000 0.162000 149.376875 0.354686 -15.920528 36.353734
1.090000 0.163500 150.763510 0.405287 -15.899020 36.675527
1.100000 0.165000 152.150617 0.457311 -15.875050 36.997466
1.110000 0.166500 153.538203 0.510769 -15.848632 37.319551
1.120000 0.168000 154.926277 0.565675 -15.819781 37.641786
1.130000 0.169500 156.314848 0.622042 -15.788509 37.964172
1.140000 0.171000 157.703924 0.679882 -15.754832 38.286710
1.150000 0.172500 159.093514 0.739209 -15.718761 38.609402
1.160000 0.174000 160.483626 0.800037 -15.680310 38.932251
1.170000 0.175500 161.874269 0.862377 -15.639491 39.255257
1.180000 0.177000 163.265452 0.926243 -15.596317 39.578422
1.190000 0.178500 164.657182 0.991650 -15.550800 39.901748
1.200000 0.180000 166.049469 1.058608 -15.502951 40.225236
1.210000 0.181500 167.442320 1.127133 -15.452784 40.548888
1.220000 0.183000 168.835743 1.197238 -15.400309 40.872703
1.230000 0.184500 170.229748 1.268935 -15.345537 41.196685
1.240000 0.186000 171.624343 1.342238 -15.288480 41.520834
1.250000 0.187500 173.019535 1.417162 -15.229148 41.845152
1.260000 0.189000 174.415333 1.493718 -15.167553 42.169638
1.270000 0.190500 175.811745 1.571922 -15.103703 42.494295
1.280000 0.192000 177.208779 1.651787 -15.037610 42.819122
1.290000 0.193500 178.606444 1.733326 -14.969284 43.144122
1.300000 0.195000 180.004747 1.816553 -14.898733 43.469295
1.310000 0.196500 181.403697 1.901483 -14.825969 43.794642
1.320000 0.198000 182.803302 1.988129 -14.751000 44.120163
1.330000 0.199500 184.203570 2.076505 -14.673835 44.445859
1.340000 0.201000 185.604509 2.166625 -14.594483 44.771731
1.350000 0.202500 187.006127 2.258504 -14.512954 45.097778
1.360000 0.204000 188.408432 2.352155 -14.429255 45.424003
1.370000 0.205500 189.811432 2.447594 -14.343395 45.750405
1.380000 0.207000 191.215136 2.544833 -14.255383 46.076985
1.390000 0.208500 192.619550 2.643889 -14.165225 46.403742
1.400000 0.210000 194.024684 2.744775 -14.072932 46.730677
1.410000 0.211500 195.430545 2.847506 -13.978509 47.057791
1.420000 0.213000 196.837142 2.952096 -13.881964 47.385084
1.430000 0.214500 198.244481 3.058561 -13.783305 47.712555
1.440000 0.216000 199.652571 3.166915 -13.682540 48.040205
1.450000 0.217500 201.061421 3.277173 -13.579674 48.368034
1.460000 0.219000 202.471037 3.389351 -13.474715 48.696042
1.470000 0.220500 203.881429 3.503463 -13.367669 49.024228
1.480000 0.222000 205.292603 3.619524 -13.258544 49.352593
1.490000 0.223500 206.704568 3.737550 -13.147345 49.681136
1.500000 0.225000 208.117332 3.857557 -13.034078 50.009857
1.510000 0.226500 209.530903 3.979559 -12.918751 50.338755
1.520000 0.228000 210.945288 4.103572 -12.801368 50.667832
1.530000 0.229500 212.360496 4.229612 -12.681935 50.997085
1.540000 0.231000 213.776534 4.357694 -12.560459 51.326514
1.550000 0.232500 215.193411 4.487835 -12.436944 51.656120
1.560000 0.234000 216.611133 4.620050 -12.311396 51.985901
1.570000 0.235500 218.029710 4.754355 -12.183820 52.315856
1.580000 0.237000 219.449150 4.890767 -12.054221 52.645986
1.590000 0.238500 220.869459 5.029301 -11.922605 52.976289
1.600000 0.240000 222.290646 5.169973 -11.788975 53.306764
1.610000 0.241500 223.712719 5.312801 -11.653337 53.637412
1.620000 0.243000 225.135686 5.457800 -11.515695 53.968229
1.630000 0.244500 226.559555 5.604987 -11.376053 54.299217
1.640000 0.246000 227.984334 5.754379 -11.234416 54.630374
1.650000 0.247500 229.410030 5.905993 -11.090789 54.961698
1.660000 0.249000 230.836652 6.059844 -10.945174 55.293188
1.670000 0.250500 232.264207 6.215951 -10.797577 55.624845
1.680000 0.252000 233.692704 6.374329 -10.648000 55.956665
1.690000 0.253500 235.122151 6.534997 -10.496447 56.288648
1.700000 0.255000 236.552555 6.697971 -10.342923 56.620793
1.710000 0.256500 237.983924 6.863269 -10.187430 56.953098
1.720000 0.258000 239.416267 7.030908 -10.029972 57.285562
1.730000 0.259500 240.849592 7.200905 -9.870552 57.618183
1.740000 0.261000 242.283906 7.373277 -9.709174 57.950960
1.750000 0.262500 243.719217 7.548044 -9.545840 58.283891
1.760000 0.264000 245.155534 7.725221 -9.380552 58.616974
1.770000 0.265500 246.592865 7.904828 -9.213315 58.950208
1.780000 0.267000 248.031217 8.086881 -9.044131 59.283591
1.790000 0.268500 249.470599 8.271399 -8.873002 59.617121
1.800000 0.270000 250.911019 8.458399 -8.699931 59.950797
1.810000 0.271500 252.352484 8.647900 -8.524921 60.284615
1.820000 0.273000 253.795003 8.839921 -8.347973 60.618575
1.830000 0.274500 255.238585 9.034478 -8.169090 60.952675
1.840000 0.276000 256.683236 9.231592 -7.988274 61.286911
1.850000 0.277500 258.128966 9.431279 -7.805528 61.621283
1.860000 0.279000 259.575782 9.633558 -7.620852 61.955788
1.870000 0.280500 261.023693 9.838449 -7.434250 62.290423
1.880000 0.282000 262.472706 10.045969 -7.245723 62.625186
1.890000 0.283500 263.922830 10.256137 -7.055272 62.960076
1.900000 0.285000 265.374074 10.468972 -6.862899 63.295089
1.910000 0.286500 266.826444 10.684493 -6.668607 63.630224
1.920000 0.288000 268.279950 10.902718 -6.472396 63.965477
1.930000 0.289500 269.734600 11.123667 -6.274267 64.300846
1.940000 0.291000 271.190401 11.347359 -6.074223 64.636329
1.950000 0.292500 272.647363 11.573812 -5.872264 64.971922
1.960000 0.294000 274.105493 11.803045 -5.668391 65.307624
1.970000 0.295500 275.564800 12.035079 -5.462607 65.643431
1.980000 0.297000 277.025291 12.269931 -5.254911 65.979341
1.990000 0.298500 278.486976 12.507621 -5.045305 66.315351
0.100000 0.015000 14.033954 -0.049557 -2.403074 4.094896
0.110000 0.016500 15.431909 -0.059700 -2.732802 4.422376
0.120000 0.018000 16.828908 -0.070563 -3.060664 4.745649
0.130000 0.019500 18.224974 -0.082090 -3.385962 5.065236
0.140000 0.021000 19.620129 -0.094227 -3.708160 5.381562
0.150000 0.022500 21.014396 -0.106921 -4.026838 5.694982
0.160000 0.024000 22.407800 -0.120123 -4.341671 6.005795
0.170000 0.025500 23.800364 -0.133783 -4.652403 6.314254
0.180000 0.027000 25.192111 -0.147854 -4.958834 6.620578
0.190000 0.028500 26.583067 -0.162291 -5.260810 6.924957
0.200000 0.030000 27.973254 -0.177049 -5.558211 7.227557
0.210000 0.031500 29.362695 -0.192085 -5.850946 7.528523
0.220000 0.033000 30.751415 -0.207359 -6.138949 7.827986
0.230000 0.034500 32.139435 -0.222831 -6.422171 8.126060
0.240000 0.036000 33.526779 -0.238462 -6.700582 8.422850
0.250000 0.037500 34.913469 -0.254213 -6.974161 8.718449
0.260000 0.039000 36.299527 -0.270050 -7.242902 9.012940
0.270000 0.040500 37.684974 -0.285937 -7.506806 9.306400
0.280000 0.042000 39.069833 -0.301839 -7.765882 9.598898
0.290000 0.043500 40.454124 -0.317725 -8.020145 9.890499
0.300000 0.045000 41.837867 -0.333560 -8.269615 10.181261
0.310000 0.046500 43.221084 -0.349315 -8.514317 10.471237
0.320000 0.048000 44.603795 -0.364959 -8.754280 10.760477
0.330000 0.049500 45.986018 -0.380462 -8.989534 11.049027
0.340000 0.051000 47.367774 -0.395795 -9.220115 11.336929
0.350000 0.052500 48.749082 -0.410931 -9.446058 11.624223
0.360000 0.054000 50.129960 -0.425843 -9.667400 11.910946
0.370000 0.055500 51.510428 -0.440503 -9.884181 12.197131
0.380000 0.057000 52.890503 -0.454886 -10.096440 12.482812
0.390000 0.058500 54.270203 -0.468967 -10.304219 12.768017
0.400000 0.060000 55.649547 -0.482721 -10.507558 13.052776
0.410000 0.061500 57.028550 -0.496123 -10.706500 13.337115
0.420000 0.063000 58.407232 -0.509151 -10.901087 13.621058
0.430000 0.064500 59.785607 -0.521781 -11.091360 13.904630
0.440000 0.066000 61.163694 -0.533991 -11.277363 14.187852
0.450000 0.067500 62.541508 -0.545759 -11.459137 14.470746
0.460000 0.069000 63.919066 -0.557063 -11.636724 14.753331
0.470000 0.070500 65.296383 -0.567882 -11.810167 15.035626
0.480000 0.072000 66.673476 -0.578196 -11.979507 15.317650
0.490000 0.073500 68.050358 -0.587983 -12.144785 15.599419
0.500000 0.075000 69.427047 -0.597225 -12.306042 15.880949
0.510000 0.076500 70.803556 -0.605902 -12.463318 16.162256
0.520000 0.078000 72.179901 -0.613995 -12.616655 16.443355
0.530000 0.079500 73.556096 -0.621484 -12.766090 16.724259
0.540000 0.081000 74.932155 -0.628351 -12.911664 17.004982
0.550000 0.082500 76.308093 -0.634579 -13.053415 17.285537
0.560000 0.084000 77.683924 -0.640149 -13.191381 17.565936
0.570000 0.085500 79.059661 -0.645044 -13.325600 17.846190
0.580000 0.087000 80.435319 -0.649246 -13.456108 18.126312
0.590000 0.088500 81.810910 -0.652738 -13.582942 18.406310
0.600000 0.090000 83.186447 -0.655504 -13.706139 18.686197
0.610000 0.091500 84.561945 -0.657527 -13.825733 18.965982
0.620000 0.093000 85.937416 -0.658791 -13.941760 19.245674
0.630000 0.094500 87.312873 -0.659279 -14.054253 19.525283
0.640000 0.096000 88.688328 -0.658976 -14.163247 19.804817
0.650000 0.097500 90.063794 -0.657866 -14.268775 20.084285
0.660000 0.099000 91.439284 -0.655934 -14.370869 20.363695
0.670000 0.100500 92.814809 -0.653164 -14.469561 20.643055
0.680000 0.102000 94.190382 -0.649541 -14.564883 20.922373
0.690000 0.103500 95.566014 -0.645050 -14.656867 21.201655
0.700000 0.105000 96.941718 -0.639677 -14.745542 21.480910
0.710000 0.106500 98.317505 -0.633407 -14.830938 21.760143
0.720000 0.108000 99.693387 -0.626226 -14.913086 22.039362
0.730000 0.109500 101.069374 -0.618118 -14.992014 22.318573
0.740000 0.111000 102.445480 -0.609071 -15.067751 22.597781
0.750000 0.112500 103.821714 -0.599069 -15.140324 22.876994
0.760000 0.114000 105.198087 -0.588099 -15.209761 23.156216
0.770000 0.115500 106.574612 -0.576147 -15.276090 23.435454
0.780000 0.117000 107.951298 -0.563200 -15.339336 23.714712
0.790000 0.118500 109.328156 -0.549243 -15.399526 23.993997
0.800000 0.120000 110.705198 -0.534264 -15.456685 24.273312
0.810000 0.121500 112.082433 -0.518248 -15.510839 24.552664
0.820000 0.123000 113.459872 -0.501183 -15.562012 24.832056
0.830000 0.124500 114.837526 -0.483055 -15.610229 25.111494
0.840000 0.126000 116.215405 -0.463852 -15.655513 25.390982
0.850000 0.127500 117.593519 -0.443559 -15.697889 25.670524
0.860000 0.129000 118.971878 -0.422165 -15.737377 25.950125
0.870000 0.130500 120.350493 -0.399656 -15.774003 26.229788
0.880000 0.132000 121.729372 -0.376019 -15.807787 26.509518
0.890000 0.133500 123.108527 -0.351241 -15.838752 26.789318
0.900000 0.135000 124.487966 -0.325310 -15.866918 27.069193
0.910000 0.136500 125.867700 -0.298212 -15.892307 27.349145
0.920000 0.138000 127.247738 -0.269936 -15.914940 27.629179
0.930000 0.139500 128.628090 -0.240469 -15.934837 27.909298
0.940000 0.141000 130.008765 -0.209797 -15.952018 28.189505
0.950000 0.142500 131.389774 -0.177909 -15.966502 28.469804
0.960000 0.144000 132.771124 -0.144792 -15.978308 28.750197
0.970000 0.145500 134.152825 -0.110433 -15.987456 29.030687
0.980000 0.147000 135.534887 -0.074820 -15.993963 29.311279
0.990000 0.148500 136.917319 -0.037940 -15.997849 29.591973
1.000000 0.150000 138.300130 0.000219 -15.999131 29.872774
1.010000 0.151500 139.683329 0.039669 -15.997826 30.153684
1.020000 0.153000 141.066925 0.080423 -15.993951 30.434706
1.030000 0.154500 142.450927 0.122494 -15.987525 30.715842
1.040000 0.156000 143.835344 0.165893 -15.978562 30.997094
1.050000 0.157500 145.220185 0.210634 -15.967080 31.278466
1.060000 0.159000 146.605458 0.256728 -15.953094 31.559958
1.070000 0.160500 147.991172 0.304188 -15.936620 31.841575
1.080000 0.162000 149.377337 0.353027 -15.917674 32.123317
1.090000 0.163500 150.763960 0.403256 -15.896270 32.405187
1.100000 0.165000 152.151050 0.454889 -15.872423 32.687187
1.110000 0.166500 153.538616 0.507938 -15.846149 32.969319
1.120000 0.168000 154.926667 0.562415 -15.817461 33.251585
1.130000 0.169500 156.315210 0.618333 -15.786373 33.533986
1.140000 0.171000 157.704254 0.675704 -15.752899 33.816525
1.150000 0.172500 159.093808 0.734541 -15.717053 34.099204
1.160000 0.174000 160.483880 0.794856 -15.678848 34.382023
1.170000 0.175500 161.874479 0.856662 -15.638297 34.664984
1.180000 0.177000 163.265612 0.919972 -15.595412 34.948090
1.190000 0.178500 164.657288 0.984798 -15.550206 35.231341
1.200000 0.180000 166.049515 1.051153 -15.502692 35.514739
1.210000 0.181500 167.442302 1.119050 -15.452881 35.798285
1.220000 0.183000 168.835656 1.188501 -15.400786 36.081981
1.230000 0.184500 170.229586 1.259519 -15.346417 36.365827
1.240000 0.186000 171.624100 1.332118 -15.289787 36.649826
1.250000 0.187500 173.019205 1.406309 -15.230906 36.933978
1.260000 0.189000 174.414911 1.482106 -15.169785 37.218284
1.270000 0.190500 175.811224 1.559523 -15.106436 37.502745
1.280000 0.192000 177.208153 1.638571 -15.040868 37.787362
1.290000 0.193500 178.605707 1.719264 -14.973092 38.072137
1.300000 0.195000 180.003892 1.801616 -14.903118 38.357070
1.310000 0.196500 181.402717 1.885639 -14.830956 38.642161
1.320000 0.198000 182.802190 1.971346 -14.756616 38.927413
1.330000 0.199500 184.202319 2.058752 -14.680106 39.212824
1.340000 0.201000 185.603111 2.147868 -14.601437 39.498397
1.350000 0.202500 187.004575 2.238710 -14.520618 39.784131
1.360000 0.204000 188.406718 2.331289 -14.437657 40.070027
1.370000 0.205500 189.809548 2.425621 -14.352564 40.356086
1.380000 0.207000 191.213073 2.521717 -14.265346 40.642308
1.390000 0.208500 192.617301 2.619593 -14.176013 40.928694
1.400000 0.210000 194.022240 2.719262 -14.084572 41.215243
1.410000 0.211500 195.427897 2.820737 -13.991032 41.501957
1.420000 0.213000 196.834280 2.924032 -13.895400 41.788835
1.430000 0.214500 198.241397 3.029162 -13.797684 42.075878
1.440000 0.216000 199.649255 3.136141 -13.697892 42.363085
1.450000 0.217500 201.057863 3.244982 -13.596032 42.650458
1.460000 0.219000 202.467228 3.355699 -13.492109 42.937995
1.470000 0.220500 203.877358 3.468308 -13.386132 43.225697
1.480000 0.222000 205.288260 3.582822 -13.278107 43.513564
1.490000 0.223500 206.699943 3.699255 -13.168042 43.801596
1.500000 0.225000 208.112413 3.817623 -13.055942 44.089793
1.510000 0.226500 209.525679 3.937939 -12.941815 44.378154
1.520000 0.228000 210.939748 4.060218 -12.825666 44.666679
1.530000 0.229500 212.354628 4.184475 -12.707501 44.955369
1.540000 0.231000 213.770327 4.310725 -12.587328 45.244221
1.550000 0.232500 215.186852 4.438983 -12.465151 45.533237
1.560000 0.234000 216.604212 4.569263 -12.340976 45.822416
1.570000 0.235500 218.022412 4.701581 -12.214809 46.111757
1.580000 0.237000 219.441463 4.835951 -12.086656 46.401260
1.590000 0.238500 220.861370 4.972389 -11.956522 46.690923
1.600000 0.240000 222.282141 5.110910 -11.824411 46.980748
1.610000 0.241500 223.703785 5.251529 -11.690330 47.270732
1.620000 0.243000 225.126309 5.394262 -11.554283 47.560875
1.630000 0.244500 226.549721 5.539124 -11.416275 47.851176
1.640000 0.246000 227.974028 5.686131 -11.276310 48.141635
1.650000 0.247500 229.399237 5.835299 -11.134394 48.432250
1.660000 0.249000 230.825358 5.986642 -10.990530 48.723021
1.670000 0.250500 232.252397 6.140178 -10.844724 49.013946
1.680000 0.252000 233.680361 6.295922 -10.696979 49.305025
1.690000 0.253500 235.109260 6.453889 -10.547299 49.596257
1.700000 0.255000 236.539099 6.614097 -10.395688 49.887640
1.710000 0.256500 237.969888 6.776560 -10.242151 50.179173
1.720000 0.258000 239.401634 6.941296 -10.086692 50.470854
1.730000 0.259500 240.834343 7.108320 -9.929313 50.762684
1.740000 0.261000 242.268025 7.277650 -9.770018 51.054660
1.750000 0.262500 243.702687 7.449301 -9.608811 51.346781
1.760000 0.264000 245.138336 7.623289 -9.445696 51.639045
1.770000 0.265500 246.574981 7.799632 -9.280675 51.931452
1.780000 0.267000 248.012628 7.978347 -9.113752 52.223999
1.790000 0.268500 249.451286 8.159449 -8.944929 52.516685
1.800000 0.270000 250.890963 8.342956 -8.774211 52.809508
1.810000 0.271500 252.331666 8.528885 -8.601599 53.102467
1.820000 0.273000 253.773403 8.717252 -8.427096 53.395560
1.830000 0.274500 255.216181 8.908075 -8.250706 53.688785
1.840000 0.276000 256.660009 9.101371 -8.072430 53.982140
1.850000 0.277500 258.104894 9.297157 -7.892272 54.275624
1.860000 0.279000 259.550845 9.495450 -7.710234 54.569234
1.870000 0.280500 260.997868 9.696267 -7.526317 54.862969
1.880000 0.282000 262.445972 9.899627 -7.340525 55.156827
1.890000 0.283500 263.895164 10.105545 -7.152860 55.450805
1.900000 0.285000 265.345453 10.314041 -6.963323 55.744902
1.910000 0.286500 266.796846 10.525131 -6.771917 56.039115
1.920000 0.288000 268.249351 10.738832 -6.578644 56.333442
1.930000 0.289500 269.702975 10.955164 -6.383505 56.627881
1.940000 0.291000 271.157728 11.174143 -6.186503 56.922429
1.950000 0.292500 272.613616 11.395786 -5.987639 57.217085
1.960000 0.294000 274.070647 11.620113 -5.786914 57.511846
1.970000 0.295500 275.528830 11.847141 -5.584331 57.806709
1.980000 0.297000 276.988172 12.076887 -5.379891 58.101672
1.990000 0.298500 278.448682 12.309370 -5.173595 58.396733
0.100000 0.015000 14.031187 -0.051282 -2.587507 4.283690
0.110000 0.016500 15.428685 -0.061592 -2.928192 4.630381
0.120000 0.018000 16.825213 -0.072595 -3.265962 4.972914
0.130000 0.019500 18.220796 -0.084231 -3.600180 5.311807
0.140000 0.021000 19.615462 -0.096443 -3.930364 5.647485
0.150000 0.022500 21.009237 -0.109177 -4.256149 5.980302
0.160000 0.024000 22.402146 -0.122380 -4.577259 6.310556
0.170000 0.025500 23.794216 -0.136000 -4.893483 6.638499
0.180000 0.027000 25.185474 -0.149991 -5.204668 6.964352
0.190000 0.028500 26.575945 -0.164304 -5.510698 7.288302
0.200000 0.030000 27.965655 -0.178895 -5.811493 7.610515
0.210000 0.031500 29.354630 -0.193721 -6.107000 7.931138
0.220000 0.033000 30.742893 -0.208740 -6.397186 8.250301
0.230000 0.034500 32.130470 -0.223912 -6.682038 8.568118
0.240000 0.036000 33.517384 -0.239199 -6.961554 8.884693
0.250000 0.037500 34.903660 -0.254564 -7.235745 9.200119
0.260000 0.039000 36.289319 -0.269972 -7.504633 9.514481
0.270000 0.040500 37.674386 -0.285387 -7.768245 9.827856
0.280000 0.042000 39.058882 -0.300777 -8.026615 10.140313
0.290000 0.043500 40.442829 -0.316110 -8.279784 10.451916
0.300000 0.045000 41.826249 -0.331354 -8.527795 10.762724
0.310000 0.046500 43.209163 -0.346480 -8.770695 11.072792
0.320000 0.048000 44.591590 -0.361459 -9.008534 11.382168
0.330000 0.049500 45.973553 -0.376263 -9.241363 11.690900
0.340000 0.051000 47.355069 -0.390865 -9.469235 11.999030
0.350000 0.052500 48.736159 -0.405239 -9.692206 12.306598
0.360000 0.054000 50.116842 -0.419358 -9.910330 12.613642
0.370000 0.055500 51.497137 -0.433200 -10.123663 12.920197
0.380000 0.057000 52.877061 -0.446739 -10.332262 13.226294
0.390000 0.058500 54.256633 -0.459953 -10.536183 13.531965
0.400000 0.060000 55.635871 -0.472818 -10.735483 13.837239
0.410000 0.061500 57.014792 -0.485314 -10.930217 14.142142
0.420000 0.063000 58.393412 -0.497419 -11.120442 14.446701
0.430000 0.064500 59.771749 -0.509112 -11.306214 14.750939
0.440000 0.066000 61.149819 -0.520373 -11.487587 15.054879
0.450000 0.067500 62.527638 -0.531182 -11.664615 15.358543
0.460000 0.069000 63.905223 -0.541521 -11.837354 15.661952
0.470000 0.070500 65.282587 -0.551371 -12.005856 15.965125
0.480000 0.072000 66.659747 -0.560713 -12.170174 16.268080
0.490000 0.073500 68.036719 -0.569530 -12.330360 16.570836
0.500000 0.075000 69.413515 -0.577805 -12.486465 16.873410
0.510000 0.076500 70.790152 -0.585520 -12.638539 17.175817
0.520000 0.078000 72.166643 -0.592660 -12.786633 17.478074
0.530000 0.079500 73.543002 -0.599209 -12.930794 17.780194
0.540000 0.081000 74.919243 -0.605149 -13.071072 18.082192
0.550000 0.082500 76.295380 -0.610467 -13.207513 18.384082
0.560000 0.084000 77.671426 -0.615147 -13.340163 18.685877
0.570000 0.085500 79.047395 -0.619174 -13.469070 18.987589
0.580000 0.087000 80.423298 -0.622534 -13.594277 19.289230
0.590000 0.088500 81.799149 -0.625213 -13.715828 19.590813
0.600000 0.090000 83.174961 -0.627196 -13.833767 19.892348
0.610000 0.091500 84.550745 -0.628471 -13.948137 20.193845
0.620000 0.093000 85.926515 -0.629023 -14.058979 20.495316
0.630000 0.094500 87.302281 -0.628840 -14.166334 20.796771
0.640000 0.096000 88.678057 -0.627908 -14.270243 21.098219
0.650000 0.097500 90.053852 -0.626216 -14.370744 21.399670
0.660000 0.099000 91.429680 -0.623750 -14.467878 21.701132
0.670000 0.100500 92.805551 -0.620498 -14.561681 22.002615
0.680000 0.102000 94.181476 -0.616449 -14.652192 22.304128
0.690000 0.103500 95.557467 -0.611589 -14.739447 22.605678
0.700000 0.105000 96.933534 -0.605908 -14.823481 22.907273
0.710000 0.106500 98.309689 -0.599394 -14.904331 23.208923
0.720000 0.108000 99.685941 -0.592035 -14.982031 23.510633
0.730000 0.109500 101.062301 -0.583820 -15.056615 23.812411
0.740000 0.111000 102.438779 -0.574739 -15.128116 24.114266
0.750000 0.112500 103.815386 -0.564779 -15.196567 24.416203
0.760000 0.114000 105.192132 -0.553931 -15.262000 24.718230
0.770000 0.115500 106.569026 -0.542182 -15.324447 25.020353
0.780000 0.117000 107.946079 -0.529524 -15.383938 25.322578
0.790000 0.118500 109.323300 -0.515945 -15.440504 25.624913
0.800000 0.120000 110.700699 -0.501434 -15.494175 25.927363
0.810000 0.121500 112.078285 -0.485982 -15.544979 26.229934
0.820000 0.123000 113.456068 -0.469578 -15.592946 26.532632
0.830000 0.124500 114.834056 -0.452211 -15.638103 26.835464
0.840000 0.126000 116.212260 -0.433873 -15.680478 27.138434
0.850000 0.127500 117.590687 -0.414552 -15.720099 27.441547
0.860000 0.129000 118.969348 -0.394239 -15.756990 27.744811
0.870000 0.130500 120.348251 -0.372923 -15.791180 28.048229
0.880000 0.132000 121.727405 -0.350596 -15.822692 28.351807
0.890000 0.133500 123.106818 -0.327247 -15.851552 28.655549
0.900000 0.135000 124.486499 -0.302866 -15.877785 28.959462
0.910000 0.136500 125.866457 -0.277443 -15.901415 29.263549
0.920000 0.138000 127.246700 -0.250969 -15.922464 29.567816
0.930000 0.139500 128.627236 -0.223434 -15.940957 29.872267
0.940000 0.141000 130.008075 -0.194829 -15.956916 30.176906
0.950000 0.142500 131.389223 -0.165143 -15.970364 30.481738
0.960000 0.144000 132.770690 -0.134367 -15.981322 30.786768
0.970000 0.145500 134.152483 -0.102492 -15.989811 31.092000
0.980000 0.147000 135.534610 -0.069507 -15.995852 31.397437
0.990000 0.148500 136.917079 -0.035404 -15.999467 31.703085
1.000000 0.150000 138.299899 -0.000171 -16.000675 32.008947
1.010000 0.151500 139.683076 0.036199 -15.999497 32.315027
1.020000 0.153000 141.066620 0.073718 -15.995950 32.621329
1.030000 0.154500 142.450536 0.112395 -15.990056 32.927857
1.040000 0.156000 143.834834 0.152239 -15.981831 33.234615
1.050000 0.157500 145.219521 0.193261 -15.971294 33.541606
1.060000 0.159000 146.604604 0.235470 -15.958464 33.848833
1.070000 0.160500 147.990091 0.278876 -15.943358 34.156302
1.080000 0.162000 149.375989 0.323490 -15.925992 34.464014
1.090000 0.163500 150.762306 0.369320 -15.906385 34.771974
1.100000 0.165000 152.149049 0.416378 -15.884551 35.080184
1.110000 0.166500 153.536225 0.464673 -15.860508 35.388649
1.120000 0.168000 154.923842 0.514215 -15.834271 35.697370
1.130000 0.169500 156.311907 0.565015 -15.805856 36.006353
1.140000 0.171000 157.700428 0.617083 -15.775278 36.315598
1.150000 0.172500 159.089410 0.670430 -15.742551 36.625111
1.160000 0.174000 160.478862 0.725065 -15.707690 36.934892
1.170000 0.175500 161.868790 0.781000 -15.670710 37.244947
1.180000 0.177000 163.259203 0.838245 -15.631624 37.555276
1.190000 0.178500 164.650105 0.896811 -15.590446 37.865884
1.200000 0.180000 166.041506 0.956709 -15.547189 38.176773
1.210000 0.181500 167.433411 1.017950 -15.501866 38.487945
1.220000 0.183000 168.825828 1.080544 -15.454490 38.799404
1.230000 0.184500 170.218764 1.144504 -15.405073 39.111151
1.240000 0.186000 171.612225 1.209840 -15.353628 39.423189
1.250000 0.187500 173.006219 1.276563 -15.300166 39.735521
1.260000 0.189000 174.400752 1.344687 -15.244698 40.048149
1.270000 0.190500 175.795831 1.414221 -15.187237 40.361076
1.280000 0.192000 177.191464 1.485178 -15.127793 40.674303
1.290000 0.193500 178.587656 1.557571 -15.066376 40.987833
1.300000 0.195000 179.984415 1.631410 -15.002998 41.301668
1.310000 0.196500 181.381748 1.706709 -14.937669 41.615810
1.320000 0.198000 182.779661 1.783480 -14.870398 41.930261
1.330000 0.199500 184.178162 1.861736 -14.801195 42.245023
1.340000 0.201000 185.577256 1.941488 -14.730070 42.560098
1.350000 0.202500 186.976951 2.022751 -14.657032 42.875487
1.360000 0.204000 188.377254 2.105537 -14.582089 43.191194
1.370000 0.205500 189.778171 2.189860 -14.505251 43.507218
1.380000 0.207000 191.179709 2.275733 -14.426526 43.823562
1.390000 0.208500 192.581875 2.363170 -14.345922 44.140227
1.400000 0.210000 193.984676 2.452185 -14.263448 44.457216
1.410000 0.211500 195.388118 2.542791 -14.179110 44.774528
1.420000 0.213000 196.792209 2.635003 -14.092916 45.092166
1.430000 0.214500 198.196955 2.728836 -14.004874 45.410131
1.440000 0.216000 199.602362 2.824304 -13.914990 45.728424
1.450000 0.217500 201.008438 2.921422 -13.823272 46.047047
1.460000 0.219000 202.415190 3.020206 -13.729726 46.365999
1.470000 0.220500 203.822624 3.120670 -13.634358 46.685283
1.480000 0.222000 205.230747 3.222830 -13.537174 47.004900
1.490000 0.223500 206.639567 3.326702 -13.438181 47.324849
1.500000 0.225000 208.049089 3.432302 -13.337383 47.645132
1.510000 0.226500 209.459321 3.539646 -13.234787 47.965750
1.520000 0.228000 210.870269 3.648751 -13.130397 48.286702
1.530000 0.229500 212.281942 3.759634 -13.024219 48.607991
1.540000 0.231000 213.694345 3.872311 -12.916257 48.929615
1.550000 0.232500 215.107485 3.986801 -12.806516 49.251576
1.560000 0.234000 216.521370 4.103119 -12.695000 49.573873
1.570000 0.235500 217.936007 4.221286 -12.581713 49.896508
1.580000 0.237000 219.351402 4.341317 -12.466660 50.219479
1.590000 0.238500 220.767562 4.463233 -12.349844 50.542787
1.600000 0.240000 222.184496 4.587051 -12.231268 50.866433
1.610000 0.241500 223.602209 4.712790 -12.110936 51.190414
1.620000 0.243000 225.020709 4.840470 -11.988851 51.514733
1.630000 0.244500 226.440004 4.970110 -11.865015 51.839387
1.640000 0.246000 227.860100 5.101730 -11.739433 52.164377
1.650000 0.247500 229.281004 5.235351 -11.612105 52.489702
1.660000 0.249000 230.702724 5.370991 -11.483034 52.815361
1.670000 0.250500 232.125268 5.508673 -11.352223 53.141354
1.680000 0.252000 233.548642 5.648417 -11.219673 53.467679
1.690000 0.253500 234.972855 5.790245 -11.085386 53.794336
1.700000 0.255000 236.397912 5.934178 -10.949363 54.121324
1.710000 0.256500 237.823823 6.080238 -10.811606 54.448641
1.720000 0.258000 239.250594 6.228447 -10.672117 54.776287
1.730000 0.259500 240.678233 6.378829 -10.530894 55.104259
1.740000 0.261000 242.106747 6.531405 -10.387941 55.432556
1.750000 0.262500 243.536145 6.686200 -10.243256 55.761177
1.760000 0.264000 244.966434 6.843236 -10.096841 56.090119
1.770000 0.265500 246.397621 7.002538 -9.948695 56.419382
1.780000 0.267000 247.829715 7.164129 -9.798819 56.748963
1.790000 0.268500 249.262723 7.328036 -9.647213 57.078859
1.800000 0.270000 250.696654 7.494281 -9.493875 57.409069
1.810000 0.271500 252.131514 7.662891 -9.338806 57.739590
1.820000 0.273000 253.567313 7.833891 -9.182004 58.070420
1.830000 0.274500 255.004058 8.007307 -9.023470 58.401556
1.840000 0.276000 256.441757 8.183165 -8.863200 58.732996
1.850000 0.277500 257.880418 8.361492 -8.701196 59.064736
1.860000 0.279000 259.320050 8.542314 -8.537454 59.396774
1.870000 0.280500 260.760661 8.725660 -8.371974 59.729106
1.880000 0.282000 262.202260 8.911556 -8.204753 60.061730
1.890000 0.283500 263.644854 9.100030 -8.035789 60.394641
1.900000 0.285000 265.088452 9.291110 -7.865081 60.727837
1.910000 0.286500 266.533063 9.484826 -7.692626 61.061313
1.920000 0.288000 267.978694 9.681206 -7.518422 61.395066
1.930000 0.289500 269.425356 9.880279 -7.342466 61.729092
1.940000 0.291000 270.873056 10.082074 -7.164755 62.063387
1.950000 0.292500 272.321804 10.286622 -6.985287 62.397947
1.960000 0.294000 273.771607 10.493953 -6.804057 62.732767
1.970000 0.295500 275.222476 10.704097 -6.621064 63.067843
1.980000 0.297000 276.674418 10.917085 -6.436303 63.403171
1.990000 0.298500 278.127443 11.132948 -6.249771 63.738745
0.100000 0.015000 14.031463 -0.051154 -2.569127 4.216288
0.110000 0.016500 15.429001 -0.061462 -2.909026 4.556753
0.120000 0.018000 16.825569 -0.072467 -3.246142 4.893144
0.130000 0.019500 18.221193 -0.084109 -3.579826 5.225980
0.140000 0.021000 19.615899 -0.096333 -3.909586 5.555685
0.150000 0.022500 21.009711 -0.109082 -4.235045 5.882611
0.160000 0.024000 22.402658 -0.122305 -4.555917 6.207058
0.170000 0.025500 23.794764 -0.135949 -4.871986 6.529277
0.180000 0.027000 25.186057 -0.149967 -5.183087 6.849487
0.190000 0.028500 26.576561 -0.164311 -5.489100 7.167878
0.200000 0.030000 27.966302 -0.178937 -5.789937 7.484615
0.210000 0.031500 29.355306 -0.193800 -6.085540 7.799844
0.220000 0.033000 30.743596 -0.208859 -6.375869 8.113695
0.230000 0.034500 32.131199 -0.224074 -6.660905 8.426283
0.240000 0.036000 33.518137 -0.239407 -6.940644 8.737713
0.250000 0.037500 34.904434 -0.254819 -7.215091 9.048077
0.260000 0.039000 36.290114 -0.270275 -7.484264 9.357461
0.270000 0.040500 37.675198 -0.285741 -7.748188 9.665941
0.280000 0.042000 39.059711 -0.301182 -8.006892 9.973588
0.290000 0.043500 40.443672 -0.316567 -8.260415 10.280466
0.300000 0.045000 41.827104 -0.331864 -8.508796 10.586633
0.310000 0.046500 43.210028 -0.347044 -8.752081 10.892145
0.320000 0.048000 44.592465 -0.362077 -8.990317 11.197052
0.330000 0.049500 45.974434 -0.376935 -9.223553 11.501401
0.340000 0.051000 47.355956 -0.391591 -9.451841 11.805235
0.350000 0.052500 48.737050 -0.406019 -9.675233 12.108595
0.360000 0.054000 50.117736 -0.420192 -9.893784 12.411518
0.370000 0.055500 51.498031 -0.434086 -10.107548 12.714040
0.380000 0.057000 52.877955 -0.447678 -10.316580 13.016193
0.390000 0.058500 54.257525 -0.460943 -10.520935 13.318010
0.400000 0.060000 55.636760 -0.473860 -10.720669 13.619520
0.410000 0.061500 57.015676 -0.486406 -10.915837 13.920750
0.420000 0.063000 58.394291 -0.498560 -11.106494 14.221727
0.430000 0.064500 59.772621 -0.510301 -11.292695 14.522475
0.440000 0.066000 61.150683 -0.521608 -11.474495 14.823019
0.450000 0.067500 62.528494 -0.532464 -11.651948 15.123379
0.460000 0.069000 63.906068 -0.542847 -11.825106 15.423579
0.470000 0.070500 65.283421 -0.552741 -11.994024 15.723637
0.480000 0.072000 66.660570 -0.562125 -12.158753 16.023574
0.490000 0.073500 68.037528 -0.570984 -12.319345 16.323408
0.500000 0.075000 69.414311 -0.579299 -12.475851 16.623156
0.510000 0.076500 70.790933 -0.587054 -12.628321 16.922836
0.520000 0.078000 72.167409 -0.594232 -12.776805 17.222464
0.530000 0.079500 73.543753 -0.600817 -12.921351 17.522055
0.540000 0.081000 74.919977 -0.606794 -13.062007 17.821624
0.550000 0.082500 76.296097 -0.612146 -13.198821 18.121186
0.560000 0.084000 77.672126 -0.616860 -13.331839 18.420755
0.570000 0.085500 79.048075 -0.620920 -13.461107 18.720344
0.580000 0.087000 80.423960 -0.624313 -13.586669 19.019966
0.590000 0.088500 81.799792 -0.627022 -13.708570 19.319633
0.600000 0.090000 83.175583 -0.629036 -13.826853 19.619359
0.610000 0.091500 84.551347 -0.630340 -13.941560 19.919153
0.620000 0.093000 85.927096 -0.630921 -14.052734 20.219029
0.630000 0.094500 87.302841 -0.630765 -14.160416 20.518996
0.640000 0.096000 88.678594 -0.629860 -14.264645 20.819065
0.650000 0.097500 90.054368 -0.628194 -14.365461 21.119247
0.660000 0.099000 91.430172 -0.625753 -14.462904 21.419552
0.670000 0.100500 92.806020 -0.622525 -14.557011 21.719990
0.680000 0.102000 94.181922 -0.618498 -14.647820 22.020570
0.690000 0.103500 95.557889 -0.613660 -14.735368 22.321302
0.700000 0.105000 96.933933 -0.607999 -14.819690 22.622194
0.710000 0.106500 98.310063 -0.601504 -14.900821 22.923255
0.720000 0.108000 99.686290 -0.594163 -14.978797 23.224494
0.730000 0.109500 101.062625 -0.585964 -15.053652 23.525920
0.740000 0.111000 102.439079 -0.576897 -15.125419 23.827541
0.750000 0.112500 103.815660 -0.566949 -15.194130 24.129364
0.760000 0.114000 105.192381 -0.556110 -15.259817 24.431399
0.770000 0.115500 106.569250 -0.544369 -15.322513 24.733651
0.780000 0.117000 107.946277 -0.531715 -15.382247 25.036129
0.790000 0.118500 109.323473 -0.518137 -15.439050 25.338841
0.800000 0.120000 110.700846 -0.503624 -15.492952 25.641793
0.810000 0.121500 112.078406 -0.488166 -15.543981 25.944993
0.820000 0.123000 113.456163 -0.471751 -15.592167 26.248447
0.830000 0.124500 114.834127 -0.454369 -15.637536 26.552164
0.840000 0.126000 116.212305 -0.436010 -15.680117 26.856148
0.850000 0.127500 117.590708 -0.416663 -15.719935 27.160407
0.860000 0.129000 118.969345 -0.396316 -15.757018 27.464947
0.870000 0.130500 120.348223 -0.374961 -15.791391 27.769775
0.880000 0.132000 121.727354 -0.352585 -15.823079 28.074898
0.890000 0.133500 123.106744 -0.329179 -15.852106 28.380320
0.900000 0.135000 124.486403 -0.304731 -15.878497 28.686048
0.910000 0.136500 125.866339 -0.279232 -15.902275 28.992089
0.920000 0.138000 127.246562 -0.252670 -15.923464 29.298447
0.930000 0.139500 128.627079 -0.225034 -15.942085 29.605129
0.940000 0.141000 130.007899 -0.196315 -15.958162 29.912141
0.950000 0.142500 131.389030 -0.166501 -15.971716 30.219488
0.960000 0.144000 132.770481 -0.135581 -15.982768 30.527175
0.970000 0.145500 134.152260 -0.103544 -15.991338 30.835208
0.980000 0.147000 135.534375 -0.070380 -15.997448 31.143593
0.990000 0.148500 136.916834 -0.036077 -16.001116 31.452334
1.000000 0.150000 138.299646 -0.000623 -16.002362 31.761436
1.010000 0.151500 139.682817 0.035991 -16.001205 32.070906
1.020000 0.153000 141.066357 0.073779 -15.997664 32.380747
1.030000 0.154500 142.450274 0.112751 -15.991756 32.690964
1.040000 0.156000 143.834574 0.152919 -15.983499 33.001564
1.050000 0.157500 145.219267 0.194295 -15.972910 33.312549
1.060000 0.159000 146.604359 0.236891 -15.960007 33.623926
1.070000 0.160500 147.989859 0.280718 -15.944805 33.935698
1.080000 0.162000 149.375774 0.325790 -15.927320 34.247870
1.090000 0.163500 150.762113 0.372118 -15.907568 34.560447
1.100000 0.165000 152.148882 0.419716 -15.885565 34.873433
1.110000 0.166500 153.536090 0.468596 -15.861324 35.186832
1.120000 0.168000 154.923744 0.518770 -15.834860 35.500648
1.130000 0.169500 156.311851 0.570253 -15.806187 35.814886
1.140000 0.171000 157.700421 0.623057 -15.775319 36.129550
1.150000 0.172500 159.089459 0.677197 -15.742268 36.444643
1.160000 0.174000 160.478974 0.732685 -15.707048 36.760170
1.170000 0.175500 161.868973 0.789537 -15.669672 37.076134
1.180000 0.177000 163.259463 0.847765 -15.630150 37.392539
1.190000 0.178500 164.650454 0.907386 -15.588495 37.709389
1.200000 0.180000 166.041951 0.968414 -15.544719 38.026687
1.210000 0.181500 167.433962 1.030863 -15.498831 38.344436
1.220000 0.183000 168.826496 1.094749 -15.450843 38.662641
1.230000 0.184500 170.219559 1.160089 -15.400765 38.981305
1.240000 0.186000 171.613159 1.226897 -15.348606 39.300430
1.250000 0.187500 173.007304 1.295191 -15.294377 39.620019
1.260000 0.189000 174.402002 1.364986 -15.238086 39.940077
1.270000 0.190500 175.797259 1.436300 -15.179743 40.260605
1.280000 0.192000 177.193084 1.509149 -15.119355 40.581606
1.290000 0.193500 178.589484 1.583553 -15.056931 40.903084
1.300000 0.195000 179.986467 1.659527 -14.992478 41.225041
1.310000 0.196500 181.384040 1.737092 -14.926004 41.547478
1.320000 0.198000 182.782212 1.816265 -14.857516 41.870400
1.330000 0.199500 184.180989 1.897065 -14.787020 42.193807
1.340000 0.201000 185.580381 1.979513 -14.714524 42.517702
1.350000 0.202500 186.980393 2.063627 -14.640032 42.842087
1.360000 0.204000 188.381035 2.149429 -14.563552 43.166965
1.370000 0.205500 189.782315 2.236938 -14.485087 43.492336
1.380000 0.207000 191.184239 2.326177 -14.404643 43.818203
1.390000 0.208500 192.586816 2.417166 -14.322225 44.144566
1.400000 0.210000 193.990054 2.509928 -14.237837 44.471428
1.410000 0.211500 195.393961 2.604485 -14.151483 44.798790
1.420000 0.213000 196.798546 2.700860 -14.063167 45.126653
1.430000 0.214500 198.203815 2.799077 -13.972891 45.455017
1.440000 0.216000 199.609778 2.899159 -13.880660 45.783884
1.450000 0.217500 201.016442 3.001132 -13.786475 46.113254
1.460000 0.219000 202.423816 3.105020 -13.690339 46.443128
1.470000 0.220500 203.831908 3.210848 -13.592254 46.773506
1.480000 0.222000 205.240727 3.318642 -13.492221 47.104389
1.490000 0.223500 206.650281 3.428430 -13.390243 47.435775
1.500000 0.225000 208.060578 3.540237 -13.286319 47.767666
1.510000 0.226500 209.471628 3.654093 -13.180451 48.100061
1.520000 0.228000 210.883438 3.770024 -13.072639 48.432960
1.530000 0.229500 212.296018 3.888060 -12.962883 48.766361
1.540000 0.231000 213.709377 4.008230 -12.851182 49.100264
1.550000 0.232500 215.123523 4.130565 -12.737537 49.434668
1.560000 0.234000 216.538465 4.255093 -12.621945 49.769571
1.570000 0.235500 217.954212 4.381848 -12.504406 50.104973
1.580000 0.237000 219.370774 4.510860 -12.384918 50.440871
1.590000 0.238500 220.788160 4.642162 -12.263479 50.777263
1.600000 0.240000 222.206379 4.775786 -12.140087 51.114148
1.610000 0.241500 223.625440 4.911767 -12.014739 51.451524
1.620000 0.243000 225.045354 5.050139 -11.887433 51.789386
1.630000 0.244500 226.466129 5.190936 -11.758164 52.127734
1.640000 0.246000 227.887775 5.334194 -11.626931 52.466564
1.650000 0.247500 229.310302 5.479949 -11.493727 52.805873
1.660000 0.249000 230.733721 5.628238 -11.358551 53.145656
1.670000 0.250500 232.158040 5.779099 -11.221396 53.485912
1.680000 0.252000 233.583271 5.932568 -11.082259 53.826635
1.690000 0.253500 235.009423 6.088686 -10.941133 54.167821
1.700000 0.255000 236.436506 6.247492 -10.798014 54.509466
1.710000 0.256500 237.864532 6.409025 -10.652896 54.851566
1.720000 0.258000 239.293511 6.573327 -10.505773 55.194115
1.730000 0.259500 240.723452 6.740438 -10.356638 55.537108
1.740000 0.261000 242.154368 6.910401 -10.205485 55.880539
1.750000 0.262500 243.586269 7.083258 -10.052307 56.224404
1.760000 0.264000 245.019167 7.259053 -9.897096 56.568695
1.770000 0.265500 246.453071 7.437829 -9.739845 56.913406
1.780000 0.267000 247.887994 7.619631 -9.580546 57.258531
1.790000 0.268500 249.323947 7.804504 -9.419191 57.604063
1.800000 0.270000 250.760942 7.992494 -9.255772 57.949995
1.810000 0.271500 252.198989 8.183648 -9.090279 58.296319
1.820000 0.273000 253.638102 8.378012 -8.922704 58.643028
1.830000 0.274500 255.078291 8.575633 -8.753038 58.990113
1.840000 0.276000 256.519569 8.776561 -8.581270 59.337567
1.850000 0.277500 257.961949 8.980843 -8.407391 59.685379
1.860000 0.279000 259.405442 9.188530 -8.231392 60.033543
1.870000 0.280500 260.850060 9.399670 -8.053261 60.382048
1.880000 0.282000 262.295817 9.614314 -7.872988 60.730885
1.890000 0.283500 263.742725 9.832512 -7.690563 61.080044
1.900000 0.285000 265.190798 10.054317 -7.505973 61.429515
1.910000 0.286500 266.640047 10.279780 -7.319208 61.779288
1.920000 0.288000 268.090486 10.508952 -7.130257 62.129351
1.930000 0.289500 269.542129 10.741887 -6.939106 62.479695
1.940000 0.291000 270.994988 10.978638 -6.745745 62.830308
1.950000 0.292500 272.449078 11.219257 -6.550161 63.181179
1.960000 0.294000 273.904412 11.463799 -6.352342 63.532295
1.970000 0.295500 275.361003 11.712317 -6.152274 63.883644
1.980000 0.297000 276.818866 11.964866 -5.949945 64.235215
1.990000 0.298500 278.278015 12.221501 -5.745343 64.586995
0.100000 0.015000 14.032928 -0.050220 -2.471481 4.380886
0.110000 0.016500 15.430710 -0.060433 -2.805435 4.737653
0.120000 0.018000 16.827531 -0.071356 -3.137148 5.090323
0.130000 0.019500 18.223414 -0.082933 -3.465942 5.439415
0.140000 0.021000 19.618383 -0.095107 -3.791297 5.785355
0.150000 0.022500 21.012462 -0.107826 -4.112811 6.128496
0.160000 0.024000 22.405676 -0.121037 -4.430173 6.469135
0.170000 0.025500 23.798050 -0.134692 -4.743143 6.807526
0.180000 0.027000 25.189609 -0.148742 -5.051536 7.143889
0.190000 0.028500 26.580377 -0.163141 -5.355209 7.478411
0.200000 0.030000 27.970378 -0.177844 -5.654057 7.811259
0.210000 0.031500 29.359638 -0.192808 -5.948000 8.142579
0.220000 0.033000 30.748180 -0.207993 -6.236984 8.472500
0.230000 0.034500 32.136026 -0.223357 -6.520973 8.801139
0.240000 0.036000 33.523202 -0.238861 -6.799945 9.128599
0.250000 0.037500 34.909729 -0.254470 -7.073892 9.454973
0.260000 0.039000 36.295630 -0.270146 -7.342817 9.780345
0.270000 0.040500 37.680927 -0.285855 -7.606730 10.104794
0.280000 0.042000 39.065643 -0.301562 -7.865649 10.428388
0.290000 0.043500 40.449797 -0.317235 -8.119599 10.751192
0.300000 0.045000 41.833413 -0.332842 -8.368608 11.073264
0.310000 0.046500 43.216509 -0.348353 -8.612710 11.394660
0.320000 0.048000 44.599107 -0.363738 -8.851941 11.715429
0.330000 0.049500 45.981226 -0.378967 -9.086340 12.035618
0.340000 0.051000 47.362887 -0.394013 -9.315949 12.355270
0.350000 0.052500 48.744107 -0.408848 -9.540810 12.674424
0.360000 0.054000 50.124908 -0.423447 -9.760969 12.993120
0.370000 0.055500 51.505306 -0.437783 -9.976471 13.311391
0.380000 0.057000 52.885320 -0.451831 -10.187362 13.629270
0.390000 0.058500 54.264969 -0.465567 -10.393689 13.946789
0.400000 0.060000 55.644270 -0.478967 -10.595501 14.263977
0.410000 0.061500 57.023240 -0.492008 -10.792845 14.580860
0.420000 0.063000 58.401897 -0.504668 -10.985767 14.897466
0.430000 0.064500 59.780257 -0.516924 -11.174318 15.213817
0.440000 0.066000 61.158336 -0.528756 -11.358543 15.529938
0.450000 0.067500 62.536152 -0.540141 -11.538490 15.845850
0.460000 0.069000 63.913720 -0.551061 -11.714207 16.161575
0.470000 0.070500 65.291055 -0.561494 -11.885740 16.477131
0.480000 0.072000 66.668174 -0.571422 -12.053136 16.792539
0.490000 0.073500 68.045092 -0.580825 -12.216439 17.107816
0.500000 0.075000 69.421823 -0.589684 -12.375697 17.422979
0.510000 0.076500 70.798382 -0.597981 -12.530952 17.738044
0.520000 0.078000 72.174784 -0.605699 -12.682250 18.053029
0.530000 0.079500 73.551044 -0.612819 -12.829635 18.367947
0.540000 0.081000 74.927175 -0.619325 -12.973148 18.682813
0.550000 0.082500 76.303191 -0.625199 -13.112834 18.997641
0.560000 0.084000 77.679106 -0.630425 -13.248732 19.312445
0.570000 0.085500 79.054934 -0.634987 -13.380885 19.627236
0.580000 0.087000 80.430688 -0.638868 -13.509333 19.942029
0.590000 0.088500 81.806381 -0.642052 -13.634116 20.256834
0.600000 0.090000 83.182025 -0.644524 -13.755272 20.571664
0.610000 0.091500 84.557635 -0.646270 -13.872841 20.886529
0.620000 0.093000 85.933222 -0.647272 -13.986860 21.201440
0.630000 0.094500 87.308799 -0.647518 -14.097367 21.516408
0.640000 0.096000 88.684378 -0.646991 -14.204398 21.831442
0.650000 0.097500 90.059971 -0.645678 -14.307988 22.146552
0.660000 0.099000 91.435591 -0.643565 -14.408174 22.461749
0.670000 0.100500 92.811249 -0.640636 -14.504989 22.777040
0.680000 0.102000 94.186956 -0.636879 -14.598468 23.092435
0.690000 0.103500 95.562725 -0.632279 -14.688644 23.407943
0.700000 0.105000 96.938567 -0.626823 -14.775551 23.723571
0.710000 0.106500 98.314493 -0.620496 -14.859219 24.039329
0.720000 0.108000 99.690514 -0.613287 -14.939681 24.355224
0.730000 0.109500 101.066642 -0.605180 -15.016968 24.671263
0.740000 0.111000 102.442887 -0.596164 -15.091109 24.987455
0.750000 0.112500 103.819260 -0.586225 -15.162135 25.303806
0.760000 0.114000 105.195771 -0.575349 -15.230076 25.620325
0.770000 0.115500 106.572432 -0.563525 -15.294959 25.937017
0.780000 0.117000 107.949253 -0.550739 -15.356812 26.253889
0.790000 0.118500 109.326244 -0.536978 -15.415664 26.570949
0.800000 0.120000 110.703415 -0.522230 -15.471542 26.888202
0.810000 0.121500 112.080777 -0.506481 -15.524471 27.205655
0.820000 0.123000 113.458339 -0.489720 -15.574478 27.523315
0.830000 0.124500 114.836112 -0.471933 -15.621588 27.841187
0.840000 0.126000 116.214106 -0.453108 -15.665827 28.159277
0.850000 0.127500 117.592330 -0.433233 -15.707218 28.477590
0.860000 0.129000 118.970794 -0.412294 -15.745785 28.796134
0.870000 0.130500 120.349507 -0.390279 -15.781553 29.114912
0.880000 0.132000 121.728480 -0.367176 -15.814543 29.433931
0.890000 0.133500 123.107722 -0.342972 -15.844779 29.753196
0.900000 0.135000 124.487242 -0.317654 -15.872283 30.072712
0.910000 0.136500 125.867049 -0.291210 -15.897075 30.392484
0.920000 0.138000 127.247153 -0.263628 -15.919178 30.712517
0.930000 0.139500 128.627564 -0.234893 -15.938611 31.032816
0.940000 0.141000 130.008289 -0.204995 -15.955396 31.353385
0.950000 0.142500 131.389339 -0.173919 -15.969551 31.674230
0.960000 0.144000 132.770722 -0.141653 -15.981097 31.995355
0.970000 0.145500 134.152448 -0.108185 -15.990051 32.316764
0.980000 0.147000 135.534524 -0.073500 -15.996433 32.638461
0.990000 0.148500 136.916961 -0.037587 -16.000261 32.960452
1.000000 0.150000 138.299767 -0.000432 -16.001552 33.282740
1.010000 0.151500 139.682951 0.037978 -16.000325 33.605329
1.020000 0.153000 141.066521 0.077656 -15.996594 33.928224
1.030000 0.154500 142.450487 0.118617 -15.990378 34.251427
1.040000 0.156000 143.834856 0.160872 -15.981692 34.574944
1.050000 0.157500 145.219638 0.204437 -15.970552 34.898778
1.060000 0.159000 146.604841 0.249324 -15.956973 35.222932
1.070000 0.160500 147.990474 0.295547 -15.940970 35.547410
1.080000 0.162000 149.376546 0.343122 -15.922559 35.872216
1.090000 0.163500 150.763064 0.392060 -15.901752 36.197352
1.100000 0.165000 152.150037 0.442378 -15.878565 36.522823
1.110000 0.166500 153.537474 0.494089 -15.853010 36.848632
1.120000 0.168000 154.925383 0.547207 -15.825101 37.174781
1.130000 0.169500 156.313773 0.601748 -15.794850 37.501274
1.140000 0.171000 157.702652 0.657727 -15.762270 37.828114
1.150000 0.172500 159.092028 0.715158 -15.727374 38.155304
1.160000 0.174000 160.481910 0.774057 -15.690173 38.482846
1.170000 0.175500 161.872306 0.834439 -15.650678 38.810743
1.180000 0.177000 163.263225 0.896319 -15.608900 39.138998
1.190000 0.178500 164.654674 0.959715 -15.564852 39.467614
1.200000 0.180000 166.046663 1.024640 -15.518542 39.796593
1.210000 0.181500 167.439198 1.091113 -15.469981 40.125937
1.220000 0.183000 168.832290 1.159149 -15.419179 40.455649
1.230000 0.184500 170.225946 1.228765 -15.366145 40.785731
1.240000 0.186000 171.620175 1.299978 -15.310890 41.116185
1.250000 0.187500 173.014984 1.372804 -15.253420 41.447013
1.260000 0.189000 174.410382 1.447262 -15.193747 41.778217
1.270000 0.190500 175.806378 1.523369 -15.131876 42.109799
1.280000 0.192000 177.202979 1.601142 -15.067817 42.441760
1.290000 0.193500 178.600195 1.680601 -15.001577 42.774103
1.300000 0.195000 179.998033 1.761762 -14.933164 43.106829
1.310000 0.196500 181.396502 1.844646 -14.862584 43.439939
1.320000 0.198000 182.795611 1.929270 -14.789845 43.773435
1.330000 0.199500 184.195367 2.015654 -14.714953 44.107318
1.340000 0.201000 185.595779 2.103818 -14.637915 44.441589
1.350000 0.202500 186.996856 2.193781 -14.558735 44.776250
1.360000 0.204000 188.398606 2.285563 -14.477420 45.111300
1.370000 0.205500 189.801038 2.379185 -14.393976 45.446742
1.380000 0.207000 191.204160 2.474667 -14.308407 45.782576
1.390000 0.208500 192.607980 2.572030 -14.220718 46.118802
1.400000 0.210000 194.012508 2.671296 -14.130914 46.455421
1.410000 0.211500 195.417752 2.772486 -14.038999 46.792434
1.420000 0.213000 196.823720 2.875622 -13.944976 47.129840
1.430000 0.214500 198.230421 2.980727 -13.848851 47.467640
1.440000 0.216000 199.637865 3.087822 -13.750626 47.805834
1.450000 0.217500 201.046059 3.196932 -13.650304 48.144422
1.460000 0.219000 202.455013 3.308079 -13.547888 48.483404
1.470000 0.220500 203.864734 3.421287 -13.443381 48.822779
1.480000 0.222000 205.275233 3.536579 -13.336786 49.162548
1.490000 0.223500 206.686519 3.653981 -13.228105 49.502708
1.500000 0.225000 208.098599 3.773517 -13.117338 49.843261
1.510000 0.226500 209.511483 3.895212 -13.004489 50.184204
1.520000 0.228000 210.925181 4.019091 -12.889559 50.525537
1.530000 0.229500 212.339700 4.145181 -12.772548 50.867259
1.540000 0.231000 213.755051 4.273507 -12.653457 51.209369
1.550000 0.232500 215.171243 4.404097 -12.532288 51.551864
1.560000 0.234000 216.588285 4.536976 -12.409040 51.894745
1.570000 0.235500 218.006185 4.672172 -12.283713 52.238008
1.580000 0.237000 219.424955 4.809714 -12.156309 52.581653
1.590000 0.238500 220.844602 4.949629 -12.026825 52.925677
1.600000 0.240000 222.265137 5.091945 -11.895262 53.270078
1.610000 0.241500 223.686569 5.236692 -11.761619 53.614854
1.620000 0.243000 225.108907 5.383899 -11.625895 53.960002
1.630000 0.244500 226.532162 5.533595 -11.488089 54.305521
1.640000 0.246000 227.956343 5.685810 -11.348198 54.651406
1.650000 0.247500 229.381460 5.840576 -11.206222 54.997655
1.660000 0.249000 230.807523 5.997922 -11.062157 55.344266
1.670000 0.250500 232.234541 6.157879 -10.916003 55.691235
1.680000 0.252000 233.662525 6.320481 -10.767757 56.038558
1.690000 0.253500 235.091485 6.485758 -10.617416 56.386232
1.700000 0.255000 236.521431 6.653742 -10.464977 56.734254
1.710000 0.256500 237.952373 6.824468 -10.310437 57.082618
1.720000 0.258000 239.384321 6.997967 -10.153793 57.431322
1.730000 0.259500 240.817287 7.174273 -9.995042 57.780362
1.740000 0.261000 242.251279 7.353420 -9.834179 58.129731
1.750000 0.262500 243.686310 7.535443 -9.671201 58.479427
1.760000 0.264000 245.122389 7.720376 -9.506104 58.829445
1.770000 0.265500 246.559527 7.908253 -9.338883 59.179778
1.780000 0.267000 247.997734 8.099111 -9.169534 59.530423
1.790000 0.268500 249.437023 8.292985 -8.998053 59.881374
1.800000 0.270000 250.877403 8.489910 -8.824434 60.232625
1.810000 0.271500 252.318886 8.689924 -8.648672 60.584172
1.820000 0.273000 253.761482 8.893063 -8.470763 60.936007
1.830000 0.274500 255.205203 9.099364 -8.290700 61.288125
1.840000 0.276000 256.650060 9.308864 -8.108478 61.640520
1.850000 0.277500 258.096065 9.521601 -7.924092 61.993186
1.860000 0.279000 259.543228 9.737613 -7.737535 62.346116
1.870000 0.280500 260.991561 9.956938 -7.548801 62.699303
1.880000 0.282000 262.441077 10.179615 -7.357884 63.052740
1.890000 0.283500 263.891785 10.405682 -7.164778 63.406420
1.900000 0.285000 265.343699 10.635178 -6.969476 63.760337
1.910000 0.286500 266.796830 10.868142 -6.771972 64.114482
1.920000 0.288000 268.251190 11.104615 -6.572257 64.468849
1.930000 0.289500 269.706790 11.344635 -6.370327 64.823428
1.940000 0.291000 271.163644 11.588242 -6.166172 65.178213
1.950000 0.292500 272.621762 11.835477 -5.959787 65.533195
1.960000 0.294000 274.081158 12.086380 -5.751163 65.888367
1.970000 0.295500 275.541843 12.340991 -5.540293 66.243719
1.980000 0.297000 277.003831 12.599351 -5.327170 66.599243
1.990000 0.298500 278.467132 12.861500 -5.111785 66.954930
0.100000 0.015000 14.030740 -0.051601 -2.617323 4.270757
0.110000 0.016500 15.428159 -0.061951 -2.960061 4.616596
0.120000 0.018000 16.824605 -0.072991 -3.299739 4.958348
0.130000 0.019500 18.220103 -0.084661 -3.635725 5.296531
0.140000 0.021000 19.614682 -0.096903 -3.967542 5.631569
0.150000 0.022500 21.008366 -0.109662 -4.294828 5.963816
0.160000 0.024000 22.401185 -0.122883 -4.617311 6.293568
0.170000 0.025500 23.793163 -0.136516 -4.934787 6.621080
0.180000 0.027000 25.184328 -0.150512 -5.247102 6.946568
0.190000 0.028500 26.574707 -0.164823 -5.554148 7.270223
0.200000 0.030000 27.964325 -0.179404 -5.855847 7.592209
0.210000 0.031500 29.353207 -0.194212 -6.152150 7.912674
0.220000 0.033000 30.741380 -0.209205 -6.443028 8.231747
0.230000 0.034500 32.128868 -0.224342 -6.728470 8.549543
0.240000 0.036000 33.515695 -0.239585 -7.008480 8.866166
0.250000 0.037500 34.901885 -0.254897 -7.283071 9.181709
0.260000 0.039000 36.287462 -0.270241 -7.552268 9.496257
0.270000 0.040500 37.672448 -0.285585 -7.816103 9.809887
0.280000 0.042000 39.056866 -0.300893 -8.074613 10.122669
0.290000 0.043500 40.440739 -0.316135 -8.327841 10.434668
0.300000 0.045000 41.824087 -0.331279 -8.575834 10.745942
0.310000 0.046500 43.206933 -0.346296 -8.818642 11.056546
0.320000 0.048000 44.589297 -0.361157 -9.056318 11.366530
0.330000 0.049500 45.971199 -0.375834 -9.288917 11.675941
0.340000 0.051000 47.352659 -0.390300 -9.516495 11.984823
0.350000 0.052500 48.733697 -0.404529 -9.739110 12.293216
0.360000 0.054000 50.114332 -0.418497 -9.956819 12.601157
0.370000 0.055500 51.494583 -0.432178 -10.169681 12.908682
0.380000 0.057000 52.874468 -0.445550 -10.377757 13.215825
0.390000 0.058500 54.254005 -0.458589 -10.581104 13.522615
0.400000 0.060000 55.633213 -0.471273 -10.779783 13.829084
0.410000 0.061500 57.012108 -0.483581 -10.973851 14.135258
0.420000 0.063000 58.390708 -0.495492 -11.163369 14.441163
0.430000 0.064500 59.769029 -0.506986 -11.348392 14.746825
0.440000 0.066000 61.147087 -0.518043 -11.528981 15.052267
0.450000 0.067500 62.524900 -0.528645 -11.705191 15.357512
0.460000 0.069000 63.902482 -0.538772 -11.877078 15.662579
0.470000 0.070500 65.279849 -0.548407 -12.044700 15.967491
0.480000 0.072000 66.657016 -0.557531 -12.208110 16.272266
0.490000 0.073500 68.033999 -0.566129 -12.367363 16.576922
0.500000 0.075000 69.410812 -0.574183 -12.522513 16.881478
0.510000 0.076500 70.787469 -0.581677 -12.673611 17.185950
0.520000 0.078000 72.163985 -0.588595 -12.820711 17.490354
0.530000 0.079500 73.540373 -0.594923 -12.963863 17.794706
0.540000 0.081000 74.916648 -0.600644 -13.103116 18.099021
0.550000 0.082500 76.292822 -0.605744 -13.238522 18.403314
0.560000 0.084000 77.668909 -0.610209 -13.370127 18.707597
0.570000 0.085500 79.044923 -0.614025 -13.497980 19.011885
0.580000 0.087000 80.420875 -0.617178 -13.622128 19.316191
0.590000 0.088500 81.796778 -0.619655 -13.742616 19.620527
0.600000 0.090000 83.172646 -0.621442 -13.859490 19.924904
0.610000 0.091500 84.548489 -0.622527 -13.972795 20.229336
0.620000 0.093000 85.924321 -0.622897 -14.082573 20.533832
0.630000 0.094500 87.300152 -0.622540 -14.188868 20.838405
0.640000 0.096000 88.675995 -0.621443 -14.291721 21.143064
0.650000 0.097500 90.051861 -0.619595 -14.391174 21.447820
0.660000 0.099000 91.427761 -0.616984 -14.487267 21.752684
0.670000 0.100500 92.803706 -0.613598 -14.580040 22.057664
0.680000 0.102000 94.179708 -0.609426 -14.669532 22.362770
0.690000 0.103500 95.555777 -0.604457 -14.755781 22.668013
0.700000 0.105000 96.931923 -0.598681 -14.838825 22.973400
0.710000 0.106500 98.308158 -0.592085 -14.918700 23.278940
0.720000 0.108000 99.684492 -0.584660 -14.995442 23.584643
0.730000 0.109500 101.060935 -0.576395 -15.069087 23.890517
0.740000 0.111000 102.437497 -0.567280 -15.139669 24.196569
0.750000 0.112500 103.814187 -0.557304 -15.207223 24.502808
0.760000 0.114000 105.191017 -0.546457 -15.271782 24.809242
0.770000 0.115500 106.567995 -0.534730 -15.333378 25.115879
0.780000 0.117000 107.945131 -0.522111 -15.392044 25.422726
0.790000 0.118500 109.322434 -0.508593 -15.447812 25.729790
0.800000 0.120000 110.699915 -0.494164 -15.500711 26.037079
0.810000 0.121500 112.077581 -0.478814 -15.550772 26.344600
0.820000 0.123000 113.455443 -0.462536 -15.598026 26.652359
0.830000 0.124500 114.833509 -0.445317 -15.642500 26.960365
0.840000 0.126000 116.211788 -0.427151 -15.684224 27.268623
0.850000 0.127500 117.590289 -0.408026 -15.723226 27.577140
0.860000 0.129000 118.969020 -0.387933 -15.759532 27.885923
0.870000 0.130500 120.347991 -0.366863 -15.793170 28.194978
0.880000 0.132000 121.727210 -0.344807 -15.824166 28.504312
0.890000 0.133500 123.106685 -0.321754 -15.852546 28.813930
0.900000 0.135000 124.486425 -0.297697 -15.878335 29.123839
0.910000 0.136500 125.866437 -0.272625 -15.901558 29.434045
0.920000 0.138000 127.246731 -0.246529 -15.922239 29.744553
0.930000 0.139500 128.627314 -0.219400 -15.940402 30.055370
0.940000 0.141000 130.008194 -0.191227 -15.956069 30.366501
0.950000 0.142500 131.389380 -0.162003 -15.969265 30.677952
0.960000 0.144000 132.770878 -0.131717 -15.980011 30.989729
0.970000 0.145500 134.152698 -0.100359 -15.988328 31.301837
0.980000 0.147000 135.534847 -0.067921 -15.994239 31.614281
0.990000 0.148500 136.917332 -0.034392 -15.997765 31.927067
1.000000 0.150000 138.300161 0.000237 -15.998925 32.240201
1.010000 0.151500 139.683342 0.035977 -15.997740 32.553686
1.020000 0.153000 141.066883 0.072836 -15.994229 32.867529
1.030000 0.154500 142.450790 0.110825 -15.988412 33.181735
1.040000 0.156000 143.835072 0.149954 -15.980307 33.496308
1.050000 0.157500 145.219736 0.190233 -15.969932 33.811254
1.060000 0.159000 146.604788 0.231672 -15.957306 34.126576
1.070000 0.160500 147.990237 0.274283 -15.942446 34.442281
1.080000 0.162000 149.376090 0.318074 -15.925369 34.758373
1.090000 0.163500 150.762354 0.363058 -15.906092 35.074856
1.100000 0.165000 152.149036 0.409244 -15.884631 35.391735
1.110000 0.166500 153.536143 0.456644 -15.861002 35.709015
1.120000 0.168000 154.923683 0.505269 -15.835220 36.026699
1.130000 0.169500 156.311663 0.555129 -15.807300 36.344793
1.140000 0.171000 157.700089 0.606238 -15.777258 36.663301
1.150000 0.172500 159.088969 0.658605 -15.745108 36.982226
1.160000 0.174000 160.478310 0.712244 -15.710863 37.301573
1.170000 0.175500 161.868119 0.767166 -15.674537 37.621346
1.180000 0.177000 163.258403 0.823383 -15.636144 37.941550
1.190000 0.178500 164.649168 0.880908 -15.595696 38.262187
1.200000 0.180000 166.040423 0.939753 -15.553206 38.583263
1.210000 0.181500 167.432174 0.999932 -15.508686 38.904780
1.220000 0.183000 168.824427 1.061457 -15.462148 39.226742
1.230000 0.184500 170.217190 1.124342 -15.413602 39.549154
1.240000 0.186000 171.610471 1.188601 -15.363062 39.872018
1.250000 0.187500 173.004274 1.254247 -15.310536 40.195338
1.260000 0.189000 174.398609 1.321295 -15.256036 40.519118
1.270000 0.190500 175.793482 1.389760 -15.199572 40.843360
1.280000 0.192000 177.188899 1.459656 -15.141152 41.168069
1.290000 0.193500 178.584868 1.530998 -15.080788 41.493247
1.300000 0.195000 179.981395 1.603801 -15.018486 41.818897
1.310000 0.196500 181.378488 1.678082 -14.954258 42.145022
1.320000 0.198000 182.776154 1.753857 -14.888110 42.471625
1.330000 0.199500 184.174400 1.831142 -14.820050 42.798710
1.340000 0.201000 185.573232 1.909954 -14.750087 43.126277
1.350000 0.202500 186.972659 1.990310 -14.678228 43.454331
1.360000 0.204000 188.372686 2.072228 -14.604479 43.782873
1.370000 0.205500 189.773322 2.155725 -14.528848 44.111906
1.380000 0.207000 191.174573 2.240820 -14.451341 44.441433
1.390000 0.208500 192.576446 2.327532 -14.371963 44.771454
1.400000 0.210000 193.978949 2.415880 -14.290720 45.101973
1.410000 0.211500 195.382089 2.505883 -14.207619 45.432991
1.420000 0.213000 196.785873 2.597562 -14.122663 45.764510
1.430000 0.214500 198.190308 2.690937 -14.035858 46.096532
1.440000 0.216000 199.595403 2.786029 -13.947208 46.429057
1.450000 0.217500 201.001164 2.882860 -13.856717 46.762089
1.460000 0.219000 202.407599 2.981450 -13.764388 47.095627
1.470000 0.220500 203.814715 3.081824 -13.670225 47.429673
1.480000 0.222000 205.222520 3.184003 -13.574232 47.764228
1.490000 0.223500 206.631022 3.288011 -13.476411 48.099292
1.500000 0.225000 208.040228 3.393873 -13.376764 48.434867
1.510000 0.226500 209.450146 3.501612 -13.275293 48.770953
1.520000 0.228000 210.860784 3.611253 -13.172001 49.107550
1.530000 0.229500 212.272149 3.722822 -13.066888 49.444658
1.540000 0.231000 213.684250 3.836346 -12.959956 49.782278
1.550000 0.232500 215.097095 3.951850 -12.851205 50.120409
1.560000 0.234000 216.510691 4.069362 -12.740637 50.459051
1.570000 0.235500 217.925047 4.188911 -12.628251 50.798204
1.580000 0.237000 219.340171 4.310524 -12.514047 51.137866
1.590000 0.238500 220.756071 4.434231 -12.398025 51.478037
1.600000 0.240000 222.172756 4.560061 -12.280183 51.818716
1.610000 0.241500 223.590234 4.688044 -12.160521 52.159901
1.620000 0.243000 225.008514 4.818212 -12.039037 52.501591
1.630000 0.244500 226.427604 4.950596 -11.915730 52.843785
1.640000 0.246000 227.847513 5.085229 -11.790597 53.186480
1.650000 0.247500 229.268250 5.222143 -11.663636 53.529674
1.660000 0.249000 230.689824 5.361372 -11.534844 53.873366
1.670000 0.250500 232.112244 5.502950 -11.404218 54.217551
1.680000 0.252000 233.535518 5.646912 -11.271754 54.562228
1.690000 0.253500 234.959656 5.793293 -11.137450 54.907394
1.700000 0.255000 236.384668 5.942131 -11.001300 55.253045
1.710000 0.256500 237.810563 6.093461 -10.863302 55.599177
1.720000 0.258000 239.237350 6.247322 -10.723449 55.945787
1.730000 0.259500 240.665039 6.403752 -10.581737 56.292872
1.740000 0.261000 242.093640 6.562790 -10.438160 56.640425
1.750000 0.262500 243.523163 6.724475 -10.292714 56.988444
1.760000 0.264000 244.953616 6.888849 -10.145392 57.336923
1.770000 0.265500 246.385012 7.055951 -9.996188 57.685856
1.780000 0.267000 247.817360 7.225825 -9.845095 58.035240
1.790000 0.268500 249.250669 7.398513 -9.692107 58.385067
1.800000 0.270000 250.684952 7.574058 -9.537216 58.735332
1.810000 0.271500 252.120217 7.752503 -9.380415 59.086029
1.820000 0.273000 253.556477 7.933894 -9.221696 59.437152
1.830000 0.274500 254.993742 8.118276 -9.061051 59.788693
1.840000 0.276000 256.432022 8.305695 -8.898471 60.140645
1.850000 0.277500 257.871329 8.496197 -8.733949 60.493001
1.860000 0.279000 259.311675 8.689830 -8.567474 60.845754
1.870000 0.280500 260.753070 8.886641 -8.399039 61.198895
1.880000 0.282000 262.195526 9.086680 -8.228632 61.552415
1.890000 0.283500 263.639054 9.289996 -8.056245 61.906307
1.900000 0.285000 265.083668 9.496638 -7.881868 62.260562
1.910000 0.286500 266.529377 9.706657 -7.705489 62.615169
1.920000 0.288000 267.976196 9.920104 -7.527098 62.970121
1.930000 0.289500 269.424135 10.137030 -7.346685 63.325406
1.940000 0.291000 270.873207 10.357489 -7.164238 63.681015
1.950000 0.292500 272.323424 10.581531 -6.979746 64.036937
1.960000 0.294000 273.774800 10.809212 -6.793196 64.393161
1.970000 0.295500 275.227347 11.040583 -6.604578 64.749677
1.980000 0.297000 276.681078 11.275701 -6.413879 65.106473
1.990000 0.298500 278.136006 11.514618 -6.221086 65.463537
0.100000 0.015000 14.029961 -0.052030 -2.669273 4.309873
0.110000 0.016500 15.427257 -0.062409 -3.014700 4.659160
0.120000 0.018000 16.823579 -0.073467 -3.356737 5.004283
0.130000 0.019500 18.218952 -0.085146 -3.694779 5.345759
0.140000 0.021000 19.613404 -0.097386 -4.028370 5.684013
0.150000 0.022500 21.006964 -0.110131 -4.357170 6.019400
0.160000 0.024000 22.399658 -0.123328 -4.680926 6.352216
0.170000 0.025500 23.791514 -0.136925 -4.999451 6.682715
0.180000 0.027000 25.182560 -0.150874 -5.312609 7.011115
0.190000 0.028500 26.572821 -0.165127 -5.620307 7.337605
0.200000 0.030000 27.962326 -0.179639 -5.922481 7.662352
0.210000 0.031500 29.351098 -0.194367 -6.219096 7.985500
0.220000 0.033000 30.739166 -0.209270 -6.510135 8.307181
0.230000 0.034500 32.126552 -0.224306 -6.795599 8.627508
0.240000 0.036000 33.513282 -0.239439 -7.075501 8.946586
0.250000 0.037500 34.899380 -0.254632 -7.349866 9.264508
0.260000 0.039000 36.284870 -0.269848 -7.618728 9.581358
0.270000 0.040500 37.669774 -0.285055 -7.882126 9.897213
0.280000 0.042000 39.054116 -0.300219 -8.140106 10.212144
0.290000 0.043500 40.437917 -0.315308 -8.392719 10.526213
0.300000 0.045000 41.821199 -0.330293 -8.640019 10.839480
0.310000 0.046500 43.203984 -0.345145 -8.882062 11.151998
0.320000 0.048000 44.586292 -0.359834 -9.118907 11.463819
0.330000 0.049500 45.968145 -0.374333 -9.350616 11.774988
0.340000 0.051000 47.349560 -0.388617 -9.577248 12.085548
0.350000 0.052500 48.730559 -0.402659 -9.798868 12.395540
0.360000 0.054000 50.111161 -0.416435 -10.015538 12.705000
0.370000 0.055500 51.491384 -0.429922 -10.227320 13.013964
0.380000 0.057000 52.871246 -0.443095 -10.434279 13.322464
0.390000 0.058500 54.250766 -0.455934 -10.636478 13.630531
0.400000 0.060000 55.629961 -0.468415 -10.833979 13.938195
0.410000 0.061500 57.008849 -0.480519 -11.026845 14.245481
0.420000 0.063000 58.387446 -0.492224 -11.215137 14.552416
0.430000 0.064500 59.765770 -0.503512 -11.398917 14.859025
0.440000 0.066000 61.143836 -0.514362 -11.578245 15.165330
0.450000 0.067500 62.521660 -0.524757 -11.753181 15.471352
0.460000 0.069000 63.899259 -0.534678 -11.923783 15.777114
0.470000 0.070500 65.276647 -0.544107 -12.090111 16.082634
0.480000 0.072000 66.653840 -0.553028 -12.252220 16.387931
0.490000 0.073500 68.030853 -0.561424 -12.410169 16.693022
0.500000 0.075000 69.407699 -0.569278 -12.564011 16.997926
0.510000 0.076500 70.784394 -0.576575 -12.713801 17.302659
0.520000 0.078000 72.160952 -0.583300 -12.859594 17.607235
0.530000 0.079500 73.537385 -0.589437 -13.001442 17.911670
0.540000 0.081000 74.913709 -0.594972 -13.139396 18.215978
0.550000 0.082500 76.289936 -0.599891 -13.273508 18.520173
0.560000 0.084000 77.666078 -0.604179 -13.403827 18.824269
0.570000 0.085500 79.042151 -0.607823 -13.530403 19.128277
0.580000 0.087000 80.418164 -0.610811 -13.653284 19.432210
0.590000 0.088500 81.794132 -0.613128 -13.772516 19.736080
0.600000 0.090000 83.170067 -0.614762 -13.888146 20.039899
0.610000 0.091500 84.545980 -0.615702 -14.000221 20.343676
0.620000 0.093000 85.921883 -0.615934 -14.108783 20.647424
0.630000 0.094500 87.297788 -0.615446 -14.213878 20.951151
0.640000 0.096000 88.673707 -0.614228 -14.315549 21.254868
0.650000 0.097500 90.049651 -0.612267 -14.413836 21.558585
0.660000 0.099000 91.425631 -0.609553 -14.508783 21.862311
0.670000 0.100500 92.801657 -0.606074 -14.600428 22.166054
0.680000 0.102000 94.177741 -0.601820 -14.688813 22.469824
0.690000 0.103500 95.553893 -0.596780 -14.773977 22.773630
0.700000 0.105000 96.930125 -0.590944 -14.855956 23.077478
0.710000 0.106500 98.306445 -0.584302 -14.934790 23.381378
0.720000 0.108000 99.682864 -0.576842 -15.010515 23.685338
0.730000 0.109500 101.059393 -0.568557 -15.083167 23.989364
0.740000 0.111000 102.436041 -0.559435 -15.152781 24.293464
0.750000 0.112500 103.812818 -0.549468 -15.219393 24.597646
0.760000 0.114000 105.189734 -0.538645 -15.283037 24.901917
0.770000 0.115500 106.566797 -0.526958 -15.343745 25.206283
0.780000 0.117000 107.944018 -0.514397 -15.401552 25.510751
0.790000 0.118500 109.321406 -0.500953 -15.456488 25.815328
0.800000 0.120000 110.698970 -0.486618 -15.508586 26.120019
0.810000 0.121500 112.076718 -0.471382 -15.557877 26.424833
0.820000 0.123000 113.454660 -0.455237 -15.604391 26.729774
0.830000 0.124500 114.832804 -0.438174 -15.648158 27.034848
0.840000 0.126000 116.211160 -0.420184 -15.689207 27.340062
0.850000 0.127500 117.589735 -0.401259 -15.727567 27.645421
0.860000 0.129000 118.968539 -0.381391 -15.763267 27.950931
0.870000 0.130500 120.347579 -0.360572 -15.796333 28.256597
0.880000 0.132000 121.726863 -0.338792 -15.826793 28.562426
0.890000 0.133500 123.106401 -0.316044 -15.854674 28.868421
0.900000 0.135000 124.486200 -0.292320 -15.880001 29.174589
0.910000 0.136500 125.866268 -0.267611 -15.902801 29.480934
0.920000 0.138000 127.246613 -0.241910 -15.923098 29.787462
0.930000 0.139500 128.627242 -0.215208 -15.940917 30.094177
0.940000 0.141000 130.008164 -0.187498 -15.956282 30.401085
0.950000 0.142500 131.389386 -0.158772 -15.969218 30.708189
0.960000 0.144000 132.770917 -0.129021 -15.979746 31.015496
0.970000 0.145500 134.152762 -0.098238 -15.987891 31.323009
0.980000 0.147000 135.534930 -0.066415 -15.993675 31.630734
0.990000 0.148500 136.917428 -0.033544 -15.997119 31.938673
1.000000 0.150000 138.300263 0.000383 -15.998246 32.246833
1.010000 0.151500 139.683443 0.035373 -15.997075 32.555217
1.020000 0.153000 141.066975 0.071435 -15.993629 32.863830
1.030000 0.154500 142.450865 0.108576 -15.987927 33.172675
1.040000 0.156000 143.835122 0.146805 -15.979990 33.481757
1.050000 0.157500 145.219751 0.186129 -15.969836 33.791080
1.060000 0.159000 146.604760 0.226556 -15.957486 34.100648
1.070000 0.160500 147.990155 0.268094 -15.942958 34.410465
1.080000 0.162000 149.375944 0.310751 -15.926270 34.720535
1.090000 0.163500 150.762133 0.354536 -15.907441 35.030862
1.100000 0.165000 152.148729 0.399455 -15.886489 35.341448
1.110000 0.166500 153.535739 0.445517 -15.863430 35.652300
1.120000 0.168000 154.923169 0.492731 -15.838282 35.963418
1.130000 0.169500 156.311025 0.541105 -15.811062 36.274809
1.140000 0.171000 157.699315 0.590646 -15.781786 36.586474
1.150000 0.172500 159.088044 0.641364 -15.750469 36.898418
1.160000 0.174000 160.477220 0.693266 -15.717129 37.210644
1.170000 0.175500 161.866848 0.746361 -15.681780 37.523155
1.180000 0.177000 163.256935 0.800657 -15.644437 37.835955
1.190000 0.178500 164.647487 0.856164 -15.605116 38.149047
1.200000 0.180000 166.038511 0.912890 -15.563830 38.462435
1.210000 0.181500 167.430012 0.970843 -15.520593 38.776120
1.220000 0.183000 168.821998 1.030034 -15.475421 39.090108
1.230000 0.184500 170.214474 1.090469 -15.428326 39.404400
1.240000 0.186000 171.607446 1.152160 -15.379321 39.719000
1.250000 0.187500 173.000921 1.215114 -15.328420 40.033910
1.260000 0.189000 174.394905 1.279342 -15.275636 40.349134
1.270000 0.190500 175.789403 1.344852 -15.220980 40.664675
1.280000 0.192000 177.184423 1.411655 -15.164465 40.980535
1.290000 0.193500 178.579969 1.479760 -15.106103 41.296718
1.300000 0.195000 179.976048 1.549177 -15.045905 41.613225
1.310000 0.196500 181.372667 1.619916 -14.983884 41.930060
1.320000 0.198000 182.769830 1.691987 -14.920049 42.247225
1.330000 0.199500 184.167545 1.765400 -14.854412 42.564723
1.340000 0.201000 185.565816 1.840166 -14.786983 42.882557
1.350000 0.202500 186.964651 1.916295 -14.717773 43.200728
1.360000 0.204000 188.364055 1.993799 -14.646791 43.519239
1.370000 0.205500 189.764033 2.072687 -14.574047 43.838093
1.380000 0.207000 191.164593 2.152972 -14.499552 44.157291
1.390000 0.208500 192.565739 2.234665 -14.423314 44.476837
1.400000 0.210000 193.967478 2.317777 -14.345342 44.796732
1.410000 0.211500 195.369816 2.402319 -14.265645 45.116979
1.420000 0.213000 196.772759 2.488305 -14.184231 45.437578
1.430000 0.214500 198.176312 2.575745 -14.101110 45.758534
1.440000 0.216000 199.580482 2.664652 -14.016288 46.079846
1.450000 0.217500 200.985274 2.755039 -13.929774 46.401518
1.460000 0.219000 202.390695 2.846918 -13.841575 46.723551
1.470000 0.220500 203.796750 2.940303 -13.751699 47.045946
1.480000 0.222000 205.203446 3.035207 -13.660153 47.368706
1.490000 0.223500 206.610788 3.131642 -13.566944 47.691832
1.500000 0.225000 208.018783 3.229624 -13.472077 48.015326
1.510000 0.226500 209.427436 3.329165 -13.375560 48.339189
1.520000 0.228000 210.836753 3.430280 -13.277400 48.663422
1.530000 0.229500 212.246741 3.532984 -13.177601 48.988026
1.540000 0.231000 213.657405 3.637291 -13.076169 49.313004
1.550000 0.232500 215.068752 3.743216 -12.973111 49.638356
1.560000 0.234000 216.480787 3.850775 -12.868431 49.964083
1.570000 0.235500 217.893517 3.959983 -12.762134 50.290186
1.580000 0.237000 219.306948 4.070857 -12.654226 50.616666
1.590000 0.238500 220.721087 4.183411 -12.544710 50.943524
1.600000 0.240000 222.135938 4.297663 -12.433592 51.270760
1.610000 0.241500 223.551509 4.413630 -12.320875 51.598376
1.620000 0.243000 224.967805 4.531329 -12.206564 51.926372
1.630000 0.244500 226.384833 4.650777 -12.090661 52.254748
1.640000 0.246000 227.802600 4.771991 -11.973171 52.583505
1.650000 0.247500 229.221111 4.894991 -11.854097 52.912642
1.660000 0.249000 230.640373 5.019795 -11.733442 53.242161
1.670000 0.250500 232.060392 5.146420 -11.611208 53.572061
1.680000 0.252000 233.481175 5.274887 -11.487400 53.902342
1.690000 0.253500 234.902729 5.405215 -11.362018 54.233004
1.700000 0.255000 236.325058 5.537424 -11.235065 54.564047
1.710000 0.256500 237.748172 5.671535 -11.106543 54.895470
1.720000 0.258000 239.172075 5.807566 -10.976454 55.227274
1.730000 0.259500 240.596774 5.945541 -10.844800 55.559456
1.740000 0.261000 242.022277 6.085479 -10.711582 55.892018
1.750000 0.262500 243.448590 6.227404 -10.576800 56.224957
1.760000 0.264000 244.875719 6.371336 -10.440457 56.558273
1.770000 0.265500 246.303672 6.517299 -10.302552 56.891965
1.780000 0.267000 247.732456 6.665316 -10.163087 57.226032
1.790000 0.268500 249.162077 6.815410 -10.022061 57.560472
1.800000 0.270000 250.592542 6.967604 -9.879475 57.895285
1.810000 0.271500 252.023858 7.121923 -9.735328 58.230467
1.820000 0.273000 253.456034 7.278392 -9.589621 58.566019
1.830000 0.274500 254.889074 7.437036 -9.442352 58.901937
1.840000 0.276000 256.322988 7.597879 -9.293522 59.238220
1.850000 0.277500 257.757782 7.760949 -9.143129 59.574866
1.860000 0.279000 259.193463 7.926271 -8.991171 59.911872
1.870000 0.280500 260.630039 8.093872 -8.837649 60.249236
1.880000 0.282000 262.067518 8.263779 -8.682560 60.586956
1.890000 0.283500 263.505907 8.436021 -8.525902 60.925029
1.900000 0.285000 264.945213 8.610625 -8.367673 61.263452
1.910000 0.286500 266.385445 8.787619 -8.207872 61.602221
1.920000 0.288000 267.826609 8.967034 -8.046496 61.941335
1.930000 0.289500 269.268714 9.148897 -7.883543 62.280788
1.940000 0.291000 270.711768 9.333240 -7.719009 62.620579
1.950000 0.292500 272.155779 9.520093 -7.552893 62.960703
1.960000 0.294000 273.600754 9.709485 -7.385190 63.301156
1.970000 0.295500 275.046702 9.901449 -7.215897 63.641934
1.980000 0.297000 276.493632 10.096017 -7.045011 63.983034
1.990000 0.298500 277.941550 10.293220 -6.872529 64.324451
0.100000 0.015000 14.032542 -0.050418 -2.497214 4.265075
0.110000 0.016500 15.430265 -0.060639 -2.832394 4.609430
0.120000 0.018000 16.827027 -0.071565 -3.165159 4.949551
0.130000 0.019500 18.222851 -0.083139 -3.494844 5.285960
0.140000 0.021000 19.617760 -0.095306 -3.820944 5.619081
0.150000 0.022500 21.011781 -0.108011 -4.143069 5.949270
0.160000 0.024000 22.404938 -0.121203 -4.460920 6.276824
0.170000 0.025500 23.797256 -0.134833 -4.774268 6.601998
0.180000 0.027000 25.188761 -0.148853 -5.082937 6.925011
0.190000 0.028500 26.579476 -0.163217 -5.386795 7.246051
0.200000 0.030000 27.969428 -0.177881 -5.685744 7.565285
0.210000 0.031500 29.358639 -0.192801 -5.979713 7.882860
0.220000 0.033000 30.747134 -0.207938 -6.268653 8.198904
0.230000 0.034500 32.134938 -0.223249 -6.552536 8.513533
0.240000 0.036000 33.522072 -0.238699 -6.831346 8.826851
0.250000 0.037500 34.908560 -0.254248 -7.105080 9.138950
0.260000 0.039000 36.294424 -0.269862 -7.373746 9.449915
0.270000 0.040500 37.679687 -0.285506 -7.637359 9.759823
0.280000 0.042000 39.064370 -0.301146 -7.895942 10.068742
0.290000 0.043500 40.448496 -0.316750 -8.149522 10.376737
0.300000 0.045000 41.832084 -0.332286 -8.398132 10.683867
0.310000 0.046500 43.215156 -0.347723 -8.641810 10.990184
0.320000 0.048000 44.597732 -0.363033 -8.880593 11.295739
0.330000 0.049500 45.979831 -0.378187 -9.114523 11.600577
0.340000 0.051000 47.361474 -0.393156 -9.343646 11.904740
0.350000 0.052500 48.742680 -0.407913 -9.568006 12.208270
0.360000 0.054000 50.123467 -0.422433 -9.787649 12.511201
0.370000 0.055500 51.503854 -0.436690 -10.002624 12.813569
0.380000 0.057000 52.883860 -0.450658 -10.212978 13.115405
0.390000 0.058500 54.263503 -0.464314 -10.418760 13.416740
0.400000 0.060000 55.642799 -0.477634 -10.620019 13.717603
0.410000 0.061500 57.021767 -0.490594 -10.816804 14.018018
0.420000 0.063000 58.400423 -0.503173 -11.009164 14.318013
0.430000 0.064500 59.778784 -0.515349 -11.197148 14.617609
0.440000 0.066000 61.156867 -0.527100 -11.380804 14.916830
0.450000 0.067500 62.534688 -0.538406 -11.560181 15.215697
0.460000 0.069000 63.912263 -0.549245 -11.735326 15.514228
0.470000 0.070500 65.289607 -0.559598 -11.906287 15.812445
0.480000 0.072000 66.666736 -0.569446 -12.073110 16.110363
0.490000 0.073500 68.043666 -0.578769 -12.235842 16.408001
0.500000 0.075000 69.420410 -0.587550 -12.394530 16.705374
0.510000 0.076500 70.796985 -0.595768 -12.549217 17.002498
0.520000 0.078000 72.173404 -0.603408 -12.699949 17.299388
0.530000 0.079500 73.549682 -0.610450 -12.846770 17.596058
0.540000 0.081000 74.925832 -0.616878 -12.989723 17.892521
0.550000 0.082500 76.301870 -0.622676 -13.128850 18.188790
0.560000 0.084000 77.677808 -0.627825 -13.264194 18.484877
0.570000 0.085500 79.053659 -0.632311 -13.395796 18.780795
0.580000 0.087000 80.429438 -0.636117 -13.523697 19.076554
0.590000 0.088500 81.805158 -0.639227 -13.647937 19.372164
0.600000 0.090000 83.180830 -0.641626 -13.768554 19.667638
0.610000 0.091500 84.556469 -0.643298 -13.885589 19.962984
0.620000 0.093000 85.932086 -0.644229 -13.999078 20.258212
0.630000 0.094500 87.307694 -0.644405 -14.109059 20.553332
0.640000 0.096000 88.683305 -0.643809 -14.215569 20.848351
0.650000 0.097500 90.058932 -0.642429 -14.318644 21.143280
0.660000 0.099000 91.434586 -0.640250 -14.418320 21.438125
0.670000 0.100500 92.810280 -0.637258 -14.514631 21.732896
0.680000 0.102000 94.186024 -0.633440 -14.607611 22.027599
0.690000 0.103500 95.561830 -0.628781 -14.697295 22.322242
0.700000 0.105000 96.937710 -0.623269 -14.783714 22.616832
0.710000 0.106500 98.313675 -0.616890 -14.866902 22.911376
0.720000 0.108000 99.689736 -0.609631 -14.946891 23.205881
0.730000 0.109500 101.065904 -0.601480 -15.023711 23.500353
0.740000 0.111000 102.442189 -0.592424 -15.097393 23.794798
0.750000 0.112500 103.818604 -0.582449 -15.167968 24.089223
0.760000 0.114000 105.195157 -0.571544 -15.235465 24.383634
0.770000 0.115500 106.571860 -0.559696 -15.299913 24.678035
0.780000 0.117000 107.948723 -0.546893 -15.361341 24.972433
0.790000 0.118500 109.325757 -0.533123 -15.419776 25.266832
0.800000 0.120000 110.702970 -0.518374 -15.475247 25.561239
0.810000 0.121500 112.080375 -0.502634 -15.527780 25.855658
0.820000 0.123000 113.457980 -0.485890 -15.577401 26.150093
0.830000 0.124500 114.835795 -0.468133 -15.624138 26.444551
0.840000 0.126000 116.213830 -0.449348 -15.668015 26.739034
0.850000 0.127500 117.592095 -0.429527 -15.709057 27.033548
0.860000 0.129000 118.970600 -0.408656 -15.747289 27.328097
0.870000 0.130500 120.349353 -0.386724 -15.782736 27.622685
0.880000 0.132000 121.728364 -0.363720 -15.815421 27.917317
0.890000 0.133500 123.107643 -0.339633 -15.845368 28.211996
0.900000 0.135000 124.487199 -0.314452 -15.872599 28.506726
0.910000 0.136500 125.867041 -0.288165 -15.897137 28.801511
0.920000 0.138000 127.247177 -0.260762 -15.919004 29.096354
0.930000 0.139500 128.627618 -0.232231 -15.938222 29.391260
0.940000 0.141000 130.008371 -0.202562 -15.954812 29.686231
0.950000 0.142500 131.389447 -0.171743 -15.968795 29.981271
0.960000 0.144000 132.770852 -0.139764 -15.980192 30.276383
0.970000 0.145500 134.152597 -0.106613 -15.989022 30.571571
0.980000 0.147000 135.534690 -0.072281 -15.995306 30.866837
0.990000 0.148500 136.917139 -0.036755 -15.999064 31.162185
1.000000 0.150000 138.299953 -0.000026 -16.000313 31.457617
1.010000 0.151500 139.683140 0.037917 -15.999073 31.753137
1.020000 0.153000 141.066709 0.077085 -15.995363 32.048746
1.030000 0.154500 142.450669 0.117489 -15.989200 32.344449
1.040000 0.156000 143.835026 0.159139 -15.980603 32.640247
1.050000 0.157500 145.219790 0.202046 -15.969588 32.936143
1.060000 0.159000 146.604968 0.246221 -15.956174 33.232139
1.070000 0.160500 147.990570 0.291675 -15.940376 33.528239
1.080000 0.162000 149.376602 0.338417 -15.922211 33.824444
1.090000 0.163500 150.763073 0.386459 -15.901696 34.120756
1.100000 0.165000 152.149990 0.435811 -15.878846 34.417178
1.110000 0.166500 153.537363 0.486484 -15.853678 34.713713
1.120000 0.168000 154.925197 0.538488 -15.826206 35.010361
1.130000 0.169500 156.313502 0.591835 -15.796446 35.307126
1.140000 0.171000 157.702286 0.646534 -15.764412 35.604009
1.150000 0.172500 159.091555 0.702597 -15.730119 35.901012
1.160000 0.174000 160.481317 0.760034 -15.693581 36.198137
1.170000 0.175500 161.871580 0.818856 -15.654813 36.495385
1.180000 0.177000 163.262353 0.879074 -15.613828 36.792760
1.190000 0.178500 164.653641 0.940698 -15.570639 37.090261
1.200000 0.180000 166.045453 1.003739 -15.525260 37.387892
1.210000 0.181500 167.437797 1.068208 -15.477705 37.685653
1.220000 0.183000 168.830679 1.134115 -15.427985 37.983546
1.230000 0.184500 170.224107 1.201472 -15.376113 38.281573
1.240000 0.186000 171.618089 1.270290 -15.322102 38.579735
1.250000 0.187500 173.012632 1.340579 -15.265963 38.878033
1.260000 0.189000 174.407743 1.412350 -15.207710 39.176470
1.270000 0.190500 175.803429 1.485614 -15.147352 39.475045
1.280000 0.192000 177.199699 1.560383 -15.084902 39.773761
1.290000 0.193500 178.596558 1.636667 -15.020372 40.072618
1.300000 0.195000 179.994015 1.714477 -14.953771 40.371619
1.310000 0.196500 181.392076 1.793825 -14.885111 40.670763
1.320000 0.198000 182.790748 1.874722 -14.814402 40.970052
1.330000 0.199500 184.190040 1.957179 -14.741655 41.269487
1.340000 0.201000 185.589957 2.041207 -14.666880 41.569069
1.350000 0.202500 186.990507 2.126818 -14.590087 41.868799
1.360000 0.204000 188.391698 2.214022 -14.511286 42.168677
1.370000 0.205500 189.793535 2.302833 -14.430487 42.468705
1.380000 0.207000 191.196026 2.393260 -14.347698 42.768884
1.390000 0.208500 192.599179 2.485315 -14.262930 43.069214
1.400000 0.210000 194.003000 2.579011 -14.176191 43.369695
1.410000 0.211500 195.407496 2.674358 -14.087490 43.670330
1.420000 0.213000 196.812674 2.771369 -13.996836 43.971117
1.430000 0.214500 198.218541 2.870056 -13.904237 44.272058
1.440000 0.216000 199.625104 2.970429 -13.809703 44.573153
1.450000 0.217500 201.032370 3.072502 -13.713240 44.874403
1.460000 0.219000 202.440346 3.176285 -13.614858 45.175808
1.470000 0.220500 203.849039 3.281792 -13.514564 45.477369
1.480000 0.222000 205.258455 3.389034 -13.412365 45.779086
1.490000 0.223500 206.668602 3.498023 -13.308270 46.080959
1.500000 0.225000 208.079486 3.608772 -13.202286 46.382988
1.510000 0.226500 209.491114 3.721293 -13.094419 46.685174
1.520000 0.228000 210.903493 3.835598 -12.984678 46.987517
1.530000 0.229500 212.316631 3.951700 -12.873069 47.290017
1.540000 0.231000 213.730533 4.069612 -12.759599 47.592674
1.550000 0.232500 215.145206 4.189345 -12.644274 47.895488
1.560000 0.234000 216.560658 4.310913 -12.527102 48.198460
1.570000 0.235500 217.976895 4.434329 -12.408088 48.501589
1.580000 0.237000 219.393924 4.559605 -12.287239 48.804874
1.590000 0.238500 220.811752 4.686755 -12.164560 49.108317
1.600000 0.240000 222.230386 4.815790 -12.040059 49.411917
1.610000 0.241500 223.649832 4.946726 -11.913740 49.715673
1.620000 0.243000 225.070097 5.079573 -11.785609 50.019585
1.630000 0.244500 226.491188 5.214347 -11.655672 50.323654
1.640000 0.246000 227.913112 5.351059 -11.523935 50.627878
1.650000 0.247500 229.335875 5.489725 -11.390403 50.932258
1.660000 0.249000 230.759485 5.630356 -11.255080 51.236792
1.670000 0.250500 232.183948 5.772967 -11.117972 51.541481
1.680000 0.252000 233.609271 5.917571 -10.979084 51.846324
1.690000 0.253500 235.035460 6.064182 -10.838421 52.151320
1.700000 0.255000 236.462523 6.212814 -10.695987 52.456468
1.710000 0.256500 237.890467 6.363481 -10.551787 52.761769
1.720000 0.258000 239.319297 6.516197 -10.405826 53.067222
1.730000 0.259500 240.749021 6.670976 -10.258108 53.372825
1.740000 0.261000 242.179646 6.827832 -10.108636 53.678578
1.750000 0.262500 243.611178 6.986779 -9.957416 53.984480
1.760000 0.264000 245.043625 7.147832 -9.804451 54.290530
1.770000 0.265500 246.476993 7.311005 -9.649746 54.596728
1.780000 0.267000 247.911288 7.476313 -9.493303 54.903072
1.790000 0.268500 249.346518 7.643770 -9.335127 55.209561
1.800000 0.270000 250.782690 7.813391 -9.175221 55.516194
1.810000 0.271500 252.219810 7.985191 -9.013589 55.822971
1.820000 0.273000 253.657886 8.159185 -8.850235 56.129890
1.830000 0.274500 255.096923 8.335386 -8.685161 56.436950
1.840000 0.276000 256.536930 8.513812 -8.518370 56.744150
1.850000 0.277500 257.977912 8.694476 -8.349867 57.051488
1.860000 0.279000 259.419877 8.877394 -8.179653 57.358963
1.870000 0.280500 260.862831 9.062582 -8.007732 57.666574
1.880000 0.282000 262.306782 9.250054 -7.834106 57.974319
1.890000 0.283500 263.751736 9.439825 -7.658779 58.282197
1.900000 0.285000 265.197700 9.631913 -7.481753 58.590207
1.910000 0.286500 266.644682 9.826331 -7.303031 58.898346
1.920000 0.288000 268.092687 10.023096 -7.122615 59.206614
1.930000 0.289500 269.541723 10.222224 -6.940507 59.515009
1.940000 0.291000 270.991798 10.423731 -6.756709 59.823528
1.950000 0.292500 272.442917 10.627631 -6.571225 60.132171
1.960000 0.294000 273.895088 10.833942 -6.384056 60.440936
1.970000 0.295500 275.348317 11.042680 -6.195204 60.749820
1.980000 0.297000 276.802613 11.253860 -6.004671 61.058823
1.990000 0.298500 278.257981 11.467499 -5.812459 61.367941
0.100000 0.015000 14.033720 -0.049714 -2.418674 4.379350
0.110000 0.016500 15.431635 -0.059875 -2.749406 4.735769
0.120000 0.018000 16.828593 -0.070754 -3.078192 5.088062
0.130000 0.019500 18.224615 -0.082295 -3.404336 5.436747
0.140000 0.021000 19.619727 -0.094443 -3.727305 5.782251
0.150000 0.022500 21.013950 -0.107145 -4.046683 6.124927
0.160000 0.024000 22.407309 -0.120352 -4.362146 6.465073
0.170000 0.025500 23.799827 -0.134013 -4.673441 6.802943
0.180000 0.027000 25.191530 -0.148081 -4.980372 7.138755
0.190000 0.028500 26.582441 -0.162511 -5.282785 7.472699
0.200000 0.030000 27.972583 -0.177258 -5.580564 7.804940
0.210000 0.031500 29.361981 -0.192279 -5.873620 8.135626
0.220000 0.033000 30.750658 -0.207534 -6.161889 8.464885
0.230000 0.034500 32.138636 -0.222981 -6.445326 8.792832
0.240000 0.036000 33.525940 -0.238582 -6.723900 9.119573
0.250000 0.037500 34.912590 -0.254300 -6.997595 9.445199
0.260000 0.039000 36.298610 -0.270099 -7.266407 9.769795
0.270000 0.040500 37.684021 -0.285943 -7.530337 10.093439
0.280000 0.042000 39.068845 -0.301798 -7.789397 10.416199
0.290000 0.043500 40.453103 -0.317631 -8.043605 10.738140
0.300000 0.045000 41.836816 -0.333411 -8.292983 11.059320
0.310000 0.046500 43.220004 -0.349106 -8.537557 11.379795
0.320000 0.048000 44.602687 -0.364686 -8.777359 11.699612
0.330000 0.049500 45.984885 -0.380121 -9.012420 12.018820
0.340000 0.051000 47.366618 -0.395384 -9.242778 12.337460
0.350000 0.052500 48.747905 -0.410445 -9.468470 12.655573
0.360000 0.054000 50.128765 -0.425279 -9.689535 12.973196
0.370000 0.055500 51.509216 -0.439859 -9.906014 13.290363
0.380000 0.057000 52.889277 -0.454160 -10.117948 13.607107
0.390000 0.058500 54.268965 -0.468156 -10.325381 13.923460
0.400000 0.060000 55.648299 -0.481822 -10.528356 14.239449
0.410000 0.061500 57.027295 -0.495136 -10.726914 14.555102
0.420000 0.063000 58.405971 -0.508074 -10.921102 14.870443
0.430000 0.064500 59.784343 -0.520614 -11.110961 15.185498
0.440000 0.066000 61.162429 -0.532732 -11.296536 15.500290
0.450000 0.067500 62.540244 -0.544408 -11.477871 15.814838
0.460000 0.069000 63.917804 -0.555620 -11.655009 16.129165
0.470000 0.070500 65.295127 -0.566348 -11.827993 16.443290
0.480000 0.072000 66.672226 -0.576571 -11.996866 16.757231
0.490000 0.073500 68.049117 -0.586270 -12.161671 17.071006
0.500000 0.075000 69.425816 -0.595424 -12.322449 17.384631
0.510000 0.076500 70.802338 -0.604015 -12.479244 17.698123
0.520000 0.078000 72.178697 -0.612024 -12.632095 18.011497
0.530000 0.079500 73.554907 -0.619432 -12.781044 18.324768
0.540000 0.081000 74.930983 -0.626221 -12.926131 18.637950
0.550000 0.082500 76.306940 -0.632374 -13.067395 18.951055
0.560000 0.084000 77.682790 -0.637873 -13.204876 19.264099
0.570000 0.085500 79.058549 -0.642700 -13.338613 19.577092
0.580000 0.087000 80.434228 -0.646840 -13.468642 19.890046
0.590000 0.088500 81.809842 -0.650274 -13.595002 20.202974
0.600000 0.090000 83.185404 -0.652987 -13.717730 20.515885
0.610000 0.091500 84.560927 -0.654962 -13.836861 20.828792
0.620000 0.093000 85.936424 -0.656183 -13.952432 21.141703
0.630000 0.094500 87.311907 -0.656635 -14.064477 21.454630
0.640000 0.096000 88.687389 -0.656302 -14.173031 21.767581
0.650000 0.097500 90.062883 -0.655168 -14.278128 22.080565
0.660000 0.099000 91.438400 -0.653218 -14.379801 22.393593
0.670000 0.100500 92.813953 -0.650438 -14.478083 22.706672
0.680000 0.102000 94.189553 -0.646812 -14.573006 23.019811
0.690000 0.103500 95.565214 -0.642325 -14.664602 23.333017
0.700000 0.105000 96.940945 -0.636964 -14.752902 23.646299
0.710000 0.106500 98.316760 -0.630712 -14.837936 23.959665
0.720000 0.108000 99.692669 -0.623557 -14.919734 24.273122
0.730000 0.109500 101.068683 -0.615483 -14.998325 24.586676
0.740000 0.111000 102.444815 -0.606478 -15.073739 24.900335
0.750000 0.112500 103.821075 -0.596525 -15.146004 25.214106
0.760000 0.114000 105.197473 -0.585613 -15.215147 25.527995
0.770000 0.115500 106.574022 -0.573726 -15.281196 25.842009
0.780000 0.117000 107.950731 -0.560852 -15.344177 26.156154
0.790000 0.118500 109.327612 -0.546976 -15.404118 26.470436
0.800000 0.120000 110.704675 -0.532084 -15.461042 26.784860
0.810000 0.121500 112.081930 -0.516164 -15.514977 27.099433
0.820000 0.123000 113.459389 -0.499202 -15.565946 27.414160
0.830000 0.124500 114.837060 -0.481183 -15.613974 27.729047
0.840000 0.126000 116.214955 -0.462096 -15.659084 28.044099
0.850000 0.127500 117.593084 -0.441925 -15.701301 28.359321
0.860000 0.129000 118.971457 -0.420659 -15.740647 28.674717
0.870000 0.130500 120.350083 -0.398283 -15.777144 28.990294
0.880000 0.132000 121.728972 -0.374785 -15.810815 29.306056
0.890000 0.133500 123.108136 -0.350150 -15.841680 29.622007
0.900000 0.135000 124.487582 -0.324366 -15.869762 29.938152
0.910000 0.136500 125.867321 -0.297420 -15.895081 30.254496
0.920000 0.138000 127.247363 -0.269297 -15.917657 30.571043
0.930000 0.139500 128.627717 -0.239985 -15.937510 30.887796
0.940000 0.141000 130.008393 -0.209470 -15.954659 31.204761
0.950000 0.142500 131.389400 -0.177739 -15.969124 31.521941
0.960000 0.144000 132.770747 -0.144778 -15.980924 31.839340
0.970000 0.145500 134.152444 -0.110575 -15.990076 32.156961
0.980000 0.147000 135.534500 -0.075114 -15.996599 32.474810
0.990000 0.148500 136.916924 -0.038384 -16.000510 32.792889
1.000000 0.150000 138.299726 -0.000370 -16.001827 33.111201
1.010000 0.151500 139.682914 0.038942 -16.000565 33.429751
1.020000 0.153000 141.066498 0.079564 -15.996742 33.748542
1.030000 0.154500 142.450487 0.121512 -15.990374 34.067576
1.040000 0.156000 143.834890 0.164797 -15.981476 34.386858
1.050000 0.157500 145.219715 0.209436 -15.970064 34.706390
1.060000 0.159000 146.604972 0.255441 -15.956152 35.026175
1.070000 0.160500 147.990669 0.302827 -15.939756 35.346216
1.080000 0.162000 149.376816 0.351607 -15.920890 35.666516
1.090000 0.163500 150.763421 0.401796 -15.899568 35.987078
1.100000 0.165000 152.150492 0.453409 -15.875804 36.307905
1.110000 0.166500 153.538040 0.506460 -15.849610 36.628999
1.120000 0.168000 154.926072 0.560962 -15.821001 36.950362
1.130000 0.169500 156.314597 0.616932 -15.789988 37.271998
1.140000 0.171000 157.703624 0.674384 -15.756585 37.593908
1.150000 0.172500 159.093161 0.733332 -15.720803 37.916095
1.160000 0.174000 160.483218 0.793792 -15.682655 38.238561
1.170000 0.175500 161.873802 0.855779 -15.642152 38.561308
1.180000 0.177000 163.264923 0.919308 -15.599304 38.884339
1.190000 0.178500 164.656589 0.984394 -15.554124 39.207654
1.200000 0.180000 166.048808 1.051054 -15.506622 39.531257
1.210000 0.181500 167.441589 1.119302 -15.456808 39.855149
1.220000 0.183000 168.834941 1.189155 -15.404692 40.179331
1.230000 0.184500 170.228872 1.260628 -15.350285 40.503806
1.240000 0.186000 171.623391 1.333738 -15.293595 40.828575
1.250000 0.187500 173.018506 1.408501 -15.234632 41.153640
1.260000 0.189000 174.414226 1.484933 -15.173406 41.479001
1.270000 0.190500 175.810559 1.563052 -15.109924 41.804661
1.280000 0.192000 177.207514 1.642873 -15.044196 42.130620
1.290000 0.193500 178.605100 1.724415 -14.976230 42.456880
1.300000 0.195000 180.003324 1.807693 -14.906033 42.783442
1.310000 0.196500 181.402195 1.892726 -14.833613 43.110307
1.320000 0.198000 182.801722 1.979530 -14.758979 43.437476
1.330000 0.199500 184.201914 2.068124 -14.682136 43.764950
1.340000 0.201000 185.602778 2.158525 -14.603093 44.092729
1.350000 0.202500 187.004324 2.250752 -14.521856 44.420814
1.360000 0.204000 188.406560 2.344823 -14.438431 44.749207
1.370000 0.205500 189.809494 2.440756 -14.352825 45.077906
1.380000 0.207000 191.213136 2.538570 -14.265044 45.406914
1.390000 0.208500 192.617493 2.638284 -14.175094 45.736230
1.400000 0.210000 194.022574 2.739917 -14.082979 46.065854
1.410000 0.211500 195.428389 2.843488 -13.988706 46.395787
1.420000 0.213000 196.834944 2.949016 -13.892280 46.726028
1.430000 0.214500 198.242250 3.056523 -13.793706 47.056579
1.440000 0.216000 199.650315 3.166027 -13.692988 47.387438
1.450000 0.217500 201.059147 3.277548 -13.590131 47.718605
1.460000 0.219000 202.468755 3.391108 -13.485138 48.050081
1.470000 0.220500 203.879148 3.506727 -13.378015 48.381864
1.480000 0.222000 205.290334 3.624425 -13.268765 48.713955
1.490000 0.223500 206.702323 3.744224 -13.157392 49.046353
1.500000 0.225000 208.115123 3.866145 -13.043898 49.379057
1.510000 0.226500 209.528743 3.990209 -12.928288 49.712066
1.520000 0.228000 210.943191 4.116439 -12.810564 50.045380
1.530000 0.229500 212.358478 4.244857 -12.690729 50.378997
1.540000 0.231000 213.774611 4.375484 -12.568785 50.712917
1.550000 0.232500 215.191599 4.508344 -12.444736 51.047138
1.560000 0.234000 216.609452 4.643458 -12.318583 51.381660
1.570000 0.235500 218.028178 4.780851 -12.190329 51.716480
1.580000 0.237000 219.447786 4.920545 -12.059974 52.051598
1.590000 0.238500 220.868286 5.062563 -11.927522 52.387011
1.600000 0.240000 222.289687 5.206931 -11.792972 52.722719
1.610000 0.241500 223.711997 5.353670 -11.656328 53.058719
1.620000 0.243000 225.135226 5.502807 -11.517589 53.395009
1.630000 0.244500 226.559383 5.654364 -11.376756 53.731588
1.640000 0.246000 227.984477 5.808368 -11.233832 54.068453
1.650000 0.247500 229.410518 5.964842 -11.088815 54.405602
1.660000 0.249000 230.837515 6.123812 -10.941706 54.743033
1.670000 0.250500 232.265477 6.285304 -10.792506 55.080743
1.680000 0.252000 233.694414 6.449343 -10.641214 55.418730
1.690000 0.253500 235.124335 6.615955 -10.487832 55.756992
1.700000 0.255000 236.555249 6.785166 -10.332357 56.095525
1.710000 0.256500 237.987166 6.957003 -10.174790 56.434326
1.720000 0.258000 239.420096 7.131492 -10.015131 56.773393
1.730000 0.259500 240.854048 7.308660 -9.853378 57.112722
1.740000 0.261000 242.289032 7.488534 -9.689531 57.452310
1.750000 0.262500 243.725058 7.671142 -9.523588 57.792155
1.760000 0.264000 245.162135 7.856510 -9.355549 58.132251
1.770000 0.265500 246.600273 8.044668 -9.185411 58.472597
1.780000 0.267000 248.039482 8.235642 -9.013174 58.813188
1.790000 0.268500 249.479772 8.429461 -8.838836 59.154020
1.800000 0.270000 250.921153 8.626153 -8.662396 59.495089
1.810000 0.271500 252.363635 8.825748 -8.483850 59.836392
1.820000 0.273000 253.807227 9.028273 -8.303198 60.177924
1.830000 0.274500 255.251940 9.233757 -8.120436 60.519681
1.840000 0.276000 256.697784 9.442231 -7.935563 60.861658
1.850000 0.277500 258.144770 9.653722 -7.748577 61.203852
1.860000 0.279000 259.592907 9.868262 -7.559474 61.546257
1.870000 0.280500 261.042205 10.085879 -7.368252 61.888868
1.880000 0.282000 262.492676 10.306604 -7.174908 62.231682
1.890000 0.283500 263.944329 10.530466 -6.979440 62.574692
1.900000 0.285000 265.397174 10.757496 -6.781844 62.917895
1.910000 0.286500 266.851224 10.987724 -6.582117 63.261284
1.920000 0.288000 268.306486 11.221181 -6.380256 63.604854
1.930000 0.289500 269.762974 11.457896 -6.176257 63.948600
1.940000 0.291000 271.220696 11.697902 -5.970118 64.292517
1.950000 0.292500 272.679664 11.941229 -5.761833 64.636599
1.960000 0.294000 274.139888 12.187908 -5.551401 64.980839
1.970000 0.295500 275.601380 12.437970 -5.338817 65.325233
1.980000 0.297000 277.064149 12.691447 -5.124077 65.669774
1.990000 0.298500 278.528207 12.948369 -4.907178 66.014457
0.100000 0.015000 14.032300 -0.050564 -2.513354 3.991207
0.110000 0.016500 15.429984 -0.060798 -2.849462 4.308174
0.120000 0.018000 16.826705 -0.071735 -3.183058 4.620906
0.130000 0.019500 18.222487 -0.083317 -3.513487 4.929926
0.140000 0.021000 19.617355 -0.095488 -3.840246 5.235657
0.150000 0.022500 21.011334 -0.108194 -4.162953 5.538455
0.160000 0.024000 22.404449 -0.121385 -4.481312 5.838618
0.170000 0.025500 23.796725 -0.135009 -4.795099 6.136400
0.180000 0.027000 25.188188 -0.149020 -5.104141 6.432019
0.190000 0.028500 26.578863 -0.163371 -5.408312 6.725665
0.200000 0.030000 27.968775 -0.178017 -5.707515 7.017504
0.210000 0.031500 29.357947 -0.192917 -6.001685 7.307683
0.220000 0.033000 30.746404 -0.208029 -6.290775 7.596330
0.230000 0.034500 32.134171 -0.223313 -6.574761 7.883561
0.240000 0.036000 33.521269 -0.238730 -6.853628 8.169480
0.250000 0.037500 34.907723 -0.254244 -7.127378 8.454180
0.260000 0.039000 36.293555 -0.269819 -7.396020 8.737744
0.270000 0.040500 37.678787 -0.285420 -7.659572 9.020250
0.280000 0.042000 39.063442 -0.301014 -7.918059 9.301768
0.290000 0.043500 40.447539 -0.316568 -8.171511 9.582360
0.300000 0.045000 41.831102 -0.332052 -8.419963 9.862086
0.310000 0.046500 43.214149 -0.347434 -8.663453 10.140998
0.320000 0.048000 44.596703 -0.362686 -8.902023 10.419147
0.330000 0.049500 45.978782 -0.377778 -9.135716 10.696579
0.340000 0.051000 47.360407 -0.392684 -9.364577 10.973336
0.350000 0.052500 48.741596 -0.407375 -9.588654 11.249457
0.360000 0.054000 50.122368 -0.421827 -9.807995 11.524980
0.370000 0.055500 51.502743 -0.436013 -10.022648 11.799939
0.380000 0.057000 52.882738 -0.449909 -10.232665 12.074365
0.390000 0.058500 54.262372 -0.463491 -10.438093 12.348290
0.400000 0.060000 55.641661 -0.476735 -10.638985 12.621742
0.410000 0.061500 57.020624 -0.489618 -10.835389 12.894746
0.420000 0.063000 58.399277 -0.502119 -11.027356 13.167328
0.430000 0.064500 59.777637 -0.514216 -11.214936 13.439512
0.440000 0.066000 61.155720 -0.525887 -11.398179 13.711320
0.450000 0.067500 62.533543 -0.537112 -11.577134 13.982772
0.460000 0.069000 63.911122 -0.547870 -11.751849 14.253890
0.470000 0.070500 65.288473 -0.558142 -11.922373 14.524692
0.480000 0.072000 66.665610 -0.567909 -12.088755 14.795195
0.490000 0.073500 68.042549 -0.577151 -12.251040 15.065418
0.500000 0.075000 69.419304 -0.585851 -12.409276 15.335375
0.510000 0.076500 70.795892 -0.593990 -12.563509 15.605084
0.520000 0.078000 72.172325 -0.601550 -12.713784 15.874557
0.530000 0.079500 73.548618 -0.608515 -12.860146 16.143811
0.540000 0.081000 74.924786 -0.614867 -13.002639 16.412857
0.550000 0.082500 76.300842 -0.620589 -13.141307 16.681709
0.560000 0.084000 77.676800 -0.625665 -13.276191 16.950380
0.570000 0.085500 79.052673 -0.630080 -13.407335 17.218880
0.580000 0.087000 80.428474 -0.633816 -13.534779 17.487222
0.590000 0.088500 81.804217 -0.636860 -13.658564 17.755415
0.600000 0.090000 83.179914 -0.639195 -13.778729 18.023472
0.610000 0.091500 84.555579 -0.640806 -13.895315 18.291400
0.620000 0.093000 85.931223 -0.641679 -14.008360 18.559211
0.630000 0.094500 87.306858 -0.641800 -14.117901 18.826914
0.640000 0.096000 88.682498 -0.641153 -14.223977 19.094517
0.650000 0.097500 90.058154 -0.639726 -14.326622 19.362028
0.660000 0.099000 91.433838 -0.637504 -14.425874 19.629457
0.670000 0.100500 92.809562 -0.634472 -14.521768 19.896811
0.680000 0.102000 94.185337 -0.630619 -14.614338 20.164098
0.690000 0.103500 95.561175 -0.625931 -14.703619 20.431325
0.700000 0.105000 96.937087 -0.620394 -14.789643 20.698500
0.710000 0.106500 98.313085 -0.613995 -14.872444 20.965629
0.720000 0.108000 99.689178 -0.606722 -14.952054 21.232720
0.730000 0.109500 101.065379 -0.598563 -15.028505 21.499778
0.740000 0.111000 102.441697 -0.589503 -15.101827 21.766810
0.750000 0.112500 103.818144 -0.579532 -15.172051 22.033822
0.760000 0.114000 105.194730 -0.568637 -15.239207 22.300819
0.770000 0.115500 106.571466 -0.556806 -15.303325 22.567809
0.780000 0.117000 107.948361 -0.544026 -15.364433 22.834795
0.790000 0.118500 109.325427 -0.530287 -15.422560 23.101785
0.800000 0.120000 110.702672 -0.515575 -15.477733 23.368782
0.810000 0.121500 112.080107 -0.499880 -15.529981 23.635791
0.820000 0.123000 113.457743 -0.483190 -15.579329 23.902819
0.830000 0.124500 114.835587 -0.465494 -15.625803 24.169869
0.840000 0.126000 116.213652 -0.446780 -15.669431 24.436946
0.850000 0.127500 117.591945 -0.427036 -15.710237 24.704055
0.860000 0.129000 118.970476 -0.406252 -15.748247 24.971200
0.870000 0.130500 120.349255 -0.384416 -15.783484 25.238385
0.880000 0.132000 121.728292 -0.361518 -15.815972 25.505614
0.890000 0.133500 123.107594 -0.337546 -15.845736 25.772892
0.900000 0.135000 124.487172 -0.312490 -15.872799 26.040222
0.910000 0.136500 125.867035 -0.286338 -15.897182 26.307609
0.920000 0.138000 127.247190 -0.259080 -15.918910 26.575055
0.930000 0.139500 128.627649 -0.230704 -15.938002 26.842564
0.940000 0.141000 130.008418 -0.201201 -15.954482 27.110141
0.950000 0.142500 131.389507 -0.170560 -15.968370 27.377788
0.960000 0.144000 132.770925 -0.138769 -15.979687 27.645509
0.970000 0.145500 134.152680 -0.105819 -15.988453 27.913306
0.980000 0.147000 135.534781 -0.071698 -15.994689 28.181184
0.990000 0.148500 136.917236 -0.036397 -15.998414 28.449145
1.000000 0.150000 138.300053 0.000096 -15.999647 28.717192
1.010000 0.151500 139.683241 0.037791 -15.998407 28.985328
1.020000 0.153000 141.066809 0.076698 -15.994714 29.253556
1.030000 0.154500 142.450764 0.116827 -15.988584 29.521879
1.040000 0.156000 143.835114 0.158190 -15.980037 29.790299
1.050000 0.157500 145.219868 0.200796 -15.969089 30.058819
1.060000 0.159000 146.605034 0.244656 -15.955759 30.327442
1.070000 0.160500 147.990620 0.289781 -15.940062 30.596169
1.080000 0.162000 149.376633 0.336180 -15.922017 30.865004
1.090000 0.163500 150.763082 0.383864 -15.901638 31.133949
1.100000 0.165000 152.149974 0.432844 -15.878943 31.403006
1.110000 0.166500 153.537318 0.483130 -15.853947 31.672177
1.120000 0.168000 154.925120 0.534732 -15.826666 31.941465
1.130000 0.169500 156.313389 0.587661 -15.797114 32.210871
1.140000 0.171000 157.702132 0.641927 -15.765308 32.480398
1.150000 0.172500 159.091358 0.697541 -15.731260 32.750047
1.160000 0.174000 160.481072 0.754512 -15.694987 33.019821
1.170000 0.175500 161.871284 0.812852 -15.656501 33.289721
1.180000 0.177000 163.262000 0.872571 -15.615818 33.559750
1.190000 0.178500 164.653228 0.933680 -15.572950 33.829909
1.200000 0.180000 166.044976 0.996188 -15.527912 34.100199
1.210000 0.181500 167.437250 1.060107 -15.480715 34.370623
1.220000 0.183000 168.830059 1.125447 -15.431374 34.641182
1.230000 0.184500 170.223408 1.192219 -15.379900 34.911877
1.240000 0.186000 171.617307 1.260433 -15.326306 35.182711
1.250000 0.187500 173.011762 1.330100 -15.270605 35.453684
1.260000 0.189000 174.406779 1.401231 -15.212808 35.724798
1.270000 0.190500 175.802367 1.473837 -15.152928 35.996055
1.280000 0.192000 177.198533 1.547927 -15.090975 36.267455
1.290000 0.193500 178.595283 1.623514 -15.026961 36.539000
1.300000 0.195000 179.992625 1.700608 -14.960897 36.810691
1.310000 0.196500 181.390566 1.779220 -14.892794 37.082530
1.320000 0.198000 182.789113 1.859360 -14.822663 37.354517
1.330000 0.199500 184.188272 1.941041 -14.750514 37.626653
1.340000 0.201000 185.588052 2.024273 -14.676358 37.898941
1.350000 0.202500 186.988459 2.109066 -14.600204 38.171379
1.360000 0.204000 188.389499 2.195433 -14.522063 38.443971
1.370000 0.205500 189.791181 2.283384 -14.441944 38.716715
1.380000 0.207000 191.193510 2.372932 -14.359856 38.989615
1.390000 0.208500 192.596494 2.464086 -14.275810 39.262669
1.400000 0.210000 194.000139 2.556859 -14.189814 39.535879
1.410000 0.211500 195.404453 2.651262 -14.101877 39.809246
1.420000 0.213000 196.809442 2.747306 -14.012008 40.082770
1.430000 0.214500 198.215114 2.845003 -13.920216 40.356452
1.440000 0.216000 199.621474 2.944365 -13.826508 40.630292
1.450000 0.217500 201.028530 3.045404 -13.730894 40.904292
1.460000 0.219000 202.436289 3.148131 -13.633382 41.178451
1.470000 0.220500 203.844758 3.252558 -13.533979 41.452770
1.480000 0.222000 205.253942 3.358697 -13.432693 41.727250
1.490000 0.223500 206.663850 3.466560 -13.329532 42.001890
1.500000 0.225000 208.074487 3.576160 -13.224503 42.276692
1.510000 0.226500 209.485861 3.687508 -13.117614 42.551655
1.520000 0.228000 210.897977 3.800616 -13.008871 42.826779
1.530000 0.229500 212.310844 3.915497 -12.898282 43.102066
1.540000 0.231000 213.724468 4.032163 -12.785854 43.377515
1.550000 0.232500 215.138855 4.150627 -12.671593 43.653126
1.560000 0.234000 216.554012 4.270902 -12.555506 43.928899
1.570000 0.235500 217.969946 4.392999 -12.437599 44.204834
1.580000 0.237000 219.386663 4.516932 -12.317878 44.480932
1.590000 0.238500 220.804170 4.642713 -12.196350 44.757192
1.600000 0.240000 222.222475 4.770355 -12.073021 45.033614
1.610000 0.241500 223.641583 4.899872 -11.947896 45.310198
1.620000 0.243000 225.061501 5.031275 -11.820981 45.586944
1.630000 0.244500 226.482237 5.164580 -11.692283 45.863851
1.640000 0.246000 227.903796 5.299797 -11.561805 46.140919
1.650000 0.247500 229.326185 5.436942 -11.429554 46.418149
1.660000 0.249000 230.749412 5.576027 -11.295535 46.695539
1.670000 0.250500 232.173482 5.717065 -11.159752 46.973089
1.680000 0.252000 233.598403 5.860071 -11.022212 47.250798
1.690000 0.253500 235.024180 6.005058 -10.882918 47.528667
1.700000 0.255000 236.450822 6.152040 -10.741875 47.806695
1.710000 0.256500 237.878334 6.301030 -10.599088 48.084881
1.720000 0.258000 239.306723 6.452043 -10.454561 48.363224
1.730000 0.259500 240.735996 6.605092 -10.308300 48.641724
1.740000 0.261000 242.166160 6.760192 -10.160307 48.920379
1.750000 0.262500 243.597221 6.917357 -10.010587 49.199190
1.760000 0.264000 245.029186 7.076601 -9.859144 49.478156
1.770000 0.265500 246.462062 7.237939 -9.705982 49.757275
1.780000 0.267000 247.895855 7.401384 -9.551105 50.036547
1.790000 0.268500 249.330572 7.566952 -9.394517 50.315970
1.800000 0.270000 250.766220 7.734657 -9.236220 50.595545
1.810000 0.271500 252.202806 7.904515 -9.076219 50.875269
1.820000 0.273000 253.640337 8.076539 -8.914517 51.155141
1.830000 0.274500 255.078818 8.250745 -8.751117 51.435161
1.840000 0.276000 256.518258 8.427147 -8.586023 51.715327
1.850000 0.277500 257.958662 8.605762 -8.419236 51.995639
1.860000 0.279000 259.400038 8.786604 -8.250761 52.276094
1.870000 0.280500 260.842392 8.969688 -8.080601 52.556692
1.880000 0.282000 262.285731 9.155031 -7.908757 52.837431
1.890000 0.283500 263.730061 9.342646 -7.735233 53.118309
1.900000 0.285000 265.175391 9.532551 -7.560031 53.399326
1.910000 0.286500 266.621726 9.724760 -7.383154 53.680480
1.920000 0.288000 268.069074 9.919290 -7.204605 53.961769
1.930000 0.289500 269.517441 10.116155 -7.024384 54.243191
1.940000 0.291000 270.966834 10.315373 -6.842496 54.524746
1.950000 0.292500 272.417260 10.516959 -6.658942 54.806430
1.960000 0.294000 273.868725 10.720929 -6.473723 55.088244
1.970000 0.295500 275.321238 10.927300 -6.286843 55.370184
1.980000 0.297000 276.774804 11.136087 -6.098302 55.652250
1.990000 0.298500 278.229431 11.347308 -5.908104 55.934438
0.100000 0.015000 14.031903 -0.050883 -2.539813 3.951282
0.110000 0.016500 15.429513 -0.061165 -2.877994 4.265363
0.120000 0.018000 16.826156 -0.072149 -3.213560 4.575391
0.130000 0.019500 18.221856 -0.083776 -3.545853 4.881883
0.140000 0.021000 19.616638 -0.095989 -3.874369 5.185264
0.150000 0.022500 21.010529 -0.108733 -4.198725 5.485887
0.160000 0.024000 22.403553 -0.121956 -4.518626 5.784051
0.170000 0.025500 23.795737 -0.135607 -4.833847 6.080007
0.180000 0.027000 25.187106 -0.149639 -5.144217 6.373975
0.190000 0.028500 26.577686 -0.164003 -5.449608 6.666143
0.200000 0.030000 27.967502 -0.178655 -5.749925 6.956678
0.210000 0.031500 29.356579 -0.193551 -6.045105 7.245725
0.220000 0.033000 30.744942 -0.208650 -6.335102 7.533415
0.230000 0.034500 32.132614 -0.223912 -6.619892 7.819863
0.240000 0.036000 33.519619 -0.239297 -6.899465 8.105173
0.250000 0.037500 34.905982 -0.254769 -7.173823 8.389438
0.260000 0.039000 36.291724 -0.270291 -7.442977 8.672743
0.270000 0.040500 37.676869 -0.285828 -7.706949 8.955166
0.280000 0.042000 39.061438 -0.301348 -7.965765 9.236776
0.290000 0.043500 40.445454 -0.316817 -8.219457 9.517638
0.300000 0.045000 41.828937 -0.332205 -8.468064 9.797811
0.310000 0.046500 43.211909 -0.347480 -8.711627 10.077350
0.320000 0.048000 44.594391 -0.362614 -8.950188 10.356305
0.330000 0.049500 45.976402 -0.377578 -9.183796 10.634724
0.340000 0.051000 47.357963 -0.392345 -9.412498 10.912649
0.350000 0.052500 48.739092 -0.406888 -9.636345 11.190122
0.360000 0.054000 50.119809 -0.421181 -9.855387 11.467180
0.370000 0.055500 51.500133 -0.435200 -10.069676 11.743858
0.380000 0.057000 52.880082 -0.448920 -10.279266 12.020191
0.390000 0.058500 54.259674 -0.462317 -10.484209 12.296209
0.400000 0.060000 55.638927 -0.475368 -10.684558 12.571943
0.410000 0.061500 57.017857 -0.488052 -10.880367 12.847419
0.420000 0.063000 58.396484 -0.500347 -11.071688 13.122664
0.430000 0.064500 59.774822 -0.512231 -11.258576 13.397704
0.440000 0.066000 61.152889 -0.523685 -11.441081 13.672562
0.450000 0.067500 62.530700 -0.534687 -11.619257 13.947260
0.460000 0.069000 63.908272 -0.545219 -11.793156 14.221821
0.470000 0.070500 65.285621 -0.555262 -11.962828 14.496264
0.480000 0.072000 66.662761 -0.564798 -12.128324 14.770608
0.490000 0.073500 68.039707 -0.573807 -12.289695 15.044873
0.500000 0.075000 69.416476 -0.582274 -12.446990 15.319077
0.510000 0.076500 70.793080 -0.590179 -12.600257 15.593236
0.520000 0.078000 72.169535 -0.597508 -12.749546 15.867367
0.530000 0.079500 73.545855 -0.604242 -12.894902 16.141486
0.540000 0.081000 74.922054 -0.610367 -13.036373 16.415608
0.550000 0.082500 76.298145 -0.615866 -13.174006 16.689747
0.560000 0.084000 77.674141 -0.620723 -13.307844 16.963918
0.570000 0.085500 79.050057 -0.624925 -13.437934 17.238134
0.580000 0.087000 80.425904 -0.628455 -13.564317 17.512408
0.590000 0.088500 81.801697 -0.631300 -13.687038 17.786753
0.600000 0.090000 83.177447 -0.633445 -13.806139 18.061181
0.610000 0.091500 84.553168 -0.634875 -13.921661 18.335704
0.620000 0.093000 85.928871 -0.635578 -14.033645 18.610334
0.630000 0.094500 87.304569 -0.635539 -14.142131 18.885082
0.640000 0.096000 88.680273 -0.634745 -14.247159 19.159958
0.650000 0.097500 90.055995 -0.633183 -14.348767 19.434974
0.660000 0.099000 91.431748 -0.630840 -14.446993 19.710139
0.670000 0.100500 92.807542 -0.627703 -14.541874 19.985463
0.680000 0.102000 94.183388 -0.623759 -14.633446 20.260957
0.690000 0.103500 95.559299 -0.618995 -14.721747 20.536629
0.700000 0.105000 96.935285 -0.613401 -14.806810 20.812490
0.710000 0.106500 98.311357 -0.606962 -14.888670 21.088547
0.720000 0.108000 99.687525 -0.599667 -14.967361 21.364809
0.730000 0.109500 101.063801 -0.591504 -15.042916 21.641287
0.740000 0.111000 102.440194 -0.582462 -15.115368 21.917987
0.750000 0.112500 103.816716 -0.572527 -15.184748 22.194918
0.760000 0.114000 105.193376 -0.561689 -15.251089 22.472088
0.770000 0.115500 106.570185 -0.549935 -15.314419 22.749505
0.780000 0.117000 107.947152 -0.537255 -15.374770 23.027176
0.790000 0.118500 109.324288 -0.523636 -15.432170 23.305110
0.800000 0.120000 110.701602 -0.509068 -15.486649 23.583314
0.810000 0.121500 112.079104 -0.493537 -15.538235 23.861795
0.820000 0.123000 113.456804 -0.477034 -15.586956 24.140559
0.830000 0.124500 114.834712 -0.459546 -15.632838 24.419615
0.840000 0.126000 116.212836 -0.441063 -15.675907 24.698969
0.850000 0.127500 117.591186 -0.421573 -15.716191 24.978628
0.860000 0.129000 118.969771 -0.401063 -15.753715 25.258599
0.870000 0.130500 120.348600 -0.379524 -15.788502 25.538887
0.880000 0.132000 121.727684 -0.356943 -15.820579 25.819500
0.890000 0.133500 123.107029 -0.333309 -15.849967 26.100444
0.900000 0.135000 124.486647 -0.308610 -15.876692 26.381724
0.910000 0.136500 125.866544 -0.282835 -15.900775 26.663348
0.920000 0.138000 127.246731 -0.255972 -15.922239 26.945321
0.930000 0.139500 128.627216 -0.228009 -15.941105 27.227649
0.940000 0.141000 130.008007 -0.198934 -15.957396 27.510338
0.950000 0.142500 131.389114 -0.168737 -15.971131 27.793393
0.960000 0.144000 132.770544 -0.137404 -15.982331 28.076821
0.970000 0.145500 134.152307 -0.104923 -15.991016 28.360626
0.980000 0.147000 135.534411 -0.071283 -15.997206 28.644815
0.990000 0.148500 136.916864 -0.036470 -16.000919 28.929392
1.000000 0.150000 138.299674 -0.000473 -16.002173 29.214363
1.010000 0.151500 139.682850 0.036721 -16.000988 29.499733
1.020000 0.153000 141.066401 0.075125 -15.997380 29.785507
1.030000 0.154500 142.450334 0.114751 -15.991366 30.071690
1.040000 0.156000 143.834658 0.155614 -15.982963 30.358288
1.050000 0.157500 145.219380 0.197725 -15.972188 30.645304
1.060000 0.159000 146.604510 0.241099 -15.959056 30.932744
1.070000 0.160500 147.990055 0.285749 -15.943583 31.220612
1.080000 0.162000 149.376023 0.331689 -15.925783 31.508913
1.090000 0.163500 150.762423 0.378932 -15.905672 31.797652
1.100000 0.165000 152.149262 0.427494 -15.883262 32.086833
1.110000 0.166500 153.536548 0.477388 -15.858569 32.376460
1.120000 0.168000 154.924290 0.528630 -15.831606 32.666537
1.130000 0.169500 156.312496 0.581233 -15.802384 32.957068
1.140000 0.171000 157.701173 0.635215 -15.770918 33.248059
1.150000 0.172500 159.090330 0.690589 -15.737218 33.539512
1.160000 0.174000 160.479974 0.747372 -15.701297 33.831431
1.170000 0.175500 161.870114 0.805579 -15.663166 34.123820
1.180000 0.177000 163.260758 0.865228 -15.622836 34.416684
1.190000 0.178500 164.651913 0.926334 -15.580317 34.710025
1.200000 0.180000 166.043588 0.988914 -15.535620 35.003847
1.210000 0.181500 167.435791 1.052987 -15.488754 35.298153
1.220000 0.183000 168.828530 1.118569 -15.439729 35.592946
1.230000 0.184500 170.221812 1.185679 -15.388554 35.888231
1.240000 0.186000 171.615646 1.254335 -15.335237 36.184009
1.250000 0.187500 173.010040 1.324555 -15.279786 36.480284
1.260000 0.189000 174.405002 1.396359 -15.222210 36.777059
1.270000 0.190500 175.800541 1.469765 -15.162517 37.074336
1.280000 0.192000 177.196663 1.544795 -15.100712 37.372117
1.290000 0.193500 178.593379 1.621468 -15.036803 37.670406
1.300000 0.195000 179.990695 1.699804 -14.970797 37.969205
1.310000 0.196500 181.388620 1.779826 -14.902698 38.268516
1.320000 0.198000 182.787162 1.861554 -14.832514 38.568341
1.330000 0.199500 184.186330 1.945011 -14.760249 38.868681
1.340000 0.201000 185.586133 2.030219 -14.685907 39.169540
1.350000 0.202500 186.986577 2.117201 -14.609495 39.470917
1.360000 0.204000 188.387673 2.205980 -14.531015 39.772816
1.370000 0.205500 189.789428 2.296580 -14.450472 40.075237
1.380000 0.207000 191.191851 2.389026 -14.367869 40.378182
1.390000 0.208500 192.594951 2.483343 -14.283210 40.681651
1.400000 0.210000 193.998736 2.579556 -14.196496 40.985646
1.410000 0.211500 195.403215 2.677691 -14.107730 41.290167
1.420000 0.213000 196.808397 2.777774 -14.016915 41.595215
1.430000 0.214500 198.214291 2.879834 -13.924052 41.900790
1.440000 0.216000 199.620905 2.983897 -13.829142 42.206892
1.450000 0.217500 201.028249 3.089991 -13.732186 42.513522
1.460000 0.219000 202.436332 3.198146 -13.633186 42.820680
1.470000 0.220500 203.845163 3.308390 -13.532140 43.128364
1.480000 0.222000 205.254751 3.420754 -13.429049 43.436575
1.490000 0.223500 206.665106 3.535269 -13.323913 43.745311
1.500000 0.225000 208.076236 3.651965 -13.216730 44.054572
1.510000 0.226500 209.488151 3.770875 -13.107499 44.364357
1.520000 0.228000 210.900862 3.892031 -12.996220 44.674664
1.530000 0.229500 212.314377 4.015465 -12.882889 44.985492
1.540000 0.231000 213.728706 4.141213 -12.767506 45.296839
1.550000 0.232500 215.143860 4.269307 -12.650066 45.608702
1.560000 0.234000 216.559847 4.399784 -12.530568 45.921080
1.570000 0.235500 217.976679 4.532679 -12.409007 46.233970
1.580000 0.237000 219.394365 4.668028 -12.285381 46.547370
1.590000 0.238500 220.812915 4.805868 -12.159685 46.861275
1.600000 0.240000 222.232340 4.946238 -12.031915 47.175684
1.610000 0.241500 223.652651 5.089175 -11.902067 47.490593
1.620000 0.243000 225.073857 5.234718 -11.770135 47.805997
1.630000 0.244500 226.495970 5.382908 -11.636114 48.121893
1.640000 0.246000 227.919000 5.533785 -11.499998 48.438277
1.650000 0.247500 229.342959 5.687390 -11.361782 48.755143
1.660000 0.249000 230.767857 5.843765 -11.221459 49.072488
1.670000 0.250500 232.193705 6.002952 -11.079021 49.390305
1.680000 0.252000 233.620515 6.164995 -10.934464 49.708591
1.690000 0.253500 235.048298 6.329936 -10.787778 50.027338
1.700000 0.255000 236.477066 6.497822 -10.638956 50.346541
1.710000 0.256500 237.906830 6.668697 -10.487991 50.666193
1.720000 0.258000 239.337603 6.842608 -10.334873 50.986289
1.730000 0.259500 240.769395 7.019599 -10.179596 51.306821
1.740000 0.261000 242.202219 7.199720 -10.022148 51.627781
1.750000 0.262500 243.636088 7.383017 -9.862522 51.949164
1.760000 0.264000 245.071013 7.569539 -9.700707 52.270960
1.770000 0.265500 246.507008 7.759335 -9.536695 52.593161
1.780000 0.267000 247.944083 7.952455 -9.370474 52.915760
1.790000 0.268500 249.382254 8.148949 -9.202034 53.238747
1.800000 0.270000 250.821531 8.348868 -9.031365 53.562114
1.810000 0.271500 252.261929 8.552263 -8.858456 53.885851
1.820000 0.273000 253.703461 8.759187 -8.683295 54.209948
1.830000 0.274500 255.146139 8.969691 -8.505870 54.534395
1.840000 0.276000 256.589977 9.183830 -8.326171 54.859183
1.850000 0.277500 258.034989 9.401655 -8.144184 55.184300
1.860000 0.279000 259.481188 9.623222 -7.959898 55.509736
1.870000 0.280500 260.928589 9.848585 -7.773300 55.835480
1.880000 0.282000 262.377206 10.077799 -7.584377 56.161519
1.890000 0.283500 263.827052 10.310918 -7.393116 56.487843
1.900000 0.285000 265.278141 10.547999 -7.199504 56.814438
1.910000 0.286500 266.730490 10.789098 -7.003527 57.141293
1.920000 0.288000 268.184111 11.034270 -6.805172 57.468395
1.930000 0.289500 269.639019 11.283572 -6.604424 57.795731
1.940000 0.291000 271.095230 11.537062 -6.401270 58.123288
1.950000 0.292500 272.552759 11.794795 -6.195695 58.451051
1.960000 0.294000 274.011621 12.056830 -5.987685 58.779008
1.970000 0.295500 275.471830 12.323224 -5.777224 59.107144
1.980000 0.297000 276.933403 12.594034 -5.564299 59.435445
1.990000 0.298500 278.396355 12.869318 -5.348895 59.763897
0.100000 0.015000 14.033391 -0.049909 -2.440598 4.399827
0.110000 0.016500 15.431253 -0.060087 -2.772564 4.757969
0.120000 0.018000 16.828156 -0.070978 -3.102450 5.111931
0.130000 0.019500 18.224123 -0.082528 -3.429571 5.462232
0.140000 0.021000 19.619179 -0.094680 -3.753401 5.809299
0.150000 0.022500 21.013346 -0.107382 -4.073532 6.153485
0.160000 0.024000 22.406648 -0.120584 -4.389647 6.495088
0.170000 0.025500 23.799112 -0.134236 -4.701501 6.834362
0.180000 0.027000 25.190760 -0.148290 -5.008902 7.171526
0.190000 0.028500 26.581616 -0.162700 -5.311704 7.506770
0.200000 0.030000 27.971706 -0.177423 -5.609795 7.840259
0.210000 0.031500 29.361053 -0.192416 -5.903092 8.172139
0.220000 0.033000 30.749679 -0.207637 -6.191534 8.502541
0.230000 0.034500 32.137610 -0.223046 -6.475082 8.831578
0.240000 0.036000 33.524866 -0.238604 -6.753710 9.159356
0.250000 0.037500 34.911472 -0.254275 -7.027404 9.485967
0.260000 0.039000 36.297450 -0.270022 -7.296164 9.811495
0.270000 0.040500 37.682820 -0.285810 -7.559995 10.136016
0.280000 0.042000 39.067606 -0.301605 -7.818913 10.459602
0.290000 0.043500 40.451827 -0.317374 -8.072937 10.782315
0.300000 0.045000 41.835506 -0.333086 -8.322092 11.104213
0.310000 0.046500 43.218662 -0.348710 -8.566408 11.425352
0.320000 0.048000 44.601316 -0.364214 -8.805918 11.745780
0.330000 0.049500 45.983487 -0.379571 -9.040658 12.065543
0.340000 0.051000 47.365196 -0.394752 -9.270665 12.384684
0.350000 0.052500 48.746461 -0.409729 -9.495979 12.703243
0.360000 0.054000 50.127301 -0.424475 -9.716642 13.021257
0.370000 0.055500 51.507735 -0.438965 -9.932696 13.338760
0.380000 0.057000 52.887781 -0.453172 -10.144185 13.655785
0.390000 0.058500 54.267458 -0.467072 -10.351152 13.972361
0.400000 0.060000 55.646781 -0.480641 -10.553643 14.288517
0.410000 0.061500 57.025770 -0.493856 -10.751702 14.604281
0.420000 0.063000 58.404441 -0.506692 -10.945374 14.919676
0.430000 0.064500 59.782812 -0.519128 -11.134704 15.234728
0.440000 0.066000 61.160897 -0.531142 -11.319737 15.549458
0.450000 0.067500 62.538715 -0.542712 -11.500519 15.863887
0.460000 0.069000 63.916281 -0.553817 -11.677093 16.178036
0.470000 0.070500 65.293610 -0.564436 -11.849504 16.491924
0.480000 0.072000 66.670719 -0.574550 -12.017797 16.805569
0.490000 0.073500 68.047622 -0.584139 -12.182013 17.118989
0.500000 0.075000 69.424335 -0.593184 -12.342198 17.432199
0.510000 0.076500 70.800873 -0.601664 -12.498392 17.745215
0.520000 0.078000 72.177250 -0.609563 -12.650639 18.058053
0.530000 0.079500 73.553481 -0.616861 -12.798979 18.370727
0.540000 0.081000 74.929580 -0.623541 -12.943455 18.683249
0.550000 0.082500 76.305561 -0.629585 -13.084105 18.995635
0.560000 0.084000 77.681438 -0.634976 -13.220971 19.307895
0.570000 0.085500 79.057225 -0.639697 -13.354091 19.620042
0.580000 0.087000 80.432935 -0.643732 -13.483505 19.932087
0.590000 0.088500 81.808581 -0.647062 -13.609249 20.244042
0.600000 0.090000 83.184177 -0.649674 -13.731362 20.555917
0.610000 0.091500 84.559736 -0.651549 -13.849881 20.867722
0.620000 0.093000 85.935270 -0.652674 -13.964842 21.179468
0.630000 0.094500 87.310792 -0.653032 -14.076280 21.491163
0.640000 0.096000 88.686314 -0.652608 -14.184231 21.802817
0.650000 0.097500 90.061849 -0.651387 -14.288729 22.114438
0.660000 0.099000 91.437409 -0.649354 -14.389808 22.426036
0.670000 0.100500 92.813006 -0.646495 -14.487502 22.737617
0.680000 0.102000 94.188652 -0.642794 -14.581843 23.049191
0.690000 0.103500 95.564359 -0.638238 -14.672863 23.360765
0.700000 0.105000 96.940138 -0.632812 -14.760594 23.672346
0.710000 0.106500 98.316000 -0.626502 -14.845067 23.983942
0.720000 0.108000 99.691958 -0.619295 -14.926312 24.295558
0.730000 0.109500 101.068023 -0.611176 -15.004360 24.607203
0.740000 0.111000 102.444204 -0.602131 -15.079240 24.918883
0.750000 0.112500 103.820515 -0.592149 -15.150981 25.230603
0.760000 0.114000 105.196964 -0.581214 -15.219610 25.542370
0.770000 0.115500 106.573564 -0.569313 -15.285157 25.854190
0.780000 0.117000 107.950325 -0.556434 -15.347649 26.166069
0.790000 0.118500 109.327257 -0.542564 -15.407111 26.478012
0.800000 0.120000 110.704371 -0.527689 -15.463571 26.790025
0.810000 0.121500 112.081678 -0.511796 -15.517055 27.102113
0.820000 0.123000 113.459187 -0.494872 -15.567587 27.414281
0.830000 0.124500 114.836908 -0.476906 -15.615194 27.726534
0.840000 0.126000 116.214853 -0.457883 -15.659898 28.038876
0.850000 0.127500 117.593030 -0.437792 -15.701725 28.351314
0.860000 0.129000 118.971450 -0.416620 -15.740698 28.663851
0.870000 0.130500 120.350122 -0.394353 -15.776840 28.976491
0.880000 0.132000 121.729057 -0.370981 -15.810174 29.289239
0.890000 0.133500 123.108264 -0.346490 -15.840721 29.602099
0.900000 0.135000 124.487752 -0.320868 -15.868505 29.915076
0.910000 0.136500 125.867531 -0.294103 -15.893546 30.228173
0.920000 0.138000 127.247610 -0.266182 -15.915866 30.541394
0.930000 0.139500 128.628000 -0.237093 -15.935485 30.854743
0.940000 0.141000 130.008708 -0.206823 -15.952423 31.168224
0.950000 0.142500 131.389745 -0.175361 -15.966701 31.481840
0.960000 0.144000 132.771119 -0.142694 -15.978337 31.795595
0.970000 0.145500 134.152840 -0.108810 -15.987351 32.109492
0.980000 0.147000 135.534917 -0.073697 -15.993762 32.423534
0.990000 0.148500 136.917358 -0.037342 -15.997589 32.737725
1.000000 0.150000 138.300173 0.000267 -15.998848 33.052067
1.010000 0.151500 139.683370 0.039142 -15.997559 33.366565
1.020000 0.153000 141.066958 0.079296 -15.993738 33.681220
1.030000 0.154500 142.450946 0.120740 -15.987402 33.996036
1.040000 0.156000 143.835343 0.163487 -15.978569 34.311016
1.050000 0.157500 145.220157 0.207550 -15.967254 34.626162
1.060000 0.159000 146.605398 0.252940 -15.953474 34.941477
1.070000 0.160500 147.991072 0.299670 -15.937244 35.256963
1.080000 0.162000 149.377190 0.347752 -15.918580 35.572623
1.090000 0.163500 150.763759 0.397199 -15.897497 35.888460
1.100000 0.165000 152.150788 0.448024 -15.874009 36.204476
1.110000 0.166500 153.538286 0.500238 -15.848132 36.520672
1.120000 0.168000 154.926260 0.553855 -15.819880 36.837052
1.130000 0.169500 156.314719 0.608887 -15.789266 37.153618
1.140000 0.171000 157.703672 0.665347 -15.756305 37.470371
1.150000 0.172500 159.093126 0.723246 -15.721009 37.787314
1.160000 0.174000 160.483090 0.782599 -15.683392 38.104449
1.170000 0.175500 161.873572 0.843418 -15.643467 38.421777
1.180000 0.177000 163.264579 0.905716 -15.601246 38.739300
1.190000 0.178500 164.656122 0.969505 -15.556741 39.057021
1.200000 0.180000 166.048206 1.034799 -15.509966 39.374940
1.210000 0.181500 167.440841 1.101611 -15.460931 39.693060
1.220000 0.183000 168.834035 1.169955 -15.409648 40.011382
1.230000 0.184500 170.227794 1.239842 -15.356128 40.329908
1.240000 0.186000 171.622129 1.311287 -15.300383 40.648639
1.250000 0.187500 173.017046 1.384303 -15.242423 40.967576
1.260000 0.189000 174.412553 1.458903 -15.182259 41.286721
1.270000 0.190500 175.808659 1.535101 -15.119901 41.606076
1.280000 0.192000 177.205371 1.612911 -15.055360 41.925640
1.290000 0.193500 178.602697 1.692347 -14.988646 42.245416
1.300000 0.195000 180.000645 1.773421 -14.919767 42.565405
1.310000 0.196500 181.399224 1.856149 -14.848734 42.885607
1.320000 0.198000 182.798440 1.940544 -14.775556 43.206024
1.330000 0.199500 184.198302 2.026620 -14.700241 43.526657
1.340000 0.201000 185.598817 2.114392 -14.622799 43.847505
1.350000 0.202500 186.999994 2.203873 -14.543238 44.168571
1.360000 0.204000 188.401840 2.295079 -14.461567 44.489855
1.370000 0.205500 189.804363 2.388024 -14.377794 44.811358
1.380000 0.207000 191.207571 2.482722 -14.291927 45.133080
1.390000 0.208500 192.611472 2.579188 -14.203973 45.455021
1.400000 0.210000 194.016072 2.677438 -14.113941 45.777183
1.410000 0.211500 195.421381 2.777485 -14.021837 46.099566
1.420000 0.213000 196.827406 2.879346 -13.927669 46.422169
1.430000 0.214500 198.234155 2.983035 -13.831444 46.744994
1.440000 0.216000 199.641636 3.088568 -13.733169 47.068041
1.450000 0.217500 201.049855 3.195960 -13.632850 47.391310
1.460000 0.219000 202.458822 3.305228 -13.530494 47.714800
1.470000 0.220500 203.868543 3.416385 -13.426108 48.038513
1.480000 0.222000 205.279027 3.529449 -13.319696 48.362448
1.490000 0.223500 206.690282 3.644436 -13.211266 48.686604
1.500000 0.225000 208.102315 3.761361 -13.100823 49.010983
1.510000 0.226500 209.515134 3.880241 -12.988372 49.335584
1.520000 0.228000 210.928746 4.001091 -12.873920 49.660405
1.530000 0.229500 212.343160 4.123930 -12.757471 49.985448
1.540000 0.231000 213.758384 4.248773 -12.639030 50.310712
1.550000 0.232500 215.174425 4.375636 -12.518603 50.636197
1.560000 0.234000 216.591291 4.504538 -12.396194 50.961901
1.570000 0.235500 218.008989 4.635495 -12.271807 51.287824
1.580000 0.237000 219.427529 4.768524 -12.145448 51.613966
1.590000 0.238500 220.846917 4.903642 -12.017121 51.940326
1.600000 0.240000 222.267161 5.040868 -11.886829 52.266904
1.610000 0.241500 223.688270 5.180217 -11.754577 52.593697
1.620000 0.243000 225.110250 5.321710 -11.620369 52.920707
1.630000 0.244500 226.533111 5.465362 -11.484207 53.247931
1.640000 0.246000 227.956860 5.611193 -11.346097 53.575368
1.650000 0.247500 229.381505 5.759220 -11.206041 53.903018
1.660000 0.249000 230.807053 5.909462 -11.064043 54.230879
1.670000 0.250500 232.233514 6.061937 -10.920105 54.558950
1.680000 0.252000 233.660894 6.216664 -10.774231 54.887230
1.690000 0.253500 235.089202 6.373661 -10.626424 55.215718
1.700000 0.255000 236.518445 6.532948 -10.476686 55.544411
1.710000 0.256500 237.948632 6.694543 -10.325020 55.873309
1.720000 0.258000 239.379771 6.858466 -10.171428 56.202410
1.730000 0.259500 240.811870 7.024735 -10.015914 56.531712
1.740000 0.261000 242.244937 7.193371 -9.858478 56.861214
1.750000 0.262500 243.678980 7.364393 -9.699123 57.190914
1.760000 0.264000 245.114007 7.537821 -9.537852 57.520809
1.770000 0.265500 246.550026 7.713674 -9.374665 57.850899
1.780000 0.267000 247.987046 7.891972 -9.209566 58.181181
1.790000 0.268500 249.425074 8.072736 -9.042554 58.511653
1.800000 0.270000 250.864119 8.255986 -8.873633 58.842312
1.810000 0.271500 252.304189 8.441743 -8.702802 59.173158
1.820000 0.273000 253.745292 8.630026 -8.530064 59.504187
1.830000 0.274500 255.187437 8.820856 -8.355420 59.835397
1.840000 0.276000 256.630632 9.014255 -8.178870 60.166785
1.850000 0.277500 258.074884 9.210243 -8.000416 60.498350
1.860000 0.279000 259.520204 9.408842 -7.820059 60.830089
1.870000 0.280500 260.966597 9.610072 -7.637799 61.161999
1.880000 0.282000 262.414074 9.813954 -7.453637 61.494077
1.890000 0.283500 263.862643 10.020511 -7.267573 61.826321
1.900000 0.285000 265.312312 10.229763 -7.079608 62.158728
1.910000 0.286500 266.763089 10.441733 -6.889743 62.491295
1.920000 0.288000 268.214983 10.656441 -6.697976 62.824019
1.930000 0.289500 269.668002 10.873911 -6.504310 63.156896
1.940000 0.291000 271.122156 11.094163 -6.308743 63.489925
1.950000 0.292500 272.577452 11.317220 -6.111276 63.823101
1.960000 0.294000 274.033899 11.543104 -5.911909 64.156422
1.970000 0.295500 275.491506 11.771838 -5.710641 64.489883
1.980000 0.297000 276.950281 12.003443 -5.507472 64.823483
1.990000 0.298500 278.410233 12.237943 -5.302402 65.157217
0.100000 0.015000 14.030660 -0.051572 -2.622668 4.064072
0.110000 0.016500 15.428075 -0.061900 -2.965167 4.388495
0.120000 0.018000 16.824519 -0.072915 -3.304527 4.708707
0.130000 0.019500 18.220017 -0.084557 -3.640129 5.025229
0.140000 0.021000 19.614598 -0.096767 -3.971506 5.338485
0.150000 0.022500 21.008288 -0.109492 -4.298308 5.648831
0.160000 0.024000 22.401114 -0.122678 -4.620271 5.956563
0.170000 0.025500 23.793101 -0.136274 -4.937198 6.261935
0.180000 0.027000 25.184278 -0.150232 -5.248945 6.565166
0.190000 0.028500 26.574671 -0.164505 -5.555408 6.866445
0.200000 0.030000 27.964304 -0.179049 -5.856518 7.165938
0.210000 0.031500 29.353205 -0.193821 -6.152228 7.463791
0.220000 0.033000 30.741397 -0.208779 -6.442517 7.760134
0.230000 0.034500 32.128906 -0.223883 -6.727376 8.055082
0.240000 0.036000 33.515755 -0.239096 -7.006813 8.348739
0.250000 0.037500 34.901968 -0.254380 -7.280846 8.641197
0.260000 0.039000 36.287569 -0.269701 -7.549500 8.932541
0.270000 0.040500 37.672581 -0.285023 -7.812812 9.222848
0.280000 0.042000 39.057026 -0.300316 -8.070820 9.512188
0.290000 0.043500 40.440925 -0.315546 -8.323568 9.800624
0.300000 0.045000 41.824300 -0.330683 -8.571107 10.088215
0.310000 0.046500 43.207173 -0.345697 -8.813486 10.375014
0.320000 0.048000 44.589563 -0.360561 -9.050761 10.661073
0.330000 0.049500 45.971492 -0.375246 -9.282986 10.946436
0.340000 0.051000 47.352979 -0.389725 -9.510218 11.231147
0.350000 0.052500 48.734043 -0.403974 -9.732515 11.515245
0.360000 0.054000 50.114703 -0.417966 -9.949937 11.798767
0.370000 0.055500 51.494979 -0.431677 -10.162541 12.081749
0.380000 0.057000 52.874888 -0.445085 -10.370387 12.364222
0.390000 0.058500 54.254448 -0.458165 -10.573534 12.646218
0.400000 0.060000 55.633678 -0.470896 -10.772042 12.927763
0.410000 0.061500 57.012593 -0.483257 -10.965967 13.208886
0.420000 0.063000 58.391212 -0.495225 -11.155370 13.489612
0.430000 0.064500 59.769550 -0.506782 -11.340306 13.769965
0.440000 0.066000 61.147625 -0.517907 -11.520834 14.049967
0.450000 0.067500 62.525452 -0.528581 -11.697010 14.329639
0.460000 0.069000 63.903047 -0.538784 -11.868889 14.609003
0.470000 0.070500 65.280425 -0.548500 -12.036527 14.888077
0.480000 0.072000 66.657602 -0.557710 -12.199977 15.166880
0.490000 0.073500 68.034592 -0.566396 -12.359293 15.445429
0.500000 0.075000 69.411410 -0.574542 -12.514528 15.723740
0.510000 0.076500 70.788071 -0.582131 -12.665733 16.001830
0.520000 0.078000 72.164589 -0.589146 -12.812958 16.279714
0.530000 0.079500 73.540978 -0.595573 -12.956255 16.557407
0.540000 0.081000 74.917251 -0.601396 -13.095672 16.834921
0.550000 0.082500 76.293421 -0.606599 -13.231258 17.112271
0.560000 0.084000 77.669503 -0.611168 -13.363060 17.389468
0.570000 0.085500 79.045509 -0.615088 -13.491124 17.666527
0.580000 0.087000 80.421452 -0.618346 -13.615496 17.943457
0.590000 0.088500 81.797344 -0.620927 -13.736222 18.220270
0.600000 0.090000 83.173199 -0.622817 -13.853345 18.496978
0.610000 0.091500 84.549028 -0.624004 -13.966909 18.773591
0.620000 0.093000 85.924843 -0.624474 -14.076957 19.050118
0.630000 0.094500 87.300657 -0.624214 -14.183529 19.326569
0.640000 0.096000 88.676480 -0.623213 -14.286667 19.602955
0.650000 0.097500 90.052325 -0.621457 -14.386411 19.879283
0.660000 0.099000 91.428203 -0.618934 -14.482800 20.155563
0.670000 0.100500 92.804125 -0.615632 -14.575874 20.431802
0.680000 0.102000 94.180102 -0.611540 -14.665669 20.708010
0.690000 0.103500 95.556145 -0.606646 -14.752224 20.984195
0.700000 0.105000 96.932265 -0.600939 -14.835575 21.260362
0.710000 0.106500 98.308472 -0.594407 -14.915757 21.536522
0.720000 0.108000 99.684777 -0.587039 -14.992806 21.812679
0.730000 0.109500 101.061190 -0.578825 -15.066756 22.088843
0.740000 0.111000 102.437722 -0.569753 -15.137641 22.365018
0.750000 0.112500 103.814382 -0.559813 -15.205494 22.641213
0.760000 0.114000 105.191180 -0.548995 -15.270348 22.917432
0.770000 0.115500 106.568127 -0.537288 -15.332234 23.193684
0.780000 0.117000 107.945231 -0.524682 -15.391185 23.469973
0.790000 0.118500 109.322503 -0.511166 -15.447231 23.746305
0.800000 0.120000 110.699952 -0.496732 -15.500401 24.022687
0.810000 0.121500 112.077587 -0.481368 -15.550726 24.299124
0.820000 0.123000 113.455417 -0.465066 -15.598235 24.575621
0.830000 0.124500 114.833452 -0.447815 -15.642956 24.852183
0.840000 0.126000 116.211700 -0.429606 -15.684917 25.128817
0.850000 0.127500 117.590171 -0.410430 -15.724145 25.405527
0.860000 0.129000 118.968874 -0.390276 -15.760668 25.682318
0.870000 0.130500 120.347816 -0.369136 -15.794512 25.959194
0.880000 0.132000 121.727007 -0.347000 -15.825703 26.236161
0.890000 0.133500 123.106456 -0.323860 -15.854266 26.513223
0.900000 0.135000 124.486170 -0.299705 -15.880226 26.790385
0.910000 0.136500 125.866158 -0.274527 -15.903608 27.067650
0.920000 0.138000 127.246428 -0.248316 -15.924436 27.345024
0.930000 0.139500 128.626989 -0.221065 -15.942733 27.622511
0.940000 0.141000 130.007848 -0.192763 -15.958523 27.900114
0.950000 0.142500 131.389015 -0.163402 -15.971828 28.177838
0.960000 0.144000 132.770495 -0.132973 -15.982671 28.455686
0.970000 0.145500 134.152299 -0.101467 -15.991073 28.733663
0.980000 0.147000 135.534433 -0.068876 -15.997057 29.011773
0.990000 0.148500 136.916905 -0.035190 -16.000642 29.290018
1.000000 0.150000 138.299722 -0.000400 -16.001851 29.568403
1.010000 0.151500 139.682894 0.035501 -16.000702 29.846931
1.020000 0.153000 141.066426 0.072523 -15.997217 30.125606
1.030000 0.154500 142.450326 0.110675 -15.991414 30.404431
1.040000 0.156000 143.834603 0.149965 -15.983314 30.683409
1.050000 0.157500 145.219263 0.190402 -15.972934 30.962544
1.060000 0.159000 146.604313 0.231994 -15.960293 31.241839
1.070000 0.160500 147.989762 0.274751 -15.945410 31.521297
1.080000 0.162000 149.375615 0.318681 -15.928302 31.800921
1.090000 0.163500 150.761881 0.363793 -15.908987 32.080714
1.100000 0.165000 152.148566 0.410096 -15.887481 32.360680
1.110000 0.166500 153.535677 0.457598 -15.863803 32.640820
1.120000 0.168000 154.923222 0.506309 -15.837967 32.921138
1.130000 0.169500 156.311207 0.556237 -15.809991 33.201637
1.140000 0.171000 157.699639 0.607390 -15.779890 33.482319
1.150000 0.172500 159.088525 0.659779 -15.747681 33.763188
1.160000 0.174000 160.477872 0.713411 -15.713377 34.044245
1.170000 0.175500 161.867687 0.768296 -15.676995 34.325493
1.180000 0.177000 163.257977 0.824443 -15.638549 34.606935
1.190000 0.178500 164.648748 0.881860 -15.598053 34.888574
1.200000 0.180000 166.040006 0.940557 -15.555521 35.170411
1.210000 0.181500 167.431759 1.000544 -15.510969 35.452449
1.220000 0.183000 168.824013 1.061828 -15.464408 35.734690
1.230000 0.184500 170.216775 1.124420 -15.415853 36.017137
1.240000 0.186000 171.610051 1.188329 -15.365316 36.299792
1.250000 0.187500 173.003848 1.253564 -15.312811 36.582657
1.260000 0.189000 174.398172 1.320134 -15.258349 36.865734
1.270000 0.190500 175.793030 1.388050 -15.201944 37.149025
1.280000 0.192000 177.188427 1.457320 -15.143608 37.432533
1.290000 0.193500 178.584372 1.527954 -15.083351 37.716258
1.300000 0.195000 179.980869 1.599962 -15.021187 38.000204
1.310000 0.196500 181.377925 1.673354 -14.957125 38.284371
1.320000 0.198000 182.775547 1.748140 -14.891178 38.568763
1.330000 0.199500 184.173740 1.824329 -14.823356 38.853380
1.340000 0.201000 185.572512 1.901933 -14.753670 39.138224
1.350000 0.202500 186.971869 1.980960 -14.682131 39.423297
1.360000 0.204000 188.371816 2.061421 -14.608748 39.708601
1.370000 0.205500 189.772359 2.143326 -14.533531 39.994137
1.380000 0.207000 191.173506 2.226687 -14.456491 40.279907
1.390000 0.208500 192.575263 2.311512 -14.377636 40.565912
1.400000 0.210000 193.977635 2.397814 -14.296977 40.852154
1.410000 0.211500 195.380628 2.485603 -14.214523 41.138634
1.420000 0.213000 196.784250 2.574890 -14.130282 41.425353
1.430000 0.214500 198.188506 2.665685 -14.044263 41.712313
1.440000 0.216000 199.593402 2.758000 -13.956474 41.999515
1.450000 0.217500 200.998944 2.851847 -13.866925 42.286960
1.460000 0.219000 202.405139 2.947235 -13.775623 42.574650
1.470000 0.220500 203.811992 3.044178 -13.682575 42.862585
1.480000 0.222000 205.219510 3.142686 -13.587791 43.150766
1.490000 0.223500 206.627700 3.242771 -13.491277 43.439195
1.500000 0.225000 208.036566 3.344446 -13.393041 43.727873
1.510000 0.226500 209.446115 3.447722 -13.293090 44.016799
1.520000 0.228000 210.856354 3.552611 -13.191431 44.305976
1.530000 0.229500 212.267288 3.659125 -13.088071 44.595404
1.540000 0.231000 213.678923 3.767278 -12.983016 44.885084
1.550000 0.232500 215.091266 3.877081 -12.876274 45.175016
1.560000 0.234000 216.504323 3.988548 -12.767849 45.465201
1.570000 0.235500 217.918100 4.101691 -12.657749 45.755639
1.580000 0.237000 219.332603 4.216524 -12.545979 46.046332
1.590000 0.238500 220.747838 4.333059 -12.432545 46.337279
1.600000 0.240000 222.163811 4.451310 -12.317453 46.628481
1.610000 0.241500 223.580529 4.571291 -12.200708 46.919939
1.620000 0.243000 224.997997 4.693015 -12.082315 47.211652
1.630000 0.244500 226.416223 4.816496 -11.962280 47.503621
1.640000 0.246000 227.835211 4.941748 -11.840607 47.795846
1.650000 0.247500 229.254968 5.068786 -11.717301 48.088327
1.660000 0.249000 230.675501 5.197624 -11.592367 48.381064
1.670000 0.250500 232.096815 5.328276 -11.465808 48.674058
1.680000 0.252000 233.518917 5.460757 -11.337631 48.967308
1.690000 0.253500 234.941813 5.595082 -11.207838 49.260813
1.700000 0.255000 236.365510 5.731267 -11.076433 49.554575
1.710000 0.256500 237.790013 5.869326 -10.943421 49.848591
1.720000 0.258000 239.215329 6.009276 -10.808804 50.142864
1.730000 0.259500 240.641464 6.151131 -10.672587 50.437391
1.740000 0.261000 242.068424 6.294908 -10.534773 50.732172
1.750000 0.262500 243.496217 6.440623 -10.395365 51.027207
1.760000 0.264000 244.924847 6.588292 -10.254366 51.322495
1.770000 0.265500 246.354323 6.737932 -10.111779 51.618036
1.780000 0.267000 247.784649 6.889560 -9.967607 51.913829
1.790000 0.268500 249.215833 7.043191 -9.821852 52.209873
1.800000 0.270000 250.647880 7.198845 -9.674517 52.506167
1.810000 0.271500 252.080799 7.356537 -9.525604 52.802710
1.820000 0.273000 253.514594 7.516285 -9.375115 53.099501
1.830000 0.274500 254.949272 7.678107 -9.223053 53.396540
1.840000 0.276000 256.384840 7.842022 -9.069419 53.693824
1.850000 0.277500 257.821305 8.008047 -8.914215 53.991354
1.860000 0.279000 259.258673 8.176200 -8.757443 54.289126
1.870000 0.280500 260.696951 8.346501 -8.599104 54.587141
1.880000 0.282000 262.136146 8.518967 -8.439200 54.885396
1.890000 0.283500 263.576263 8.693619 -8.277731 55.183890
1.900000 0.285000 265.017311 8.870475 -8.114699 55.482622
1.910000 0.286500 266.459295 9.049555 -7.950105 55.781589
1.920000 0.288000 267.902222 9.230879 -7.783950 56.080790
1.930000 0.289500 269.346100 9.414466 -7.616234 56.380223
1.940000 0.291000 270.790935 9.600336 -7.446958 56.679886
1.950000 0.292500 272.236734 9.788510 -7.276122 56.979777
1.960000 0.294000 273.683504 9.979009 -7.103727 57.279894
1.970000 0.295500 275.131252 10.171853 -6.929773 57.580235
1.980000 0.297000 276.579985 10.367064 -6.754260 57.880797
1.990000 0.298500 278.029709 10.564662 -6.577188 58.181579
0.100000 0.015000 14.029350 -0.052418 -2.709996 4.081563
0.110000 0.016500 15.426545 -0.062836 -3.057891 4.408119
0.120000 0.018000 16.822761 -0.073929 -3.402174 4.730525
0.130000 0.019500 18.218026 -0.085635 -3.742248 5.049298
0.140000 0.021000 19.612369 -0.097896 -4.077671 5.364865
0.150000 0.022500 21.005817 -0.110655 -4.408114 5.677578
0.160000 0.024000 22.398400 -0.123857 -4.733334 5.987734
0.170000 0.025500 23.790145 -0.137451 -5.053153 6.295587
0.180000 0.027000 25.181079 -0.151388 -5.367446 6.601354
0.190000 0.028500 26.571230 -0.165620 -5.676127 6.905226
0.200000 0.030000 27.960626 -0.180102 -5.979141 7.207368
0.210000 0.031500 29.349292 -0.194790 -6.276460 7.507925
0.220000 0.033000 30.737254 -0.209643 -6.568075 7.807027
0.230000 0.034500 32.124537 -0.224620 -6.853993 8.104791
0.240000 0.036000 33.511168 -0.239684 -7.134234 8.401318
0.250000 0.037500 34.897169 -0.254798 -7.408829 8.696703
0.260000 0.039000 36.282565 -0.269927 -7.677818 8.991030
0.270000 0.040500 37.667380 -0.285036 -7.941246 9.284375
0.280000 0.042000 39.051635 -0.300094 -8.199164 9.576810
0.290000 0.043500 40.435354 -0.315068 -8.451628 9.868397
0.300000 0.045000 41.818559 -0.329928 -8.698697 10.159196
0.310000 0.046500 43.201270 -0.344646 -8.940432 10.449261
0.320000 0.048000 44.583509 -0.359194 -9.176896 10.738642
0.330000 0.049500 45.965296 -0.373544 -9.408154 11.027386
0.340000 0.051000 47.346652 -0.387671 -9.634272 11.315535
0.350000 0.052500 48.727596 -0.401549 -9.855317 11.603131
0.360000 0.054000 50.108147 -0.415153 -10.071354 11.890209
0.370000 0.055500 51.488324 -0.428462 -10.282451 12.176807
0.380000 0.057000 52.868146 -0.441451 -10.488675 12.462955
0.390000 0.058500 54.247630 -0.454100 -10.690092 12.748686
0.400000 0.060000 55.626794 -0.466386 -10.886768 13.034028
0.410000 0.061500 57.005656 -0.478289 -11.078769 13.319008
0.420000 0.063000 58.384232 -0.489790 -11.266159 13.603654
0.430000 0.064500 59.762539 -0.500869 -11.449002 13.887988
0.440000 0.066000 61.140594 -0.511507 -11.627361 14.172034
0.450000 0.067500 62.518412 -0.521687 -11.801300 14.455815
0.460000 0.069000 63.896009 -0.531391 -11.970879 14.739350
0.470000 0.070500 65.273401 -0.540601 -12.136160 15.022661
0.480000 0.072000 66.650602 -0.549302 -12.297201 15.305765
0.490000 0.073500 68.027626 -0.557476 -12.454062 15.588682
0.500000 0.075000 69.404490 -0.565110 -12.606800 15.871427
0.510000 0.076500 70.781206 -0.572186 -12.755473 16.154018
0.520000 0.078000 72.157789 -0.578692 -12.900135 16.436471
0.530000 0.079500 73.534253 -0.584611 -13.040842 16.718801
0.540000 0.081000 74.910611 -0.589931 -13.177647 17.001022
0.550000 0.082500 76.286875 -0.594638 -13.310604 17.283148
0.560000 0.084000 77.663060 -0.598718 -13.439763 17.565192
0.570000 0.085500 79.039177 -0.602158 -13.565177 17.847169
0.580000 0.087000 80.415240 -0.604947 -13.686895 18.129089
0.590000 0.088500 81.791260 -0.607071 -13.804966 18.410966
0.600000 0.090000 83.167251 -0.608519 -13.919439 18.692810
0.610000 0.091500 84.543222 -0.609278 -14.030359 18.974634
0.620000 0.093000 85.919187 -0.609338 -14.137775 19.256447
0.630000 0.094500 87.295157 -0.608688 -14.241730 19.538260
0.640000 0.096000 88.671142 -0.607315 -14.342270 19.820084
0.650000 0.097500 90.047155 -0.605211 -14.439438 20.101929
0.660000 0.099000 91.423206 -0.602364 -14.533278 20.383803
0.670000 0.100500 92.799305 -0.598764 -14.623830 20.665717
0.680000 0.102000 94.175464 -0.594401 -14.711137 20.947679
0.690000 0.103500 95.551693 -0.589265 -14.795240 21.229698
0.700000 0.105000 96.928002 -0.583347 -14.876176 21.511783
0.710000 0.106500 98.304400 -0.576637 -14.953986 21.793943
0.720000 0.108000 99.680900 -0.569127 -15.028708 22.076184
0.730000 0.109500 101.057508 -0.560806 -15.100379 22.358515
0.740000 0.111000 102.434237 -0.551666 -15.169036 22.640945
0.750000 0.112500 103.811095 -0.541699 -15.234714 22.923479
0.760000 0.114000 105.188091 -0.530895 -15.297450 23.206127
0.770000 0.115500 106.565234 -0.519246 -15.357278 23.488894
0.780000 0.117000 107.942535 -0.506744 -15.414231 23.771789
0.790000 0.118500 109.320001 -0.493381 -15.468344 24.054818
0.800000 0.120000 110.697642 -0.479148 -15.519648 24.337987
0.810000 0.121500 112.075467 -0.464038 -15.568177 24.621304
0.820000 0.123000 113.453483 -0.448043 -15.613961 24.904775
0.830000 0.124500 114.831700 -0.431155 -15.657032 25.188405
0.840000 0.126000 116.210125 -0.413365 -15.697419 25.472203
0.850000 0.127500 117.588768 -0.394668 -15.735153 25.756173
0.860000 0.129000 118.967636 -0.375055 -15.770262 26.040322
0.870000 0.130500 120.346738 -0.354518 -15.802776 26.324655
0.880000 0.132000 121.726081 -0.333051 -15.832722 26.609179
0.890000 0.133500 123.105673 -0.310646 -15.860129 26.893899
0.900000 0.135000 124.485522 -0.287296 -15.885022 27.178821
0.910000 0.136500 125.865636 -0.262994 -15.907429 27.463950
0.920000 0.138000 127.246022 -0.237733 -15.927376 27.749292
0.930000 0.139500 128.626688 -0.211505 -15.944888 28.034852
0.940000 0.141000 130.007641 -0.184303 -15.959990 28.320636
0.950000 0.142500 131.388889 -0.156121 -15.972707 28.606648
0.960000 0.144000 132.770439 -0.126952 -15.983063 28.892894
0.970000 0.145500 134.152298 -0.096788 -15.991081 29.179379
0.980000 0.147000 135.534472 -0.065623 -15.996786 29.466107
0.990000 0.148500 136.916970 -0.033450 -16.000199 29.753085
1.000000 0.150000 138.299798 -0.000261 -16.001344 30.040316
1.010000 0.151500 139.682963 0.033949 -16.000242 30.327805
1.020000 0.153000 141.066472 0.069189 -15.996914 30.615558
1.030000 0.154500 142.450332 0.105464 -15.991382 30.903579
1.040000 0.156000 143.834548 0.142782 -15.983666 31.191872
1.050000 0.157500 145.219129 0.181150 -15.973787 31.480442
1.060000 0.159000 146.604079 0.220575 -15.961765 31.769293
1.070000 0.160500 147.989407 0.261063 -15.947619 32.058430
1.080000 0.162000 149.375118 0.302622 -15.931368 32.347858
1.090000 0.163500 150.761219 0.345259 -15.913032 32.637581
1.100000 0.165000 152.147716 0.388980 -15.892628 32.927602
1.110000 0.166500 153.534616 0.433794 -15.870175 33.217927
1.120000 0.168000 154.921924 0.479707 -15.845690 33.508558
1.130000 0.169500 156.309647 0.526727 -15.819191 33.799502
1.140000 0.171000 157.697791 0.574860 -15.790695 34.090761
1.150000 0.172500 159.086362 0.624115 -15.760218 34.382340
1.160000 0.174000 160.475367 0.674499 -15.727778 34.674242
1.170000 0.175500 161.864810 0.726019 -15.693389 34.966471
1.180000 0.177000 163.254699 0.778682 -15.657067 35.259033
1.190000 0.178500 164.645039 0.832498 -15.618829 35.551929
1.200000 0.180000 166.035836 0.887473 -15.578688 35.845165
1.210000 0.181500 167.427096 0.943616 -15.536660 36.138743
1.220000 0.183000 168.818825 1.000934 -15.492759 36.432668
1.230000 0.184500 170.211029 1.059436 -15.447000 36.726943
1.240000 0.186000 171.603713 1.119130 -15.399395 37.021572
1.250000 0.187500 172.996883 1.180025 -15.349958 37.316558
1.260000 0.189000 174.390545 1.242128 -15.298704 37.611905
1.270000 0.190500 175.784705 1.305449 -15.245643 37.907616
1.280000 0.192000 177.179368 1.369996 -15.190790 38.203695
1.290000 0.193500 178.574541 1.435779 -15.134157 38.500145
1.300000 0.195000 179.970228 1.502807 -15.075755 38.796969
1.310000 0.196500 181.366435 1.571088 -15.015596 39.094171
1.320000 0.198000 182.763169 1.640632 -14.953692 39.391754
1.330000 0.199500 184.160434 1.711450 -14.890054 39.689721
1.340000 0.201000 185.558237 1.783550 -14.824693 39.988075
1.350000 0.202500 186.956582 1.856944 -14.757619 40.286819
1.360000 0.204000 188.355476 1.931640 -14.688843 40.585956
1.370000 0.205500 189.754924 2.007649 -14.618375 40.885489
1.380000 0.207000 191.154932 2.084983 -14.546225 41.185422
1.390000 0.208500 192.555504 2.163652 -14.472402 41.485756
1.400000 0.210000 193.956648 2.243666 -14.396915 41.786494
1.410000 0.211500 195.358368 2.325038 -14.319774 42.087640
1.420000 0.213000 196.760670 2.407779 -14.240988 42.389196
1.430000 0.214500 198.163559 2.491900 -14.160564 42.691164
1.440000 0.216000 199.567042 2.577414 -14.078511 42.993547
1.450000 0.217500 200.971123 2.664333 -13.994838 43.296348
1.460000 0.219000 202.375808 2.752669 -13.909551 43.599568
1.470000 0.220500 203.781104 2.842436 -13.822658 43.903210
1.480000 0.222000 205.187015 2.933646 -13.734167 44.207277
1.490000 0.223500 206.593547 3.026314 -13.644085 44.511770
1.500000 0.225000 208.000706 3.120451 -13.552417 44.816692
1.510000 0.226500 209.408498 3.216074 -13.459171 45.122044
1.520000 0.228000 210.816928 3.313195 -13.364353 45.427828
1.530000 0.229500 212.226001 3.411830 -13.267968 45.734047
1.540000 0.231000 213.635725 3.511994 -13.170023 46.040702
1.550000 0.232500 215.046103 3.613702 -13.070523 46.347794
1.560000 0.234000 216.457143 3.716970 -12.969473 46.655326
1.570000 0.235500 217.868850 3.821814 -12.866877 46.963299
1.580000 0.237000 219.281230 3.928250 -12.762742 47.271713
1.590000 0.238500 220.694289 4.036295 -12.657070 47.580571
1.600000 0.240000 222.108032 4.145966 -12.549867 47.889874
1.610000 0.241500 223.522466 4.257281 -12.441135 48.199622
1.620000 0.243000 224.937596 4.370258 -12.330880 48.509817
1.630000 0.244500 226.353429 4.484915 -12.219104 48.820459
1.640000 0.246000 227.769970 4.601271 -12.105811 49.131550
1.650000 0.247500 229.187227 4.719346 -11.991004 49.443089
1.660000 0.249000 230.605204 4.839158 -11.874684 49.755078
1.670000 0.250500 232.023908 4.960729 -11.756855 50.067517
1.680000 0.252000 233.443345 5.084078 -11.637519 50.380406
1.690000 0.253500 234.863522 5.209227 -11.516678 50.693745
1.700000 0.255000 236.284445 5.336197 -11.394334 51.007535
1.710000 0.256500 237.706120 5.465011 -11.270487 51.321774
1.720000 0.258000 239.128554 5.595690 -11.145140 51.636464
1.730000 0.259500 240.551753 5.728258 -11.018293 51.951603
1.740000 0.261000 241.975724 5.862739 -10.889947 52.267191
1.750000 0.262500 243.400473 5.999155 -10.760103 52.583227
1.760000 0.264000 244.826007 6.137533 -10.628760 52.899711
1.770000 0.265500 246.252334 6.277896 -10.495918 53.216641
1.780000 0.267000 247.679459 6.420271 -10.361578 53.534017
1.790000 0.268500 249.107389 6.564683 -10.225739 53.851836
1.800000 0.270000 250.536132 6.711159 -10.088399 54.170098
1.810000 0.271500 251.965695 6.859727 -9.949559 54.488801
1.820000 0.273000 253.396084 7.010415 -9.809216 54.807943
1.830000 0.274500 254.827307 7.163250 -9.667370 55.127522
1.840000 0.276000 256.259371 7.318262 -9.524017 55.447536
1.850000 0.277500 257.692284 7.475480 -9.379157 55.767982
1.860000 0.279000 259.126052 7.634935 -9.232788 56.088858
1.870000 0.280500 260.560684 7.796657 -9.084905 56.410162
1.880000 0.282000 261.996187 7.960678 -8.935508 56.731890
1.890000 0.283500 263.432568 8.127029 -8.784592 57.054038
1.900000 0.285000 264.869836 8.295743 -8.632155 57.376605
1.910000 0.286500 266.307998 8.466854 -8.478192 57.699585
1.920000 0.288000 267.747062 8.640395 -8.322701 58.022976
1.930000 0.289500 269.187037 8.816400 -8.165677 58.346774
1.940000 0.291000 270.627930 8.994905 -8.007115 58.670973
1.950000 0.292500 272.069749 9.175946 -7.847012 58.995571
1.960000 0.294000 273.512504 9.359558 -7.685362 59.320561
1.970000 0.295500 274.956201 9.545779 -7.522161 59.645940
1.980000 0.297000 276.400851 9.734646 -7.357403 59.971702
1.990000 0.298500 277.846462 9.926198 -7.191082 60.297841
0.100000 0.015000 14.029606 -0.052196 -2.692900 4.248638
0.110000 0.016500 15.426851 -0.062577 -3.039342 4.591464
0.120000 0.018000 16.823120 -0.073634 -3.382229 4.930068
0.130000 0.019500 18.218441 -0.085305 -3.720968 5.264971
0.140000 0.021000 19.612843 -0.097531 -4.055118 5.596598
0.150000 0.022500 21.006352 -0.110258 -4.384352 5.925301
0.160000 0.024000 22.398998 -0.123430 -4.708428 6.251380
0.170000 0.025500 23.790807 -0.136998 -5.027169 6.575088
0.180000 0.027000 25.181808 -0.150912 -5.340449 6.896643
0.190000 0.028500 26.572027 -0.165126 -5.648184 7.216235
0.200000 0.030000 27.961490 -0.179594 -5.950319 7.534029
0.210000 0.031500 29.350225 -0.194273 -6.246824 7.850171
0.220000 0.033000 30.738256 -0.209123 -6.537691 8.164792
0.230000 0.034500 32.125609 -0.224104 -6.822926 8.478006
0.240000 0.036000 33.512308 -0.239178 -7.102548 8.789918
0.250000 0.037500 34.898378 -0.254308 -7.376589 9.100620
0.260000 0.039000 36.283842 -0.269459 -7.645085 9.410196
0.270000 0.040500 37.668723 -0.284598 -7.908082 9.718724
0.280000 0.042000 39.053044 -0.299693 -8.165630 10.026273
0.290000 0.043500 40.436826 -0.314711 -8.417782 10.332907
0.300000 0.045000 41.820093 -0.329624 -8.664597 10.638684
0.310000 0.046500 43.202865 -0.344401 -8.906134 10.943660
0.320000 0.048000 44.585162 -0.359016 -9.142455 11.247882
0.330000 0.049500 45.967006 -0.373440 -9.373623 11.551399
0.340000 0.051000 47.348415 -0.387649 -9.599703 11.854252
0.350000 0.052500 48.729410 -0.401616 -9.820760 12.156481
0.360000 0.054000 50.110010 -0.415317 -10.036858 12.458124
0.370000 0.055500 51.490233 -0.428729 -10.248062 12.759215
0.380000 0.057000 52.870097 -0.441829 -10.454439 13.059787
0.390000 0.058500 54.249621 -0.454595 -10.656052 13.359870
0.400000 0.060000 55.628822 -0.467005 -10.852966 13.659493
0.410000 0.061500 57.007718 -0.479039 -11.045244 13.958682
0.420000 0.063000 58.386324 -0.490676 -11.232950 14.257464
0.430000 0.064500 59.764659 -0.501896 -11.416146 14.555862
0.440000 0.066000 61.142737 -0.512682 -11.594893 14.853899
0.450000 0.067500 62.520575 -0.523014 -11.769252 15.151596
0.460000 0.069000 63.898189 -0.532874 -11.939284 15.448974
0.470000 0.070500 65.275594 -0.542245 -12.105046 15.746052
0.480000 0.072000 66.652805 -0.551110 -12.266597 16.042849
0.490000 0.073500 68.029836 -0.559452 -12.423994 16.339381
0.500000 0.075000 69.406703 -0.567255 -12.577293 16.635666
0.510000 0.076500 70.783419 -0.574504 -12.726549 16.931720
0.520000 0.078000 72.159998 -0.581184 -12.871815 17.227558
0.530000 0.079500 73.536455 -0.587279 -13.013146 17.523194
0.540000 0.081000 74.912802 -0.592774 -13.150593 17.818643
0.550000 0.082500 76.289053 -0.597656 -13.284207 18.113917
0.560000 0.084000 77.665221 -0.601911 -13.414039 18.409030
0.570000 0.085500 79.041318 -0.605525 -13.540138 18.703994
0.580000 0.087000 80.417358 -0.608485 -13.662552 18.998820
0.590000 0.088500 81.793352 -0.610779 -13.781329 19.293520
0.600000 0.090000 83.169314 -0.612392 -13.896515 19.588106
0.610000 0.091500 84.545254 -0.613314 -14.008156 19.882587
0.620000 0.093000 85.921184 -0.613531 -14.116297 20.176973
0.630000 0.094500 87.297117 -0.613033 -14.220981 20.471275
0.640000 0.096000 88.673064 -0.611806 -14.322251 20.765501
0.650000 0.097500 90.049035 -0.609841 -14.420150 21.059662
0.660000 0.099000 91.425043 -0.607126 -14.514720 21.353766
0.670000 0.100500 92.801097 -0.603649 -14.605999 21.647821
0.680000 0.102000 94.177209 -0.599400 -14.694030 21.941835
0.690000 0.103500 95.553389 -0.594369 -14.778850 22.235818
0.700000 0.105000 96.929648 -0.588545 -14.860498 22.529776
0.710000 0.106500 98.305995 -0.581918 -14.939011 22.823717
0.720000 0.108000 99.682442 -0.574478 -15.014426 23.117648
0.730000 0.109500 101.058998 -0.566215 -15.086779 23.411577
0.740000 0.111000 102.435672 -0.557119 -15.156106 23.705510
0.750000 0.112500 103.812475 -0.547181 -15.222442 23.999454
0.760000 0.114000 105.189417 -0.536391 -15.285820 24.293416
0.770000 0.115500 106.566505 -0.524740 -15.346274 24.587401
0.780000 0.117000 107.943751 -0.512220 -15.403836 24.881417
0.790000 0.118500 109.321163 -0.498820 -15.458539 25.175470
0.800000 0.120000 110.698750 -0.484532 -15.510415 25.469564
0.810000 0.121500 112.076522 -0.469347 -15.559493 25.763706
0.820000 0.123000 113.454486 -0.453257 -15.605806 26.057902
0.830000 0.124500 114.832652 -0.436253 -15.649382 26.352156
0.840000 0.126000 116.211028 -0.418327 -15.690250 26.646474
0.850000 0.127500 117.589624 -0.399470 -15.728440 26.940862
0.860000 0.129000 118.968447 -0.379674 -15.763980 27.235325
0.870000 0.130500 120.347505 -0.358930 -15.796896 27.529867
0.880000 0.132000 121.726807 -0.337232 -15.827217 27.824493
0.890000 0.133500 123.106362 -0.314570 -15.854968 28.119209
0.900000 0.135000 124.486176 -0.290936 -15.880176 28.414018
0.910000 0.136500 125.866259 -0.266324 -15.902867 28.708925
0.920000 0.138000 127.246617 -0.240724 -15.923066 29.003935
0.930000 0.139500 128.627259 -0.214130 -15.940797 29.299053
0.940000 0.141000 130.008192 -0.186533 -15.956084 29.594281
0.950000 0.142500 131.389424 -0.157926 -15.968952 29.889626
0.960000 0.144000 132.770963 -0.128301 -15.979423 30.185090
0.970000 0.145500 134.152816 -0.097651 -15.987522 30.480678
0.980000 0.147000 135.534989 -0.065968 -15.993269 30.776393
0.990000 0.148500 136.917492 -0.033244 -15.996687 31.072240
1.000000 0.150000 138.300330 0.000527 -15.997799 31.368223
1.010000 0.151500 139.683511 0.035353 -15.996624 31.664345
1.020000 0.153000 141.067043 0.071242 -15.993185 31.960610
1.030000 0.154500 142.450931 0.108201 -15.987501 32.257021
1.040000 0.156000 143.835184 0.146237 -15.979593 32.553582
1.050000 0.157500 145.219807 0.185358 -15.969480 32.850296
1.060000 0.159000 146.604808 0.225571 -15.957182 33.147168
1.070000 0.160500 147.990194 0.266884 -15.942719 33.444199
1.080000 0.162000 149.375971 0.309303 -15.926108 33.741394
1.090000 0.163500 150.762145 0.352836 -15.907368 34.038756
1.100000 0.165000 152.148725 0.397491 -15.886517 34.336288
1.110000 0.166500 153.535715 0.443274 -15.863573 34.633993
1.120000 0.168000 154.923123 0.490193 -15.838553 34.931874
1.130000 0.169500 156.310955 0.538256 -15.811475 35.229935
1.140000 0.171000 157.699217 0.587469 -15.782354 35.528177
1.150000 0.172500 159.087917 0.637840 -15.751208 35.826605
1.160000 0.174000 160.477059 0.689377 -15.718053 36.125221
1.170000 0.175500 161.866650 0.742087 -15.682904 36.424027
1.180000 0.177000 163.256697 0.795977 -15.645778 36.723027
1.190000 0.178500 164.647206 0.851054 -15.606688 37.022223
1.200000 0.180000 166.038183 0.907327 -15.565651 37.321619
1.210000 0.181500 167.429633 0.964803 -15.522681 37.621216
1.220000 0.183000 168.821564 1.023490 -15.477793 37.921017
1.230000 0.184500 170.213980 1.083394 -15.431000 38.221025
1.240000 0.186000 171.606889 1.144525 -15.382317 38.521242
1.250000 0.187500 173.000296 1.206889 -15.331757 38.821671
1.260000 0.189000 174.394206 1.270494 -15.279333 39.122315
1.270000 0.190500 175.788626 1.335348 -15.225060 39.423175
1.280000 0.192000 177.183562 1.401459 -15.168949 39.724253
1.290000 0.193500 178.579019 1.468835 -15.111013 40.025553
1.300000 0.195000 179.975003 1.537484 -15.051265 40.327076
1.310000 0.196500 181.371521 1.607414 -14.989716 40.628825
1.320000 0.198000 182.768577 1.678633 -14.926380 40.930802
1.330000 0.199500 184.166177 1.751149 -14.861267 41.233009
1.340000 0.201000 185.564328 1.824971 -14.794388 41.535447
1.350000 0.202500 186.963034 1.900108 -14.725756 41.838120
1.360000 0.204000 188.362302 1.976566 -14.655381 42.141029
1.370000 0.205500 189.762137 2.054356 -14.583274 42.444176
1.380000 0.207000 191.162545 2.133485 -14.509445 42.747562
1.390000 0.208500 192.563531 2.213963 -14.433905 43.051191
1.400000 0.210000 193.965101 2.295798 -14.356663 43.355063
1.410000 0.211500 195.367260 2.378999 -14.277731 43.659181
1.420000 0.213000 196.770014 2.463576 -14.197117 43.963545
1.430000 0.214500 198.173369 2.549536 -14.114832 44.268159
1.440000 0.216000 199.577329 2.636890 -14.030883 44.573023
1.450000 0.217500 200.981901 2.725647 -13.945282 44.878139
1.460000 0.219000 202.387090 2.815817 -13.858035 45.183509
1.470000 0.220500 203.792902 2.907408 -13.769153 45.489134
1.480000 0.222000 205.199341 3.000430 -13.678643 45.795016
1.490000 0.223500 206.606414 3.094895 -13.586514 46.101156
1.500000 0.225000 208.014126 3.190810 -13.492775 46.407556
1.510000 0.226500 209.422482 3.288187 -13.397432 46.714217
1.520000 0.228000 210.831487 3.387035 -13.300494 47.021139
1.530000 0.229500 212.241148 3.487366 -13.201968 47.328326
1.540000 0.231000 213.651470 3.589188 -13.101862 47.635777
1.550000 0.232500 215.062457 3.692514 -13.000183 47.943494
1.560000 0.234000 216.474116 3.797354 -12.896939 48.251477
1.570000 0.235500 217.886452 3.903718 -12.792134 48.559729
1.580000 0.237000 219.299471 4.011618 -12.685778 48.868250
1.590000 0.238500 220.713177 4.121066 -12.577875 49.177041
1.600000 0.240000 222.127576 4.232071 -12.468433 49.486103
1.610000 0.241500 223.542674 4.344647 -12.357457 49.795437
1.620000 0.243000 224.958476 4.458804 -12.244953 50.105044
1.630000 0.244500 226.374988 4.574555 -12.130928 50.414924
1.640000 0.246000 227.792215 4.691912 -12.015386 50.725078
1.650000 0.247500 229.210162 4.810887 -11.898334 51.035507
1.660000 0.249000 230.628836 4.931491 -11.779777 51.346211
1.670000 0.250500 232.048240 5.053739 -11.659719 51.657191
1.680000 0.252000 233.468382 5.177642 -11.538166 51.968448
1.690000 0.253500 234.889266 5.303214 -11.415123 52.279981
1.700000 0.255000 236.310898 5.430468 -11.290594 52.591792
1.710000 0.256500 237.733284 5.559417 -11.164584 52.903880
1.720000 0.258000 239.156429 5.690075 -11.037097 53.216246
1.730000 0.259500 240.580338 5.822455 -10.908137 53.528890
1.740000 0.261000 242.005018 5.956571 -10.777709 53.841812
1.750000 0.262500 243.430473 6.092439 -10.645815 54.155013
1.760000 0.264000 244.856710 6.230071 -10.512461 54.468491
1.770000 0.265500 246.283734 6.369483 -10.377649 54.782248
1.780000 0.267000 247.711551 6.510689 -10.241383 55.096283
1.790000 0.268500 249.140166 6.653704 -10.103666 55.410596
1.800000 0.270000 250.569585 6.798544 -9.964501 55.725186
1.810000 0.271500 251.999814 6.945225 -9.823891 56.040053
1.820000 0.273000 253.430858 7.093761 -9.681839 56.355198
1.830000 0.274500 254.862723 7.244169 -9.538348 56.670618
1.840000 0.276000 256.295416 7.396465 -9.393420 56.986315
1.850000 0.277500 257.728941 7.550665 -9.247058 57.302287
1.860000 0.279000 259.163306 7.706787 -9.099263 57.618533
1.870000 0.280500 260.598514 7.864846 -8.950038 57.935053
1.880000 0.282000 262.034573 8.024860 -8.799385 58.251846
1.890000 0.283500 263.471489 8.186847 -8.647305 58.568911
1.900000 0.285000 264.909267 8.350824 -8.493801 58.886248
1.910000 0.286500 266.347913 8.516809 -8.338873 59.203854
1.920000 0.288000 267.787433 8.684820 -8.182523 59.521729
1.930000 0.289500 269.227834 8.854875 -8.024752 59.839871
1.940000 0.291000 270.669122 9.026993 -7.865562 60.158280
1.950000 0.292500 272.111301 9.201194 -7.704952 60.476954
1.960000 0.294000 273.554380 9.377496 -7.542925 60.795891
1.970000 0.295500 274.998363 9.555918 -7.379481 61.115090
1.980000 0.297000 276.443258 9.736481 -7.214619 61.434549
1.990000 0.298500 277.889070 9.919203 -7.048342 61.754267
0.100000 0.015000 14.031369 -0.051215 -2.575388 4.180106
0.110000 0.016500 15.428891 -0.061530 -2.915680 4.516981
0.120000 0.018000 16.825443 -0.072541 -3.253156 4.849787
0.130000 0.019500 18.221050 -0.084189 -3.587167 5.179042
0.140000 0.021000 19.615738 -0.096416 -3.917224 5.505170
0.150000 0.022500 21.009534 -0.109168 -4.242951 5.828525
0.160000 0.024000 22.402462 -0.122392 -4.564064 6.149404
0.170000 0.025500 23.794551 -0.136037 -4.880348 6.468059
0.180000 0.027000 25.185826 -0.150053 -5.191639 6.784711
0.190000 0.028500 26.576312 -0.164395 -5.497818 7.099547
0.200000 0.030000 27.966036 -0.179016 -5.798799 7.412733
0.210000 0.031500 29.355023 -0.193874 -6.094523 7.724416
0.220000 0.033000 30.743297 -0.208926 -6.384954 8.034725
0.230000 0.034500 32.130882 -0.224132 -6.670073 8.343776
0.240000 0.036000 33.517804 -0.239454 -6.949876 8.651672
0.250000 0.037500 34.904086 -0.254855 -7.224370 8.958507
0.260000 0.039000 36.289751 -0.270297 -7.493573 9.264367
0.270000 0.040500 37.674821 -0.285748 -7.757510 9.569326
0.280000 0.042000 39.059319 -0.301172 -8.016214 9.873457
0.290000 0.043500 40.443267 -0.316539 -8.269721 10.176823
0.300000 0.045000 41.826687 -0.331817 -8.518074 10.479484
0.310000 0.046500 43.209599 -0.346975 -8.761317 10.781494
0.320000 0.048000 44.592024 -0.361986 -8.999499 11.082903
0.330000 0.049500 45.973983 -0.376820 -9.232670 11.383758
0.340000 0.051000 47.355495 -0.391450 -9.460882 11.684103
0.350000 0.052500 48.736580 -0.405851 -9.684188 11.983979
0.360000 0.054000 50.117257 -0.419997 -9.902643 12.283422
0.370000 0.055500 51.497545 -0.433862 -10.116302 12.582469
0.380000 0.057000 52.877462 -0.447423 -10.325220 12.881153
0.390000 0.058500 54.257027 -0.460658 -10.529454 13.179505
0.400000 0.060000 55.636256 -0.473542 -10.729059 13.477554
0.410000 0.061500 57.015168 -0.486055 -10.924091 13.775329
0.420000 0.063000 58.393780 -0.498175 -11.114605 14.072855
0.430000 0.064500 59.772108 -0.509881 -11.300658 14.370158
0.440000 0.066000 61.150168 -0.521154 -11.482304 14.667261
0.450000 0.067500 62.527977 -0.531973 -11.659598 14.964187
0.460000 0.069000 63.905551 -0.542321 -11.832593 15.260956
0.470000 0.070500 65.282905 -0.552177 -12.001342 15.557590
0.480000 0.072000 66.660055 -0.561525 -12.165899 15.854108
0.490000 0.073500 68.037016 -0.570346 -12.326316 16.150527
0.500000 0.075000 69.413802 -0.578624 -12.482643 16.446867
0.510000 0.076500 70.790428 -0.586342 -12.634932 16.743144
0.520000 0.078000 72.166908 -0.593483 -12.783232 17.039374
0.530000 0.079500 73.543256 -0.600031 -12.927593 17.335573
0.540000 0.081000 74.919487 -0.605971 -13.068062 17.631756
0.550000 0.082500 76.295613 -0.611288 -13.204687 17.927938
0.560000 0.084000 77.671649 -0.615966 -13.337516 18.224132
0.570000 0.085500 79.047606 -0.619991 -13.466593 18.520353
0.580000 0.087000 80.423499 -0.623349 -13.591964 18.816612
0.590000 0.088500 81.799340 -0.626026 -13.713674 19.112923
0.600000 0.090000 83.175141 -0.628007 -13.831766 19.409298
0.610000 0.091500 84.550915 -0.629280 -13.946284 19.705748
0.620000 0.093000 85.926674 -0.629831 -14.057268 20.002286
0.630000 0.094500 87.302430 -0.629647 -14.164761 20.298921
0.640000 0.096000 88.678195 -0.628715 -14.268803 20.595666
0.650000 0.097500 90.053980 -0.627023 -14.369434 20.892529
0.660000 0.099000 91.429797 -0.624558 -14.466693 21.189522
0.670000 0.100500 92.805658 -0.621308 -14.560619 21.486655
0.680000 0.102000 94.181573 -0.617261 -14.651248 21.783936
0.690000 0.103500 95.557553 -0.612406 -14.738618 22.081376
0.700000 0.105000 96.933610 -0.606729 -14.822766 22.378984
0.710000 0.106500 98.309753 -0.600221 -14.903727 22.676768
0.720000 0.108000 99.685994 -0.592869 -14.981535 22.974737
0.730000 0.109500 101.062343 -0.584662 -15.056225 23.272899
0.740000 0.111000 102.438811 -0.575588 -15.127830 23.571264
0.750000 0.112500 103.815407 -0.565638 -15.196384 23.869839
0.760000 0.114000 105.192141 -0.554800 -15.261918 24.168632
0.770000 0.115500 106.569024 -0.543062 -15.324464 24.467652
0.780000 0.117000 107.946066 -0.530414 -15.384054 24.766904
0.790000 0.118500 109.323275 -0.516846 -15.440717 25.066398
0.800000 0.120000 110.700662 -0.502346 -15.494483 25.366141
0.810000 0.121500 112.078236 -0.486905 -15.545382 25.666139
0.820000 0.123000 113.456007 -0.470510 -15.593442 25.966400
0.830000 0.124500 114.833983 -0.453153 -15.638691 26.266930
0.840000 0.126000 116.212174 -0.434822 -15.681156 26.567737
0.850000 0.127500 117.590590 -0.415506 -15.720865 26.868827
0.860000 0.129000 118.969238 -0.395196 -15.757844 27.170208
0.870000 0.130500 120.348128 -0.373881 -15.792119 27.471884
0.880000 0.132000 121.727270 -0.351550 -15.823715 27.773863
0.890000 0.133500 123.106670 -0.328194 -15.852656 28.076152
0.900000 0.135000 124.486339 -0.303800 -15.878967 28.378755
0.910000 0.136500 125.866285 -0.278359 -15.902672 28.681679
0.920000 0.138000 127.246516 -0.251861 -15.923794 28.984931
0.930000 0.139500 128.627041 -0.224294 -15.942355 29.288516
0.940000 0.141000 130.007869 -0.195648 -15.958378 29.592440
0.950000 0.142500 131.389006 -0.165912 -15.971885 29.896708
0.960000 0.144000 132.770463 -0.135075 -15.982897 30.201326
0.970000 0.145500 134.152246 -0.103127 -15.991434 30.506300
0.980000 0.147000 135.534365 -0.070057 -15.997517 30.811635
0.990000 0.148500 136.916827 -0.035853 -16.001167 31.117337
1.000000 0.150000 138.299640 -0.000505 -16.002401 31.423410
1.010000 0.151500 139.682812 0.036000 -16.001240 31.729861
1.020000 0.153000 141.066352 0.073672 -15.997702 32.036693
1.030000 0.154500 142.450266 0.112522 -15.991805 32.343913
1.040000 0.156000 143.834564 0.152563 -15.983566 32.651524
1.050000 0.157500 145.219252 0.193806 -15.973003 32.959533
1.060000 0.159000 146.604339 0.236263 -15.960133 33.267943
1.070000 0.160500 147.989832 0.279946 -15.944972 33.576760
1.080000 0.162000 149.375739 0.324868 -15.927536 33.885988
1.090000 0.163500 150.762068 0.371040 -15.907841 34.195632
1.100000 0.165000 152.148826 0.418476 -15.885902 34.505696
1.110000 0.166500 153.536021 0.467188 -15.861733 34.816185
1.120000 0.168000 154.923661 0.517189 -15.835349 35.127102
1.130000 0.169500 156.311753 0.568492 -15.806764 35.438453
1.140000 0.171000 157.700305 0.621111 -15.775992 35.750241
1.150000 0.172500 159.089325 0.675060 -15.743045 36.062471
1.160000 0.174000 160.478819 0.730352 -15.707937 36.375146
1.170000 0.175500 161.868796 0.787001 -15.670680 36.688271
1.180000 0.177000 163.259262 0.845022 -15.631286 37.001849
1.190000 0.178500 164.650227 0.904429 -15.589766 37.315884
1.200000 0.180000 166.041696 0.965238 -15.546133 37.630380
1.210000 0.181500 167.433678 1.027463 -15.500396 37.945340
1.220000 0.183000 168.826180 1.091121 -15.452567 38.260768
1.230000 0.184500 170.219210 1.156226 -15.402655 38.576667
1.240000 0.186000 171.612775 1.222795 -15.350671 38.893040
1.250000 0.187500 173.006883 1.290845 -15.296623 39.209892
1.260000 0.189000 174.401541 1.360391 -15.240522 39.527224
1.270000 0.190500 175.796758 1.431452 -15.182375 39.845039
1.280000 0.192000 177.192539 1.504045 -15.122191 40.163342
1.290000 0.193500 178.588894 1.578187 -15.059978 40.482134
1.300000 0.195000 179.985830 1.653896 -14.995743 40.801419
1.310000 0.196500 181.383354 1.731192 -14.929495 41.121198
1.320000 0.198000 182.781475 1.810093 -14.861240 41.441474
1.330000 0.199500 184.180199 1.890619 -14.790984 41.762251
1.340000 0.201000 185.579535 1.972789 -14.718734 42.083529
1.350000 0.202500 186.979490 2.056624 -14.644495 42.405311
1.360000 0.204000 188.380072 2.142144 -14.568274 42.727599
1.370000 0.205500 189.781290 2.229370 -14.490075 43.050394
1.380000 0.207000 191.183150 2.318324 -14.409903 43.373700
1.390000 0.208500 192.585661 2.409028 -14.327763 43.697516
1.400000 0.210000 193.988832 2.501504 -14.243658 44.021845
1.410000 0.211500 195.392669 2.595775 -14.157594 44.346688
1.420000 0.213000 196.797181 2.691865 -14.069572 44.672047
1.430000 0.214500 198.202377 2.789798 -13.979596 44.997921
1.440000 0.216000 199.608263 2.889598 -13.887670 45.324312
1.450000 0.217500 201.014850 2.991290 -13.793795 45.651221
1.460000 0.219000 202.422144 3.094900 -13.697973 45.978647
1.470000 0.220500 203.830154 3.200453 -13.600207 46.306593
1.480000 0.222000 205.238890 3.307977 -13.500497 46.635057
1.490000 0.223500 206.648358 3.417499 -13.398845 46.964040
1.500000 0.225000 208.058568 3.529046 -13.295251 47.293541
1.510000 0.226500 209.469529 3.642647 -13.189716 47.623561
1.520000 0.228000 210.881249 3.758331 -13.082240 47.954099
1.530000 0.229500 212.293737 3.876127 -12.972823 48.285153
1.540000 0.231000 213.707002 3.996065 -12.861463 48.616724
1.550000 0.232500 215.121053 4.118177 -12.748160 48.948809
1.560000 0.234000 216.535898 4.242494 -12.632913 49.281409
1.570000 0.235500 217.951548 4.369047 -12.515720 49.614520
1.580000 0.237000 219.368011 4.497870 -12.396578 49.948142
1.590000 0.238500 220.785296 4.628996 -12.275487 50.282272
1.600000 0.240000 222.203414 4.762458 -12.152442 50.616908
1.610000 0.241500 223.622373 4.898292 -12.027441 50.952048
1.620000 0.243000 225.042183 5.036532 -11.900480 51.287689
1.630000 0.244500 226.462854 5.177216 -11.771557 51.623828
1.640000 0.246000 227.884396 5.320378 -11.640667 51.960463
1.650000 0.247500 229.306818 5.466058 -11.507805 52.297588
1.660000 0.249000 230.730131 5.614292 -11.372967 52.635202
1.670000 0.250500 232.154345 5.765120 -11.236148 52.973300
1.680000 0.252000 233.579470 5.918580 -11.097343 53.311878
1.690000 0.253500 235.005516 6.074714 -10.956546 53.650932
1.700000 0.255000 236.432493 6.233561 -10.813751 53.990456
1.710000 0.256500 237.860414 6.395163 -10.668952 54.330446
1.720000 0.258000 239.289287 6.559563 -10.522142 54.670896
1.730000 0.259500 240.719125 6.726803 -10.373314 55.011802
1.740000 0.261000 242.149938 6.896926 -10.222461 55.353157
1.750000 0.262500 243.581736 7.069977 -10.069576 55.694955
1.760000 0.264000 245.014532 7.246001 -9.914650 56.037189
1.770000 0.265500 246.448337 7.425043 -9.757675 56.379854
1.780000 0.267000 247.883162 7.607149 -9.598644 56.722942
1.790000 0.268500 249.319019 7.792367 -9.437547 57.066445
1.800000 0.270000 250.755919 7.980743 -9.274374 57.410357
1.810000 0.271500 252.193875 8.172326 -9.109118 57.754669
1.820000 0.273000 253.632898 8.367165 -8.941767 58.099373
1.830000 0.274500 255.073000 8.565308 -8.772313 58.444460
1.840000 0.276000 256.514195 8.766807 -8.600744 58.789923
1.850000 0.277500 257.956493 8.971711 -8.427051 59.135751
1.860000 0.279000 259.399909 9.180071 -8.251222 59.481935
1.870000 0.280500 260.844455 9.391940 -8.073246 59.828466
1.880000 0.282000 262.290142 9.607369 -7.893112 60.175334
1.890000 0.283500 263.736986 9.826412 -7.710809 60.522527
1.900000 0.285000 265.184997 10.049120 -7.526325 60.870036
1.910000 0.286500 266.634191 10.275549 -7.339646 61.217850
1.920000 0.288000 268.084580 10.505752 -7.150762 61.565957
1.930000 0.289500 269.536178 10.739784 -6.959660 61.914345
1.940000 0.291000 270.988999 10.977700 -6.766326 62.263004
1.950000 0.292500 272.443056 11.219555 -6.570748 62.611920
1.960000 0.294000 273.898364 11.465405 -6.372912 62.961081
1.970000 0.295500 275.354936 11.715305 -6.172805 63.310475
1.980000 0.297000 276.812787 11.969313 -5.970413 63.660089
1.990000 0.298500 278.271932 12.227485 -5.765722 64.009909
0.100000 0.015000 14.028863 -0.052629 -2.742456 4.414316
0.110000 0.016500 15.425988 -0.063045 -3.091628 4.773645
0.120000 0.018000 16.822135 -0.074129 -3.436950 5.128741
0.130000 0.019500 18.217332 -0.085819 -3.777848 5.480123
0.140000 0.021000 19.611608 -0.098054 -4.113901 5.828217
0.150000 0.022500 21.004992 -0.110780 -4.444798 6.173376
0.160000 0.024000 22.397513 -0.123942 -4.770312 6.515897
0.170000 0.025500 23.789198 -0.137488 -5.090283 6.856036
0.180000 0.027000 25.180076 -0.151370 -5.404599 7.194009
0.190000 0.028500 26.570174 -0.165541 -5.713187 7.530007
0.200000 0.030000 27.959520 -0.179955 -6.016005 7.864196
0.210000 0.031500 29.348139 -0.194570 -6.313035 8.196721
0.220000 0.033000 30.736059 -0.209345 -6.604278 8.527712
0.230000 0.034500 32.123304 -0.224240 -6.889751 8.857284
0.240000 0.036000 33.509899 -0.239218 -7.169482 9.185542
0.250000 0.037500 34.895868 -0.254242 -7.443510 9.512578
0.260000 0.039000 36.281237 -0.269278 -7.711882 9.838476
0.270000 0.040500 37.666027 -0.284292 -7.974649 10.163314
0.280000 0.042000 39.050262 -0.299252 -8.231868 10.487161
0.290000 0.043500 40.433963 -0.314128 -8.483602 10.810081
0.300000 0.045000 41.817154 -0.328889 -8.729913 11.132133
0.310000 0.046500 43.199855 -0.343507 -8.970867 11.453371
0.320000 0.048000 44.582086 -0.357955 -9.206532 11.773845
0.330000 0.049500 45.963870 -0.372206 -9.436977 12.093600
0.340000 0.051000 47.345224 -0.386234 -9.662271 12.412681
0.350000 0.052500 48.726170 -0.400014 -9.882483 12.731125
0.360000 0.054000 50.106725 -0.413523 -10.097684 13.048972
0.370000 0.055500 51.486909 -0.426738 -10.307942 13.366255
0.380000 0.057000 52.866740 -0.439636 -10.513327 13.683007
0.390000 0.058500 54.246236 -0.452195 -10.713907 13.999259
0.400000 0.060000 55.625415 -0.464395 -10.909751 14.315039
0.410000 0.061500 57.004293 -0.476215 -11.100925 14.630374
0.420000 0.063000 58.382888 -0.487636 -11.287496 14.945290
0.430000 0.064500 59.761215 -0.498639 -11.469530 15.259811
0.440000 0.066000 61.139292 -0.509205 -11.647091 15.573958
0.450000 0.067500 62.517134 -0.519316 -11.820243 15.887755
0.460000 0.069000 63.894756 -0.528955 -11.989048 16.201221
0.470000 0.070500 65.272173 -0.538105 -12.153568 16.514376
0.480000 0.072000 66.649402 -0.546750 -12.313864 16.827237
0.490000 0.073500 68.026455 -0.554873 -12.469994 17.139824
0.500000 0.075000 69.403349 -0.562459 -12.622017 17.452151
0.510000 0.076500 70.780096 -0.569494 -12.769991 17.764236
0.520000 0.078000 72.156710 -0.575961 -12.913971 18.076094
0.530000 0.079500 73.533206 -0.581848 -13.054014 18.387739
0.540000 0.081000 74.909596 -0.587139 -13.190172 18.699184
0.550000 0.082500 76.285894 -0.591822 -13.322499 19.010445
0.560000 0.084000 77.662112 -0.595883 -13.451047 19.321532
0.570000 0.085500 79.038263 -0.599309 -13.575868 19.632459
0.580000 0.087000 80.414360 -0.602088 -13.697010 19.943238
0.590000 0.088500 81.790415 -0.604207 -13.814523 20.253879
0.600000 0.090000 83.166439 -0.605654 -13.928456 20.564395
0.610000 0.091500 84.542445 -0.606418 -14.038855 20.874794
0.620000 0.093000 85.918444 -0.606486 -14.145767 21.185088
0.630000 0.094500 87.294447 -0.605848 -14.249237 21.495287
0.640000 0.096000 88.670466 -0.604493 -14.349308 21.805399
0.650000 0.097500 90.046512 -0.602410 -14.446026 22.115435
0.660000 0.099000 91.422596 -0.599588 -14.539432 22.425402
0.670000 0.100500 92.798728 -0.596017 -14.629568 22.735310
0.680000 0.102000 94.174919 -0.591687 -14.716476 23.045166
0.690000 0.103500 95.551180 -0.586588 -14.800195 23.354980
0.700000 0.105000 96.927520 -0.580711 -14.880765 23.664758
0.710000 0.106500 98.303949 -0.574045 -14.958224 23.974508
0.720000 0.108000 99.680478 -0.566582 -15.032611 24.284238
0.730000 0.109500 101.057116 -0.558312 -15.103962 24.593954
0.740000 0.111000 102.433873 -0.549226 -15.172314 24.903664
0.750000 0.112500 103.810758 -0.539315 -15.237703 25.213375
0.760000 0.114000 105.187781 -0.528571 -15.300164 25.523092
0.770000 0.115500 106.564951 -0.516986 -15.359730 25.832823
0.780000 0.117000 107.942277 -0.504549 -15.416436 26.142573
0.790000 0.118500 109.319768 -0.491255 -15.470315 26.452349
0.800000 0.120000 110.697432 -0.477093 -15.521399 26.762157
0.810000 0.121500 112.075279 -0.462057 -15.569720 27.072002
0.820000 0.123000 113.453317 -0.446138 -15.615309 27.381890
0.830000 0.124500 114.831554 -0.429328 -15.658197 27.691826
0.840000 0.126000 116.210000 -0.411620 -15.698413 28.001816
0.850000 0.127500 117.588662 -0.393006 -15.735988 28.311866
0.860000 0.129000 118.967547 -0.373479 -15.770950 28.621979
0.870000 0.130500 120.346666 -0.353031 -15.803327 28.932162
0.880000 0.132000 121.726024 -0.331655 -15.833148 29.242419
0.890000 0.133500 123.105631 -0.309343 -15.860439 29.552755
0.900000 0.135000 124.485494 -0.286089 -15.885228 29.863175
0.910000 0.136500 125.865621 -0.261885 -15.907541 30.173683
0.920000 0.138000 127.246018 -0.236725 -15.927403 30.484284
0.930000 0.139500 128.626695 -0.210601 -15.944841 30.794982
0.940000 0.141000 130.007657 -0.183507 -15.959878 31.105782
0.950000 0.142500 131.388913 -0.155436 -15.972540 31.416687
0.960000 0.144000 132.770470 -0.126381 -15.982850 31.727703
0.970000 0.145500 134.152334 -0.096335 -15.990832 32.038833
0.980000 0.147000 135.534513 -0.065291 -15.996509 32.350081
0.990000 0.148500 136.917014 -0.033244 -15.999904 32.661451
1.000000 0.150000 138.299844 -0.000186 -16.001039 32.972947
1.010000 0.151500 139.683010 0.033889 -15.999936 33.284573
1.020000 0.153000 141.066518 0.068987 -15.996616 33.596333
1.030000 0.154500 142.450375 0.105115 -15.991102 33.908230
1.040000 0.156000 143.834588 0.142280 -15.983412 34.220268
1.050000 0.157500 145.219163 0.180487 -15.973569 34.532450
1.060000 0.159000 146.604107 0.219744 -15.961591 34.844780
1.070000 0.160500 147.989426 0.260056 -15.947499 35.157262
1.080000 0.162000 149.375127 0.301430 -15.931312 35.469899
1.090000 0.163500 150.761217 0.343872 -15.913049 35.782694
1.100000 0.165000 152.147700 0.387388 -15.892727 36.095650
1.110000 0.166500 153.534584 0.431986 -15.870367 36.408771
1.120000 0.168000 154.921874 0.477670 -15.845986 36.722059
1.130000 0.169500 156.309578 0.524448 -15.819600 37.035519
1.140000 0.171000 157.697700 0.572326 -15.791229 37.349153
1.150000 0.172500 159.086247 0.621309 -15.760888 37.662964
1.160000 0.174000 160.475225 0.671405 -15.728594 37.976956
1.170000 0.175500 161.864639 0.722620 -15.694365 38.291130
1.180000 0.177000 163.254496 0.774959 -15.658215 38.605490
1.190000 0.178500 164.644801 0.828430 -15.620161 38.920040
1.200000 0.180000 166.035561 0.883039 -15.580219 39.234780
1.210000 0.181500 167.426780 0.938792 -15.538404 39.549716
1.220000 0.183000 168.818464 0.995695 -15.494730 39.864849
1.230000 0.184500 170.210620 1.053755 -15.449213 40.180181
1.240000 0.186000 171.603253 1.112979 -15.401866 40.495716
1.250000 0.187500 172.996368 1.173372 -15.352705 40.811456
1.260000 0.189000 174.389971 1.234943 -15.301743 41.127405
1.270000 0.190500 175.784067 1.297696 -15.248994 41.443563
1.280000 0.192000 177.178662 1.361639 -15.194471 41.759934
1.290000 0.193500 178.573761 1.426778 -15.138188 42.076521
1.300000 0.195000 179.969369 1.493121 -15.080157 42.393325
1.310000 0.196500 181.365493 1.560673 -15.020392 42.710349
1.320000 0.198000 182.762137 1.629443 -14.958904 43.027596
1.330000 0.199500 184.159307 1.699436 -14.895706 43.345068
1.340000 0.201000 185.557007 1.770659 -14.830810 43.662766
1.350000 0.202500 186.955244 1.843120 -14.764229 43.980694
1.360000 0.204000 188.354022 1.916826 -14.695972 44.298853
1.370000 0.205500 189.753346 1.991783 -14.626053 44.617247
1.380000 0.207000 191.153222 2.068000 -14.554481 44.935875
1.390000 0.208500 192.553655 2.145483 -14.481269 45.254742
1.400000 0.210000 193.954650 2.224240 -14.406426 45.573849
1.410000 0.211500 195.356213 2.304277 -14.329964 45.893198
1.420000 0.213000 196.758347 2.385604 -14.251892 46.212790
1.430000 0.214500 198.161059 2.468227 -14.172220 46.532629
1.440000 0.216000 199.564353 2.552153 -14.090959 46.852715
1.450000 0.217500 200.968234 2.637392 -14.008119 47.173051
1.460000 0.219000 202.372708 2.723951 -13.923708 47.493639
1.470000 0.220500 203.777779 2.811837 -13.837737 47.814480
1.480000 0.222000 205.183453 2.901059 -13.750213 48.135576
1.490000 0.223500 206.589734 2.991625 -13.661147 48.456929
1.500000 0.225000 207.996627 3.083543 -13.570547 48.778540
1.510000 0.226500 209.404138 3.176823 -13.478422 49.100412
1.520000 0.228000 210.812270 3.271471 -13.384779 49.422546
1.530000 0.229500 212.221030 3.367498 -13.289628 49.744942
1.540000 0.231000 213.630423 3.464912 -13.192975 50.067604
1.550000 0.232500 215.040452 3.563721 -13.094830 50.390532
1.560000 0.234000 216.451123 3.663935 -12.995199 50.713728
1.570000 0.235500 217.862442 3.765564 -12.894091 51.037193
1.580000 0.237000 219.274412 3.868615 -12.791512 51.360928
1.590000 0.238500 220.687039 3.973100 -12.687469 51.684936
1.600000 0.240000 222.100327 4.079027 -12.581971 52.009216
1.610000 0.241500 223.514282 4.186406 -12.475022 52.333771
1.620000 0.243000 224.928909 4.295247 -12.366631 52.658602
1.630000 0.244500 226.344212 4.405560 -12.256803 52.983710
1.640000 0.246000 227.760196 4.517355 -12.145545 53.309095
1.650000 0.247500 229.176866 4.630644 -12.032863 53.634759
1.660000 0.249000 230.594228 4.745435 -11.918764 53.960703
1.670000 0.250500 232.012286 4.861740 -11.803251 54.286928
1.680000 0.252000 233.431044 4.979570 -11.686332 54.613434
1.690000 0.253500 234.850509 5.098937 -11.568013 54.940224
1.700000 0.255000 236.270684 5.219850 -11.448297 55.267296
1.710000 0.256500 237.691576 5.342321 -11.327191 55.594653
1.720000 0.258000 239.113188 5.466363 -11.204699 55.922295
1.730000 0.259500 240.535525 5.591987 -11.080827 56.250222
1.740000 0.261000 241.958594 5.719204 -10.955578 56.578435
1.750000 0.262500 243.382398 5.848028 -10.828958 56.906935
1.760000 0.264000 244.806943 5.978470 -10.700972 57.235722
1.770000 0.265500 246.232234 6.110542 -10.571622 57.564797
1.780000 0.267000 247.658276 6.244259 -10.440914 57.894159
1.790000 0.268500 249.085073 6.379633 -10.308851 58.223810
1.800000 0.270000 250.512632 6.516676 -10.175437 58.553749
1.810000 0.271500 251.940956 6.655403 -10.040676 58.883977
1.820000 0.273000 253.370052 6.795827 -9.904572 59.214494
1.830000 0.274500 254.799924 6.937961 -9.767126 59.545300
1.840000 0.276000 256.230577 7.081821 -9.628344 59.876394
1.850000 0.277500 257.662017 7.227421 -9.488228 60.207778
1.860000 0.279000 259.094248 7.374774 -9.346780 60.539450
1.870000 0.280500 260.527277 7.523896 -9.204004 60.871410
1.880000 0.282000 261.961108 7.674801 -9.059902 61.203659
1.890000 0.283500 263.395746 7.827506 -8.914477 61.536195
1.900000 0.285000 264.831197 7.982026 -8.767731 61.869019
1.910000 0.286500 266.267466 8.138376 -8.619666 62.202130
1.920000 0.288000 267.704558 8.296572 -8.470285 62.535527
1.930000 0.289500 269.142479 8.456632 -8.319588 62.869210
1.940000 0.291000 270.581235 8.618570 -8.167579 63.203178
1.950000 0.292500 272.020830 8.782406 -8.014258 63.537431
1.960000 0.294000 273.461270 8.948154 -7.859627 63.871967
1.970000 0.295500 274.902560 9.115833 -7.703688 64.206785
1.980000 0.297000 276.344707 9.285461 -7.546442 64.541884
1.990000 0.298500 277.787715 9.457055 -7.387889 64.877264
0.100000 0.015000 14.033504 -0.049833 -2.433087 4.204681
0.110000 0.016500 15.431385 -0.060001 -2.764563 4.543034
0.120000 0.018000 16.828308 -0.070885 -3.093999 4.877162
0.130000 0.019500 18.224296 -0.082428 -3.420707 5.207586
0.140000 0.021000 19.619373 -0.094574 -3.744161 5.534731
0.150000 0.022500 21.013561 -0.107273 -4.063950 5.858953
0.160000 0.024000 22.406886 -0.120472 -4.379759 6.180549
0.170000 0.025500 23.799371 -0.134124 -4.691338 6.499773
0.180000 0.027000 25.191041 -0.148180 -4.998497 6.816845
0.190000 0.028500 26.581919 -0.162594 -5.301088 7.131953
0.200000 0.030000 27.972030 -0.177323 -5.598998 7.445265
0.210000 0.031500 29.361398 -0.192324 -5.892142 7.756925
0.220000 0.033000 30.750045 -0.207556 -6.180460 8.067065
0.230000 0.034500 32.137995 -0.222978 -6.463910 8.375798
0.240000 0.036000 33.525271 -0.238552 -6.742465 8.683228
0.250000 0.037500 34.911896 -0.254241 -7.016112 8.989450
0.260000 0.039000 36.297891 -0.270009 -7.284848 9.294546
0.270000 0.040500 37.683279 -0.285820 -7.548678 9.598593
0.280000 0.042000 39.068080 -0.301641 -7.807616 9.901661
0.290000 0.043500 40.452317 -0.317439 -8.061680 10.203813
0.300000 0.045000 41.836010 -0.333181 -8.310897 10.505109
0.310000 0.046500 43.219179 -0.348837 -8.555292 10.805601
0.320000 0.048000 44.601845 -0.364377 -8.794900 11.105338
0.330000 0.049500 45.984027 -0.379771 -9.029754 11.404368
0.340000 0.051000 47.365746 -0.394991 -9.259891 11.702732
0.350000 0.052500 48.747019 -0.410010 -9.485351 12.000470
0.360000 0.054000 50.127867 -0.424799 -9.706174 12.297618
0.370000 0.055500 51.508307 -0.439333 -9.922401 12.594212
0.380000 0.057000 52.888358 -0.453587 -10.134076 12.890282
0.390000 0.058500 54.268037 -0.467535 -10.341240 13.185859
0.400000 0.060000 55.647364 -0.481154 -10.543939 13.480971
0.410000 0.061500 57.026354 -0.494418 -10.742217 13.775644
0.420000 0.063000 58.405025 -0.507306 -10.936116 14.069904
0.430000 0.064500 59.783393 -0.519794 -11.125683 14.363775
0.440000 0.066000 61.161477 -0.531861 -11.310960 14.657277
0.450000 0.067500 62.539290 -0.543484 -11.491993 14.950432
0.460000 0.069000 63.916851 -0.554643 -11.668825 15.243261
0.470000 0.070500 65.294174 -0.565317 -11.841499 15.535781
0.480000 0.072000 66.671276 -0.575485 -12.010059 15.828011
0.490000 0.073500 68.048171 -0.585127 -12.174548 16.119968
0.500000 0.075000 69.424874 -0.594225 -12.335009 16.411667
0.510000 0.076500 70.801402 -0.602758 -12.491482 16.703125
0.520000 0.078000 72.177767 -0.610709 -12.644010 16.994356
0.530000 0.079500 73.553986 -0.618058 -12.792634 17.285373
0.540000 0.081000 74.930071 -0.624788 -12.937394 17.576190
0.550000 0.082500 76.306038 -0.630881 -13.078330 17.866821
0.560000 0.084000 77.681900 -0.636319 -13.215482 18.157276
0.570000 0.085500 79.057670 -0.641086 -13.348887 18.447568
0.580000 0.087000 80.433363 -0.645163 -13.478585 18.737708
0.590000 0.088500 81.808992 -0.648536 -13.604612 19.027706
0.600000 0.090000 83.184569 -0.651187 -13.727007 19.317574
0.610000 0.091500 84.560109 -0.653100 -13.845805 19.607320
0.620000 0.093000 85.935623 -0.654259 -13.961042 19.896954
0.630000 0.094500 87.311125 -0.654649 -14.072753 20.186486
0.640000 0.096000 88.686626 -0.654255 -14.180974 20.475924
0.650000 0.097500 90.062141 -0.653060 -14.285738 20.765276
0.660000 0.099000 91.437679 -0.651051 -14.387079 21.054551
0.670000 0.100500 92.813254 -0.648212 -14.485030 21.343757
0.680000 0.102000 94.188878 -0.644528 -14.579623 21.632901
0.690000 0.103500 95.564563 -0.639985 -14.670891 21.921990
0.700000 0.105000 96.940319 -0.634569 -14.758863 22.211031
0.710000 0.106500 98.316160 -0.628266 -14.843573 22.500032
0.720000 0.108000 99.692095 -0.621061 -14.925048 22.788999
0.730000 0.109500 101.068136 -0.612942 -15.003320 23.077937
0.740000 0.111000 102.444296 -0.603893 -15.078418 23.366854
0.750000 0.112500 103.820583 -0.593902 -15.150370 23.655755
0.760000 0.114000 105.197011 -0.582955 -15.219204 23.944646
0.770000 0.115500 106.573588 -0.571039 -15.284948 24.233532
0.780000 0.117000 107.950327 -0.558140 -15.347630 24.522419
0.790000 0.118500 109.327238 -0.544246 -15.407276 24.811313
0.800000 0.120000 110.704331 -0.529343 -15.463912 25.100217
0.810000 0.121500 112.081616 -0.513420 -15.517564 25.389137
0.820000 0.123000 113.459104 -0.496462 -15.568258 25.678078
0.830000 0.124500 114.836806 -0.478457 -15.616018 25.967044
0.840000 0.126000 116.214730 -0.459393 -15.660869 26.256040
0.850000 0.127500 117.592889 -0.439256 -15.702835 26.545070
0.860000 0.129000 118.971290 -0.418036 -15.741939 26.834139
0.870000 0.130500 120.349944 -0.395719 -15.778205 27.123249
0.880000 0.132000 121.728861 -0.372292 -15.811656 27.412406
0.890000 0.133500 123.108051 -0.347745 -15.842313 27.701614
0.900000 0.135000 124.487523 -0.322063 -15.870198 27.990875
0.910000 0.136500 125.867287 -0.295237 -15.895334 28.280193
0.920000 0.138000 127.247352 -0.267252 -15.917742 28.569572
0.930000 0.139500 128.627727 -0.238098 -15.937441 28.859016
0.940000 0.141000 130.008422 -0.207763 -15.954454 29.148528
0.950000 0.142500 131.389446 -0.176233 -15.968799 29.438110
0.960000 0.144000 132.770808 -0.143499 -15.980497 29.727767
0.970000 0.145500 134.152518 -0.109546 -15.989566 30.017500
0.980000 0.147000 135.534584 -0.074365 -15.996027 30.307314
0.990000 0.148500 136.917015 -0.037943 -15.999897 30.597210
1.000000 0.150000 138.299821 -0.000268 -16.001194 30.887192
1.010000 0.151500 139.683009 0.038672 -15.999938 31.177263
1.020000 0.153000 141.066590 0.078887 -15.996146 31.467424
1.030000 0.154500 142.450571 0.120391 -15.989834 31.757679
1.040000 0.156000 143.834961 0.163194 -15.981021 32.048030
1.050000 0.157500 145.219769 0.207308 -15.969722 32.338480
1.060000 0.159000 146.605003 0.252746 -15.955955 32.629030
1.070000 0.160500 147.990673 0.299518 -15.939735 32.919683
1.080000 0.162000 149.376785 0.347636 -15.921079 33.210441
1.090000 0.163500 150.763350 0.397112 -15.900001 33.501306
1.100000 0.165000 152.150374 0.447958 -15.876518 33.792281
1.110000 0.166500 153.537868 0.500185 -15.850644 34.083367
1.120000 0.168000 154.925838 0.553805 -15.822395 34.374566
1.130000 0.169500 156.314293 0.608830 -15.791784 34.665881
1.140000 0.171000 157.703241 0.665271 -15.758826 34.957312
1.150000 0.172500 159.092690 0.723140 -15.723535 35.248862
1.160000 0.174000 160.482649 0.782448 -15.685924 35.540533
1.170000 0.175500 161.873126 0.843208 -15.646008 35.832325
1.180000 0.177000 163.264128 0.905432 -15.603798 36.124241
1.190000 0.178500 164.655663 0.969130 -15.559310 36.416282
1.200000 0.180000 166.047740 1.034315 -15.512554 36.708449
1.210000 0.181500 167.440367 1.100999 -15.463544 37.000744
1.220000 0.183000 168.833551 1.169193 -15.412292 37.293169
1.230000 0.184500 170.227300 1.238909 -15.358810 37.585724
1.240000 0.186000 171.621622 1.310160 -15.303109 37.878411
1.250000 0.187500 173.016525 1.382957 -15.245203 38.171231
1.260000 0.189000 174.412016 1.457311 -15.185101 38.464186
1.270000 0.190500 175.808104 1.533236 -15.122815 38.757275
1.280000 0.192000 177.204796 1.610743 -15.058357 39.050501
1.290000 0.193500 178.602099 1.689845 -14.991736 39.343864
1.300000 0.195000 180.000022 1.770552 -14.922964 39.637365
1.310000 0.196500 181.398572 1.852878 -14.852051 39.931006
1.320000 0.198000 182.797757 1.936835 -14.779007 40.224786
1.330000 0.199500 184.197583 2.022435 -14.703842 40.518708
1.340000 0.201000 185.598060 2.109690 -14.626566 40.812771
1.350000 0.202500 186.999194 2.198612 -14.547189 41.106976
1.360000 0.204000 188.400993 2.289215 -14.465720 41.401324
1.370000 0.205500 189.803464 2.381509 -14.382168 41.695815
1.380000 0.207000 191.206616 2.475509 -14.296543 41.990451
1.390000 0.208500 192.610454 2.571226 -14.208853 42.285231
1.400000 0.210000 194.014988 2.668673 -14.119106 42.580156
1.410000 0.211500 195.420223 2.767863 -14.027313 42.875227
1.420000 0.213000 196.826169 2.868807 -13.933481 43.170443
1.430000 0.214500 198.232831 2.971520 -13.837617 43.465806
1.440000 0.216000 199.640218 3.076014 -13.739732 43.761315
1.450000 0.217500 201.048337 3.182302 -13.639831 44.056971
1.460000 0.219000 202.457195 3.290396 -13.537923 44.352774
1.470000 0.220500 203.866799 3.400310 -13.434017 44.648724
1.480000 0.222000 205.277158 3.512057 -13.328118 44.944822
1.490000 0.223500 206.688278 3.625649 -13.220234 45.241066
1.500000 0.225000 208.100166 3.741100 -13.110373 45.537458
1.510000 0.226500 209.512830 3.858424 -12.998542 45.833997
1.520000 0.228000 210.926278 3.977633 -12.884746 46.130684
1.530000 0.229500 212.340516 4.098741 -12.768994 46.427517
1.540000 0.231000 213.755552 4.221762 -12.651292 46.724497
1.550000 0.232500 215.171392 4.346708 -12.531646 47.021625
1.560000 0.234000 216.588046 4.473593 -12.410062 47.318898
1.570000 0.235500 218.005518 4.602432 -12.286546 47.616318
1.580000 0.237000 219.423818 4.733237 -12.161105 47.913884
1.590000 0.238500 220.842952 4.866023 -12.033745 48.211595
1.600000 0.240000 222.262927 5.000803 -11.904470 48.509451
1.610000 0.241500 223.683751 5.137591 -11.773288 48.807453
1.620000 0.243000 225.105431 5.276402 -11.640203 49.105598
1.630000 0.244500 226.527974 5.417249 -11.505221 49.403886
1.640000 0.246000 227.951387 5.560146 -11.368347 49.702318
1.650000 0.247500 229.375678 5.705107 -11.229586 50.000892
1.660000 0.249000 230.800853 5.852147 -11.088943 50.299608
1.670000 0.250500 232.226921 6.001281 -10.946423 50.598465
1.680000 0.252000 233.653888 6.152521 -10.802032 50.897462
1.690000 0.253500 235.081762 6.305884 -10.655773 51.196598
1.700000 0.255000 236.510549 6.461383 -10.507651 51.495873
1.710000 0.256500 237.940257 6.619033 -10.357671 51.795286
1.720000 0.258000 239.370894 6.778849 -10.205838 52.094835
1.730000 0.259500 240.802466 6.940845 -10.052154 52.394520
1.740000 0.261000 242.234981 7.105037 -9.896625 52.694340
1.750000 0.262500 243.668446 7.271438 -9.739255 52.994293
1.760000 0.264000 245.102868 7.440065 -9.580047 53.294379
1.770000 0.265500 246.538254 7.610931 -9.419005 53.594596
1.780000 0.267000 247.974612 7.784053 -9.256134 53.894943
1.790000 0.268500 249.411949 7.959445 -9.091436 54.195420
1.800000 0.270000 250.850273 8.137122 -8.924916 54.496024
1.810000 0.271500 252.289590 8.317100 -8.756576 54.796754
1.820000 0.273000 253.729907 8.499395 -8.586421 55.097610
1.830000 0.274500 255.171233 8.684020 -8.414453 55.398588
1.840000 0.276000 256.613573 8.870993 -8.240676 55.699689
1.850000 0.277500 258.056937 9.060328 -8.065092 56.000911
1.860000 0.279000 259.501330 9.252041 -7.887706 56.302252
1.870000 0.280500 260.946760 9.446148 -7.708519 56.603710
1.880000 0.282000 262.393235 9.642665 -7.527534 56.905284
1.890000 0.283500 263.840762 9.841606 -7.344755 57.206973
1.900000 0.285000 265.289347 10.042989 -7.160184 57.508773
1.910000 0.286500 266.738999 10.246828 -6.973824 57.810685
1.920000 0.288000 268.189725 10.453141 -6.785677 58.112706
1.930000 0.289500 269.641532 10.661942 -6.595745 58.414834
1.940000 0.291000 271.094427 10.873248 -6.404032 58.717067
1.950000 0.292500 272.548417 11.087075 -6.210539 59.019403
1.960000 0.294000 274.003511 11.303439 -6.015268 59.321841
1.970000 0.295500 275.459715 11.522357 -5.818222 59.624379
1.980000 0.297000 276.917037 11.743844 -5.619403 59.927014
1.990000 0.298500 278.375484 11.967918 -5.418813 60.229744
0.100000 0.015000 14.032914 -0.050213 -2.472431 4.373640
0.110000 0.016500 15.430695 -0.060422 -2.806334 4.729330
0.120000 0.018000 16.827516 -0.071340 -3.137980 5.080866
0.130000 0.019500 18.223399 -0.082911 -3.466695 5.428767
0.140000 0.021000 19.618369 -0.095079 -3.791959 5.773458
0.150000 0.022500 21.012449 -0.107791 -4.113374 6.115294
0.160000 0.024000 22.405665 -0.120996 -4.430632 6.454572
0.170000 0.025500 23.798041 -0.134644 -4.743493 6.791546
0.180000 0.027000 25.189602 -0.148687 -5.051774 7.126435
0.190000 0.028500 26.580373 -0.163080 -5.355334 7.459428
0.200000 0.030000 27.970378 -0.177777 -5.654069 7.790690
0.210000 0.031500 29.359641 -0.192735 -5.947901 8.120369
0.220000 0.033000 30.748186 -0.207914 -6.236777 8.448593
0.230000 0.034500 32.136037 -0.223274 -6.520659 8.775478
0.240000 0.036000 33.523217 -0.238775 -6.799529 9.101127
0.250000 0.037500 34.909748 -0.254381 -7.073379 9.425635
0.260000 0.039000 36.295654 -0.270055 -7.342211 9.749084
0.270000 0.040500 37.680956 -0.285763 -7.606036 10.071552
0.280000 0.042000 39.065675 -0.301470 -7.864874 10.393109
0.290000 0.043500 40.449834 -0.317144 -8.118749 10.713818
0.300000 0.045000 41.833454 -0.332754 -8.367690 11.033738
0.310000 0.046500 43.216555 -0.348268 -8.611730 11.352923
0.320000 0.048000 44.599157 -0.363657 -8.850905 11.671423
0.330000 0.049500 45.981280 -0.378892 -9.085255 11.989284
0.340000 0.051000 47.362944 -0.393945 -9.314822 12.306550
0.350000 0.052500 48.744169 -0.408789 -9.539647 12.623258
0.360000 0.054000 50.124972 -0.423396 -9.759777 12.939448
0.370000 0.055500 51.505373 -0.437742 -9.975256 13.255154
0.380000 0.057000 52.885391 -0.451801 -10.186130 13.570407
0.390000 0.058500 54.265042 -0.465549 -10.392447 13.885239
0.400000 0.060000 55.644345 -0.478961 -10.594253 14.199678
0.410000 0.061500 57.023317 -0.492016 -10.791597 14.513752
0.420000 0.063000 58.401975 -0.504689 -10.984525 14.827485
0.430000 0.064500 59.780336 -0.516960 -11.173086 15.140902
0.440000 0.066000 61.158416 -0.528806 -11.357327 15.454024
0.450000 0.067500 62.536233 -0.540207 -11.537293 15.766875
0.460000 0.069000 63.913801 -0.551142 -11.713034 16.079474
0.470000 0.070500 65.291136 -0.561590 -11.884594 16.391841
0.480000 0.072000 66.668255 -0.571533 -12.052020 16.703993
0.490000 0.073500 68.045171 -0.580951 -12.215358 17.015949
0.500000 0.075000 69.421901 -0.589825 -12.374651 17.327725
0.510000 0.076500 70.798459 -0.598137 -12.529946 17.639338
0.520000 0.078000 72.174860 -0.605868 -12.681285 17.950801
0.530000 0.079500 73.551117 -0.613002 -12.828712 18.262131
0.540000 0.081000 74.927246 -0.619520 -12.972269 18.573341
0.550000 0.082500 76.303260 -0.625405 -13.112000 18.884444
0.560000 0.084000 77.679173 -0.630642 -13.247944 19.195453
0.570000 0.085500 79.054998 -0.635212 -13.380143 19.506380
0.580000 0.087000 80.430749 -0.639101 -13.508637 19.817238
0.590000 0.088500 81.806438 -0.642291 -13.633466 20.128037
0.600000 0.090000 83.182080 -0.644769 -13.754668 20.438789
0.610000 0.091500 84.557686 -0.646517 -13.872282 20.749504
0.620000 0.093000 85.933270 -0.647521 -13.986345 21.060192
0.630000 0.094500 87.308844 -0.647767 -14.096894 21.370864
0.640000 0.096000 88.684419 -0.647238 -14.203965 21.681527
0.650000 0.097500 90.060009 -0.645921 -14.307595 21.992192
0.660000 0.099000 91.435626 -0.643802 -14.407818 22.302868
0.670000 0.100500 92.811281 -0.640865 -14.504668 22.613563
0.680000 0.102000 94.186986 -0.637098 -14.598180 22.924285
0.690000 0.103500 95.562752 -0.632486 -14.688387 23.235042
0.700000 0.105000 96.938591 -0.627015 -14.775321 23.545842
0.710000 0.106500 98.314515 -0.620673 -14.859014 23.856693
0.720000 0.108000 99.690534 -0.613445 -14.939498 24.167601
0.730000 0.109500 101.066660 -0.605319 -15.016803 24.478574
0.740000 0.111000 102.442903 -0.596281 -15.090961 24.789619
0.750000 0.112500 103.819275 -0.586319 -15.162000 25.100743
0.760000 0.114000 105.195786 -0.575418 -15.229950 25.411951
0.770000 0.115500 106.572446 -0.563567 -15.294839 25.723250
0.780000 0.117000 107.949267 -0.550754 -15.356696 26.034647
0.790000 0.118500 109.326258 -0.536964 -15.415548 26.346147
0.800000 0.120000 110.703429 -0.522186 -15.471422 26.657755
0.810000 0.121500 112.080792 -0.506407 -15.524345 26.969479
0.820000 0.123000 113.458356 -0.489615 -15.574343 27.281323
0.830000 0.124500 114.836130 -0.471797 -15.621442 27.593292
0.840000 0.126000 116.214126 -0.452942 -15.665666 27.905392
0.850000 0.127500 117.592352 -0.433037 -15.707040 28.217628
0.860000 0.129000 118.970819 -0.412069 -15.745588 28.530004
0.870000 0.130500 120.349536 -0.390028 -15.781335 28.842526
0.880000 0.132000 121.728512 -0.366899 -15.814302 29.155199
0.890000 0.133500 123.107757 -0.342673 -15.844514 29.468026
0.900000 0.135000 124.487281 -0.317336 -15.871991 29.781013
0.910000 0.136500 125.867093 -0.290876 -15.896757 30.094164
0.920000 0.138000 127.247201 -0.263282 -15.918833 30.407483
0.930000 0.139500 128.627616 -0.234541 -15.938239 30.720974
0.940000 0.141000 130.008346 -0.204642 -15.954996 31.034641
0.950000 0.142500 131.389400 -0.173573 -15.969126 31.348489
0.960000 0.144000 132.770787 -0.141320 -15.980646 31.662520
0.970000 0.145500 134.152516 -0.107874 -15.989578 31.976740
0.980000 0.147000 135.534597 -0.073221 -15.995939 32.291152
0.990000 0.148500 136.917037 -0.037349 -15.999749 32.605758
1.000000 0.150000 138.299846 -0.000247 -16.001026 32.920564
1.010000 0.151500 139.683032 0.038098 -15.999788 33.235572
1.020000 0.153000 141.066604 0.077697 -15.996052 33.550785
1.030000 0.154500 142.450570 0.118564 -15.989836 33.866208
1.040000 0.156000 143.834940 0.160709 -15.981157 34.181842
1.050000 0.157500 145.219720 0.204146 -15.970031 34.497692
1.060000 0.159000 146.604921 0.248887 -15.956473 34.813759
1.070000 0.160500 147.990550 0.294943 -15.940501 35.130049
1.080000 0.162000 149.376615 0.342328 -15.922130 35.446562
1.090000 0.163500 150.763125 0.391054 -15.901374 35.763302
1.100000 0.165000 152.150089 0.441133 -15.878249 36.080272
1.110000 0.166500 153.537514 0.492578 -15.852769 36.397474
1.120000 0.168000 154.925409 0.545402 -15.824949 36.714911
1.130000 0.169500 156.313781 0.599617 -15.794802 37.032586
1.140000 0.171000 157.702640 0.655236 -15.762342 37.350500
1.150000 0.172500 159.091992 0.712272 -15.727582 37.668657
1.160000 0.174000 160.481847 0.770738 -15.690535 37.987059
1.170000 0.175500 161.872212 0.830648 -15.651215 38.305707
1.180000 0.177000 163.263095 0.892013 -15.609633 38.624605
1.190000 0.178500 164.654504 0.954849 -15.565801 38.943754
1.200000 0.180000 166.046448 1.019167 -15.519733 39.263156
1.210000 0.181500 167.438934 1.084982 -15.471438 39.582813
1.220000 0.183000 168.831970 1.152307 -15.420929 39.902728
1.230000 0.184500 170.225564 1.221156 -15.368216 40.222902
1.240000 0.186000 171.619724 1.291543 -15.313311 40.543336
1.250000 0.187500 173.014458 1.363481 -15.256223 40.864033
1.260000 0.189000 174.409774 1.436985 -15.196964 41.184994
1.270000 0.190500 175.805679 1.512069 -15.135542 41.506221
1.280000 0.192000 177.202182 1.588747 -15.071969 41.827715
1.290000 0.193500 178.599290 1.667034 -15.006253 42.149478
1.300000 0.195000 179.997011 1.746944 -14.938403 42.471511
1.310000 0.196500 181.395354 1.828493 -14.868430 42.793815
1.320000 0.198000 182.794325 1.911695 -14.796341 43.116392
1.330000 0.199500 184.193932 1.996564 -14.722144 43.439242
1.340000 0.201000 185.594184 2.083118 -14.645849 43.762368
1.350000 0.202500 186.995089 2.171370 -14.567464 44.085769
1.360000 0.204000 188.396653 2.261336 -14.486996 44.409447
1.370000 0.205500 189.798885 2.353032 -14.404452 44.733403
1.380000 0.207000 191.201793 2.446474 -14.319841 45.057637
1.390000 0.208500 192.605384 2.541678 -14.233169 45.382151
1.400000 0.210000 194.009667 2.638660 -14.144443 45.706945
1.410000 0.211500 195.414649 2.737436 -14.053670 46.032019
1.420000 0.213000 196.820337 2.838023 -13.960857 46.357374
1.430000 0.214500 198.226741 2.940438 -13.866010 46.683011
1.440000 0.216000 199.633867 3.044698 -13.769134 47.008930
1.450000 0.217500 201.041724 3.150819 -13.670236 47.335130
1.460000 0.219000 202.450319 3.258819 -13.569322 47.661614
1.470000 0.220500 203.859660 3.368715 -13.466396 47.988380
1.480000 0.222000 205.269755 3.480526 -13.361465 48.315428
1.490000 0.223500 206.680612 3.594268 -13.254532 48.642759
1.500000 0.225000 208.092239 3.709960 -13.145604 48.970373
1.510000 0.226500 209.504644 3.827621 -13.034684 49.298269
1.520000 0.228000 210.917835 3.947268 -12.921778 49.626447
1.530000 0.229500 212.331819 4.068921 -12.806889 49.954907
1.540000 0.231000 213.746605 4.192597 -12.690021 50.283648
1.550000 0.232500 215.162201 4.318317 -12.571179 50.612670
1.560000 0.234000 216.578615 4.446099 -12.450365 50.941973
1.570000 0.235500 217.995854 4.575964 -12.327584 51.271555
1.580000 0.237000 219.413927 4.707930 -12.202840 51.601416
1.590000 0.238500 220.832842 4.842017 -12.076134 51.931555
1.600000 0.240000 222.252607 4.978246 -11.947470 52.261971
1.610000 0.241500 223.673230 5.116637 -11.816851 52.592663
1.620000 0.243000 225.094720 5.257211 -11.684280 52.923631
1.630000 0.244500 226.517084 5.399988 -11.549758 53.254872
1.640000 0.246000 227.940331 5.544990 -11.413288 53.586385
1.650000 0.247500 229.364469 5.692236 -11.274873 53.918170
1.660000 0.249000 230.789506 5.841750 -11.134514 54.250225
1.670000 0.250500 232.215451 5.993553 -10.992213 54.582548
1.680000 0.252000 233.642311 6.147666 -10.847971 54.915137
1.690000 0.253500 235.070096 6.304111 -10.701791 55.247992
1.700000 0.255000 236.498814 6.462912 -10.553672 55.581109
1.710000 0.256500 237.928472 6.624090 -10.403618 55.914487
1.720000 0.258000 239.359080 6.787668 -10.251627 56.248125
1.730000 0.259500 240.790646 6.953669 -10.097702 56.582019
1.740000 0.261000 242.223179 7.122117 -9.941842 56.916168
1.750000 0.262500 243.656687 7.293034 -9.784049 57.250570
1.760000 0.264000 245.091179 7.466445 -9.624322 57.585221
1.770000 0.265500 246.526663 7.642373 -9.462663 57.920121
1.780000 0.267000 247.963148 7.820842 -9.299070 58.255265
1.790000 0.268500 249.400643 8.001877 -9.133544 58.590651
1.800000 0.270000 250.839157 8.185502 -8.966085 58.926277
1.810000 0.271500 252.278698 8.371742 -8.796692 59.262139
1.820000 0.273000 253.719275 8.560622 -8.625365 59.598234
1.830000 0.274500 255.160898 8.752166 -8.452103 59.934560
1.840000 0.276000 256.603574 8.946401 -8.276905 60.271114
1.850000 0.277500 258.047314 9.143351 -8.099771 60.607891
1.860000 0.279000 259.492125 9.343043 -7.920699 60.944889
1.870000 0.280500 260.938017 9.545502 -7.739689 61.282104
1.880000 0.282000 262.385000 9.750755 -7.556738 61.619532
1.890000 0.283500 263.833082 9.958827 -7.371846 61.957169
1.900000 0.285000 265.282272 10.169746 -7.185011 62.295013
1.910000 0.286500 266.732580 10.383537 -6.996232 62.633059
1.920000 0.288000 268.184014 10.600229 -6.805506 62.971302
1.930000 0.289500 269.636585 10.819847 -6.612832 63.309740
1.940000 0.291000 271.090302 11.042419 -6.418207 63.648367
1.950000 0.292500 272.545173 11.267973 -6.221631 63.987179
1.960000 0.294000 274.001209 11.496535 -6.023099 64.326172
1.970000 0.295500 275.458419 11.728134 -5.822611 64.665342
1.980000 0.297000 276.916812 11.962797 -5.620163 65.004683
1.990000 0.298500 278.376398 12.200553 -5.415754 65.344192
0.100000 0.015000 14.029540 -0.052253 -2.697356 4.358520
0.110000 0.016500 15.426771 -0.062644 -3.044172 4.712440
0.120000 0.018000 16.823026 -0.073710 -3.387419 5.062155
0.130000 0.019500 18.218333 -0.085390 -3.726501 5.408185
0.140000 0.021000 19.612719 -0.097625 -4.060979 5.750955
0.150000 0.022500 21.006213 -0.110360 -4.390525 6.090819
0.160000 0.024000 22.398843 -0.123540 -4.714895 6.428074
0.170000 0.025500 23.790635 -0.137115 -5.033914 6.762975
0.180000 0.027000 25.181619 -0.151035 -5.347457 7.095739
0.190000 0.028500 26.571820 -0.165254 -5.655437 7.426556
0.200000 0.030000 27.961266 -0.179726 -5.957800 7.755591
0.210000 0.031500 29.349983 -0.194408 -6.254517 8.082991
0.220000 0.033000 30.737996 -0.209260 -6.545580 8.408885
0.230000 0.034500 32.125331 -0.224240 -6.830995 8.733388
0.240000 0.036000 33.512012 -0.239313 -7.110782 9.056605
0.250000 0.037500 34.898064 -0.254440 -7.384971 9.378628
0.260000 0.039000 36.283510 -0.269587 -7.653601 9.699542
0.270000 0.040500 37.668373 -0.284720 -7.916716 10.019423
0.280000 0.042000 39.052677 -0.299806 -8.174367 10.338341
0.290000 0.043500 40.436443 -0.314815 -8.426609 10.656360
0.300000 0.045000 41.819693 -0.329716 -8.673499 10.973540
0.310000 0.046500 43.202448 -0.344481 -8.915098 11.289933
0.320000 0.048000 44.584730 -0.359081 -9.151468 11.605590
0.330000 0.049500 45.966558 -0.373489 -9.382672 11.920557
0.340000 0.051000 47.347952 -0.387679 -9.608776 12.234877
0.350000 0.052500 48.728933 -0.401626 -9.829844 12.548589
0.360000 0.054000 50.109519 -0.415306 -10.045942 12.861732
0.370000 0.055500 51.489729 -0.428695 -10.257135 13.174340
0.380000 0.057000 52.869581 -0.441771 -10.463490 13.486445
0.390000 0.058500 54.249093 -0.454510 -10.665071 13.798078
0.400000 0.060000 55.628283 -0.466893 -10.861942 14.109267
0.410000 0.061500 57.007169 -0.478897 -11.054169 14.420041
0.420000 0.063000 58.385766 -0.490504 -11.241815 14.730423
0.430000 0.064500 59.764091 -0.501693 -11.424941 15.040439
0.440000 0.066000 61.142162 -0.512446 -11.603611 15.350112
0.450000 0.067500 62.519993 -0.522744 -11.777886 15.659462
0.460000 0.069000 63.897600 -0.532570 -11.947825 15.968510
0.470000 0.070500 65.274999 -0.541906 -12.113488 16.277276
0.480000 0.072000 66.652205 -0.550734 -12.274934 16.585778
0.490000 0.073500 68.029232 -0.559040 -12.432219 16.894034
0.500000 0.075000 69.406095 -0.566806 -12.585401 17.202060
0.510000 0.076500 70.782808 -0.574018 -12.734534 17.509874
0.520000 0.078000 72.159385 -0.580659 -12.879674 17.817489
0.530000 0.079500 73.535841 -0.586716 -13.020873 18.124922
0.540000 0.081000 74.912187 -0.592174 -13.158185 18.432185
0.550000 0.082500 76.288438 -0.597019 -13.291660 18.739292
0.560000 0.084000 77.664607 -0.601237 -13.421350 19.046257
0.570000 0.085500 79.040705 -0.604814 -13.547305 19.353092
0.580000 0.087000 80.416747 -0.607738 -13.669572 19.659808
0.590000 0.088500 81.792744 -0.609996 -13.788200 19.966418
0.600000 0.090000 83.168709 -0.611576 -13.903235 20.272931
0.610000 0.091500 84.544653 -0.612464 -14.014724 20.579360
0.620000 0.093000 85.920588 -0.612650 -14.122712 20.885714
0.630000 0.094500 87.296526 -0.612121 -14.227243 21.192003
0.640000 0.096000 88.672477 -0.610866 -14.328361 21.498238
0.650000 0.097500 90.048455 -0.608874 -14.426107 21.804426
0.660000 0.099000 91.424468 -0.606134 -14.520524 22.110577
0.670000 0.100500 92.800529 -0.602635 -14.611653 22.416701
0.680000 0.102000 94.176648 -0.598367 -14.699533 22.722804
0.690000 0.103500 95.552835 -0.593318 -14.784205 23.028896
0.700000 0.105000 96.929101 -0.587480 -14.865707 23.334985
0.710000 0.106500 98.305456 -0.580841 -14.944076 23.641078
0.720000 0.108000 99.681910 -0.573392 -15.019350 23.947182
0.730000 0.109500 101.058474 -0.565124 -15.091566 24.253305
0.740000 0.111000 102.435156 -0.556027 -15.160758 24.559455
0.750000 0.112500 103.811967 -0.546091 -15.226962 24.865637
0.760000 0.114000 105.188916 -0.535307 -15.290213 25.171859
0.770000 0.115500 106.566012 -0.523667 -15.350544 25.478127
0.780000 0.117000 107.943265 -0.511161 -15.407988 25.784448
0.790000 0.118500 109.320685 -0.497780 -15.462578 26.090827
0.800000 0.120000 110.698279 -0.483516 -15.514345 26.397272
0.810000 0.121500 112.076057 -0.468360 -15.563320 26.703787
0.820000 0.123000 113.454027 -0.452305 -15.609535 27.010379
0.830000 0.124500 114.832199 -0.435340 -15.653020 27.317053
0.840000 0.126000 116.210581 -0.417459 -15.693803 27.623815
0.850000 0.127500 117.589181 -0.398652 -15.731914 27.930670
0.860000 0.129000 118.968008 -0.378913 -15.767382 28.237623
0.870000 0.130500 120.347070 -0.358232 -15.800233 28.544680
0.880000 0.132000 121.726375 -0.336602 -15.830496 28.851846
0.890000 0.133500 123.105931 -0.314016 -15.858197 29.159125
0.900000 0.135000 124.485746 -0.290465 -15.883362 29.466524
0.910000 0.136500 125.865828 -0.265941 -15.906018 29.774045
0.920000 0.138000 127.246186 -0.240438 -15.926190 30.081694
0.930000 0.139500 128.626826 -0.213947 -15.943903 30.389476
0.940000 0.141000 130.007756 -0.186460 -15.959180 30.697395
0.950000 0.142500 131.388983 -0.157972 -15.972047 31.005455
0.960000 0.144000 132.770516 -0.128473 -15.982527 31.313662
0.970000 0.145500 134.152362 -0.097957 -15.990642 31.622018
0.980000 0.147000 135.534527 -0.066416 -15.996415 31.930529
0.990000 0.148500 136.917019 -0.033843 -15.999870 32.239198
1.000000 0.150000 138.299846 -0.000231 -16.001027 32.548029
1.010000 0.151500 139.683014 0.034428 -15.999908 32.857027
1.020000 0.153000 141.066530 0.070141 -15.996534 33.166195
1.030000 0.154500 142.450402 0.106916 -15.990925 33.475537
1.040000 0.156000 143.834636 0.144758 -15.983103 33.785057
1.050000 0.157500 145.219239 0.183677 -15.973087 34.094758
1.060000 0.159000 146.604217 0.223678 -15.960896 34.404645
1.070000 0.160500 147.989579 0.264769 -15.946550 34.714720
1.080000 0.162000 149.375329 0.306957 -15.930068 35.024988
1.090000 0.163500 150.761475 0.350250 -15.911468 35.335452
1.100000 0.165000 152.148023 0.394655 -15.890767 35.646115
1.110000 0.166500 153.534980 0.440179 -15.867985 35.956980
1.120000 0.168000 154.922353 0.486829 -15.843139 36.268051
1.130000 0.169500 156.310147 0.534612 -15.816245 36.579332
1.140000 0.171000 157.698368 0.583537 -15.787320 36.890825
1.150000 0.172500 159.087024 0.633609 -15.756382 37.202533
1.160000 0.174000 160.476120 0.684837 -15.723446 37.514461
1.170000 0.175500 161.865663 0.737228 -15.688528 37.826609
1.180000 0.177000 163.255659 0.790789 -15.651643 38.138983
1.190000 0.178500 164.646114 0.845528 -15.612808 38.451584
1.200000 0.180000 166.037033 0.901453 -15.572037 38.764416
1.210000 0.181500 167.428424 0.958570 -15.529345 39.077482
1.220000 0.183000 168.820291 1.016888 -15.484747 39.390783
1.230000 0.184500 170.212642 1.076414 -15.438256 39.704324
1.240000 0.186000 171.605481 1.137157 -15.389886 40.018107
1.250000 0.187500 172.998815 1.199122 -15.339651 40.332134
1.260000 0.189000 174.392650 1.262320 -15.287565 40.646409
1.270000 0.190500 175.786991 1.326757 -15.233641 40.960933
1.280000 0.192000 177.181845 1.392442 -15.177891 41.275710
1.290000 0.193500 178.577217 1.459382 -15.120328 41.590741
1.300000 0.195000 179.973112 1.527586 -15.060964 41.906031
1.310000 0.196500 181.369537 1.597063 -14.999812 42.221579
1.320000 0.198000 182.766497 1.667819 -14.936883 42.537390
1.330000 0.199500 184.163998 1.739865 -14.872190 42.853466
1.340000 0.201000 185.562046 1.813208 -14.805742 43.169809
1.350000 0.202500 186.960646 1.887857 -14.737552 43.486420
1.360000 0.204000 188.359803 1.963821 -14.667631 43.803303
1.370000 0.205500 189.759524 2.041108 -14.595989 44.120460
1.380000 0.207000 191.159814 2.119728 -14.522636 44.437892
1.390000 0.208500 192.560679 2.199690 -14.447583 44.755602
1.400000 0.210000 193.962124 2.281002 -14.370840 45.073591
1.410000 0.211500 195.364154 2.363674 -14.292416 45.391863
1.420000 0.213000 196.766776 2.447716 -14.212321 45.710418
1.430000 0.214500 198.169994 2.533137 -14.130565 46.029259
1.440000 0.216000 199.573814 2.619947 -14.047157 46.348387
1.450000 0.217500 200.978242 2.708156 -13.962104 46.667804
1.460000 0.219000 202.383284 2.797773 -13.875417 46.987513
1.470000 0.220500 203.788944 2.888809 -13.787104 47.307514
1.480000 0.222000 205.195228 2.981273 -13.697173 47.627810
1.490000 0.223500 206.602141 3.075178 -13.605632 47.948402
1.500000 0.225000 208.009690 3.170532 -13.512488 48.269291
1.510000 0.226500 209.417879 3.267347 -13.417751 48.590479
1.520000 0.228000 210.826715 3.365633 -13.321426 48.911968
1.530000 0.229500 212.236202 3.465403 -13.223522 49.233759
1.540000 0.231000 213.646345 3.566666 -13.124046 49.555853
1.550000 0.232500 215.057152 3.669435 -13.023004 49.878252
1.560000 0.234000 216.468626 3.773721 -12.920403 50.200957
1.570000 0.235500 217.880773 3.879535 -12.816249 50.523969
1.580000 0.237000 219.293600 3.986891 -12.710550 50.847289
1.590000 0.238500 220.707110 4.095799 -12.603310 51.170918
1.600000 0.240000 222.121311 4.206273 -12.494537 51.494858
1.610000 0.241500 223.536207 4.318325 -12.384236 51.819109
1.620000 0.243000 224.951804 4.431968 -12.272412 52.143672
1.630000 0.244500 226.368107 4.547214 -12.159070 52.468548
1.640000 0.246000 227.785123 4.664078 -12.044217 52.793738
1.650000 0.247500 229.202856 4.782572 -11.927856 53.119243
1.660000 0.249000 230.621312 4.902710 -11.809994 53.445062
1.670000 0.250500 232.040496 5.024506 -11.690634 53.771197
1.680000 0.252000 233.460415 5.147975 -11.569781 54.097649
1.690000 0.253500 234.881074 5.273130 -11.447439 54.424417
1.700000 0.255000 236.302479 5.399986 -11.323613 54.751502
1.710000 0.256500 237.724634 5.528559 -11.198306 55.078905
1.720000 0.258000 239.147547 5.658862 -11.071522 55.406625
1.730000 0.259500 240.571223 5.790912 -10.943266 55.734663
1.740000 0.261000 241.995666 5.924724 -10.813539 56.063019
1.750000 0.262500 243.420884 6.060315 -10.682346 56.391693
1.760000 0.264000 244.846882 6.197699 -10.549690 56.720684
1.770000 0.265500 246.273665 6.336894 -10.415573 57.049993
1.780000 0.267000 247.701240 6.477916 -10.279998 57.379620
1.790000 0.268500 249.129613 6.620783 -10.142969 57.709563
1.800000 0.270000 250.558789 6.765511 -10.004486 58.039824
1.810000 0.271500 251.988774 6.912118 -9.864553 58.370400
1.820000 0.273000 253.419574 7.060622 -9.723172 58.701292
1.830000 0.274500 254.851196 7.211041 -9.580344 59.032499
1.840000 0.276000 256.283644 7.363393 -9.436072 59.364021
1.850000 0.277500 257.716926 7.517698 -9.290356 59.695855
1.860000 0.279000 259.151048 7.673973 -9.143198 60.028003
1.870000 0.280500 260.586015 7.832239 -8.994601 60.360461
1.880000 0.282000 262.021833 7.992516 -8.844563 60.693230
1.890000 0.283500 263.458510 8.154822 -8.693087 61.026309
1.900000 0.285000 264.896050 8.319179 -8.540174 61.359695
1.910000 0.286500 266.334462 8.485606 -8.385823 61.693387
1.920000 0.288000 267.773750 8.654126 -8.230036 62.027384
1.930000 0.289500 269.213921 8.824758 -8.072813 62.361685
1.940000 0.291000 270.654982 8.997525 -7.914153 62.696287
1.950000 0.292500 272.096938 9.172449 -7.754057 63.031189
1.960000 0.294000 273.539798 9.349551 -7.592524 63.366388
1.970000 0.295500 274.983567 9.528855 -7.429554 63.701883
1.980000 0.297000 276.428251 9.710383 -7.265148 64.037672
1.990000 0.298500 277.873858 9.894158 -7.099303 64.373753
0.100000 0.015000 14.032428 -0.050542 -2.504807 4.109711
0.110000 0.016500 15.430127 -0.060788 -2.840812 4.439484
0.120000 0.018000 16.826861 -0.071740 -3.174393 4.765180
0.130000 0.019500 18.222655 -0.083341 -3.504880 5.087318
0.140000 0.021000 19.617533 -0.095533 -3.831763 5.406321
0.150000 0.022500 21.011520 -0.108263 -4.154649 5.722544
0.160000 0.024000 22.404642 -0.121480 -4.473235 6.036285
0.170000 0.025500 23.796924 -0.135132 -4.787287 6.347795
0.180000 0.027000 25.188391 -0.149172 -5.096629 6.657295
0.190000 0.028500 26.579068 -0.163553 -5.401124 6.964972
0.200000 0.030000 27.968980 -0.178230 -5.700672 7.270994
0.210000 0.031500 29.358151 -0.193160 -5.995203 7.575506
0.220000 0.033000 30.746606 -0.208302 -6.284665 7.878638
0.230000 0.034500 32.134368 -0.223615 -6.569029 8.180505
0.240000 0.036000 33.521462 -0.239060 -6.848278 8.481211
0.250000 0.037500 34.907910 -0.254601 -7.122410 8.780850
0.260000 0.039000 36.293734 -0.270201 -7.391432 9.079506
0.270000 0.040500 37.678958 -0.285826 -7.655358 9.377257
0.280000 0.042000 39.063603 -0.301441 -7.914213 9.674172
0.290000 0.043500 40.447691 -0.317014 -8.168023 9.970315
0.300000 0.045000 41.831243 -0.332513 -8.416822 10.265747
0.310000 0.046500 43.214280 -0.347908 -8.660647 10.560520
0.320000 0.048000 44.596822 -0.363170 -8.899539 10.854686
0.330000 0.049500 45.978890 -0.378270 -9.133540 11.148291
0.340000 0.051000 47.360503 -0.393179 -9.362694 11.441379
0.350000 0.052500 48.741680 -0.407872 -9.587049 11.733989
0.360000 0.054000 50.122441 -0.422321 -9.806652 12.026160
0.370000 0.055500 51.502804 -0.436502 -10.021553 12.317927
0.380000 0.057000 52.882787 -0.450390 -10.231799 12.609323
0.390000 0.058500 54.262410 -0.463961 -10.437442 12.900379
0.400000 0.060000 55.641688 -0.477191 -10.638531 13.191124
0.410000 0.061500 57.020640 -0.490058 -10.835118 13.481586
0.420000 0.063000 58.399283 -0.502540 -11.027252 13.771791
0.430000 0.064500 59.777634 -0.514615 -11.214984 14.061763
0.440000 0.066000 61.155708 -0.526263 -11.398363 14.351527
0.450000 0.067500 62.533523 -0.537462 -11.577440 14.641104
0.460000 0.069000 63.911094 -0.548193 -11.752264 14.930516
0.470000 0.070500 65.288437 -0.558437 -11.922884 15.219782
0.480000 0.072000 66.665567 -0.568174 -12.089348 15.508922
0.490000 0.073500 68.042500 -0.577386 -12.251704 15.797954
0.500000 0.075000 69.419250 -0.586054 -12.410000 16.086895
0.510000 0.076500 70.795832 -0.594161 -12.564282 16.375763
0.520000 0.078000 72.172261 -0.601690 -12.714596 16.664573
0.530000 0.079500 73.548551 -0.608623 -12.860988 16.953341
0.540000 0.081000 74.924716 -0.614944 -13.003503 17.242082
0.550000 0.082500 76.300770 -0.620636 -13.142184 17.530809
0.560000 0.084000 77.676726 -0.625683 -13.277076 17.819537
0.570000 0.085500 79.052597 -0.630070 -13.408220 18.108278
0.580000 0.087000 80.428398 -0.633780 -13.535659 18.397046
0.590000 0.088500 81.804140 -0.636800 -13.659435 18.685853
0.600000 0.090000 83.179837 -0.639113 -13.779587 18.974710
0.610000 0.091500 84.555502 -0.640705 -13.896157 19.263629
0.620000 0.093000 85.931146 -0.641562 -14.009182 19.552621
0.630000 0.094500 87.306783 -0.641669 -14.118702 19.841698
0.640000 0.096000 88.682424 -0.641013 -14.224755 20.130868
0.650000 0.097500 90.058081 -0.639579 -14.327377 20.420143
0.660000 0.099000 91.433766 -0.637353 -14.426606 20.709532
0.670000 0.100500 92.809491 -0.634323 -14.522478 20.999045
0.680000 0.102000 94.185267 -0.630474 -14.615026 21.288690
0.690000 0.103500 95.561106 -0.625794 -14.704287 21.578478
0.700000 0.105000 96.937019 -0.620270 -14.790293 21.868417
0.710000 0.106500 98.313017 -0.613888 -14.873079 22.158514
0.720000 0.108000 99.689111 -0.606636 -14.952676 22.448780
0.730000 0.109500 101.065312 -0.598501 -15.029117 22.739221
0.740000 0.111000 102.441630 -0.589470 -15.102433 23.029846
0.750000 0.112500 103.818076 -0.579531 -15.172655 23.320663
0.760000 0.114000 105.194661 -0.568672 -15.239813 23.611678
0.770000 0.115500 106.571395 -0.556880 -15.303937 23.902900
0.780000 0.117000 107.948288 -0.544143 -15.365056 24.194335
0.790000 0.118500 109.325351 -0.530449 -15.423198 24.485991
0.800000 0.120000 110.702593 -0.515785 -15.478391 24.777875
0.810000 0.121500 112.080025 -0.500139 -15.530662 25.069993
0.820000 0.123000 113.457655 -0.483500 -15.580038 25.362352
0.830000 0.124500 114.835495 -0.465855 -15.626546 25.654958
0.840000 0.126000 116.213553 -0.447192 -15.670211 25.947818
0.850000 0.127500 117.591840 -0.427500 -15.711058 26.240937
0.860000 0.129000 118.970365 -0.406765 -15.749112 26.534323
0.870000 0.130500 120.349136 -0.384977 -15.784396 26.827981
0.880000 0.132000 121.728164 -0.362122 -15.816936 27.121917
0.890000 0.133500 123.107458 -0.338190 -15.846753 27.416136
0.900000 0.135000 124.487027 -0.313167 -15.873870 27.710645
0.910000 0.136500 125.866881 -0.287043 -15.898310 28.005448
0.920000 0.138000 127.247027 -0.259803 -15.920095 28.300551
0.930000 0.139500 128.627475 -0.231438 -15.939244 28.595960
0.940000 0.141000 130.008235 -0.201933 -15.955780 28.891680
0.950000 0.142500 131.389315 -0.171277 -15.969722 29.187716
0.960000 0.144000 132.770723 -0.139458 -15.981091 29.484072
0.970000 0.145500 134.152469 -0.106462 -15.989905 29.780755
0.980000 0.147000 135.534561 -0.072277 -15.996183 30.077768
0.990000 0.148500 136.917008 -0.036892 -15.999945 30.375116
1.000000 0.150000 138.299819 -0.000292 -16.001208 30.672805
1.010000 0.151500 139.683002 0.037535 -15.999990 30.970838
1.020000 0.153000 141.066565 0.076602 -15.996308 31.269220
1.030000 0.154500 142.450517 0.116923 -15.990178 31.567956
1.040000 0.156000 143.834868 0.158509 -15.981618 31.867050
1.050000 0.157500 145.219624 0.201375 -15.970644 32.166506
1.060000 0.159000 146.604794 0.245535 -15.957270 32.466329
1.070000 0.160500 147.990387 0.291002 -15.941512 32.766521
1.080000 0.162000 149.376412 0.337789 -15.923385 33.067088
1.090000 0.163500 150.762875 0.385912 -15.902903 33.368033
1.100000 0.165000 152.149787 0.435383 -15.880081 33.669360
1.110000 0.166500 153.537154 0.486218 -15.854932 33.971073
1.120000 0.168000 154.924985 0.538430 -15.827469 34.273175
1.130000 0.169500 156.313289 0.592036 -15.797705 34.575670
1.140000 0.171000 157.702073 0.647049 -15.765653 34.878561
1.150000 0.172500 159.091347 0.703485 -15.731324 35.181852
1.160000 0.174000 160.481117 0.761359 -15.694732 35.485547
1.170000 0.175500 161.871392 0.820687 -15.655886 35.789647
1.180000 0.177000 163.262181 0.881485 -15.614799 36.094156
1.190000 0.178500 164.653491 0.943768 -15.571481 36.399078
1.200000 0.180000 166.045330 1.007554 -15.525942 36.704415
1.210000 0.181500 167.437708 1.072858 -15.478192 37.010171
1.220000 0.183000 168.830632 1.139698 -15.428241 37.316347
1.230000 0.184500 170.224110 1.208090 -15.376099 37.622946
1.240000 0.186000 171.618150 1.278053 -15.321774 37.929971
1.250000 0.187500 173.012761 1.349604 -15.265275 38.237425
1.260000 0.189000 174.407951 1.422761 -15.206611 38.545310
1.270000 0.190500 175.803727 1.497541 -15.145788 38.853628
1.280000 0.192000 177.200099 1.573965 -15.082816 39.162380
1.290000 0.193500 178.597075 1.652050 -15.017701 39.471570
1.300000 0.195000 179.994662 1.731817 -14.950451 39.781199
1.310000 0.196500 181.392870 1.813284 -14.881071 40.091269
1.320000 0.198000 182.791705 1.896472 -14.809569 40.401782
1.330000 0.199500 184.191178 1.981400 -14.735949 40.712738
1.340000 0.201000 185.591296 2.068090 -14.660220 41.024141
1.350000 0.202500 186.992067 2.156563 -14.582384 41.335990
1.360000 0.204000 188.393501 2.246840 -14.502448 41.648288
1.370000 0.205500 189.795604 2.338942 -14.420416 41.961035
1.380000 0.207000 191.198387 2.432892 -14.336293 42.274232
1.390000 0.208500 192.601858 2.528713 -14.250083 42.587880
1.400000 0.210000 194.006024 2.626427 -14.161789 42.901981
1.410000 0.211500 195.410896 2.726058 -14.071415 43.216533
1.420000 0.213000 196.816480 2.827630 -13.978965 43.531539
1.430000 0.214500 198.222787 2.931166 -13.884441 43.846998
1.440000 0.216000 199.629825 3.036692 -13.787845 44.162910
1.450000 0.217500 201.037603 3.144232 -13.689181 44.479276
1.460000 0.219000 202.446130 3.253812 -13.588449 44.796095
1.470000 0.220500 203.855414 3.365458 -13.485653 45.113367
1.480000 0.222000 205.265464 3.479196 -13.380792 45.431092
1.490000 0.223500 206.676290 3.595053 -13.273869 45.749268
1.500000 0.225000 208.087901 3.713057 -13.164883 46.067896
1.510000 0.226500 209.500306 3.833235 -13.053836 46.386974
1.520000 0.228000 210.913514 3.955616 -12.940727 46.706501
1.530000 0.229500 212.327535 4.080228 -12.825557 47.026476
1.540000 0.231000 213.742377 4.207101 -12.708325 47.346898
1.550000 0.232500 215.158051 4.336264 -12.589030 47.667765
1.560000 0.234000 216.574565 4.467748 -12.467671 47.989075
1.570000 0.235500 217.991930 4.601583 -12.344248 48.310827
1.580000 0.237000 219.410154 4.737800 -12.218758 48.633017
1.590000 0.238500 220.829249 4.876431 -12.091200 48.955644
1.600000 0.240000 222.249223 5.017509 -11.961572 49.278706
1.610000 0.241500 223.670086 5.161066 -11.829871 49.602199
1.620000 0.243000 225.091849 5.307136 -11.696094 49.926120
1.630000 0.244500 226.514521 5.455751 -11.560239 50.250468
1.640000 0.246000 227.938114 5.606947 -11.422303 50.575237
1.650000 0.247500 229.362635 5.760758 -11.282281 50.900425
1.660000 0.249000 230.788097 5.917220 -11.140171 51.226028
1.670000 0.250500 232.214510 6.076368 -10.995967 51.552043
1.680000 0.252000 233.641884 6.238239 -10.849667 51.878464
1.690000 0.253500 235.070229 6.402868 -10.701264 52.205288
1.700000 0.255000 236.499557 6.570295 -10.550755 52.532510
1.710000 0.256500 237.929878 6.740556 -10.398135 52.860125
1.720000 0.258000 239.361204 6.913690 -10.243397 53.188128
1.730000 0.259500 240.793544 7.089736 -10.086537 53.516514
1.740000 0.261000 242.226910 7.268733 -9.927548 53.845278
1.750000 0.262500 243.661313 7.450720 -9.766425 54.174414
1.760000 0.264000 245.096765 7.635739 -9.603161 54.503915
1.770000 0.265500 246.533277 7.823829 -9.437750 54.833777
1.780000 0.267000 247.970861 8.015032 -9.270184 55.163992
1.790000 0.268500 249.409527 8.209391 -9.100457 55.494553
1.800000 0.270000 250.849288 8.406945 -8.928561 55.825455
1.810000 0.271500 252.290156 8.607740 -8.754489 56.156690
1.820000 0.273000 253.732142 8.811816 -8.578234 56.488250
1.830000 0.274500 255.175259 9.019219 -8.399787 56.820128
1.840000 0.276000 256.619518 9.229991 -8.219139 57.152317
1.850000 0.277500 258.064931 9.444176 -8.036284 57.484808
1.860000 0.279000 259.511512 9.661820 -7.851211 57.817593
1.870000 0.280500 260.959272 9.882968 -7.663913 58.150664
1.880000 0.282000 262.408225 10.107664 -7.474381 58.484011
1.890000 0.283500 263.858382 10.335954 -7.282604 58.817627
1.900000 0.285000 265.309756 10.567884 -7.088574 59.151502
1.910000 0.286500 266.762361 10.803501 -6.892282 59.485626
1.920000 0.288000 268.216209 11.042850 -6.693717 59.819990
1.930000 0.289500 269.671314 11.285979 -6.492870 60.154585
1.940000 0.291000 271.127688 11.532935 -6.289731 60.489399
1.950000 0.292500 272.585346 11.783765 -6.084288 60.824424
1.960000 0.294000 274.044299 12.038517 -5.876533 61.159647
1.970000 0.295500 275.504563 12.297237 -5.666455 61.495060
1.980000 0.297000 276.966149 12.559975 -5.454042 61.830650
1.990000 0.298500 278.429073 12.826777 -5.239285 62.166408
0.100000 0.015000 14.029693 -0.052229 -2.687122 4.313220
0.110000 0.016500 15.426942 -0.062634 -3.033831 4.663093
0.120000 0.018000 16.823213 -0.073718 -3.377070 5.008842
0.130000 0.019500 18.218533 -0.085421 -3.716234 5.350985
0.140000 0.021000 19.612932 -0.097682 -4.050870 5.689946
0.150000 0.022500 21.006436 -0.110446 -4.380641 6.026079
0.160000 0.024000 22.399073 -0.123659 -4.705293 6.359680
0.170000 0.025500 23.790872 -0.137268 -5.024643 6.691003
0.180000 0.027000 25.181859 -0.151225 -5.338557 7.020266
0.190000 0.028500 26.572062 -0.165482 -5.646943 7.347658
0.200000 0.030000 27.961508 -0.179994 -5.949741 7.673346
0.210000 0.031500 29.350222 -0.194716 -6.246914 7.997474
0.220000 0.033000 30.738231 -0.209608 -6.538450 8.320172
0.230000 0.034500 32.125560 -0.224630 -6.824351 8.641556
0.240000 0.036000 33.512233 -0.239742 -7.104633 8.961729
0.250000 0.037500 34.898275 -0.254909 -7.379321 9.280786
0.260000 0.039000 36.283710 -0.270094 -7.648451 9.598809
0.270000 0.040500 37.668561 -0.285263 -7.912064 9.915877
0.280000 0.042000 39.052851 -0.300384 -8.170210 10.232059
0.290000 0.043500 40.436602 -0.315425 -8.422940 10.547419
0.300000 0.045000 41.819836 -0.330356 -8.670309 10.862017
0.310000 0.046500 43.202575 -0.345147 -8.912376 11.175906
0.320000 0.048000 44.584838 -0.359771 -9.149202 11.489137
0.330000 0.049500 45.966648 -0.374200 -9.380849 11.801757
0.340000 0.051000 47.348024 -0.388407 -9.607380 12.113808
0.350000 0.052500 48.728985 -0.402368 -9.828860 12.425331
0.360000 0.054000 50.109551 -0.416058 -10.045353 12.736364
0.370000 0.055500 51.489741 -0.429453 -10.256924 13.046942
0.380000 0.057000 52.869573 -0.442530 -10.463639 13.357097
0.390000 0.058500 54.249065 -0.455267 -10.665561 13.666861
0.400000 0.060000 55.628235 -0.467644 -10.862755 13.976263
0.410000 0.061500 57.007100 -0.479638 -11.055285 14.285331
0.420000 0.063000 58.385677 -0.491231 -11.243215 14.594091
0.430000 0.064500 59.763984 -0.502401 -11.426607 14.902566
0.440000 0.066000 61.142036 -0.513132 -11.605522 15.210781
0.450000 0.067500 62.519848 -0.523404 -11.780024 15.518758
0.460000 0.069000 63.897438 -0.533199 -11.950170 15.826518
0.470000 0.070500 65.274820 -0.542501 -12.116023 16.134080
0.480000 0.072000 66.652010 -0.551292 -12.277639 16.441464
0.490000 0.073500 68.029022 -0.559557 -12.435077 16.748688
0.500000 0.075000 69.405871 -0.567279 -12.588393 17.055770
0.510000 0.076500 70.782570 -0.574443 -12.737644 17.362726
0.520000 0.078000 72.159135 -0.581034 -12.882884 17.669573
0.530000 0.079500 73.535579 -0.587038 -13.024168 17.976325
0.540000 0.081000 74.911915 -0.592440 -13.161548 18.282998
0.550000 0.082500 76.288156 -0.597227 -13.295077 18.589605
0.560000 0.084000 77.664316 -0.601385 -13.424805 18.896160
0.570000 0.085500 79.040408 -0.604901 -13.550784 19.202676
0.580000 0.087000 80.416444 -0.607762 -13.673063 19.509167
0.590000 0.088500 81.792436 -0.609956 -13.791689 19.815644
0.600000 0.090000 83.168396 -0.611470 -13.906711 20.122119
0.610000 0.091500 84.544337 -0.612293 -14.018175 20.428604
0.620000 0.093000 85.920270 -0.612413 -14.126127 20.735109
0.630000 0.094500 87.296207 -0.611818 -14.230612 21.041645
0.640000 0.096000 88.672159 -0.610498 -14.331674 21.348224
0.650000 0.097500 90.048138 -0.608442 -14.429356 21.654854
0.660000 0.099000 91.424154 -0.605638 -14.523701 21.961546
0.670000 0.100500 92.800218 -0.602077 -14.614750 22.268309
0.680000 0.102000 94.176340 -0.597748 -14.702545 22.575153
0.690000 0.103500 95.552533 -0.592641 -14.787124 22.882086
0.700000 0.105000 96.928804 -0.586746 -14.868529 23.189118
0.710000 0.106500 98.305166 -0.580054 -14.946796 23.496257
0.720000 0.108000 99.681628 -0.572556 -15.021964 23.803511
0.730000 0.109500 101.058199 -0.564241 -15.094070 24.110888
0.740000 0.111000 102.434890 -0.555100 -15.163151 24.418397
0.750000 0.112500 103.811710 -0.545126 -15.229242 24.726046
0.760000 0.114000 105.188669 -0.534308 -15.292378 25.033841
0.770000 0.115500 106.565776 -0.522638 -15.352593 25.341791
0.780000 0.117000 107.943039 -0.510107 -15.409921 25.649902
0.790000 0.118500 109.320469 -0.496708 -15.464396 25.958183
0.800000 0.120000 110.698074 -0.482430 -15.516049 26.266639
0.810000 0.121500 112.075863 -0.467267 -15.564913 26.575278
0.820000 0.123000 113.453845 -0.451210 -15.611018 26.884107
0.830000 0.124500 114.832028 -0.434250 -15.654395 27.193132
0.840000 0.126000 116.210421 -0.416381 -15.695075 27.502360
0.850000 0.127500 117.589032 -0.397593 -15.733086 27.811797
0.860000 0.129000 118.967869 -0.377879 -15.768458 28.121449
0.870000 0.130500 120.346941 -0.357232 -15.801219 28.431323
0.880000 0.132000 121.726256 -0.335642 -15.831396 28.741425
0.890000 0.133500 123.105821 -0.313104 -15.859017 29.051761
0.900000 0.135000 124.485645 -0.289608 -15.884109 29.362336
0.910000 0.136500 125.865736 -0.265148 -15.906698 29.673157
0.920000 0.138000 127.246100 -0.239716 -15.926810 29.984229
0.930000 0.139500 128.626747 -0.213304 -15.944469 30.295558
0.940000 0.141000 130.007682 -0.185904 -15.959701 30.607149
0.950000 0.142500 131.388915 -0.157510 -15.972529 30.919008
0.960000 0.144000 132.770451 -0.128114 -15.982979 31.231140
0.970000 0.145500 134.152299 -0.097707 -15.991072 31.543552
0.980000 0.147000 135.534466 -0.066284 -15.996832 31.856247
0.990000 0.148500 136.916958 -0.033835 -16.000282 32.169231
1.000000 0.150000 138.299784 -0.000354 -16.001442 32.482509
1.010000 0.151500 139.682949 0.034167 -16.000336 32.796087
1.020000 0.153000 141.066462 0.069735 -15.996984 33.109969
1.030000 0.154500 142.450328 0.106359 -15.991406 33.424160
1.040000 0.156000 143.834555 0.144045 -15.983623 33.738666
1.050000 0.157500 145.219149 0.182802 -15.973655 34.053490
1.060000 0.159000 146.604118 0.222637 -15.961522 34.368638
1.070000 0.160500 147.989468 0.263559 -15.947242 34.684115
1.080000 0.162000 149.375205 0.305574 -15.930835 34.999924
1.090000 0.163500 150.761336 0.348691 -15.912318 35.316072
1.100000 0.165000 152.147868 0.392918 -15.891709 35.632561
1.110000 0.166500 153.534807 0.438263 -15.869027 35.949397
1.120000 0.168000 154.922160 0.484734 -15.844288 36.266585
1.130000 0.169500 156.309932 0.532339 -15.817509 36.584128
1.140000 0.171000 157.698131 0.581088 -15.788706 36.902030
1.150000 0.172500 159.086763 0.630987 -15.757897 37.220297
1.160000 0.174000 160.475833 0.682047 -15.725096 37.538932
1.170000 0.175500 161.865349 0.734275 -15.690319 37.857939
1.180000 0.177000 163.255316 0.787681 -15.653581 38.177323
1.190000 0.178500 164.645741 0.842273 -15.614897 38.497088
1.200000 0.180000 166.036629 0.898061 -15.574281 38.817237
1.210000 0.181500 167.427988 0.955053 -15.531748 39.137775
1.220000 0.183000 168.819822 1.013260 -15.487311 39.458705
1.230000 0.184500 170.212139 1.072690 -15.440983 39.780032
1.240000 0.186000 171.604943 1.133354 -15.392778 40.101758
1.250000 0.187500 172.998242 1.195262 -15.342708 40.423888
1.260000 0.189000 174.392041 1.258423 -15.290786 40.746426
1.270000 0.190500 175.786347 1.322848 -15.237024 41.069375
1.280000 0.192000 177.181165 1.388548 -15.181434 41.392739
1.290000 0.193500 178.576501 1.455532 -15.124028 41.716520
1.300000 0.195000 179.972361 1.523813 -15.064816 42.040723
1.310000 0.196500 181.368751 1.593401 -15.003810 42.365351
1.320000 0.198000 182.765678 1.664307 -14.941019 42.690407
1.330000 0.199500 184.163147 1.736544 -14.876456 43.015895
1.340000 0.201000 185.561164 1.810123 -14.810128 43.341817
1.350000 0.202500 186.959735 1.885056 -14.742047 43.668177
1.360000 0.204000 188.358867 1.961355 -14.672221 43.994978
1.370000 0.205500 189.758564 2.039034 -14.600660 44.322223
1.380000 0.207000 191.158834 2.118104 -14.527373 44.649914
1.390000 0.208500 192.559681 2.198580 -14.452368 44.978054
1.400000 0.210000 193.961113 2.280475 -14.375653 45.306647
1.410000 0.211500 195.363135 2.363803 -14.297236 45.635694
1.420000 0.213000 196.765752 2.448578 -14.217125 45.965199
1.430000 0.214500 198.168972 2.534813 -14.135328 46.295164
1.440000 0.216000 199.572800 2.622525 -14.051850 46.625591
1.450000 0.217500 200.977243 2.711728 -13.966700 46.956483
1.460000 0.219000 202.382305 2.802438 -13.879884 47.287841
1.470000 0.220500 203.787995 2.894671 -13.791408 47.619669
1.480000 0.222000 205.194317 2.988443 -13.701277 47.951967
1.490000 0.223500 206.601277 3.083769 -13.609498 48.284739
1.500000 0.225000 208.008883 3.180669 -13.516076 48.617985
1.510000 0.226500 209.417140 3.279158 -13.421015 48.951708
1.520000 0.228000 210.826055 3.379256 -13.324322 49.285909
1.530000 0.229500 212.235633 3.480979 -13.226000 49.620590
1.540000 0.231000 213.645882 3.584347 -13.126053 49.955752
1.550000 0.232500 215.056807 3.689378 -13.024486 50.291397
1.560000 0.234000 216.468415 3.796093 -12.921302 50.627525
1.570000 0.235500 217.880713 3.904512 -12.816505 50.964137
1.580000 0.237000 219.293707 4.014654 -12.710097 51.301235
1.590000 0.238500 220.707403 4.126542 -12.602082 51.638820
1.600000 0.240000 222.121809 4.240196 -12.492462 51.976891
1.610000 0.241500 223.536931 4.355638 -12.381239 52.315450
1.620000 0.243000 224.952775 4.472891 -12.268416 52.654497
1.630000 0.244500 226.369349 4.591978 -12.153993 52.994032
1.640000 0.246000 227.786659 4.712923 -12.037973 53.334055
1.650000 0.247500 229.204712 4.835749 -11.920357 53.674566
1.660000 0.249000 230.623515 4.960481 -11.801145 54.015565
1.670000 0.250500 232.043075 5.087145 -11.680338 54.357052
1.680000 0.252000 233.463400 5.215767 -11.557936 54.699025
1.690000 0.253500 234.884496 5.346371 -11.433939 55.041485
1.700000 0.255000 236.306371 5.478987 -11.308347 55.384430
1.710000 0.256500 237.729033 5.613640 -11.181160 55.727859
1.720000 0.258000 239.152487 5.750360 -11.052376 56.071770
1.730000 0.259500 240.576743 5.889175 -10.921994 56.416164
1.740000 0.261000 242.001807 6.030114 -10.790013 56.761037
1.750000 0.262500 243.427687 6.173208 -10.656431 57.106388
1.760000 0.264000 244.854391 6.318487 -10.521247 57.452214
1.770000 0.265500 246.281927 6.465983 -10.384457 57.798515
1.780000 0.267000 247.710302 6.615727 -10.246060 58.145286
1.790000 0.268500 249.139525 6.767753 -10.106051 58.492526
1.800000 0.270000 250.569604 6.922093 -9.964430 58.840232
1.810000 0.271500 252.000547 7.078781 -9.821190 59.188400
1.820000 0.273000 253.432362 7.237852 -9.676330 59.537027
1.830000 0.274500 254.865057 7.399342 -9.529845 59.886109
1.840000 0.276000 256.298642 7.563287 -9.381731 60.235643
1.850000 0.277500 257.733125 7.729723 -9.231983 60.585625
1.860000 0.279000 259.168514 7.898687 -9.080596 60.936049
1.870000 0.280500 260.604818 8.070218 -8.927565 61.286913
1.880000 0.282000 262.042047 8.244355 -8.772884 61.638210
1.890000 0.283500 263.480208 8.421137 -8.616549 61.989936
1.900000 0.285000 264.919313 8.600605 -8.458552 62.342086
1.910000 0.286500 266.359369 8.782799 -8.298888 62.694653
1.920000 0.288000 267.800386 8.967760 -8.137550 63.047632
1.930000 0.289500 269.242373 9.155532 -7.974531 63.401017
1.940000 0.291000 270.685341 9.346158 -7.809824 63.754801
1.950000 0.292500 272.129299 9.539680 -7.643422 64.108978
1.960000 0.294000 273.574257 9.736144 -7.475316 64.463541
1.970000 0.295500 275.020225 9.935594 -7.305499 64.818482
1.980000 0.297000 276.467213 10.138076 -7.133963 65.173794
1.990000 0.298500 277.915231 10.343637 -6.960699 65.529469
0.100000 0.015000 14.034104 -0.049465 -2.393038 4.054050
0.110000 0.016500 15.432084 -0.059601 -2.722186 4.377627
0.120000 0.018000 16.829108 -0.070457 -3.049528 4.697028
0.130000 0.019500 18.225200 -0.081979 -3.374361 5.012771
0.140000 0.021000 19.620381 -0.094112 -3.696145 5.325283
0.150000 0.022500 21.014675 -0.106806 -4.014458 5.634919
0.160000 0.024000 22.408105 -0.120008 -4.328971 5.941977
0.170000 0.025500 23.800695 -0.133671 -4.639425 6.246709
0.180000 0.027000 25.192468 -0.147747 -4.945618 6.549336
0.190000 0.028500 26.583449 -0.162191 -5.247392 6.850047
0.200000 0.030000 27.973661 -0.176958 -5.544626 7.149007
0.210000 0.031500 29.363127 -0.192006 -5.837226 7.446363
0.220000 0.033000 30.751871 -0.207294 -6.125124 7.742244
0.230000 0.034500 32.139915 -0.222781 -6.408269 8.036766
0.240000 0.036000 33.527281 -0.238429 -6.686629 8.330032
0.250000 0.037500 34.913993 -0.254200 -6.960182 8.622136
0.260000 0.039000 36.300072 -0.270058 -7.228920 8.913161
0.270000 0.040500 37.685540 -0.285968 -7.492842 9.203185
0.280000 0.042000 39.070418 -0.301895 -7.751956 9.492276
0.290000 0.043500 40.454727 -0.317807 -8.006276 9.780500
0.300000 0.045000 41.838488 -0.333672 -8.255820 10.067913
0.310000 0.046500 43.221722 -0.349457 -8.500612 10.354570
0.320000 0.048000 44.604447 -0.365132 -8.740681 10.640521
0.330000 0.049500 45.986685 -0.380668 -8.976056 10.925811
0.340000 0.051000 47.368455 -0.396037 -9.206769 11.210483
0.350000 0.052500 48.749775 -0.411209 -9.432857 11.494578
0.360000 0.054000 50.130665 -0.426158 -9.654356 11.778131
0.370000 0.055500 51.511143 -0.440857 -9.871305 12.061177
0.380000 0.057000 52.891227 -0.455280 -10.083741 12.343748
0.390000 0.058500 54.270935 -0.469402 -10.291706 12.625875
0.400000 0.060000 55.650286 -0.483198 -10.495240 12.907586
0.410000 0.061500 57.029295 -0.496643 -10.694385 13.188907
0.420000 0.063000 58.407982 -0.509715 -10.889181 13.469865
0.430000 0.064500 59.786361 -0.522390 -11.079671 13.750481
0.440000 0.066000 61.164451 -0.534645 -11.265896 14.030780
0.450000 0.067500 62.542267 -0.546459 -11.447898 14.310781
0.460000 0.069000 63.919825 -0.557810 -11.625718 14.590506
0.470000 0.070500 65.297142 -0.568676 -11.799398 14.869973
0.480000 0.072000 66.674233 -0.579037 -11.968980 15.149200
0.490000 0.073500 68.051114 -0.588873 -12.134503 15.428204
0.500000 0.075000 69.427799 -0.598163 -12.296009 15.707002
0.510000 0.076500 70.804304 -0.606888 -12.453537 15.985610
0.520000 0.078000 72.180644 -0.615029 -12.607127 16.264041
0.530000 0.079500 73.556833 -0.622566 -12.756818 16.542311
0.540000 0.081000 74.932885 -0.629482 -12.902650 16.820434
0.550000 0.082500 76.308816 -0.635757 -13.044660 17.098421
0.560000 0.084000 77.684638 -0.641374 -13.182886 17.376285
0.570000 0.085500 79.060365 -0.646316 -13.317365 17.654039
0.580000 0.087000 80.436012 -0.650564 -13.448135 17.931694
0.590000 0.088500 81.811592 -0.654102 -13.575231 18.209260
0.600000 0.090000 83.187118 -0.656912 -13.698689 18.486748
0.610000 0.091500 84.562603 -0.658979 -13.818543 18.764169
0.620000 0.093000 85.938061 -0.660285 -13.934830 19.041532
0.630000 0.094500 87.313504 -0.660814 -14.047581 19.318847
0.640000 0.096000 88.688944 -0.660551 -14.156832 19.596122
0.650000 0.097500 90.064395 -0.659479 -14.262615 19.873366
0.660000 0.099000 91.439869 -0.657582 -14.364963 20.150588
0.670000 0.100500 92.815377 -0.654846 -14.463906 20.427795
0.680000 0.102000 94.190933 -0.651256 -14.559477 20.704996
0.690000 0.103500 95.566548 -0.646795 -14.651706 20.982198
0.700000 0.105000 96.942234 -0.641449 -14.740624 21.259409
0.710000 0.106500 98.318003 -0.635203 -14.826260 21.536634
0.720000 0.108000 99.693867 -0.628042 -14.908643 21.813882
0.730000 0.109500 101.069836 -0.619953 -14.987803 22.091159
0.740000 0.111000 102.445922 -0.610920 -15.063767 22.368471
0.750000 0.112500 103.822137 -0.600929 -15.136563 22.645824
0.760000 0.114000 105.198491 -0.589966 -15.206218 22.923225
0.770000 0.115500 106.574996 -0.578017 -15.272760 23.200679
0.780000 0.117000 107.951663 -0.565067 -15.336213 23.478192
0.790000 0.118500 109.328502 -0.551104 -15.396605 23.755769
0.800000 0.120000 110.705525 -0.536112 -15.453960 24.033415
0.810000 0.121500 112.082741 -0.520079 -15.508303 24.311137
0.820000 0.123000 113.460162 -0.502991 -15.559659 24.588938
0.830000 0.124500 114.837798 -0.484834 -15.608052 24.866823
0.840000 0.126000 116.215658 -0.465595 -15.653504 25.144798
0.850000 0.127500 117.593755 -0.445260 -15.696040 25.422867
0.860000 0.129000 118.972097 -0.423815 -15.735682 25.701033
0.870000 0.130500 120.350695 -0.401249 -15.772452 25.979303
0.880000 0.132000 121.729559 -0.377546 -15.806372 26.257679
0.890000 0.133500 123.108699 -0.352694 -15.837463 26.536166
0.900000 0.135000 124.488124 -0.326679 -15.865747 26.814768
0.910000 0.136500 125.867845 -0.299489 -15.891245 27.093488
0.920000 0.138000 127.247871 -0.271111 -15.913975 27.372331
0.930000 0.139500 128.628213 -0.241530 -15.933959 27.651300
0.940000 0.141000 130.008879 -0.210735 -15.951216 27.930398
0.950000 0.142500 131.389878 -0.178711 -15.965765 28.209630
0.960000 0.144000 132.771222 -0.145446 -15.977625 28.488997
0.970000 0.145500 134.152919 -0.110927 -15.986814 28.768504
0.980000 0.147000 135.534978 -0.075141 -15.993350 29.048154
0.990000 0.148500 136.917408 -0.038074 -15.997251 29.327950
1.000000 0.150000 138.300220 0.000287 -15.998535 29.607894
1.010000 0.151500 139.683421 0.039954 -15.997219 29.887990
1.020000 0.153000 141.067022 0.080941 -15.993318 30.168240
1.030000 0.154500 142.451032 0.123261 -15.986851 30.448647
1.040000 0.156000 143.835458 0.166928 -15.977832 30.729214
1.050000 0.157500 145.220311 0.211953 -15.966278 31.009944
1.060000 0.159000 146.605599 0.258351 -15.952204 31.290838
1.070000 0.160500 147.991332 0.306134 -15.935626 31.571899
1.080000 0.162000 149.377518 0.355316 -15.916558 31.853130
1.090000 0.163500 150.764165 0.405910 -15.895014 32.134533
1.100000 0.165000 152.151283 0.457930 -15.871009 32.416109
1.110000 0.166500 153.538881 0.511389 -15.844558 32.697862
1.120000 0.168000 154.926967 0.566300 -15.815673 32.979793
1.130000 0.169500 156.315549 0.622676 -15.784369 33.261904
1.140000 0.171000 157.704637 0.680532 -15.750658 33.544197
1.150000 0.172500 159.094240 0.739881 -15.714553 33.826673
1.160000 0.174000 160.484364 0.800736 -15.676068 34.109336
1.170000 0.175500 161.875020 0.863110 -15.635214 34.392185
1.180000 0.177000 163.266215 0.927019 -15.592004 34.675224
1.190000 0.178500 164.657959 0.992475 -15.546448 34.958453
1.200000 0.180000 166.050259 1.059492 -15.498561 35.241875
1.210000 0.181500 167.443124 1.128085 -15.448351 35.525489
1.220000 0.183000 168.836563 1.198266 -15.395831 35.809299
1.230000 0.184500 170.230583 1.270052 -15.341012 36.093304
1.240000 0.186000 171.625194 1.343454 -15.283904 36.377508
1.250000 0.187500 173.020403 1.418488 -15.224518 36.661909
1.260000 0.189000 174.416219 1.495168 -15.162863 36.946511
1.270000 0.190500 175.812650 1.573508 -15.098950 37.231313
1.280000 0.192000 177.209704 1.653523 -15.032789 37.516317
1.290000 0.193500 178.607391 1.735227 -14.964389 37.801524
1.300000 0.195000 180.005717 1.818634 -14.893760 38.086935
1.310000 0.196500 181.404691 1.903761 -14.820910 38.372550
1.320000 0.198000 182.804322 1.990620 -14.745849 38.658370
1.330000 0.199500 184.204617 2.079228 -14.668585 38.944396
1.340000 0.201000 185.605585 2.169599 -14.589127 39.230629
1.350000 0.202500 187.007235 2.261749 -14.507483 39.517068
1.360000 0.204000 188.409573 2.355691 -14.423661 39.803716
1.370000 0.205500 189.812609 2.451443 -14.337670 40.090571
1.380000 0.207000 191.216350 2.549018 -14.249516 40.377635
1.390000 0.208500 192.620805 2.648433 -14.159207 40.664908
1.400000 0.210000 194.025982 2.749704 -14.066751 40.952390
1.410000 0.211500 195.431889 2.852845 -13.972155 41.240081
1.420000 0.213000 196.838534 2.957873 -13.875425 41.527982
1.430000 0.214500 198.245926 3.064803 -13.776569 41.816092
1.440000 0.216000 199.654072 3.173652 -13.675593 42.104412
1.450000 0.217500 201.062980 3.284435 -13.572504 42.392941
1.460000 0.219000 202.472660 3.397170 -13.467308 42.681680
1.470000 0.220500 203.883118 3.511872 -13.360010 42.970628
1.480000 0.222000 205.294363 3.628557 -13.250618 43.259785
1.490000 0.223500 206.706403 3.747243 -13.139136 43.549150
1.500000 0.225000 208.119247 3.867946 -13.025570 43.838724
1.510000 0.226500 209.532902 3.990683 -12.909926 44.128506
1.520000 0.228000 210.947376 4.115470 -12.792209 44.418496
1.530000 0.229500 212.362679 4.242325 -12.672424 44.708693
1.540000 0.231000 213.778817 4.371266 -12.550576 44.999096
1.550000 0.232500 215.195799 4.502308 -12.426669 45.289705
1.560000 0.234000 216.613634 4.635470 -12.300709 45.580518
1.570000 0.235500 218.032329 4.770770 -12.172700 45.871536
1.580000 0.237000 219.451893 4.908224 -12.042646 46.162758
1.590000 0.238500 220.872333 5.047851 -11.910552 46.454182
1.600000 0.240000 222.293659 5.189669 -11.776421 46.745807
1.610000 0.241500 223.715878 5.333695 -11.640258 47.037633
1.620000 0.243000 225.138998 5.479948 -11.502066 47.329658
1.630000 0.244500 226.563028 5.628446 -11.361849 47.621882
1.640000 0.246000 227.987976 5.779207 -11.219610 47.914302
1.650000 0.247500 229.413850 5.932250 -11.075354 48.206918
1.660000 0.249000 230.840659 6.087593 -10.929082 48.499728
1.670000 0.250500 232.268410 6.245255 -10.780798 48.792732
1.680000 0.252000 233.697112 6.405256 -10.630506 49.085926
1.690000 0.253500 235.126774 6.567614 -10.478208 49.379310
1.700000 0.255000 236.557404 6.732347 -10.323907 49.672883
1.710000 0.256500 237.989009 6.899476 -10.167605 49.966642
1.720000 0.258000 239.421599 7.069020 -10.009304 50.260586
1.730000 0.259500 240.855182 7.240998 -9.849009 50.554712
1.740000 0.261000 242.289766 7.415429 -9.686720 50.849020
1.750000 0.262500 243.725360 7.592334 -9.522439 51.143507
1.760000 0.264000 245.161971 7.771732 -9.356170 51.438171
1.770000 0.265500 246.599609 7.953643 -9.187913 51.733010
1.780000 0.267000 248.038282 8.138087 -9.017671 52.028021
1.790000 0.268500 249.477998 8.325084 -8.845445 52.323204
1.800000 0.270000 250.918766 8.514655 -8.671236 52.618555
1.810000 0.271500 252.360595 8.706819 -8.495048 52.914071
1.820000 0.273000 253.803492 8.901598 -8.316880 53.209752
1.830000 0.274500 255.247467 9.099011 -8.136734 53.505593
1.840000 0.276000 256.692527 9.299079 -7.954612 53.801594
1.850000 0.277500 258.138682 9.501824 -7.770514 54.097750
1.860000 0.279000 259.585941 9.707265 -7.584441 54.394059
1.870000 0.280500 261.034311 9.915424 -7.396395 54.690519
1.880000 0.282000 262.483802 10.126322 -7.206376 54.987127
1.890000 0.283500 263.934422 10.339980 -7.014385 55.283880
1.900000 0.285000 265.386179 10.556419 -6.820423 55.580775
1.910000 0.286500 266.839084 10.775660 -6.624490 55.877809
1.920000 0.288000 268.293143 10.997725 -6.426587 56.174979
1.930000 0.289500 269.748366 11.222635 -6.226713 56.472282
1.940000 0.291000 271.204763 11.450412 -6.024871 56.769715
1.950000 0.292500 272.662340 11.681076 -5.821059 57.067274
1.960000 0.294000 274.121108 11.914651 -5.615278 57.364956
1.970000 0.295500 275.581075 12.151156 -5.407528 57.662758
1.980000 0.297000 277.042251 12.390615 -5.197809 57.960677
1.990000 0.298500 278.504643 12.633049 -4.986122 58.258709
0.100000 0.015000 14.030862 -0.051508 -2.609228 4.240661
0.110000 0.016500 15.428302 -0.061845 -2.951364 4.583304
0.120000 0.018000 16.824771 -0.072873 -3.290476 4.921829
0.130000 0.019500 18.220294 -0.084531 -3.625931 5.256755
0.140000 0.021000 19.614898 -0.096763 -3.957251 5.588506
0.150000 0.022500 21.008608 -0.109512 -4.284076 5.917436
0.160000 0.024000 22.401453 -0.122725 -4.606130 6.243842
0.170000 0.025500 23.793458 -0.136352 -4.923210 6.567978
0.180000 0.027000 25.184651 -0.150344 -5.235163 6.890061
0.190000 0.028500 26.575056 -0.164653 -5.541879 7.210282
0.200000 0.030000 27.964702 -0.179234 -5.843279 7.528805
0.210000 0.031500 29.353612 -0.194045 -6.139313 7.845777
0.220000 0.033000 30.741812 -0.209043 -6.429954 8.161327
0.230000 0.034500 32.129326 -0.224188 -6.715187 8.475571
0.240000 0.036000 33.516179 -0.239441 -6.995017 8.788612
0.250000 0.037500 34.902395 -0.254767 -7.269456 9.100544
0.260000 0.039000 36.287997 -0.270128 -7.538529 9.411451
0.270000 0.040500 37.673008 -0.285491 -7.802265 9.721410
0.280000 0.042000 39.057451 -0.300822 -8.060702 10.030492
0.290000 0.043500 40.441346 -0.316090 -8.313882 10.338759
0.300000 0.045000 41.824717 -0.331262 -8.561851 10.646272
0.310000 0.046500 43.207583 -0.346311 -8.804658 10.953084
0.320000 0.048000 44.589967 -0.361206 -9.042355 11.259246
0.330000 0.049500 45.971888 -0.375921 -9.274997 11.564804
0.340000 0.051000 47.353365 -0.390428 -9.502638 11.869801
0.350000 0.052500 48.734420 -0.404700 -9.725336 12.174278
0.360000 0.054000 50.115070 -0.418714 -9.943148 12.478272
0.370000 0.055500 51.495335 -0.432444 -10.156131 12.781818
0.380000 0.057000 52.875232 -0.445867 -10.364345 13.084950
0.390000 0.058500 54.254781 -0.458960 -10.567847 13.387698
0.400000 0.060000 55.633998 -0.471700 -10.766695 13.690091
0.410000 0.061500 57.012902 -0.484067 -10.960949 13.992156
0.420000 0.063000 58.391508 -0.496038 -11.150666 14.293921
0.430000 0.064500 59.769834 -0.507595 -11.335903 14.595408
0.440000 0.066000 61.147897 -0.518716 -11.516717 14.896642
0.450000 0.067500 62.525711 -0.529383 -11.693164 15.197645
0.460000 0.069000 63.903294 -0.539577 -11.865300 15.498436
0.470000 0.070500 65.280661 -0.549280 -12.033180 15.799038
0.480000 0.072000 66.657826 -0.558474 -12.196859 16.099467
0.490000 0.073500 68.034805 -0.567142 -12.356389 16.399744
0.500000 0.075000 69.411613 -0.575266 -12.511824 16.699884
0.510000 0.076500 70.788264 -0.582832 -12.663215 16.999905
0.520000 0.078000 72.164772 -0.589821 -12.810614 17.299822
0.530000 0.079500 73.541151 -0.596220 -12.954070 17.599650
0.540000 0.081000 74.917416 -0.602012 -13.093635 17.899405
0.550000 0.082500 76.293578 -0.607182 -13.229355 18.199101
0.560000 0.084000 77.669653 -0.611717 -13.361279 18.498750
0.570000 0.085500 79.045652 -0.615602 -13.489454 18.798365
0.580000 0.087000 80.421588 -0.618822 -13.613927 19.097961
0.590000 0.088500 81.797475 -0.621365 -13.734742 19.397547
0.600000 0.090000 83.173325 -0.623216 -13.851944 19.697137
0.610000 0.091500 84.549150 -0.624363 -13.965577 19.996741
0.620000 0.093000 85.924961 -0.624792 -14.075684 20.296371
0.630000 0.094500 87.300772 -0.624492 -14.182307 20.596037
0.640000 0.096000 88.676593 -0.623449 -14.285487 20.895748
0.650000 0.097500 90.052437 -0.621652 -14.385266 21.195516
0.660000 0.099000 91.428313 -0.619089 -14.481683 21.495350
0.670000 0.100500 92.804235 -0.615747 -14.574776 21.795259
0.680000 0.102000 94.180212 -0.611616 -14.664586 22.095253
0.690000 0.103500 95.556256 -0.606684 -14.751149 22.395339
0.700000 0.105000 96.932377 -0.600939 -14.834502 22.695527
0.710000 0.106500 98.308586 -0.594371 -14.914682 22.995826
0.720000 0.108000 99.684894 -0.586968 -14.991723 23.296242
0.730000 0.109500 101.061310 -0.578721 -15.065662 23.596785
0.740000 0.111000 102.437845 -0.569618 -15.136533 23.897462
0.750000 0.112500 103.814509 -0.559648 -15.204368 24.198281
0.760000 0.114000 105.191311 -0.548803 -15.269201 24.499249
0.770000 0.115500 106.568262 -0.537070 -15.331064 24.800374
0.780000 0.117000 107.945371 -0.524440 -15.389989 25.101661
0.790000 0.118500 109.322648 -0.510904 -15.446008 25.403120
0.800000 0.120000 110.700102 -0.496450 -15.499150 25.704755
0.810000 0.121500 112.077742 -0.481070 -15.549445 26.006574
0.820000 0.123000 113.455579 -0.464753 -15.596923 26.308584
0.830000 0.124500 114.833619 -0.447490 -15.641612 26.610790
0.840000 0.126000 116.211874 -0.429270 -15.683542 26.913200
0.850000 0.127500 117.590351 -0.410085 -15.722738 27.215818
0.860000 0.129000 118.969059 -0.389925 -15.759229 27.518652
0.870000 0.130500 120.348008 -0.368780 -15.793042 27.821707
0.880000 0.132000 121.727205 -0.346641 -15.824201 28.124988
0.890000 0.133500 123.106660 -0.323499 -15.852734 28.428502
0.900000 0.135000 124.486380 -0.299343 -15.878664 28.732254
0.910000 0.136500 125.866375 -0.274165 -15.902016 29.036250
0.920000 0.138000 127.246651 -0.247954 -15.922815 29.340495
0.930000 0.139500 128.627219 -0.220703 -15.941084 29.644995
0.940000 0.141000 130.008085 -0.192401 -15.956847 29.949754
0.950000 0.142500 131.389257 -0.163038 -15.970125 30.254778
0.960000 0.144000 132.770745 -0.132606 -15.980941 30.560071
0.970000 0.145500 134.152554 -0.101095 -15.989317 30.865639
0.980000 0.147000 135.534695 -0.068496 -15.995274 31.171487
0.990000 0.148500 136.917173 -0.034799 -15.998833 31.477620
1.000000 0.150000 138.299998 0.000006 -16.000015 31.784042
1.010000 0.151500 139.683176 0.035928 -15.998839 32.090757
1.020000 0.153000 141.066715 0.072977 -15.995325 32.397772
1.030000 0.154500 142.450623 0.111162 -15.989493 32.705089
1.040000 0.156000 143.834908 0.150493 -15.981361 33.012713
1.050000 0.157500 145.219576 0.190981 -15.970947 33.320650
1.060000 0.159000 146.604635 0.232634 -15.958270 33.628903
1.070000 0.160500 147.990093 0.275463 -15.943347 33.937476
1.080000 0.162000 149.375956 0.319479 -15.926195 34.246374
1.090000 0.163500 150.762233 0.364690 -15.906832 34.555600
1.100000 0.165000 152.148930 0.411108 -15.885274 34.865159
1.110000 0.166500 153.536054 0.458743 -15.861536 35.175055
1.120000 0.168000 154.923613 0.507605 -15.835636 35.485292
1.130000 0.169500 156.311614 0.557705 -15.807587 35.795873
1.140000 0.171000 157.700064 0.609053 -15.777405 36.106802
1.150000 0.172500 159.088969 0.661661 -15.745105 36.418084
1.160000 0.174000 160.478338 0.715540 -15.710702 36.729721
1.170000 0.175500 161.868176 0.770700 -15.674208 37.041717
1.180000 0.177000 163.258492 0.827153 -15.635639 37.354076
1.190000 0.178500 164.649291 0.884911 -15.595006 37.666802
1.200000 0.180000 166.040582 0.943985 -15.552324 37.979897
1.210000 0.181500 167.432370 1.004386 -15.507604 38.293365
1.220000 0.183000 168.824663 1.066127 -15.460860 38.607209
1.230000 0.184500 170.217467 1.129221 -15.412103 38.921432
1.240000 0.186000 171.610790 1.193678 -15.361345 39.236039
1.250000 0.187500 173.004638 1.259513 -15.308597 39.551030
1.260000 0.189000 174.399019 1.326737 -15.253870 39.866411
1.270000 0.190500 175.793938 1.395364 -15.197175 40.182182
1.280000 0.192000 177.189404 1.465406 -15.138523 40.498349
1.290000 0.193500 178.585422 1.536878 -15.077923 40.814912
1.300000 0.195000 179.982000 1.609792 -15.015386 41.131875
1.310000 0.196500 181.379144 1.684163 -14.950921 41.449241
1.320000 0.198000 182.776862 1.760005 -14.884537 41.767011
1.330000 0.199500 184.175159 1.837332 -14.816244 42.085189
1.340000 0.201000 185.574044 1.916159 -14.746049 42.403777
1.350000 0.202500 186.973523 1.996501 -14.673961 42.722776
1.360000 0.204000 188.373602 2.078373 -14.599988 43.042191
1.370000 0.205500 189.774290 2.161790 -14.524138 43.362021
1.380000 0.207000 191.175591 2.246768 -14.446419 43.682270
1.390000 0.208500 192.577514 2.333324 -14.366837 44.002940
1.400000 0.210000 193.980066 2.421473 -14.285400 44.324032
1.410000 0.211500 195.383253 2.511233 -14.202113 44.645547
1.420000 0.213000 196.787082 2.602620 -14.116984 44.967489
1.430000 0.214500 198.191561 2.695652 -14.030018 45.289858
1.440000 0.216000 199.596696 2.790346 -13.941222 45.612656
1.450000 0.217500 201.002495 2.886721 -13.850600 45.935884
1.460000 0.219000 202.408964 2.984794 -13.758157 46.259544
1.470000 0.220500 203.816110 3.084585 -13.663900 46.583637
1.480000 0.222000 205.223941 3.186113 -13.567832 46.908163
1.490000 0.223500 206.632465 3.289396 -13.469957 47.233124
1.500000 0.225000 208.041687 3.394456 -13.370281 47.558520
1.510000 0.226500 209.451616 3.501312 -13.268806 47.884353
1.520000 0.228000 210.862258 3.609984 -13.165536 48.210623
1.530000 0.229500 212.273621 3.720495 -13.060474 48.537330
1.540000 0.231000 213.685713 3.832864 -12.953624 48.864475
1.550000 0.232500 215.098540 3.947115 -12.844988 49.192058
1.560000 0.234000 216.512111 4.063270 -12.734569 49.520079
1.570000 0.235500 217.926432 4.181350 -12.622368 49.848538
1.580000 0.237000 219.341512 4.301381 -12.508389 50.177436
1.590000 0.238500 220.757357 4.423384 -12.392631 50.506771
1.600000 0.240000 222.173977 4.547384 -12.275097 50.836543
1.610000 0.241500 223.591377 4.673406 -12.155789 51.166752
1.620000 0.243000 225.009567 4.801474 -12.034705 51.497396
1.630000 0.244500 226.428553 4.931614 -11.911849 51.828476
1.640000 0.246000 227.848344 5.063853 -11.787218 52.159990
1.650000 0.247500 229.268948 5.198216 -11.660815 52.491937
1.660000 0.249000 230.690373 5.334730 -11.532638 52.824316
1.670000 0.250500 232.112627 5.473423 -11.402687 53.157124
1.680000 0.252000 233.535718 5.614322 -11.270961 53.490361
1.690000 0.253500 234.959654 5.757457 -11.137459 53.824025
1.700000 0.255000 236.384444 5.902856 -11.002181 54.158113
1.710000 0.256500 237.810096 6.050548 -10.865124 54.492623
1.720000 0.258000 239.236618 6.200563 -10.726287 54.827554
1.730000 0.259500 240.664019 6.352932 -10.585668 55.162902
1.740000 0.261000 242.092308 6.507687 -10.443264 55.498664
1.750000 0.262500 243.521493 6.664857 -10.299073 55.834839
1.760000 0.264000 244.951584 6.824476 -10.153092 56.171422
1.770000 0.265500 246.382588 6.986576 -10.005319 56.508411
1.780000 0.267000 247.814515 7.151189 -9.855749 56.845802
1.790000 0.268500 249.247374 7.318351 -9.704379 57.183591
1.800000 0.270000 250.681174 7.488094 -9.551207 57.521774
1.810000 0.271500 252.115925 7.660455 -9.396226 57.860348
1.820000 0.273000 253.551635 7.835466 -9.239434 58.199307
1.830000 0.274500 254.988314 8.013166 -9.080825 58.538649
1.840000 0.276000 256.425971 8.193590 -8.920395 58.878367
1.850000 0.277500 257.864616 8.376774 -8.758140 59.218456
1.860000 0.279000 259.304259 8.562756 -8.594052 59.558913
1.870000 0.280500 260.744910 8.751575 -8.428128 59.899731
1.880000 0.282000 262.186578 8.943268 -8.260361 60.240904
1.890000 0.283500 263.629273 9.137874 -8.090746 60.582428
1.900000 0.285000 265.073006 9.335433 -7.919276 60.924295
1.910000 0.286500 266.517787 9.535985 -7.745945 61.266501
1.920000 0.288000 267.963625 9.739570 -7.570746 61.609037
1.930000 0.289500 269.410532 9.946229 -7.393672 61.951898
1.940000 0.291000 270.858517 10.156003 -7.214717 62.295076
1.950000 0.292500 272.307592 10.368935 -7.033872 62.638565
1.960000 0.294000 273.757767 10.585067 -6.851131 62.982356
1.970000 0.295500 275.209053 10.804441 -6.666486 63.326443
1.980000 0.297000 276.661461 11.027101 -6.479928 63.670818
1.990000 0.298500 278.115002 11.253091 -6.291450 64.015472
0.100000 0.015000 14.029186 -0.052671 -2.720958 3.984107
0.110000 0.016500 15.426336 -0.063148 -3.070555 4.302350
0.120000 0.018000 16.822502 -0.074304 -3.416567 4.616679
0.130000 0.019500 18.217712 -0.086076 -3.758381 4.927610
0.140000 0.021000 19.611994 -0.098404 -4.095539 5.235568
0.150000 0.022500 21.005377 -0.111230 -4.427700 5.540904
0.160000 0.024000 22.397889 -0.124498 -4.754608 5.843915
0.170000 0.025500 23.789560 -0.138156 -5.076076 6.144855
0.180000 0.027000 25.180417 -0.152153 -5.391970 6.443940
0.190000 0.028500 26.570487 -0.166439 -5.702194 6.741361
0.200000 0.030000 27.959799 -0.180970 -6.006689 7.037283
0.210000 0.031500 29.348379 -0.195699 -6.305419 7.331854
0.220000 0.033000 30.736254 -0.210586 -6.598371 7.625202
0.230000 0.034500 32.123449 -0.225588 -6.885549 7.917445
0.240000 0.036000 33.509989 -0.240666 -7.166968 8.208686
0.250000 0.037500 34.895900 -0.255784 -7.442657 8.499021
0.260000 0.039000 36.281207 -0.270905 -7.712654 8.788534
0.270000 0.040500 37.665931 -0.285994 -7.977002 9.077304
0.280000 0.042000 39.050098 -0.301019 -8.235752 9.365403
0.290000 0.043500 40.433730 -0.315948 -8.488959 9.652895
0.300000 0.045000 41.816849 -0.330750 -8.736681 9.939842
0.310000 0.046500 43.199477 -0.345397 -8.978980 10.226299
0.320000 0.048000 44.581636 -0.359859 -9.215921 10.512317
0.330000 0.049500 45.963345 -0.374109 -9.447568 10.797947
0.340000 0.051000 47.344627 -0.388123 -9.673989 11.083231
0.350000 0.052500 48.725499 -0.401874 -9.895253 11.368214
0.360000 0.054000 50.105983 -0.415339 -10.111426 11.652933
0.370000 0.055500 51.486097 -0.428494 -10.322579 11.937427
0.380000 0.057000 52.865860 -0.441317 -10.528780 12.221731
0.390000 0.058500 54.245289 -0.453787 -10.730097 12.505877
0.400000 0.060000 55.624404 -0.465883 -10.926600 12.789897
0.410000 0.061500 57.003221 -0.477585 -11.118355 13.073821
0.420000 0.063000 58.381758 -0.488873 -11.305432 13.357678
0.430000 0.064500 59.760031 -0.499730 -11.487896 13.641494
0.440000 0.066000 61.138056 -0.510137 -11.665814 13.925295
0.450000 0.067500 62.515851 -0.520076 -11.839252 14.209105
0.460000 0.069000 63.893429 -0.529532 -12.008273 14.492950
0.470000 0.070500 65.270808 -0.538488 -12.172942 14.776850
0.480000 0.072000 66.648001 -0.546929 -12.333321 15.060828
0.490000 0.073500 68.025024 -0.554839 -12.489472 15.344906
0.500000 0.075000 69.401891 -0.562205 -12.641457 15.629102
0.510000 0.076500 70.778616 -0.569011 -12.789334 15.913438
0.520000 0.078000 72.155213 -0.575244 -12.933164 16.197931
0.530000 0.079500 73.531696 -0.580892 -13.073005 16.482601
0.540000 0.081000 74.908078 -0.585941 -13.208912 16.767464
0.550000 0.082500 76.284372 -0.590378 -13.340943 17.052539
0.560000 0.084000 77.660591 -0.594193 -13.469152 17.337841
0.570000 0.085500 79.036748 -0.597373 -13.593594 17.623389
0.580000 0.087000 80.412854 -0.599907 -13.714321 17.909196
0.590000 0.088500 81.788922 -0.601784 -13.831387 18.195280
0.600000 0.090000 83.164964 -0.602993 -13.944841 18.481654
0.610000 0.091500 84.540992 -0.603524 -14.054734 18.768335
0.620000 0.093000 85.917016 -0.603366 -14.161115 19.055336
0.630000 0.094500 87.293049 -0.602510 -14.264034 19.342673
0.640000 0.096000 88.669100 -0.600946 -14.363536 19.630358
0.650000 0.097500 90.045182 -0.598665 -14.459670 19.918407
0.660000 0.099000 91.421305 -0.595657 -14.552479 20.206831
0.670000 0.100500 92.797478 -0.591913 -14.642010 20.495645
0.680000 0.102000 94.173713 -0.587425 -14.728305 20.784862
0.690000 0.103500 95.550019 -0.582183 -14.811408 21.074495
0.700000 0.105000 96.926407 -0.576179 -14.891361 21.364556
0.710000 0.106500 98.302886 -0.569405 -14.968205 21.655058
0.720000 0.108000 99.679466 -0.561852 -15.041981 21.946013
0.730000 0.109500 101.056156 -0.553511 -15.112728 22.237434
0.740000 0.111000 102.432966 -0.544376 -15.180484 22.529333
0.750000 0.112500 103.809905 -0.534437 -15.245288 22.821721
0.760000 0.114000 105.186982 -0.523686 -15.307178 23.114612
0.770000 0.115500 106.564205 -0.512116 -15.366188 23.408016
0.780000 0.117000 107.941584 -0.499719 -15.422356 23.701945
0.790000 0.118500 109.319128 -0.486485 -15.475715 23.996410
0.800000 0.120000 110.696844 -0.472409 -15.526300 24.291424
0.810000 0.121500 112.074741 -0.457480 -15.574145 24.586997
0.820000 0.123000 113.452828 -0.441692 -15.619281 24.883141
0.830000 0.124500 114.831113 -0.425036 -15.661740 25.179867
0.840000 0.126000 116.209604 -0.407504 -15.701555 25.477186
0.850000 0.127500 117.588309 -0.389087 -15.738754 25.775110
0.860000 0.129000 118.967235 -0.369778 -15.773368 26.073648
0.870000 0.130500 120.346392 -0.349567 -15.805426 26.372813
0.880000 0.132000 121.725786 -0.328446 -15.834956 26.672614
0.890000 0.133500 123.105425 -0.306406 -15.861986 26.973063
0.900000 0.135000 124.485317 -0.283437 -15.886542 27.274170
0.910000 0.136500 125.865469 -0.259531 -15.908651 27.575947
0.920000 0.138000 127.245889 -0.234679 -15.928338 27.878403
0.930000 0.139500 128.626585 -0.208869 -15.945628 28.181549
0.940000 0.141000 130.007563 -0.182093 -15.960545 28.485396
0.950000 0.142500 131.388831 -0.154340 -15.973113 28.789954
0.960000 0.144000 132.770397 -0.125599 -15.983355 29.095233
0.970000 0.145500 134.152267 -0.095860 -15.991292 29.401244
0.980000 0.147000 135.534449 -0.065111 -15.996946 29.707996
0.990000 0.148500 136.916950 -0.033340 -16.000338 30.015501
1.000000 0.150000 138.299777 -0.000536 -16.001488 30.323767
1.010000 0.151500 139.682937 0.033315 -16.000416 30.632806
1.020000 0.153000 141.066438 0.068225 -15.997140 30.942626
1.030000 0.154500 142.450286 0.104207 -15.991678 31.253238
1.040000 0.156000 143.834488 0.141276 -15.984049 31.564652
1.050000 0.157500 145.219053 0.179445 -15.974268 31.876877
1.060000 0.159000 146.603986 0.218731 -15.962352 32.189922
1.070000 0.160500 147.989295 0.259149 -15.948317 32.503797
1.080000 0.162000 149.374987 0.300714 -15.932177 32.818512
1.090000 0.163500 150.761070 0.343445 -15.913947 33.134076
1.100000 0.165000 152.147550 0.387358 -15.893639 33.450497
1.110000 0.166500 153.534434 0.432472 -15.871267 33.767785
1.120000 0.168000 154.921731 0.478807 -15.846842 34.085949
1.130000 0.169500 156.309446 0.526381 -15.820377 34.404997
1.140000 0.171000 157.697588 0.575216 -15.791881 34.724938
1.150000 0.172500 159.086165 0.625334 -15.761365 35.045780
1.160000 0.174000 160.475182 0.676756 -15.728838 35.367532
1.170000 0.175500 161.864649 0.729507 -15.694309 35.690201
1.180000 0.177000 163.254572 0.783610 -15.657786 36.013795
1.190000 0.178500 164.644959 0.839091 -15.619275 36.338322
1.200000 0.180000 166.035819 0.895977 -15.578783 36.663790
1.210000 0.181500 167.427159 0.954296 -15.536316 36.990204
1.220000 0.183000 168.818986 1.014075 -15.491878 37.317573
1.230000 0.184500 170.211310 1.075346 -15.445474 37.645903
1.240000 0.186000 171.604138 1.138138 -15.397108 37.975200
1.250000 0.187500 172.997479 1.202486 -15.346781 38.305470
1.260000 0.189000 174.391340 1.268421 -15.294496 38.636720
1.270000 0.190500 175.785732 1.335981 -15.240254 38.968953
1.280000 0.192000 177.180661 1.405200 -15.184055 39.302176
1.290000 0.193500 178.576139 1.476118 -15.125898 39.636393
1.300000 0.195000 179.972172 1.548773 -15.065783 39.971609
1.310000 0.196500 181.368772 1.623207 -15.003706 40.307827
1.320000 0.198000 182.765946 1.699463 -14.939665 40.645050
1.330000 0.199500 184.163705 1.777585 -14.873657 40.983282
1.340000 0.201000 185.562059 1.857619 -14.805676 41.322525
1.350000 0.202500 186.961017 1.939613 -14.735716 41.662781
1.360000 0.204000 188.360590 2.023617 -14.663772 42.004052
1.370000 0.205500 189.760789 2.109682 -14.589836 42.346339
1.380000 0.207000 191.161623 2.197862 -14.513899 42.689641
1.390000 0.208500 192.563104 2.288211 -14.435953 43.033959
1.400000 0.210000 193.965243 2.380788 -14.355987 43.379292
1.410000 0.211500 195.368051 2.475651 -14.273991 43.725638
1.420000 0.213000 196.771540 2.572863 -14.189952 44.072994
1.430000 0.214500 198.175723 2.672487 -14.103857 44.421359
1.440000 0.216000 199.580610 2.774588 -14.015693 44.770729
1.450000 0.217500 200.986216 2.879235 -13.925445 45.121098
1.460000 0.219000 202.392552 2.986498 -13.833097 45.472462
1.470000 0.220500 203.799632 3.096449 -13.738631 45.824815
1.480000 0.222000 205.207469 3.209163 -13.642031 46.178150
1.490000 0.223500 206.616077 3.324717 -13.543278 46.532458
1.500000 0.225000 208.025471 3.443191 -13.442351 46.887732
1.510000 0.226500 209.435664 3.564666 -13.339230 47.243962
1.520000 0.228000 210.846673 3.689227 -13.233893 47.601136
1.530000 0.229500 212.258510 3.816961 -13.126316 47.959245
1.540000 0.231000 213.671194 3.947955 -13.016477 48.318274
1.550000 0.232500 215.084738 4.082302 -12.904351 48.678210
1.560000 0.234000 216.499161 4.220095 -12.789910 49.039040
1.570000 0.235500 217.914478 4.361430 -12.673129 49.400746
1.580000 0.237000 219.330707 4.506407 -12.553979 49.763312
1.590000 0.238500 220.747865 4.655125 -12.432431 50.126720
1.600000 0.240000 222.165971 4.807687 -12.308455 50.490950
1.610000 0.241500 223.585042 4.964200 -12.182020 50.855984
1.620000 0.243000 225.005098 5.124770 -12.053093 51.221798
1.630000 0.244500 226.426158 5.289508 -11.921643 51.588371
1.640000 0.246000 227.848242 5.458524 -11.787634 51.955678
1.650000 0.247500 229.271370 5.631934 -11.651032 52.323695
1.660000 0.249000 230.695562 5.809851 -11.511800 52.692395
1.670000 0.250500 232.120839 5.992394 -11.369902 53.061750
1.680000 0.252000 233.547224 6.179682 -11.225300 53.431734
1.690000 0.253500 234.974739 6.371836 -11.077954 53.802314
1.700000 0.255000 236.403404 6.568978 -10.927826 54.173461
1.710000 0.256500 237.833245 6.771232 -10.774873 54.545143
1.720000 0.258000 239.264283 6.978722 -10.619056 54.917325
1.730000 0.259500 240.696544 7.191575 -10.460332 55.289974
1.740000 0.261000 242.130050 7.409917 -10.298658 55.663055
1.750000 0.262500 243.564828 7.633876 -10.133990 56.036530
1.760000 0.264000 245.000901 7.863580 -9.966284 56.410363
1.770000 0.265500 246.438296 8.099157 -9.795495 56.784514
1.780000 0.267000 247.877039 8.340738 -9.621576 57.158945
1.790000 0.268500 249.317157 8.588449 -9.444482 57.533615
1.800000 0.270000 250.758675 8.842420 -9.264166 57.908483
1.810000 0.271500 252.201622 9.102780 -9.080581 58.283507
1.820000 0.273000 253.646026 9.369655 -8.893678 58.658645
1.830000 0.274500 255.091914 9.643173 -8.703410 59.033852
1.840000 0.276000 256.539315 9.923459 -8.509728 59.409087
1.850000 0.277500 257.988258 10.210639 -8.312583 59.784303
1.860000 0.279000 259.438772 10.504835 -8.111927 60.159457
1.870000 0.280500 260.890888 10.806168 -7.907709 60.534503
1.880000 0.282000 262.344633 11.114759 -7.699882 60.909395
1.890000 0.283500 263.800040 11.430724 -7.488395 61.284089
1.900000 0.285000 265.257138 11.754180 -7.273199 61.658539
1.910000 0.286500 266.715959 12.085239 -7.054244 62.032698
1.920000 0.288000 268.176533 12.424010 -6.831482 62.406522
1.930000 0.289500 269.638892 12.770602 -6.604864 62.779965
1.940000 0.291000 271.103067 13.125117 -6.374341 63.152981
1.950000 0.292500 272.569090 13.487658 -6.139863 63.525525
1.960000 0.294000 274.036993 13.858322 -5.901385 63.897553
1.970000 0.295500 275.506808 14.237202 -5.658856 64.269021
1.980000 0.297000 276.978567 14.624388 -5.412232 64.639885
1.990000 0.298500 278.452303 15.019969 -5.161463 65.010103
0.100000 0.015000 14.030118 -0.051887 -2.658821 4.246549
0.110000 0.016500 15.427445 -0.062241 -3.003307 4.589141
0.120000 0.018000 16.823800 -0.073275 -3.344437 4.927508
0.130000 0.019500 18.219209 -0.084929 -3.681604 5.262171
0.140000 0.021000 19.613698 -0.097145 -4.014357 5.593555
0.150000 0.022500 21.007297 -0.109868 -4.342357 5.922013
0.160000 0.024000 22.400032 -0.123044 -4.665353 6.247845
0.170000 0.025500 23.791929 -0.136622 -4.983158 6.571302
0.180000 0.027000 25.183018 -0.150555 -5.295639 6.892605
0.190000 0.028500 26.573323 -0.164795 -5.602701 7.211942
0.200000 0.030000 27.962872 -0.179297 -5.904282 7.529479
0.210000 0.031500 29.351689 -0.194018 -6.200347 7.845362
0.220000 0.033000 30.739801 -0.208918 -6.490880 8.159721
0.230000 0.034500 32.127232 -0.223956 -6.775880 8.472672
0.240000 0.036000 33.514007 -0.239095 -7.055362 8.784317
0.250000 0.037500 34.900149 -0.254298 -7.329350 9.094750
0.260000 0.039000 36.285683 -0.269529 -7.597876 9.404056
0.270000 0.040500 37.670630 -0.284756 -7.860980 9.712310
0.280000 0.042000 39.055014 -0.299946 -8.118708 10.019584
0.290000 0.043500 40.438857 -0.315066 -8.371109 10.325939
0.300000 0.045000 41.822179 -0.330087 -8.618237 10.631436
0.310000 0.046500 43.205003 -0.344980 -8.860147 10.936129
0.320000 0.048000 44.587349 -0.359716 -9.096897 11.240066
0.330000 0.049500 45.969237 -0.374268 -9.328547 11.543294
0.340000 0.051000 47.350687 -0.388609 -9.555158 11.845856
0.350000 0.052500 48.731718 -0.402715 -9.776791 12.147792
0.360000 0.054000 50.112351 -0.416559 -9.993507 12.449138
0.370000 0.055500 51.492602 -0.430120 -10.205370 12.749930
0.380000 0.057000 52.872491 -0.443372 -10.412442 13.050200
0.390000 0.058500 54.252035 -0.456294 -10.614783 13.349977
0.400000 0.060000 55.631253 -0.468864 -10.812457 13.649292
0.410000 0.061500 57.010160 -0.481061 -11.005524 13.948170
0.420000 0.063000 58.388775 -0.492864 -11.194044 14.246637
0.430000 0.064500 59.767114 -0.504253 -11.378078 14.544717
0.440000 0.066000 61.145193 -0.515209 -11.557686 14.842433
0.450000 0.067500 62.523028 -0.525713 -11.732925 15.139805
0.460000 0.069000 63.900634 -0.535746 -11.903853 15.436855
0.470000 0.070500 65.278028 -0.545291 -12.070528 15.733601
0.480000 0.072000 66.655224 -0.554331 -12.233005 16.030062
0.490000 0.073500 68.032237 -0.562848 -12.391339 16.326255
0.500000 0.075000 69.409081 -0.570825 -12.545586 16.622197
0.510000 0.076500 70.785772 -0.578247 -12.695797 16.917904
0.520000 0.078000 72.162322 -0.585098 -12.842026 17.213391
0.530000 0.079500 73.538746 -0.591363 -12.984324 17.508672
0.540000 0.081000 74.915058 -0.597025 -13.122742 17.803761
0.550000 0.082500 76.291270 -0.602072 -13.257329 18.098672
0.560000 0.084000 77.667397 -0.606489 -13.388134 18.393416
0.570000 0.085500 79.043450 -0.610260 -13.515205 18.688007
0.580000 0.087000 80.419443 -0.613374 -13.638590 18.982456
0.590000 0.088500 81.795387 -0.615815 -13.758333 19.276774
0.600000 0.090000 83.171297 -0.617572 -13.874482 19.570973
0.610000 0.091500 84.547182 -0.618632 -13.987079 19.865062
0.620000 0.093000 85.923056 -0.618980 -14.096168 20.159051
0.630000 0.094500 87.298931 -0.618606 -14.201793 20.452951
0.640000 0.096000 88.674817 -0.617498 -14.303995 20.746770
0.650000 0.097500 90.050726 -0.615642 -14.402815 21.040518
0.660000 0.099000 91.426669 -0.613028 -14.498293 21.334204
0.670000 0.100500 92.802658 -0.609644 -14.590470 21.627835
0.680000 0.102000 94.178703 -0.605478 -14.679384 21.921420
0.690000 0.103500 95.554815 -0.600520 -14.765073 22.214967
0.700000 0.105000 96.931005 -0.594759 -14.847574 22.508484
0.710000 0.106500 98.307283 -0.588184 -14.926924 22.801977
0.720000 0.108000 99.683659 -0.580784 -15.003159 23.095455
0.730000 0.109500 101.060144 -0.572549 -15.076314 23.388924
0.740000 0.111000 102.436747 -0.563469 -15.146424 23.682391
0.750000 0.112500 103.813479 -0.553533 -15.213523 23.975862
0.760000 0.114000 105.190349 -0.542732 -15.277643 24.269344
0.770000 0.115500 106.567367 -0.531056 -15.338818 24.562844
0.780000 0.117000 107.944542 -0.518494 -15.397079 24.856366
0.790000 0.118500 109.321884 -0.505038 -15.452458 25.149918
0.800000 0.120000 110.699402 -0.490678 -15.504986 25.443504
0.810000 0.121500 112.077105 -0.475405 -15.554693 25.737131
0.820000 0.123000 113.455002 -0.459209 -15.601608 26.030804
0.830000 0.124500 114.833103 -0.442081 -15.645761 26.324528
0.840000 0.126000 116.211415 -0.424013 -15.687181 26.618308
0.850000 0.127500 117.589949 -0.404995 -15.725894 26.912150
0.860000 0.129000 118.968711 -0.385018 -15.761929 27.206058
0.870000 0.130500 120.347712 -0.364073 -15.795313 27.500037
0.880000 0.132000 121.726958 -0.342153 -15.826072 27.794092
0.890000 0.133500 123.106460 -0.319248 -15.854232 28.088228
0.900000 0.135000 124.486224 -0.295349 -15.879819 28.382448
0.910000 0.136500 125.866260 -0.270448 -15.902858 28.676758
0.920000 0.138000 127.246575 -0.244537 -15.923372 28.971162
0.930000 0.139500 128.627176 -0.217608 -15.941387 29.265664
0.940000 0.141000 130.008073 -0.189651 -15.956927 29.560268
0.950000 0.142500 131.389273 -0.160659 -15.970013 29.854977
0.960000 0.144000 132.770784 -0.130623 -15.980670 30.149797
0.970000 0.145500 134.152612 -0.099536 -15.988919 30.444731
0.980000 0.147000 135.534767 -0.067389 -15.994782 30.739782
0.990000 0.148500 136.917255 -0.034173 -15.998281 31.034955
1.000000 0.150000 138.300084 0.000119 -15.999438 31.330252
1.010000 0.151500 139.683262 0.035495 -15.998272 31.625679
1.020000 0.153000 141.066795 0.071963 -15.994805 31.921237
1.030000 0.154500 142.450691 0.109532 -15.989057 32.216931
1.040000 0.156000 143.834957 0.148209 -15.981046 32.512763
1.050000 0.157500 145.219600 0.188003 -15.970793 32.808738
1.060000 0.159000 146.604628 0.228921 -15.958316 33.104858
1.070000 0.160500 147.990047 0.270971 -15.943634 33.401126
1.080000 0.162000 149.375864 0.314162 -15.926765 33.697546
1.090000 0.163500 150.762087 0.358502 -15.907727 33.994121
1.100000 0.165000 152.148721 0.403997 -15.886538 34.290854
1.110000 0.166500 153.535775 0.450658 -15.863215 34.587747
1.120000 0.168000 154.923254 0.498490 -15.837775 34.884803
1.130000 0.169500 156.311165 0.547503 -15.810235 35.182026
1.140000 0.171000 157.699516 0.597705 -15.780610 35.479417
1.150000 0.172500 159.088312 0.649103 -15.748918 35.776981
1.160000 0.174000 160.477560 0.701706 -15.715174 36.074719
1.170000 0.175500 161.867267 0.755522 -15.679392 36.372634
1.180000 0.177000 163.257439 0.810558 -15.641590 36.670728
1.190000 0.178500 164.648082 0.866824 -15.601780 36.969005
1.200000 0.180000 166.039204 0.924327 -15.559978 37.267466
1.210000 0.181500 167.430810 0.983075 -15.516199 37.566115
1.220000 0.183000 168.822907 1.043077 -15.470456 37.864952
1.230000 0.184500 170.215500 1.104341 -15.422763 38.163981
1.240000 0.186000 171.608597 1.166876 -15.373134 38.463205
1.250000 0.187500 173.002203 1.230690 -15.321581 38.762624
1.260000 0.189000 174.396325 1.295791 -15.268119 39.062242
1.270000 0.190500 175.790969 1.362188 -15.212760 39.362060
1.280000 0.192000 177.186141 1.429889 -15.155515 39.662082
1.290000 0.193500 178.581847 1.498904 -15.096399 39.962307
1.300000 0.195000 179.978093 1.569240 -15.035422 40.262740
1.310000 0.196500 181.374885 1.640907 -14.972597 40.563381
1.320000 0.198000 182.772229 1.713913 -14.907935 40.864232
1.330000 0.199500 184.170131 1.788268 -14.841447 41.165297
1.340000 0.201000 185.568598 1.863979 -14.773145 41.466575
1.350000 0.202500 186.967634 1.941057 -14.703040 41.768069
1.360000 0.204000 188.367247 2.019511 -14.631142 42.069782
1.370000 0.205500 189.767442 2.099349 -14.557462 42.371714
1.380000 0.207000 191.168224 2.180582 -14.482009 42.673867
1.390000 0.208500 192.569600 2.263217 -14.404795 42.976243
1.400000 0.210000 193.971576 2.347266 -14.325829 43.278843
1.410000 0.211500 195.374157 2.432736 -14.245121 43.581669
1.420000 0.213000 196.777349 2.519639 -14.162679 43.884723
1.430000 0.214500 198.181159 2.607984 -14.078514 44.188005
1.440000 0.216000 199.585591 2.697781 -13.992634 44.491518
1.450000 0.217500 200.990652 2.789039 -13.905048 44.795262
1.460000 0.219000 202.396347 2.881769 -13.815766 45.099239
1.470000 0.220500 203.802683 2.975981 -13.724794 45.403451
1.480000 0.222000 205.209664 3.071685 -13.632142 45.707897
1.490000 0.223500 206.617298 3.168891 -13.537818 46.012581
1.500000 0.225000 208.025588 3.267611 -13.441830 46.317502
1.510000 0.226500 209.434542 3.367855 -13.344184 46.622662
1.520000 0.228000 210.844165 3.469634 -13.244890 46.928061
1.530000 0.229500 212.254463 3.572958 -13.143954 47.233702
1.540000 0.231000 213.665440 3.677838 -13.041383 47.539584
1.550000 0.232500 215.077104 3.784287 -12.937185 47.845709
1.560000 0.234000 216.489460 3.892314 -12.831366 48.152077
1.570000 0.235500 217.902514 4.001932 -12.723933 48.458690
1.580000 0.237000 219.316270 4.113152 -12.614893 48.765548
1.590000 0.238500 220.730736 4.225985 -12.504251 49.072652
1.600000 0.240000 222.145917 4.340444 -12.392014 49.380002
1.610000 0.241500 223.561818 4.456541 -12.278188 49.687599
1.620000 0.243000 224.978445 4.574288 -12.162779 49.995443
1.630000 0.244500 226.395804 4.693697 -12.045792 50.303536
1.640000 0.246000 227.813901 4.814780 -11.927233 50.611877
1.650000 0.247500 229.232741 4.937551 -11.807108 50.920467
1.660000 0.249000 230.652330 5.062022 -11.685420 51.229306
1.670000 0.250500 232.072675 5.188205 -11.562177 51.538395
1.680000 0.252000 233.493780 5.316115 -11.437381 51.847733
1.690000 0.253500 234.915652 5.445764 -11.311039 52.157322
1.700000 0.255000 236.338296 5.577166 -11.183154 52.467161
1.710000 0.256500 237.761718 5.710334 -11.053732 52.777249
1.720000 0.258000 239.185924 5.845283 -10.922775 53.087588
1.730000 0.259500 240.610920 5.982025 -10.790290 53.398177
1.740000 0.261000 242.036711 6.120577 -10.656278 53.709016
1.750000 0.262500 243.463304 6.260951 -10.520745 54.020104
1.760000 0.264000 244.890705 6.403162 -10.383694 54.331442
1.770000 0.265500 246.318919 6.547225 -10.245128 54.643030
1.780000 0.267000 247.747951 6.693156 -10.105051 54.954866
1.790000 0.268500 249.177809 6.840968 -9.963466 55.266951
1.800000 0.270000 250.608498 6.990677 -9.820377 55.579284
1.810000 0.271500 252.040024 7.142300 -9.675785 55.891864
1.820000 0.273000 253.472393 7.295850 -9.529694 56.204692
1.830000 0.274500 254.905611 7.451346 -9.382108 56.517765
1.840000 0.276000 256.339685 7.608801 -9.233027 56.831084
1.850000 0.277500 257.774619 7.768233 -9.082455 57.144647
1.860000 0.279000 259.210420 7.929659 -8.930394 57.458455
1.870000 0.280500 260.647095 8.093095 -8.776846 57.772505
1.880000 0.282000 262.084649 8.258557 -8.621813 58.086797
1.890000 0.283500 263.523088 8.426063 -8.465297 58.401330
1.900000 0.285000 264.962420 8.595631 -8.307299 58.716102
1.910000 0.286500 266.402649 8.767277 -8.147822 59.031112
1.920000 0.288000 267.843782 8.941020 -7.986867 59.346360
1.930000 0.289500 269.285826 9.116877 -7.824435 59.661843
1.940000 0.291000 270.728786 9.294867 -7.660528 59.977561
1.950000 0.292500 272.172670 9.475008 -7.495146 60.293511
1.960000 0.294000 273.617483 9.657319 -7.328290 60.609693
1.970000 0.295500 275.063231 9.841818 -7.159962 60.926104
1.980000 0.297000 276.509922 10.028525 -6.990162 61.242742
1.990000 0.298500 277.957561 10.217459 -6.818891 61.559607
0.100000 0.015000 14.033013 -0.050160 -2.465813 4.325449
0.110000 0.016500 15.430810 -0.060366 -2.799387 4.676524
0.120000 0.018000 16.827647 -0.071283 -3.130747 5.023477
0.130000 0.019500 18.223545 -0.082854 -3.459217 5.366828
0.140000 0.021000 19.618530 -0.095023 -3.784273 5.707003
0.150000 0.022500 21.012626 -0.107738 -4.105514 6.044355
0.160000 0.024000 22.405857 -0.120947 -4.422629 6.379182
0.170000 0.025500 23.798248 -0.134600 -4.735376 6.711738
0.180000 0.027000 25.189824 -0.148651 -5.043569 7.042241
0.190000 0.028500 26.580609 -0.163051 -5.347066 7.370880
0.200000 0.030000 27.970627 -0.177758 -5.645759 7.697822
0.210000 0.031500 29.359904 -0.192727 -5.939569 8.023212
0.220000 0.033000 30.748461 -0.207918 -6.228440 8.347181
0.230000 0.034500 32.136324 -0.223290 -6.512336 8.669843
0.240000 0.036000 33.523516 -0.238806 -6.791234 8.991302
0.250000 0.037500 34.910058 -0.254427 -7.065126 9.311651
0.260000 0.039000 36.295973 -0.270117 -7.334013 9.630976
0.270000 0.040500 37.681285 -0.285841 -7.597905 9.949352
0.280000 0.042000 39.066014 -0.301566 -7.856820 10.266850
0.290000 0.043500 40.450181 -0.317259 -8.110781 10.583533
0.300000 0.045000 41.833808 -0.332887 -8.359817 10.899462
0.310000 0.046500 43.216916 -0.348421 -8.603959 11.214688
0.320000 0.048000 44.599524 -0.363831 -8.843244 11.529264
0.330000 0.049500 45.981653 -0.379087 -9.077710 11.843234
0.340000 0.051000 47.363323 -0.394161 -9.307398 12.156642
0.350000 0.052500 48.744552 -0.409026 -9.532351 12.469528
0.360000 0.054000 50.125359 -0.423656 -9.752611 12.781930
0.370000 0.055500 51.505763 -0.438024 -9.968225 13.093882
0.380000 0.057000 52.885783 -0.452106 -10.179239 13.405417
0.390000 0.058500 54.265437 -0.465877 -10.385698 13.716565
0.400000 0.060000 55.644741 -0.479313 -10.587649 14.027356
0.410000 0.061500 57.023714 -0.492391 -10.785141 14.337817
0.420000 0.063000 58.402372 -0.505089 -10.978219 14.647973
0.430000 0.064500 59.780733 -0.517383 -11.166932 14.957848
0.440000 0.066000 61.158813 -0.529254 -11.351325 15.267466
0.450000 0.067500 62.536627 -0.540680 -11.531447 15.576849
0.460000 0.069000 63.914193 -0.551639 -11.707344 15.886016
0.470000 0.070500 65.291526 -0.562113 -11.879061 16.194988
0.480000 0.072000 66.668642 -0.572081 -12.046646 16.503783
0.490000 0.073500 68.045555 -0.581524 -12.210142 16.812419
0.500000 0.075000 69.422280 -0.590424 -12.369595 17.120914
0.510000 0.076500 70.798834 -0.598761 -12.525049 17.429282
0.520000 0.078000 72.175229 -0.606518 -12.676548 17.737540
0.530000 0.079500 73.551481 -0.613677 -12.824135 18.045703
0.540000 0.081000 74.927604 -0.620221 -12.967853 18.353785
0.550000 0.082500 76.303611 -0.626133 -13.107744 18.661799
0.560000 0.084000 77.679517 -0.631395 -13.243848 18.969759
0.570000 0.085500 79.055334 -0.635991 -13.376207 19.277677
0.580000 0.087000 80.431077 -0.639906 -13.504861 19.585566
0.590000 0.088500 81.806758 -0.643122 -13.629849 19.893436
0.600000 0.090000 83.182391 -0.645625 -13.751210 20.201300
0.610000 0.091500 84.557988 -0.647399 -13.868982 20.509168
0.620000 0.093000 85.933562 -0.648429 -13.983203 20.817051
0.630000 0.094500 87.309126 -0.648699 -14.093909 21.124958
0.640000 0.096000 88.684691 -0.648196 -14.201137 21.432900
0.650000 0.097500 90.060270 -0.646903 -14.304922 21.740886
0.660000 0.099000 91.435875 -0.644808 -14.405299 22.048925
0.670000 0.100500 92.811519 -0.641895 -14.502303 22.357026
0.680000 0.102000 94.187211 -0.638151 -14.595968 22.665198
0.690000 0.103500 95.562965 -0.633561 -14.686325 22.973448
0.700000 0.105000 96.938792 -0.628112 -14.773409 23.281786
0.710000 0.106500 98.314703 -0.621790 -14.857251 23.590218
0.720000 0.108000 99.690709 -0.614582 -14.937882 23.898753
0.730000 0.109500 101.066821 -0.606474 -15.015332 24.207398
0.740000 0.111000 102.443051 -0.597453 -15.089633 24.516159
0.750000 0.112500 103.819408 -0.587506 -15.160814 24.825045
0.760000 0.114000 105.195905 -0.576620 -15.228904 25.134062
0.770000 0.115500 106.572551 -0.564781 -15.293931 25.443217
0.780000 0.117000 107.949357 -0.551977 -15.355923 25.752516
0.790000 0.118500 109.326333 -0.538195 -15.414908 26.061965
0.800000 0.120000 110.703491 -0.523423 -15.470912 26.371570
0.810000 0.121500 112.080839 -0.507646 -15.523963 26.681338
0.820000 0.123000 113.458388 -0.490854 -15.574085 26.991275
0.830000 0.124500 114.836148 -0.473033 -15.621305 27.301385
0.840000 0.126000 116.214129 -0.454170 -15.665647 27.611675
0.850000 0.127500 117.592340 -0.434254 -15.707135 27.922150
0.860000 0.129000 118.970793 -0.413271 -15.745794 28.232816
0.870000 0.130500 120.349495 -0.391209 -15.781646 28.543677
0.880000 0.132000 121.728458 -0.368056 -15.814715 28.854739
0.890000 0.133500 123.107689 -0.343799 -15.845024 29.166007
0.900000 0.135000 124.487200 -0.318426 -15.872594 29.477485
0.910000 0.136500 125.866998 -0.291925 -15.897447 29.789178
0.920000 0.138000 127.247095 -0.264282 -15.919604 30.101092
0.930000 0.139500 128.627497 -0.235485 -15.939086 30.413229
0.940000 0.141000 130.008216 -0.205522 -15.955913 30.725595
0.950000 0.142500 131.389260 -0.174381 -15.970106 31.038195
0.960000 0.144000 132.770638 -0.142048 -15.981682 31.351031
0.970000 0.145500 134.152359 -0.108511 -15.990663 31.664110
0.980000 0.147000 135.534431 -0.073758 -15.997065 31.977433
0.990000 0.148500 136.916865 -0.037776 -16.000909 32.291006
1.000000 0.150000 138.299668 -0.000551 -16.002210 32.604833
1.010000 0.151500 139.682850 0.037928 -16.000988 32.918916
1.020000 0.153000 141.066419 0.077675 -15.997259 33.233261
1.030000 0.154500 142.450384 0.118702 -15.991039 33.547869
1.040000 0.156000 143.834754 0.161023 -15.982346 33.862746
1.050000 0.157500 145.219537 0.204650 -15.971194 34.177894
1.060000 0.159000 146.604741 0.249598 -15.957601 34.493316
1.070000 0.160500 147.990376 0.295878 -15.941581 34.809017
1.080000 0.162000 149.376450 0.343506 -15.923148 35.124998
1.090000 0.163500 150.762971 0.392493 -15.902319 35.441264
1.100000 0.165000 152.149948 0.442853 -15.879106 35.757817
1.110000 0.166500 153.537388 0.494601 -15.853524 36.074661
1.120000 0.168000 154.925301 0.547750 -15.825586 36.391797
1.130000 0.169500 156.313696 0.602313 -15.795307 36.709230
1.140000 0.171000 157.702579 0.658306 -15.762697 37.026961
1.150000 0.172500 159.091959 0.715742 -15.727771 37.344993
1.160000 0.174000 160.481846 0.774635 -15.690541 37.663329
1.170000 0.175500 161.872246 0.835001 -15.651018 37.981972
1.180000 0.177000 163.263169 0.896853 -15.609214 38.300923
1.190000 0.178500 164.654622 0.960206 -15.565141 38.620186
1.200000 0.180000 166.046614 1.025075 -15.518809 38.939762
1.210000 0.181500 167.439153 1.091476 -15.470230 39.259653
1.220000 0.183000 168.832247 1.159423 -15.419414 39.579862
1.230000 0.184500 170.225905 1.228932 -15.366370 39.900391
1.240000 0.186000 171.620134 1.300018 -15.311110 40.221241
1.250000 0.187500 173.014942 1.372698 -15.253642 40.542414
1.260000 0.189000 174.410338 1.446987 -15.193976 40.863913
1.270000 0.190500 175.806331 1.522901 -15.132121 41.185739
1.280000 0.192000 177.202928 1.600457 -15.068086 41.507893
1.290000 0.193500 178.600137 1.679671 -15.001878 41.830378
1.300000 0.195000 179.997966 1.760560 -14.933507 42.153194
1.310000 0.196500 181.396424 1.843141 -14.862981 42.476343
1.320000 0.198000 182.795519 1.927431 -14.790306 42.799826
1.330000 0.199500 184.195260 2.013447 -14.715491 43.123645
1.340000 0.201000 185.595653 2.101207 -14.638542 43.447800
1.350000 0.202500 186.996708 2.190728 -14.559467 43.772293
1.360000 0.204000 188.398433 2.282029 -14.478272 44.097124
1.370000 0.205500 189.800835 2.375129 -14.394963 44.422295
1.380000 0.207000 191.203924 2.470044 -14.309546 44.747805
1.390000 0.208500 192.607707 2.566795 -14.222029 45.073657
1.400000 0.210000 194.012193 2.665401 -14.132415 45.399849
1.410000 0.211500 195.417390 2.765879 -14.040711 45.726384
1.420000 0.213000 196.823306 2.868251 -13.946921 46.053261
1.430000 0.214500 198.229950 2.972535 -13.851051 46.380480
1.440000 0.216000 199.637329 3.078752 -13.753105 46.708043
1.450000 0.217500 201.045454 3.186922 -13.653087 47.035948
1.460000 0.219000 202.454330 3.297065 -13.551002 47.364195
1.470000 0.220500 203.863969 3.409202 -13.446854 47.692786
1.480000 0.222000 205.274376 3.523355 -13.340647 48.021719
1.490000 0.223500 206.685562 3.639545 -13.232383 48.350994
1.500000 0.225000 208.097535 3.757793 -13.122066 48.680611
1.510000 0.226500 209.510303 3.878121 -13.009700 49.010569
1.520000 0.228000 210.923875 4.000551 -12.895286 49.340868
1.530000 0.229500 212.338259 4.125107 -12.778829 49.671507
1.540000 0.231000 213.753464 4.251810 -12.660329 50.002485
1.550000 0.232500 215.169499 4.380683 -12.539789 50.333800
1.560000 0.234000 216.586373 4.511751 -12.417211 50.665453
1.570000 0.235500 218.004093 4.645037 -12.292597 50.997442
1.580000 0.237000 219.422670 4.780564 -12.165949 51.329765
1.590000 0.238500 220.842112 4.918358 -12.037267 51.662421
1.600000 0.240000 222.262427 5.058442 -11.906552 51.995409
1.610000 0.241500 223.683626 5.200841 -11.773806 52.328727
1.620000 0.243000 225.105716 5.345581 -11.639030 52.662373
1.630000 0.244500 226.528707 5.492686 -11.502223 52.996345
1.640000 0.246000 227.952607 5.642184 -11.363386 53.330641
1.650000 0.247500 229.377427 5.794099 -11.222519 53.665259
1.660000 0.249000 230.803174 5.948459 -11.079622 54.000197
1.670000 0.250500 232.229859 6.105290 -10.934695 54.335453
1.680000 0.252000 233.657490 6.264618 -10.787737 54.671023
1.690000 0.253500 235.086078 6.426472 -10.638747 55.006905
1.700000 0.255000 236.515630 6.590879 -10.487725 55.343097
1.710000 0.256500 237.946157 6.757866 -10.334669 55.679595
1.720000 0.258000 239.377669 6.927462 -10.179579 56.016396
1.730000 0.259500 240.810174 7.099696 -10.022452 56.353498
1.740000 0.261000 242.243682 7.274596 -9.863288 56.690896
1.750000 0.262500 243.678203 7.452191 -9.702084 57.028588
1.760000 0.264000 245.113747 7.632511 -9.538838 57.366569
1.770000 0.265500 246.550323 7.815585 -9.373548 57.704837
1.780000 0.267000 247.987941 8.001444 -9.206213 58.043387
1.790000 0.268500 249.426611 8.190117 -9.036829 58.382215
1.800000 0.270000 250.866344 8.381636 -8.865394 58.721317
1.810000 0.271500 252.307148 8.576031 -8.691905 59.060688
1.820000 0.273000 253.749034 8.773332 -8.516359 59.400325
1.830000 0.274500 255.192012 8.973572 -8.338753 59.740223
1.840000 0.276000 256.636093 9.176782 -8.159083 60.080377
1.850000 0.277500 258.081286 9.382994 -7.977347 60.420782
1.860000 0.279000 259.527602 9.592241 -7.793540 60.761433
1.870000 0.280500 260.975051 9.804553 -7.607660 61.102325
1.880000 0.282000 262.423644 10.019964 -7.419701 61.443453
1.890000 0.283500 263.873391 10.238508 -7.229661 61.784811
1.900000 0.285000 265.324303 10.460216 -7.037534 62.126394
1.910000 0.286500 266.776390 10.685122 -6.843317 62.468197
1.920000 0.288000 268.229663 10.913260 -6.647005 62.810212
1.930000 0.289500 269.684132 11.144664 -6.448594 63.152435
1.940000 0.291000 271.139809 11.379366 -6.248079 63.494860
1.950000 0.292500 272.596705 11.617402 -6.045455 63.837479
1.960000 0.294000 274.054829 11.858806 -5.840717 64.180287
1.970000 0.295500 275.514194 12.103611 -5.633860 64.523277
1.980000 0.297000 276.974811 12.351853 -5.424880 64.866443
1.990000 0.298500 278.436690 12.603566 -5.213770 65.209778
0.100000 0.015000 14.031549 -0.051089 -2.563424 4.187114
0.110000 0.016500 15.429102 -0.061388 -2.902903 4.524520
0.120000 0.018000 16.825687 -0.072384 -3.239624 4.857828
0.130000 0.019500 18.221328 -0.084018 -3.572937 5.187558
0.140000 0.021000 19.616051 -0.096234 -3.902348 5.514134
0.150000 0.022500 21.009882 -0.108977 -4.227483 5.837909
0.160000 0.024000 22.402847 -0.122194 -4.548055 6.159181
0.170000 0.025500 23.794972 -0.135834 -4.863846 6.478204
0.180000 0.027000 25.186283 -0.149848 -5.174692 6.795195
0.190000 0.028500 26.576807 -0.164190 -5.480470 7.110345
0.200000 0.030000 27.966567 -0.178815 -5.781095 7.423817
0.210000 0.031500 29.355590 -0.193680 -6.076505 7.735760
0.220000 0.033000 30.743900 -0.208742 -6.366663 8.046302
0.230000 0.034500 32.131522 -0.223961 -6.651547 8.355558
0.240000 0.036000 33.518478 -0.239300 -6.931153 8.663633
0.250000 0.037500 34.904794 -0.254721 -7.205487 8.970620
0.260000 0.039000 36.290492 -0.270187 -7.474564 9.276604
0.270000 0.040500 37.675594 -0.285664 -7.738408 9.581661
0.280000 0.042000 39.060124 -0.301119 -7.997051 9.885861
0.290000 0.043500 40.444102 -0.316520 -8.250529 10.189269
0.300000 0.045000 41.827550 -0.331835 -8.498881 10.491944
0.310000 0.046500 43.210490 -0.347034 -8.742151 10.793939
0.320000 0.048000 44.592941 -0.362088 -8.980387 11.095306
0.330000 0.049500 45.974925 -0.376969 -9.213637 11.396091
0.340000 0.051000 47.356460 -0.391650 -9.441952 11.696337
0.350000 0.052500 48.737567 -0.406104 -9.665384 11.996085
0.360000 0.054000 50.118265 -0.420305 -9.883988 12.295371
0.370000 0.055500 51.498571 -0.434229 -10.097815 12.594232
0.380000 0.057000 52.878505 -0.447852 -10.306922 12.892700
0.390000 0.058500 54.258085 -0.461150 -10.511362 13.190806
0.400000 0.060000 55.637329 -0.474100 -10.711191 13.488580
0.410000 0.061500 57.016252 -0.486680 -10.906464 13.786050
0.420000 0.063000 58.394874 -0.498870 -11.097234 14.083240
0.430000 0.064500 59.773211 -0.510648 -11.283557 14.380176
0.440000 0.066000 61.151278 -0.521994 -11.465486 14.676881
0.450000 0.067500 62.529092 -0.532887 -11.643074 14.973377
0.460000 0.069000 63.906670 -0.543310 -11.816375 15.269685
0.470000 0.070500 65.284026 -0.553242 -11.985442 15.565826
0.480000 0.072000 66.661177 -0.562667 -12.150325 15.861819
0.490000 0.073500 68.038136 -0.571565 -12.311076 16.157681
0.500000 0.075000 69.414919 -0.579920 -12.467746 16.453430
0.510000 0.076500 70.791541 -0.587714 -12.620383 16.749082
0.520000 0.078000 72.168015 -0.594932 -12.769038 17.044655
0.530000 0.079500 73.544356 -0.601556 -12.913758 17.340163
0.540000 0.081000 74.920578 -0.607570 -13.054591 17.635620
0.550000 0.082500 76.296694 -0.612961 -13.191583 17.931042
0.560000 0.084000 77.672718 -0.617711 -13.324781 18.226441
0.570000 0.085500 79.048663 -0.621806 -13.454230 18.521831
0.580000 0.087000 80.424542 -0.625232 -13.579974 18.817225
0.590000 0.088500 81.800368 -0.627974 -13.702058 19.112634
0.600000 0.090000 83.176153 -0.630018 -13.820523 19.408070
0.610000 0.091500 84.551910 -0.631351 -13.935412 19.703546
0.620000 0.093000 85.927651 -0.631959 -14.046766 19.999071
0.630000 0.094500 87.303388 -0.631828 -14.154627 20.294656
0.640000 0.096000 88.679133 -0.630945 -14.259034 20.590313
0.650000 0.097500 90.054897 -0.629299 -14.360026 20.886050
0.660000 0.099000 91.430693 -0.626874 -14.457642 21.181878
0.670000 0.100500 92.806532 -0.623661 -14.551919 21.477807
0.680000 0.102000 94.182425 -0.619645 -14.642895 21.773844
0.690000 0.103500 95.558382 -0.614815 -14.730606 22.070001
0.700000 0.105000 96.934416 -0.609160 -14.815088 22.366284
0.710000 0.106500 98.310536 -0.602666 -14.896375 22.662702
0.720000 0.108000 99.686754 -0.595322 -14.974503 22.959265
0.730000 0.109500 101.063079 -0.587118 -15.049504 23.255980
0.740000 0.111000 102.439523 -0.578040 -15.121413 23.552854
0.750000 0.112500 103.816096 -0.568079 -15.190260 23.849896
0.760000 0.114000 105.192807 -0.557222 -15.256079 24.147113
0.770000 0.115500 106.569667 -0.545459 -15.318900 24.444512
0.780000 0.117000 107.946686 -0.532779 -15.378754 24.742101
0.790000 0.118500 109.323873 -0.519170 -15.435670 25.039886
0.800000 0.120000 110.701238 -0.504622 -15.489679 25.337875
0.810000 0.121500 112.078792 -0.489124 -15.540810 25.636075
0.820000 0.123000 113.456542 -0.472665 -15.589089 25.934491
0.830000 0.124500 114.834499 -0.455234 -15.634546 26.233130
0.840000 0.126000 116.212672 -0.436821 -15.677206 26.531999
0.850000 0.127500 117.591070 -0.417416 -15.717098 26.831104
0.860000 0.129000 118.969702 -0.397006 -15.754247 27.130450
0.870000 0.130500 120.348578 -0.375583 -15.788678 27.430045
0.880000 0.132000 121.727705 -0.353135 -15.820417 27.729894
0.890000 0.133500 123.107093 -0.329651 -15.849487 28.030002
0.900000 0.135000 124.486752 -0.305122 -15.875914 28.330375
0.910000 0.136500 125.866688 -0.279537 -15.899721 28.631019
0.920000 0.138000 127.246912 -0.252884 -15.920931 28.931939
0.930000 0.139500 128.627431 -0.225154 -15.939565 29.233141
0.940000 0.141000 130.008254 -0.196335 -15.955648 29.534630
0.950000 0.142500 131.389389 -0.166418 -15.969199 29.836411
0.960000 0.144000 132.770845 -0.135391 -15.980241 30.138489
0.970000 0.145500 134.152631 -0.103244 -15.988794 30.440869
0.980000 0.147000 135.534753 -0.069966 -15.994878 30.743557
0.990000 0.148500 136.917221 -0.035545 -15.998514 31.046556
1.000000 0.150000 138.300042 0.000028 -15.999720 31.349872
1.010000 0.151500 139.683225 0.036766 -15.998516 31.653510
1.020000 0.153000 141.066777 0.074678 -15.994921 31.957474
1.030000 0.154500 142.450707 0.113777 -15.988952 32.261768
1.040000 0.156000 143.835022 0.154073 -15.980627 32.566397
1.050000 0.157500 145.219731 0.195579 -15.969964 32.871365
1.060000 0.159000 146.604840 0.238305 -15.956980 33.176677
1.070000 0.160500 147.990359 0.282263 -15.941691 33.482337
1.080000 0.162000 149.376294 0.327464 -15.924113 33.788349
1.090000 0.163500 150.762653 0.373922 -15.904263 34.094717
1.100000 0.165000 152.149444 0.421647 -15.882156 34.401445
1.110000 0.166500 153.536675 0.470651 -15.857806 34.708537
1.120000 0.168000 154.924354 0.520948 -15.831228 35.015997
1.130000 0.169500 156.312487 0.572550 -15.802438 35.323829
1.140000 0.171000 157.701082 0.625468 -15.771447 35.632036
1.150000 0.172500 159.090148 0.679717 -15.738272 35.940622
1.160000 0.174000 160.479691 0.735308 -15.702923 36.249590
1.170000 0.175500 161.869720 0.792255 -15.665415 36.558944
1.180000 0.177000 163.260240 0.850572 -15.625760 36.868688
1.190000 0.178500 164.651261 0.910272 -15.583970 37.178824
1.200000 0.180000 166.042790 0.971368 -15.540057 37.489356
1.210000 0.181500 167.434833 1.033875 -15.494033 37.800288
1.220000 0.183000 168.827399 1.097807 -15.445908 38.111621
1.230000 0.184500 170.220495 1.163178 -15.395693 38.423360
1.240000 0.186000 171.614128 1.230003 -15.343399 38.735507
1.250000 0.187500 173.008306 1.298297 -15.289036 39.048064
1.260000 0.189000 174.403036 1.368075 -15.232614 39.361036
1.270000 0.190500 175.798326 1.439352 -15.174143 39.674424
1.280000 0.192000 177.194183 1.512144 -15.113630 39.988230
1.290000 0.193500 178.590615 1.586467 -15.051087 40.302459
1.300000 0.195000 179.987629 1.662338 -14.986520 40.617111
1.310000 0.196500 181.385232 1.739772 -14.919939 40.932189
1.320000 0.198000 182.783433 1.818787 -14.851350 41.247695
1.330000 0.199500 184.182238 1.899399 -14.780762 41.563632
1.340000 0.201000 185.581655 1.981627 -14.708183 41.880002
1.350000 0.202500 186.981692 2.065487 -14.633618 42.196806
1.360000 0.204000 188.382357 2.150999 -14.557075 42.514047
1.370000 0.205500 189.783656 2.238180 -14.478559 42.831725
1.380000 0.207000 191.185598 2.327049 -14.398078 43.149843
1.390000 0.208500 192.588190 2.417626 -14.315637 43.468402
1.400000 0.210000 193.991439 2.509929 -14.231241 43.787404
1.410000 0.211500 195.395355 2.603979 -14.144895 44.106850
1.420000 0.213000 196.799943 2.699796 -14.056605 44.426740
1.430000 0.214500 198.205213 2.797401 -13.966374 44.747077
1.440000 0.216000 199.611171 2.896814 -13.874207 45.067860
1.450000 0.217500 201.017826 2.998057 -13.780109 45.389092
1.460000 0.219000 202.425186 3.101152 -13.684082 45.710772
1.470000 0.220500 203.833258 3.206121 -13.586130 46.032901
1.480000 0.222000 205.242051 3.312987 -13.486257 46.355479
1.490000 0.223500 206.651572 3.421772 -13.384464 46.678507
1.500000 0.225000 208.061830 3.532501 -13.280755 47.001986
1.510000 0.226500 209.472833 3.645196 -13.175132 47.325914
1.520000 0.228000 210.884588 3.759883 -13.067596 47.650292
1.530000 0.229500 212.297105 3.876587 -12.958149 47.975119
1.540000 0.231000 213.710391 3.995332 -12.846793 48.300396
1.550000 0.232500 215.124455 4.116145 -12.733528 48.626121
1.560000 0.234000 216.539305 4.239051 -12.618356 48.952294
1.570000 0.235500 217.954949 4.364078 -12.501277 49.278914
1.580000 0.237000 219.371397 4.491253 -12.382291 49.605980
1.590000 0.238500 220.788657 4.620603 -12.261398 49.933491
1.600000 0.240000 222.206737 4.752156 -12.138598 50.261445
1.610000 0.241500 223.625646 4.885942 -12.013890 50.589840
1.620000 0.243000 225.045393 5.021989 -11.887273 50.918676
1.630000 0.244500 226.465987 5.160327 -11.758746 51.247950
1.640000 0.246000 227.887436 5.300987 -11.628307 51.577660
1.650000 0.247500 229.309751 5.443999 -11.495956 51.907804
1.660000 0.249000 230.732939 5.589394 -11.361689 52.238379
1.670000 0.250500 232.157011 5.737205 -11.225505 52.569383
1.680000 0.252000 233.581975 5.887463 -11.087401 52.900813
1.690000 0.253500 235.007841 6.040201 -10.947374 53.232665
1.700000 0.255000 236.434618 6.195453 -10.805421 53.564937
1.710000 0.256500 237.862315 6.353253 -10.661538 53.897626
1.720000 0.258000 239.290943 6.513635 -10.515723 54.230727
1.730000 0.259500 240.720511 6.676634 -10.367971 54.564237
1.740000 0.261000 242.151029 6.842286 -10.218279 54.898151
1.750000 0.262500 243.582507 7.010627 -10.066640 55.232466
1.760000 0.264000 245.014954 7.181692 -9.913052 55.567176
1.770000 0.265500 246.448381 7.355520 -9.757509 55.902278
1.780000 0.267000 247.882798 7.532148 -9.600006 56.237767
1.790000 0.268500 249.318216 7.711614 -9.440538 56.573636
1.800000 0.270000 250.754643 7.893957 -9.279098 56.909881
1.810000 0.271500 252.192092 8.079217 -9.115682 57.246497
1.820000 0.273000 253.630573 8.267431 -8.950282 57.583477
1.830000 0.274500 255.070096 8.458642 -8.782892 57.920815
1.840000 0.276000 256.510672 8.652889 -8.613507 58.258506
1.850000 0.277500 257.952312 8.850215 -8.442118 58.596542
1.860000 0.279000 259.395027 9.050659 -8.268719 58.934916
1.870000 0.280500 260.838829 9.254266 -8.093302 59.273623
1.880000 0.282000 262.283727 9.461077 -7.915860 59.612654
1.890000 0.283500 263.729735 9.671135 -7.736385 59.952003
1.900000 0.285000 265.176862 9.884484 -7.554870 60.291661
1.910000 0.286500 266.625121 10.101169 -7.371305 60.631621
1.920000 0.288000 268.074524 10.321232 -7.185682 60.971874
1.930000 0.289500 269.525081 10.544720 -6.997993 61.312412
1.940000 0.291000 270.976805 10.771676 -6.808229 61.653227
1.950000 0.292500 272.429708 11.002148 -6.616381 61.994309
1.960000 0.294000 273.883803 11.236181 -6.422440 62.335650
1.970000 0.295500 275.339100 11.473820 -6.226395 62.677240
1.980000 0.297000 276.795613 11.715113 -6.028239 63.019070
1.990000 0.298500 278.253354 11.960107 -5.827960 63.361130
0.100000 0.015000 14.032582 -0.050411 -2.494521 3.960239
0.110000 0.016500 15.430310 -0.060636 -2.829672 4.274449
0.120000 0.018000 16.827076 -0.071568 -3.162434 4.584480
0.130000 0.019500 18.222903 -0.083148 -3.492141 4.890853
0.140000 0.021000 19.617816 -0.095321 -3.818283 5.193993
0.150000 0.022500 21.011839 -0.108033 -4.140467 5.494253
0.160000 0.024000 22.404999 -0.121234 -4.458392 5.791933
0.170000 0.025500 23.797318 -0.134873 -4.771825 6.087286
0.180000 0.027000 25.188824 -0.148902 -5.080590 6.380530
0.190000 0.028500 26.579540 -0.163275 -5.384550 6.671855
0.200000 0.030000 27.969492 -0.177948 -5.683608 6.961426
0.210000 0.031500 29.358703 -0.192877 -5.977689 7.249390
0.220000 0.033000 30.747197 -0.208022 -6.266745 7.535877
0.230000 0.034500 32.134999 -0.223342 -6.550745 7.821001
0.240000 0.036000 33.522132 -0.238800 -6.829672 8.104866
0.250000 0.037500 34.908618 -0.254357 -7.103523 8.387566
0.260000 0.039000 36.294480 -0.269978 -7.372304 8.669184
0.270000 0.040500 37.679741 -0.285627 -7.636029 8.949798
0.280000 0.042000 39.064422 -0.301273 -7.894721 9.229477
0.290000 0.043500 40.448544 -0.316880 -8.148408 9.508284
0.300000 0.045000 41.832130 -0.332420 -8.397120 9.786280
0.310000 0.046500 43.215198 -0.347860 -8.640894 10.063516
0.320000 0.048000 44.597771 -0.363171 -8.879769 10.340044
0.330000 0.049500 45.979868 -0.378324 -9.113786 10.615908
0.340000 0.051000 47.361507 -0.393292 -9.342990 10.891153
0.350000 0.052500 48.742710 -0.408048 -9.567426 11.165818
0.360000 0.054000 50.123494 -0.422564 -9.787140 11.439939
0.370000 0.055500 51.503879 -0.436816 -10.002179 11.713551
0.380000 0.057000 52.883882 -0.450779 -10.212592 11.986688
0.390000 0.058500 54.263522 -0.464428 -10.418427 12.259378
0.400000 0.060000 55.642816 -0.477740 -10.619733 12.531651
0.410000 0.061500 57.021782 -0.490692 -10.816560 12.803534
0.420000 0.063000 58.400436 -0.503262 -11.008957 13.075051
0.430000 0.064500 59.778795 -0.515427 -11.196971 13.346227
0.440000 0.066000 61.156877 -0.527167 -11.380653 13.617085
0.450000 0.067500 62.534697 -0.538460 -11.560050 13.887645
0.460000 0.069000 63.912270 -0.549287 -11.735210 14.157928
0.470000 0.070500 65.289614 -0.559627 -11.906182 14.427953
0.480000 0.072000 66.666743 -0.569461 -12.073012 14.697738
0.490000 0.073500 68.043673 -0.578770 -12.235746 14.967302
0.500000 0.075000 69.420418 -0.587535 -12.394432 15.236659
0.510000 0.076500 70.796993 -0.595739 -12.549114 15.505827
0.520000 0.078000 72.173413 -0.603363 -12.699836 15.774821
0.530000 0.079500 73.549692 -0.610391 -12.846645 16.043654
0.540000 0.081000 74.925844 -0.616804 -12.989582 16.312341
0.550000 0.082500 76.301883 -0.622586 -13.128691 16.580894
0.560000 0.084000 77.677823 -0.627721 -13.264014 16.849327
0.570000 0.085500 79.053677 -0.632192 -13.395592 17.117652
0.580000 0.087000 80.429458 -0.635983 -13.523468 17.385880
0.590000 0.088500 81.805180 -0.639080 -13.647680 17.654022
0.600000 0.090000 83.180856 -0.641466 -13.768269 17.922090
0.610000 0.091500 84.556498 -0.643126 -13.885273 18.190093
0.620000 0.093000 85.932118 -0.644046 -13.998731 18.458042
0.630000 0.094500 87.307730 -0.644210 -14.108680 18.725946
0.640000 0.096000 88.683345 -0.643605 -14.215157 18.993815
0.650000 0.097500 90.058976 -0.642216 -14.318199 19.261658
0.660000 0.099000 91.434634 -0.640030 -14.417841 19.529483
0.670000 0.100500 92.810331 -0.637031 -14.514118 19.797298
0.680000 0.102000 94.186079 -0.633207 -14.607064 20.065113
0.690000 0.103500 95.561890 -0.628544 -14.696714 20.332933
0.700000 0.105000 96.937774 -0.623028 -14.783101 20.600768
0.710000 0.106500 98.313744 -0.616648 -14.866257 20.868625
0.720000 0.108000 99.689809 -0.609388 -14.946213 21.136510
0.730000 0.109500 101.065981 -0.601238 -15.023003 21.404431
0.740000 0.111000 102.442271 -0.592183 -15.096655 21.672394
0.750000 0.112500 103.818690 -0.582211 -15.167201 21.940405
0.760000 0.114000 105.195248 -0.571311 -15.234671 22.208472
0.770000 0.115500 106.571955 -0.559468 -15.299093 22.476600
0.780000 0.117000 107.948822 -0.546671 -15.360495 22.744795
0.790000 0.118500 109.325860 -0.532909 -15.418907 23.013064
0.800000 0.120000 110.703077 -0.518167 -15.474355 23.281410
0.810000 0.121500 112.080486 -0.502436 -15.526868 23.549841
0.820000 0.123000 113.458094 -0.485702 -15.576470 23.818361
0.830000 0.124500 114.835913 -0.467954 -15.623188 24.086976
0.840000 0.126000 116.213952 -0.449181 -15.667049 24.355691
0.850000 0.127500 117.592220 -0.429369 -15.708076 24.624510
0.860000 0.129000 118.970728 -0.408508 -15.746294 24.893438
0.870000 0.130500 120.349484 -0.386587 -15.781729 25.162481
0.880000 0.132000 121.728499 -0.363592 -15.814402 25.431642
0.890000 0.133500 123.107781 -0.339514 -15.844338 25.700926
0.900000 0.135000 124.487339 -0.314340 -15.871560 25.970338
0.910000 0.136500 125.867184 -0.288059 -15.896089 26.239881
0.920000 0.138000 127.247323 -0.260660 -15.917948 26.509561
0.930000 0.139500 128.627766 -0.232131 -15.937158 26.779379
0.940000 0.141000 130.008523 -0.202461 -15.953740 27.049342
0.950000 0.142500 131.389601 -0.171639 -15.967716 27.319452
0.960000 0.144000 132.771009 -0.139652 -15.979104 27.589714
0.970000 0.145500 134.152757 -0.106491 -15.987927 27.860130
0.980000 0.147000 135.534852 -0.072143 -15.994201 28.130705
0.990000 0.148500 136.917305 -0.036597 -15.997948 28.401442
1.000000 0.150000 138.300122 0.000158 -15.999186 28.672344
1.010000 0.151500 139.683313 0.038134 -15.997933 28.943415
1.020000 0.153000 141.066886 0.077342 -15.994208 29.214657
1.030000 0.154500 142.450850 0.117792 -15.988028 29.486075
1.040000 0.156000 143.835212 0.159498 -15.979410 29.757671
1.050000 0.157500 145.219982 0.202469 -15.968371 30.029448
1.060000 0.159000 146.605166 0.246718 -15.954929 30.301409
1.070000 0.160500 147.990775 0.292256 -15.939100 30.573557
1.080000 0.162000 149.376814 0.339094 -15.920899 30.845895
1.090000 0.163500 150.763294 0.387245 -15.900342 31.118425
1.100000 0.165000 152.150221 0.436719 -15.877446 31.391150
1.110000 0.166500 153.537605 0.487528 -15.852224 31.664073
1.120000 0.168000 154.925452 0.539685 -15.824692 31.937196
1.130000 0.169500 156.313771 0.593200 -15.794864 32.210521
1.140000 0.171000 157.702569 0.648085 -15.762755 32.484052
1.150000 0.172500 159.091855 0.704353 -15.728378 32.757790
1.160000 0.174000 160.481636 0.762015 -15.691747 33.031737
1.170000 0.175500 161.871920 0.821083 -15.652876 33.305896
1.180000 0.177000 163.262716 0.881570 -15.611776 33.580269
1.190000 0.178500 164.654029 0.943487 -15.568462 33.854858
1.200000 0.180000 166.045870 1.006847 -15.522946 34.129665
1.210000 0.181500 167.438244 1.071661 -15.475240 34.404692
1.220000 0.183000 168.831160 1.137943 -15.425356 34.679940
1.230000 0.184500 170.224625 1.205705 -15.373305 34.955412
1.240000 0.186000 171.618647 1.274959 -15.319099 35.231109
1.250000 0.187500 173.013234 1.345717 -15.262750 35.507033
1.260000 0.189000 174.408393 1.417994 -15.204269 35.783186
1.270000 0.190500 175.804132 1.491800 -15.143665 36.059569
1.280000 0.192000 177.200458 1.567150 -15.080950 36.336184
1.290000 0.193500 178.597378 1.644057 -15.016133 36.613032
1.300000 0.195000 179.994901 1.722533 -14.949225 36.890115
1.310000 0.196500 181.393034 1.802591 -14.880236 37.167433
1.320000 0.198000 182.791783 1.884246 -14.809175 37.444989
1.330000 0.199500 184.191158 1.967510 -14.736052 37.722783
1.340000 0.201000 185.591164 2.052397 -14.660874 38.000817
1.350000 0.202500 186.991810 2.138921 -14.583653 38.279091
1.360000 0.204000 188.393103 2.227096 -14.504395 38.557608
1.370000 0.205500 189.795051 2.316935 -14.423109 38.836366
1.380000 0.207000 191.197660 2.408453 -14.339804 39.115369
1.390000 0.208500 192.600939 2.501664 -14.254488 39.394615
1.400000 0.210000 194.004895 2.596582 -14.167168 39.674107
1.410000 0.211500 195.409534 2.693222 -14.077852 39.953845
1.420000 0.213000 196.814865 2.791598 -13.986548 40.233830
1.430000 0.214500 198.220895 2.891725 -13.893262 40.514062
1.440000 0.216000 199.627632 2.993618 -13.798001 40.794541
1.450000 0.217500 201.035082 3.097291 -13.700773 41.075269
1.460000 0.219000 202.443253 3.202762 -13.601584 41.356245
1.470000 0.220500 203.852153 3.310043 -13.500440 41.637470
1.480000 0.222000 205.261789 3.419152 -13.397348 41.918945
1.490000 0.223500 206.672168 3.530103 -13.292312 42.200669
1.500000 0.225000 208.083298 3.642913 -13.185341 42.482643
1.510000 0.226500 209.495187 3.757597 -13.076438 42.764866
1.520000 0.228000 210.907841 3.874172 -12.965610 43.047340
1.530000 0.229500 212.321268 3.992653 -12.852861 43.330063
1.540000 0.231000 213.735476 4.113058 -12.738197 43.613035
1.550000 0.232500 215.150473 4.235402 -12.621623 43.896257
1.560000 0.234000 216.566264 4.359704 -12.503144 44.179728
1.570000 0.235500 217.982859 4.485978 -12.382763 44.463448
1.580000 0.237000 219.400265 4.614244 -12.260486 44.747416
1.590000 0.238500 220.818489 4.744517 -12.136316 45.031632
1.600000 0.240000 222.237538 4.876816 -12.010259 45.316096
1.610000 0.241500 223.657420 5.011158 -11.882317 45.600807
1.620000 0.243000 225.078144 5.147561 -11.752494 45.885764
1.630000 0.244500 226.499716 5.286043 -11.620795 46.170966
1.640000 0.246000 227.922143 5.426622 -11.487222 46.456413
1.650000 0.247500 229.345435 5.569316 -11.351778 46.742103
1.660000 0.249000 230.769598 5.714145 -11.214468 47.028036
1.670000 0.250500 232.194639 5.861126 -11.075293 47.314211
1.680000 0.252000 233.620567 6.010278 -10.934257 47.600627
1.690000 0.253500 235.047390 6.161621 -10.791361 47.887282
1.700000 0.255000 236.475114 6.315174 -10.646610 48.174175
1.710000 0.256500 237.903749 6.470956 -10.500005 48.461305
1.720000 0.258000 239.333301 6.628987 -10.351548 48.748670
1.730000 0.259500 240.763778 6.789287 -10.201241 49.036269
1.740000 0.261000 242.195188 6.951876 -10.049086 49.324100
1.750000 0.262500 243.627540 7.116773 -9.895086 49.612162
1.760000 0.264000 245.060840 7.284000 -9.739241 49.900453
1.770000 0.265500 246.495098 7.453576 -9.581553 50.188971
1.780000 0.267000 247.930320 7.625523 -9.422024 50.477714
1.790000 0.268500 249.366514 7.799861 -9.260655 50.766680
1.800000 0.270000 250.803690 7.976612 -9.097446 51.055867
1.810000 0.271500 252.241854 8.155797 -8.932399 51.345273
1.820000 0.273000 253.681014 8.337437 -8.765515 51.634897
1.830000 0.274500 255.121180 8.521553 -8.596794 51.924734
1.840000 0.276000 256.562358 8.708169 -8.426238 52.214784
1.850000 0.277500 258.004558 8.897305 -8.253845 52.505043
1.860000 0.279000 259.447787 9.088983 -8.079618 52.795509
1.870000 0.280500 260.892053 9.283227 -7.903555 53.086180
1.880000 0.282000 262.337365 9.480059 -7.725657 53.377052
1.890000 0.283500 263.783730 9.679500 -7.545925 53.668124
1.900000 0.285000 265.231158 9.881575 -7.364357 53.959391
1.910000 0.286500 266.679657 10.086306 -7.180954 54.250851
1.920000 0.288000 268.129234 10.293717 -6.995716 54.542502
1.930000 0.289500 269.579898 10.503830 -6.808641 54.834339
1.940000 0.291000 271.031659 10.716669 -6.619729 55.126360
1.950000 0.292500 272.484523 10.932257 -6.428980 55.418561
1.960000 0.294000 273.938500 11.150620 -6.236393 55.710940
1.970000 0.295500 275.393599 11.371780 -6.041967 56.003491
1.980000 0.297000 276.849827 11.595761 -5.845701 56.296213
1.990000 0.298500 278.307193 11.822588 -5.647593 56.589101
0.100000 0.015000 14.029960 -0.052023 -2.669361 4.460152
0.110000 0.016500 15.427257 -0.062399 -3.014737 4.824403
0.120000 0.018000 16.823579 -0.073455 -3.356720 5.184478
0.130000 0.019500 18.218953 -0.085131 -3.694704 5.540897
0.140000 0.021000 19.613407 -0.097367 -4.028233 5.894084
0.150000 0.022500 21.006968 -0.110109 -4.356970 6.244393
0.160000 0.024000 22.399664 -0.123303 -4.680662 6.592121
0.170000 0.025500 23.791522 -0.136897 -4.999122 6.937522
0.180000 0.027000 25.182570 -0.150843 -5.312216 7.280814
0.190000 0.028500 26.572834 -0.165093 -5.619849 7.622186
0.200000 0.030000 27.962341 -0.179602 -5.921961 7.961805
0.210000 0.031500 29.351117 -0.194328 -6.218515 8.299815
0.220000 0.033000 30.739187 -0.209228 -6.509496 8.636347
0.230000 0.034500 32.126576 -0.224263 -6.794903 8.971516
0.240000 0.036000 33.513309 -0.239394 -7.074752 9.305426
0.250000 0.037500 34.899410 -0.254586 -7.349066 9.638170
0.260000 0.039000 36.284903 -0.269802 -7.617880 9.969832
0.270000 0.040500 37.669810 -0.285008 -7.881234 10.300488
0.280000 0.042000 39.054155 -0.300173 -8.139173 10.630210
0.290000 0.043500 40.437959 -0.315264 -8.391750 10.959060
0.300000 0.045000 41.821244 -0.330251 -8.639016 11.287098
0.310000 0.046500 43.204032 -0.345105 -8.881030 11.614378
0.320000 0.048000 44.586343 -0.359797 -9.117849 11.940949
0.330000 0.049500 45.968198 -0.374301 -9.349536 12.266858
0.340000 0.051000 47.349616 -0.388589 -9.576151 12.592148
0.350000 0.052500 48.730618 -0.402637 -9.797757 12.916859
0.360000 0.054000 50.111222 -0.416420 -10.014416 13.241029
0.370000 0.055500 51.491446 -0.429913 -10.226193 13.564691
0.380000 0.057000 52.871310 -0.443095 -10.433150 13.887879
0.390000 0.058500 54.250832 -0.455941 -10.635350 14.210624
0.400000 0.060000 55.630029 -0.468432 -10.832856 14.532954
0.410000 0.061500 57.008918 -0.480546 -11.025731 14.854896
0.420000 0.063000 58.387516 -0.492262 -11.214036 15.176477
0.430000 0.064500 59.765840 -0.503561 -11.397831 15.497719
0.440000 0.066000 61.143906 -0.514423 -11.577179 15.818647
0.450000 0.067500 62.521731 -0.524831 -11.752137 16.139282
0.460000 0.069000 63.899329 -0.534765 -11.922766 16.459645
0.470000 0.070500 65.276717 -0.544208 -12.089122 16.779754
0.480000 0.072000 66.653909 -0.553144 -12.251264 17.099630
0.490000 0.073500 68.030920 -0.561554 -12.409247 17.419289
0.500000 0.075000 69.407765 -0.569424 -12.563127 17.738749
0.510000 0.076500 70.784459 -0.576737 -12.712958 18.058025
0.520000 0.078000 72.161014 -0.583478 -12.858794 18.377134
0.530000 0.079500 73.537445 -0.589632 -13.000687 18.696090
0.540000 0.081000 74.913766 -0.595184 -13.138688 19.014908
0.550000 0.082500 76.289990 -0.600121 -13.272850 19.333600
0.560000 0.084000 77.666129 -0.604427 -13.403221 19.652181
0.570000 0.085500 79.042198 -0.608089 -13.529850 19.970663
0.580000 0.087000 80.418208 -0.611094 -13.652786 20.289057
0.590000 0.088500 81.794171 -0.613429 -13.772075 20.607376
0.600000 0.090000 83.170101 -0.615082 -13.887764 20.925631
0.610000 0.091500 84.546009 -0.616039 -13.999898 21.243833
0.620000 0.093000 85.921907 -0.616289 -14.108522 21.561992
0.630000 0.094500 87.297807 -0.615819 -14.213679 21.880118
0.640000 0.096000 88.673720 -0.614618 -14.315412 22.198222
0.650000 0.097500 90.049658 -0.612675 -14.413764 22.516312
0.660000 0.099000 91.425631 -0.609977 -14.508775 22.834398
0.670000 0.100500 92.801651 -0.606515 -14.600486 23.152489
0.680000 0.102000 94.177728 -0.602277 -14.688937 23.470593
0.690000 0.103500 95.553874 -0.597253 -14.774166 23.788719
0.700000 0.105000 96.930098 -0.591432 -14.856212 24.106875
0.710000 0.106500 98.306411 -0.584804 -14.935112 24.425069
0.720000 0.108000 99.682822 -0.577358 -15.010903 24.743309
0.730000 0.109500 101.059343 -0.569085 -15.083621 25.061601
0.740000 0.111000 102.435983 -0.559976 -15.153302 25.379954
0.750000 0.112500 103.812752 -0.550019 -15.219979 25.698375
0.760000 0.114000 105.189660 -0.539207 -15.283688 26.016870
0.770000 0.115500 106.566715 -0.527529 -15.344461 26.335446
0.780000 0.117000 107.943927 -0.514976 -15.402331 26.654110
0.790000 0.118500 109.321306 -0.501540 -15.457331 26.972868
0.800000 0.120000 110.698861 -0.487210 -15.509491 27.291727
0.810000 0.121500 112.076601 -0.471979 -15.558843 27.610692
0.820000 0.123000 113.454534 -0.455837 -15.605417 27.929771
0.830000 0.124500 114.832669 -0.438776 -15.649243 28.248967
0.840000 0.126000 116.211016 -0.420787 -15.690350 28.568288
0.850000 0.127500 117.589582 -0.401862 -15.728766 28.887739
0.860000 0.129000 118.968377 -0.381991 -15.764520 29.207325
0.870000 0.130500 120.347408 -0.361168 -15.797640 29.527053
0.880000 0.132000 121.726684 -0.339383 -15.828152 29.846926
0.890000 0.133500 123.106213 -0.316628 -15.856082 30.166951
0.900000 0.135000 124.486003 -0.292895 -15.881458 30.487132
0.910000 0.136500 125.866063 -0.268177 -15.904304 30.807475
0.920000 0.138000 127.246399 -0.242464 -15.924646 31.127984
0.930000 0.139500 128.627020 -0.215749 -15.942507 31.448664
0.940000 0.141000 130.007934 -0.188023 -15.957913 31.769520
0.950000 0.142500 131.389149 -0.159280 -15.970888 32.090557
0.960000 0.144000 132.770671 -0.129510 -15.981453 32.411779
0.970000 0.145500 134.152509 -0.098707 -15.989632 32.733190
0.980000 0.147000 135.534669 -0.066862 -15.995448 33.054795
0.990000 0.148500 136.917160 -0.033967 -15.998922 33.376599
1.000000 0.150000 138.299989 -0.000014 -16.000076 33.698606
1.010000 0.151500 139.683162 0.035003 -15.998931 34.020819
1.020000 0.153000 141.066687 0.071095 -15.995507 34.343243
1.030000 0.154500 142.450572 0.108267 -15.989826 34.665882
1.040000 0.156000 143.834822 0.146528 -15.981907 34.988740
1.050000 0.157500 145.219446 0.185886 -15.971770 35.311821
1.060000 0.159000 146.604450 0.226348 -15.959433 35.635129
1.070000 0.160500 147.989841 0.267923 -15.944916 35.958667
1.080000 0.162000 149.375626 0.310619 -15.928237 36.282440
1.090000 0.163500 150.761811 0.354443 -15.909414 36.606450
1.100000 0.165000 152.148403 0.399404 -15.888466 36.930703
1.110000 0.166500 153.535409 0.445509 -15.865409 37.255200
1.120000 0.168000 154.922836 0.492766 -15.840260 37.579947
1.130000 0.169500 156.310690 0.541184 -15.813037 37.904945
1.140000 0.171000 157.698978 0.590771 -15.783756 38.230200
1.150000 0.172500 159.087706 0.641534 -15.752432 38.555713
1.160000 0.174000 160.476880 0.693483 -15.719082 38.881489
1.170000 0.175500 161.866507 0.746625 -15.683721 39.207530
1.180000 0.177000 163.256594 0.800970 -15.646364 39.533840
1.190000 0.178500 164.647146 0.856524 -15.607027 39.860422
1.200000 0.180000 166.038170 0.913298 -15.565723 40.187279
1.210000 0.181500 167.429672 0.971299 -15.522467 40.514414
1.220000 0.183000 168.821659 1.030536 -15.477273 40.841830
1.230000 0.184500 170.214137 1.091019 -15.430154 41.169531
1.240000 0.186000 171.607111 1.152755 -15.381124 41.497518
1.250000 0.187500 173.000588 1.215754 -15.330197 41.825795
1.260000 0.189000 174.394574 1.280025 -15.277384 42.154365
1.270000 0.190500 175.789076 1.345577 -15.222699 42.483230
1.280000 0.192000 177.184098 1.412420 -15.166154 42.812394
1.290000 0.193500 178.579648 1.480563 -15.107760 43.141858
1.300000 0.195000 179.975732 1.550015 -15.047530 43.471625
1.310000 0.196500 181.372354 1.620786 -14.985475 43.801699
1.320000 0.198000 182.769522 1.692886 -14.921606 44.132081
1.330000 0.199500 184.167241 1.766324 -14.855934 44.462773
1.340000 0.201000 185.565518 1.841112 -14.788470 44.793780
1.350000 0.202500 186.964357 1.917258 -14.719225 45.125101
1.360000 0.204000 188.363766 1.994774 -14.648208 45.456741
1.370000 0.205500 189.763749 2.073670 -14.575429 45.788701
1.380000 0.207000 191.164314 2.153957 -14.500899 46.120983
1.390000 0.208500 192.565465 2.235644 -14.424627 46.453590
1.400000 0.210000 193.967210 2.318745 -14.346621 46.786523
1.410000 0.211500 195.369552 2.403268 -14.266892 47.119785
1.420000 0.213000 196.772500 2.489227 -14.185447 47.453378
1.430000 0.214500 198.176058 2.576632 -14.102296 47.787303
1.440000 0.216000 199.580232 2.665495 -14.017446 48.121563
1.450000 0.217500 200.985028 2.755829 -13.930906 48.456159
1.460000 0.219000 202.390452 2.847644 -13.842684 48.791092
1.470000 0.220500 203.796511 2.940954 -13.752786 49.126365
1.480000 0.222000 205.203209 3.035771 -13.661221 49.461980
1.490000 0.223500 206.610553 3.132108 -13.567996 49.797937
1.500000 0.225000 208.018549 3.229977 -13.473118 50.134238
1.510000 0.226500 209.427202 3.329392 -13.376592 50.470885
1.520000 0.228000 210.836519 3.430366 -13.278427 50.807879
1.530000 0.229500 212.246505 3.532914 -13.178628 51.145221
1.540000 0.231000 213.657167 3.637047 -13.077201 51.482912
1.550000 0.232500 215.068510 3.742782 -12.974152 51.820954
1.560000 0.234000 216.480540 3.850132 -12.869487 52.159348
1.570000 0.235500 217.893264 3.959112 -12.763210 52.498095
1.580000 0.237000 219.306687 4.069737 -12.655329 52.837195
1.590000 0.238500 220.720816 4.182021 -12.545846 53.176649
1.600000 0.240000 222.135656 4.295981 -12.434768 53.516459
1.610000 0.241500 223.551213 4.411632 -12.322099 53.856625
1.620000 0.243000 224.967494 4.528989 -12.207843 54.197147
1.630000 0.244500 226.384505 4.648070 -12.092004 54.538026
1.640000 0.246000 227.802252 4.768891 -11.974586 54.879262
1.650000 0.247500 229.220741 4.891468 -11.855594 55.220857
1.660000 0.249000 230.639978 5.015819 -11.735030 55.562809
1.670000 0.250500 232.059969 5.141961 -11.612898 55.905120
1.680000 0.252000 233.480721 5.269912 -11.489201 56.247789
1.690000 0.253500 234.902241 5.399690 -11.363942 56.590816
1.700000 0.255000 236.324533 5.531314 -11.237124 56.934201
1.710000 0.256500 237.747606 5.664802 -11.108750 57.277945
1.720000 0.258000 239.171464 5.800173 -10.978821 57.622046
1.730000 0.259500 240.596115 5.937446 -10.847340 57.966504
1.740000 0.261000 242.021565 6.076642 -10.714309 58.311319
1.750000 0.262500 243.447821 6.217781 -10.579730 58.656491
1.760000 0.264000 244.874889 6.360882 -10.443603 59.002018
1.770000 0.265500 246.302775 6.505967 -10.305932 59.347899
1.780000 0.267000 247.731487 6.653057 -10.166716 59.694134
1.790000 0.268500 249.161031 6.802173 -10.025957 60.040722
1.800000 0.270000 250.591413 6.953338 -9.883655 60.387661
1.810000 0.271500 252.022641 7.106573 -9.739811 60.734951
1.820000 0.273000 253.454722 7.261901 -9.594426 61.082589
1.830000 0.274500 254.887661 7.419345 -9.447499 61.430575
1.840000 0.276000 256.321467 7.578928 -9.299032 61.778906
1.850000 0.277500 257.756146 7.740675 -9.149022 62.127581
1.860000 0.279000 259.191706 7.904609 -8.997471 62.476598
1.870000 0.280500 260.628152 8.070755 -8.844378 62.825955
1.880000 0.282000 262.065493 8.239138 -8.689741 63.175650
1.890000 0.283500 263.503736 8.409784 -8.533560 63.525680
1.900000 0.285000 264.942887 8.582717 -8.375834 63.876044
1.910000 0.286500 266.382955 8.757964 -8.216562 64.226738
1.920000 0.288000 267.823946 8.935552 -8.055742 64.577760
1.930000 0.289500 269.265869 9.115507 -7.893372 64.929107
1.940000 0.291000 270.708730 9.297857 -7.729450 65.280776
1.950000 0.292500 272.152537 9.482630 -7.563975 65.632764
1.960000 0.294000 273.597298 9.669854 -7.396944 65.985068
1.970000 0.295500 275.043021 9.859557 -7.228355 66.337684
1.980000 0.297000 276.489713 10.051768 -7.058206 66.690608
1.990000 0.298500 277.937382 10.246517 -6.886492 67.043838
0.100000 0.015000 14.029214 -0.052652 -2.719075 4.195135
0.110000 0.016500 15.426369 -0.063127 -3.068554 4.534505
0.120000 0.018000 16.822540 -0.074281 -3.414457 4.869964
0.130000 0.019500 18.217755 -0.086052 -3.756170 5.202030
0.140000 0.021000 19.612042 -0.098378 -4.093235 5.531127
0.150000 0.022500 21.005431 -0.111202 -4.425309 5.857606
0.160000 0.024000 22.397949 -0.124469 -4.752138 6.181764
0.170000 0.025500 23.789625 -0.138126 -5.073533 6.503854
0.180000 0.027000 25.180487 -0.152121 -5.389359 6.824094
0.190000 0.028500 26.570564 -0.166407 -5.699520 7.142674
0.200000 0.030000 27.959881 -0.180936 -6.003957 7.459759
0.210000 0.031500 29.348467 -0.195665 -6.302634 7.775497
0.220000 0.033000 30.736347 -0.210551 -6.595536 8.090016
0.230000 0.034500 32.123548 -0.225552 -6.882668 8.403434
0.240000 0.036000 33.510094 -0.240631 -7.164044 8.715855
0.250000 0.037500 34.896011 -0.255748 -7.439694 9.027373
0.260000 0.039000 36.281324 -0.270869 -7.709654 9.338074
0.270000 0.040500 37.666054 -0.285958 -7.973967 9.648037
0.280000 0.042000 39.050227 -0.300983 -8.232685 9.957332
0.290000 0.043500 40.433865 -0.315912 -8.485862 10.266025
0.300000 0.045000 41.816990 -0.330714 -8.733556 10.574177
0.310000 0.046500 43.199624 -0.345360 -8.975829 10.881843
0.320000 0.048000 44.581788 -0.359822 -9.212745 11.189076
0.330000 0.049500 45.963504 -0.374072 -9.444369 11.495924
0.340000 0.051000 47.344791 -0.388085 -9.670768 11.802431
0.350000 0.052500 48.725669 -0.401836 -9.892011 12.108641
0.360000 0.054000 50.106159 -0.415301 -10.108164 12.414593
0.370000 0.055500 51.486279 -0.428455 -10.319298 12.720324
0.380000 0.057000 52.866048 -0.441278 -10.525480 13.025869
0.390000 0.058500 54.245483 -0.453747 -10.726779 13.331261
0.400000 0.060000 55.624604 -0.465842 -10.923265 13.636533
0.410000 0.061500 57.003427 -0.477543 -11.115004 13.941713
0.420000 0.063000 58.381970 -0.488830 -11.302064 14.246830
0.430000 0.064500 59.760249 -0.499685 -11.484512 14.551912
0.440000 0.066000 61.138281 -0.510091 -11.662414 14.856984
0.450000 0.067500 62.516081 -0.520028 -11.835836 15.162071
0.460000 0.069000 63.893666 -0.529482 -12.004841 15.467196
0.470000 0.070500 65.271051 -0.538436 -12.169494 15.772383
0.480000 0.072000 66.648250 -0.546874 -12.329857 16.077653
0.490000 0.073500 68.025280 -0.554782 -12.485993 16.383027
0.500000 0.075000 69.402153 -0.562144 -12.637961 16.688526
0.510000 0.076500 70.778885 -0.568946 -12.785823 16.994170
0.520000 0.078000 72.155488 -0.575176 -12.929636 17.299976
0.530000 0.079500 73.531978 -0.580819 -13.069459 17.605965
0.540000 0.081000 74.908367 -0.585863 -13.205349 17.912153
0.550000 0.082500 76.284668 -0.590296 -13.337362 18.218558
0.560000 0.084000 77.660894 -0.594105 -13.465553 18.525197
0.570000 0.085500 79.037057 -0.597279 -13.589975 18.832086
0.580000 0.087000 80.413171 -0.599807 -13.710683 19.139241
0.590000 0.088500 81.789246 -0.601676 -13.827728 19.446679
0.600000 0.090000 83.165295 -0.602878 -13.941161 19.754413
0.610000 0.091500 84.541331 -0.603400 -14.051033 20.062460
0.620000 0.093000 85.917363 -0.603234 -14.157392 20.370834
0.630000 0.094500 87.293403 -0.602369 -14.260287 20.679549
0.640000 0.096000 88.669463 -0.600794 -14.359765 20.988620
0.650000 0.097500 90.045552 -0.598502 -14.455873 21.298060
0.660000 0.099000 91.421683 -0.595482 -14.548657 21.607882
0.670000 0.100500 92.797865 -0.591726 -14.638160 21.918101
0.680000 0.102000 94.174108 -0.587224 -14.724427 22.228729
0.690000 0.103500 95.550424 -0.581968 -14.807501 22.539780
0.700000 0.105000 96.926821 -0.575948 -14.887423 22.851266
0.710000 0.106500 98.303309 -0.569157 -14.964235 23.163200
0.720000 0.108000 99.679898 -0.561586 -15.037977 23.475595
0.730000 0.109500 101.056599 -0.553227 -15.108689 23.788462
0.740000 0.111000 102.433419 -0.544070 -15.176409 24.101814
0.750000 0.112500 103.810368 -0.534110 -15.241175 24.415664
0.760000 0.114000 105.187455 -0.523336 -15.303025 24.730022
0.770000 0.115500 106.564690 -0.511741 -15.361994 25.044902
0.780000 0.117000 107.942080 -0.499316 -15.418118 25.360314
0.790000 0.118500 109.319635 -0.486055 -15.471433 25.676270
0.800000 0.120000 110.697364 -0.471948 -15.521971 25.992782
0.810000 0.121500 112.075273 -0.456987 -15.569766 26.309862
0.820000 0.123000 113.453373 -0.441164 -15.614851 26.627520
0.830000 0.124500 114.831672 -0.424471 -15.657257 26.945769
0.840000 0.126000 116.210176 -0.406899 -15.697015 27.264618
0.850000 0.127500 117.588895 -0.388441 -15.734156 27.584080
0.860000 0.129000 118.967836 -0.369086 -15.768710 27.904165
0.870000 0.130500 120.347008 -0.348828 -15.800704 28.224885
0.880000 0.132000 121.726418 -0.327656 -15.830167 28.546250
0.890000 0.133500 123.106073 -0.305561 -15.857128 28.868271
0.900000 0.135000 124.485983 -0.282535 -15.881611 29.190959
0.910000 0.136500 125.866153 -0.258568 -15.903644 29.514325
0.920000 0.138000 127.246591 -0.233650 -15.923252 29.838380
0.930000 0.139500 128.627306 -0.207771 -15.940459 30.163133
0.940000 0.141000 130.008304 -0.180921 -15.955290 30.488596
0.950000 0.142500 131.389593 -0.153089 -15.967767 30.814779
0.960000 0.144000 132.771180 -0.124264 -15.977914 31.141693
0.970000 0.145500 134.153073 -0.094436 -15.985752 31.469347
0.980000 0.147000 135.535278 -0.063592 -15.991303 31.797753
0.990000 0.148500 136.917804 -0.031721 -15.994588 32.126919
1.000000 0.150000 138.300656 0.001190 -15.995625 32.456857
1.010000 0.151500 139.683843 0.035154 -15.994435 32.787577
1.020000 0.153000 141.067371 0.070184 -15.991036 33.119088
1.030000 0.154500 142.451249 0.106294 -15.985447 33.451401
1.040000 0.156000 143.835481 0.143498 -15.977683 33.784524
1.050000 0.157500 145.220077 0.181812 -15.967762 34.118469
1.060000 0.159000 146.605044 0.221250 -15.955700 34.453244
1.070000 0.160500 147.990387 0.261829 -15.941512 34.788859
1.080000 0.162000 149.376115 0.303566 -15.925213 35.125323
1.090000 0.163500 150.762236 0.346477 -15.906816 35.462646
1.100000 0.165000 152.148755 0.390583 -15.886334 35.800836
1.110000 0.166500 153.535681 0.435900 -15.863780 36.139904
1.120000 0.168000 154.923020 0.482450 -15.839166 36.479857
1.130000 0.169500 156.310781 0.530252 -15.812503 36.820704
1.140000 0.171000 157.698970 0.579327 -15.783801 37.162455
1.150000 0.172500 159.087595 0.629699 -15.753070 37.505116
1.160000 0.174000 160.476665 0.681391 -15.720318 37.848697
1.170000 0.175500 161.866185 0.734426 -15.685555 38.193206
1.180000 0.177000 163.256165 0.788830 -15.648786 38.538649
1.190000 0.178500 164.646611 0.844628 -15.610020 38.885036
1.200000 0.180000 166.037533 0.901849 -15.569262 39.232372
1.210000 0.181500 167.428937 0.960521 -15.526517 39.580666
1.220000 0.183000 168.820832 1.020674 -15.481790 39.929924
1.230000 0.184500 170.213227 1.082338 -15.435084 40.280153
1.240000 0.186000 171.606129 1.145546 -15.386403 40.631358
1.250000 0.187500 172.999547 1.210330 -15.335749 40.983546
1.260000 0.189000 174.393490 1.276727 -15.283122 41.336723
1.270000 0.190500 175.787966 1.344771 -15.228524 41.690893
1.280000 0.192000 177.182985 1.414502 -15.171954 42.046062
1.290000 0.193500 178.578555 1.485958 -15.113411 42.402234
1.300000 0.195000 179.974686 1.559180 -15.052893 42.759413
1.310000 0.196500 181.371387 1.634210 -14.990398 43.117603
1.320000 0.198000 182.768668 1.711092 -14.925921 43.476806
1.330000 0.199500 184.166538 1.789873 -14.859459 43.837027
1.340000 0.201000 185.565008 1.870599 -14.791005 44.198267
1.350000 0.202500 186.964088 1.953320 -14.720554 44.560527
1.360000 0.204000 188.363788 2.038087 -14.648098 44.923810
1.370000 0.205500 189.764119 2.124954 -14.573630 45.288115
1.380000 0.207000 191.165092 2.213975 -14.497140 45.653443
1.390000 0.208500 192.566718 2.305207 -14.418619 46.019792
1.400000 0.210000 193.969008 2.398709 -14.338055 46.387163
1.410000 0.211500 195.371975 2.494543 -14.255437 46.755552
1.420000 0.213000 196.775630 2.592771 -14.170753 47.124957
1.430000 0.214500 198.179985 2.693460 -14.083987 47.495375
1.440000 0.216000 199.585053 2.796676 -13.995126 47.866802
1.450000 0.217500 200.990846 2.902490 -13.904154 48.239232
1.460000 0.219000 202.397379 3.010974 -13.811054 48.612661
1.470000 0.220500 203.804664 3.122201 -13.715809 48.987080
1.480000 0.222000 205.212715 3.236250 -13.618400 49.362483
1.490000 0.223500 206.621547 3.353199 -13.518807 49.738862
1.500000 0.225000 208.031173 3.473130 -13.417008 50.116207
1.510000 0.226500 209.441609 3.596127 -13.312984 50.494507
1.520000 0.228000 210.852870 3.722275 -13.206710 50.873752
1.530000 0.229500 212.264972 3.851664 -13.098163 51.253929
1.540000 0.231000 213.677930 3.984385 -12.987318 51.635025
1.550000 0.232500 215.091760 4.120531 -12.874149 52.017026
1.560000 0.234000 216.506481 4.260199 -12.758629 52.399915
1.570000 0.235500 217.922108 4.403486 -12.640729 52.783676
1.580000 0.237000 219.338660 4.550494 -12.520422 53.168292
1.590000 0.238500 220.756154 4.701324 -12.397676 53.553744
1.600000 0.240000 222.174609 4.856084 -12.272461 53.940011
1.610000 0.241500 223.594044 5.014880 -12.144744 54.327073
1.620000 0.243000 225.014478 5.177821 -12.014493 54.714907
1.630000 0.244500 226.435931 5.345020 -11.881672 55.103489
1.640000 0.246000 227.858423 5.516590 -11.746247 55.492794
1.650000 0.247500 229.281975 5.692648 -11.608182 55.882797
1.660000 0.249000 230.706608 5.873310 -11.467440 56.273470
1.670000 0.250500 232.132343 6.058696 -11.323982 56.664785
1.680000 0.252000 233.559202 6.248928 -11.177769 57.056712
1.690000 0.253500 234.987209 6.444127 -11.028762 57.449220
1.700000 0.255000 236.416386 6.644418 -10.876919 57.842277
1.710000 0.256500 237.846756 6.849927 -10.722200 58.235851
1.720000 0.258000 239.278343 7.060778 -10.564562 58.629906
1.730000 0.259500 240.711172 7.277101 -10.403961 59.024408
1.740000 0.261000 242.145268 7.499022 -10.240353 59.419320
1.750000 0.262500 243.580655 7.726672 -10.073694 59.814604
1.760000 0.264000 245.017360 7.960178 -9.903938 60.210222
1.770000 0.265500 246.455409 8.199670 -9.731040 60.606135
1.780000 0.267000 247.894828 8.445279 -9.554952 61.002301
1.790000 0.268500 249.335644 8.697133 -9.375628 61.398681
1.800000 0.270000 250.777885 8.955361 -9.193020 61.795232
1.810000 0.271500 252.221578 9.220092 -9.007079 62.191911
1.820000 0.273000 253.666752 9.491454 -8.817757 62.588674
1.830000 0.274500 255.113436 9.769574 -8.625005 62.985479
1.840000 0.276000 256.561658 10.054577 -8.428774 63.382280
1.850000 0.277500 258.011449 10.346587 -8.229014 63.779032
1.860000 0.279000 259.462836 10.645728 -8.025676 64.175690
1.870000 0.280500 260.915852 10.952119 -7.818710 64.572208
1.880000 0.282000 262.370525 11.265879 -7.608066 64.968540
1.890000 0.283500 263.826888 11.587126 -7.393694 65.364641
1.900000 0.285000 265.284970 11.915972 -7.175545 65.760465
1.910000 0.286500 266.744803 12.252529 -6.953568 66.155964
1.920000 0.288000 268.206418 12.596906 -6.727714 66.551094
1.930000 0.289500 269.669848 12.949208 -6.497934 66.945808
1.940000 0.291000 271.135124 13.309537 -6.264179 67.340062
1.950000 0.292500 272.602278 13.677992 -6.026400 67.733810
1.960000 0.294000 274.071343 14.054668 -5.784549 68.127007
1.970000 0.295500 275.542350 14.439657 -5.538578 68.519610
1.980000 0.297000 277.015333 14.833046 -5.288440 68.911575
1.990000 0.298500 278.490324 15.234919 -5.034089 69.302860
0.100000 0.015000 14.031421 -0.051110 -2.571938 4.180420
0.110000 0.016500 15.428960 -0.061396 -2.911509 4.516480
0.120000 0.018000 16.825532 -0.072377 -3.248236 4.848333
0.130000 0.019500 18.221161 -0.083992 -3.581480 5.176497
0.140000 0.021000 19.615874 -0.096186 -3.910758 5.501398
0.150000 0.022500 21.009697 -0.108905 -4.235703 5.823391
0.160000 0.024000 22.402655 -0.122094 -4.556038 6.142773
0.170000 0.025500 23.794775 -0.135705 -4.871550 6.459798
0.180000 0.027000 25.186084 -0.149689 -5.182084 6.774684
0.190000 0.028500 26.576606 -0.164000 -5.487523 7.087622
0.200000 0.030000 27.966366 -0.178592 -5.787785 7.398776
0.210000 0.031500 29.355391 -0.193424 -6.082816 7.708294
0.220000 0.033000 30.743705 -0.208453 -6.372581 8.016303
0.230000 0.034500 32.131331 -0.223640 -6.657064 8.322921
0.240000 0.036000 33.518295 -0.238947 -6.936263 8.628250
0.250000 0.037500 34.904618 -0.254337 -7.210187 8.932384
0.260000 0.039000 36.290325 -0.269774 -7.478856 9.235406
0.270000 0.040500 37.675437 -0.285223 -7.742295 9.537394
0.280000 0.042000 39.059977 -0.300653 -8.000538 9.838417
0.290000 0.043500 40.443967 -0.316030 -8.253623 10.138540
0.300000 0.045000 41.827428 -0.331324 -8.501591 10.437819
0.310000 0.046500 43.210381 -0.346504 -8.744488 10.736310
0.320000 0.048000 44.592847 -0.361542 -8.982362 11.034063
0.330000 0.049500 45.974844 -0.376410 -9.215263 11.331123
0.340000 0.051000 47.356395 -0.391081 -9.443243 11.627532
0.350000 0.052500 48.737516 -0.405528 -9.666355 11.923332
0.360000 0.054000 50.118229 -0.419725 -9.884652 12.218558
0.370000 0.055500 51.498550 -0.433649 -10.098189 12.513245
0.380000 0.057000 52.878500 -0.447274 -10.307021 12.807427
0.390000 0.058500 54.258095 -0.460577 -10.511203 13.101132
0.400000 0.060000 55.637353 -0.473537 -10.710789 13.394389
0.410000 0.061500 57.016291 -0.486129 -10.905835 13.687226
0.420000 0.063000 58.394927 -0.498334 -11.096395 13.979668
0.430000 0.064500 59.773277 -0.510130 -11.282523 14.271738
0.440000 0.066000 61.151358 -0.521496 -11.464272 14.563459
0.450000 0.067500 62.529185 -0.532413 -11.641697 14.854853
0.460000 0.069000 63.906775 -0.542861 -11.814850 15.145939
0.470000 0.070500 65.284143 -0.552822 -11.983782 15.436736
0.480000 0.072000 66.661305 -0.562277 -12.148545 15.727264
0.490000 0.073500 68.038274 -0.571208 -12.309191 16.017539
0.500000 0.075000 69.415067 -0.579597 -12.465767 16.307579
0.510000 0.076500 70.791698 -0.587427 -12.618325 16.597397
0.520000 0.078000 72.168181 -0.594681 -12.766912 16.887011
0.530000 0.079500 73.544530 -0.601343 -12.911576 17.176433
0.540000 0.081000 74.920759 -0.607396 -13.052364 17.465679
0.550000 0.082500 76.296881 -0.612826 -13.189322 17.754761
0.560000 0.084000 77.672910 -0.617616 -13.322495 18.043691
0.570000 0.085500 79.048860 -0.621751 -13.451928 18.332482
0.580000 0.087000 80.424743 -0.625216 -13.577665 18.621145
0.590000 0.088500 81.800572 -0.627997 -13.699749 18.909692
0.600000 0.090000 83.176360 -0.630079 -13.818222 19.198134
0.610000 0.091500 84.552119 -0.631449 -13.933125 19.486480
0.620000 0.093000 85.927861 -0.632093 -14.044500 19.774741
0.630000 0.094500 87.303599 -0.631996 -14.152387 20.062926
0.640000 0.096000 88.679345 -0.631146 -14.256824 20.351044
0.650000 0.097500 90.055110 -0.629529 -14.357851 20.639105
0.660000 0.099000 91.430905 -0.627133 -14.455504 20.927117
0.670000 0.100500 92.806743 -0.623945 -14.549823 21.215088
0.680000 0.102000 94.182634 -0.619952 -14.640842 21.503027
0.690000 0.103500 95.558590 -0.615142 -14.728598 21.790941
0.700000 0.105000 96.934622 -0.609502 -14.813126 22.078838
0.710000 0.106500 98.310740 -0.603022 -14.894460 22.366725
0.720000 0.108000 99.686955 -0.595688 -14.972635 22.654609
0.730000 0.109500 101.063279 -0.587489 -15.047683 22.942497
0.740000 0.111000 102.439720 -0.578414 -15.119638 23.230396
0.750000 0.112500 103.816290 -0.568452 -15.188530 23.518312
0.760000 0.114000 105.192999 -0.557590 -15.254392 23.806252
0.770000 0.115500 106.569857 -0.545818 -15.317254 24.094221
0.780000 0.117000 107.946874 -0.533124 -15.377147 24.382225
0.790000 0.118500 109.324059 -0.519498 -15.434100 24.670271
0.800000 0.120000 110.701423 -0.504930 -15.488143 24.958364
0.810000 0.121500 112.078975 -0.489407 -15.539304 25.246510
0.820000 0.123000 113.456724 -0.472920 -15.587610 25.534713
0.830000 0.124500 114.834680 -0.455458 -15.633090 25.822979
0.840000 0.126000 116.212853 -0.437011 -15.675771 26.111312
0.850000 0.127500 117.591251 -0.417568 -15.715678 26.399719
0.860000 0.129000 118.969884 -0.397118 -15.752839 26.688203
0.870000 0.130500 120.348760 -0.375653 -15.787278 26.976770
0.880000 0.132000 121.727889 -0.353161 -15.819021 27.265423
0.890000 0.133500 123.107280 -0.329632 -15.848092 27.554168
0.900000 0.135000 124.486940 -0.305057 -15.874516 27.843008
0.910000 0.136500 125.866880 -0.279425 -15.898315 28.131948
0.920000 0.138000 127.247107 -0.252727 -15.919514 28.420992
0.930000 0.139500 128.627630 -0.224952 -15.938135 28.710145
0.940000 0.141000 130.008458 -0.196091 -15.954200 28.999409
0.950000 0.142500 131.389598 -0.166133 -15.967732 29.288789
0.960000 0.144000 132.771060 -0.135070 -15.978751 29.578289
0.970000 0.145500 134.152851 -0.102891 -15.987280 29.867912
0.980000 0.147000 135.534979 -0.069587 -15.993339 30.157661
0.990000 0.148500 136.917453 -0.035147 -15.996948 30.447542
1.000000 0.150000 138.300281 0.000438 -15.998127 30.737556
1.010000 0.151500 139.683470 0.037177 -15.996896 31.027707
1.020000 0.153000 141.067029 0.075080 -15.993274 31.317999
1.030000 0.154500 142.450965 0.114157 -15.987280 31.608434
1.040000 0.156000 143.835286 0.154418 -15.978933 31.899016
1.050000 0.157500 145.220001 0.195872 -15.968250 32.189748
1.060000 0.159000 146.605115 0.238530 -15.955251 32.480633
1.070000 0.160500 147.990638 0.282399 -15.939951 32.771674
1.080000 0.162000 149.376576 0.327492 -15.922368 33.062874
1.090000 0.163500 150.762938 0.373816 -15.902520 33.354235
1.100000 0.165000 152.149730 0.421382 -15.880423 33.645760
1.110000 0.166500 153.536961 0.470200 -15.856092 33.937452
1.120000 0.168000 154.924637 0.520280 -15.829545 34.229314
1.130000 0.169500 156.312765 0.571630 -15.800796 34.521348
1.140000 0.171000 157.701354 0.624262 -15.769860 34.813556
1.150000 0.172500 159.090410 0.678184 -15.736754 35.105942
1.160000 0.174000 160.479941 0.733407 -15.701491 35.398507
1.170000 0.175500 161.869953 0.789941 -15.664087 35.691254
1.180000 0.177000 163.260454 0.847796 -15.624554 35.984185
1.190000 0.178500 164.651451 0.906982 -15.582908 36.277302
1.200000 0.180000 166.042951 0.967509 -15.539162 36.570607
1.210000 0.181500 167.434961 1.029386 -15.493328 36.864104
1.220000 0.183000 168.827488 1.092626 -15.445421 37.157792
1.230000 0.184500 170.220539 1.157236 -15.395453 37.451676
1.240000 0.186000 171.614121 1.223228 -15.343437 37.745756
1.250000 0.187500 173.008240 1.290613 -15.289385 38.040034
1.260000 0.189000 174.402905 1.359400 -15.233309 38.334513
1.270000 0.190500 175.798120 1.429601 -15.175221 38.629194
1.280000 0.192000 177.193895 1.501225 -15.115132 38.924079
1.290000 0.193500 178.590234 1.574284 -15.053054 39.219170
1.300000 0.195000 179.987145 1.648787 -14.988999 39.514467
1.310000 0.196500 181.384635 1.724747 -14.922976 39.809974
1.320000 0.198000 182.782711 1.802174 -14.854997 40.105691
1.330000 0.199500 184.181378 1.881078 -14.785072 40.401620
1.340000 0.201000 185.580644 1.961472 -14.713211 40.697762
1.350000 0.202500 186.980516 2.043365 -14.639425 40.994119
1.360000 0.204000 188.381001 2.126770 -14.563723 41.290692
1.370000 0.205500 189.782103 2.211698 -14.486114 41.587482
1.380000 0.207000 191.183832 2.298159 -14.406609 41.884491
1.390000 0.208500 192.586193 2.386167 -14.325216 42.181720
1.400000 0.210000 193.989192 2.475731 -14.241944 42.479170
1.410000 0.211500 195.392836 2.566865 -14.156802 42.776842
1.420000 0.213000 196.797133 2.659580 -14.069798 43.074737
1.430000 0.214500 198.202088 2.753887 -13.980941 43.372856
1.440000 0.216000 199.607708 2.849800 -13.890239 43.671200
1.450000 0.217500 201.014000 2.947329 -13.797700 43.969770
1.460000 0.219000 202.420970 3.046489 -13.703332 44.268567
1.470000 0.220500 203.828625 3.147290 -13.607143 44.567591
1.480000 0.222000 205.236971 3.249746 -13.509138 44.866844
1.490000 0.223500 206.646015 3.353869 -13.409327 45.166325
1.500000 0.225000 208.055764 3.459672 -13.307716 45.466037
1.510000 0.226500 209.466223 3.567167 -13.204312 45.765978
1.520000 0.228000 210.877400 3.676369 -13.099121 46.066150
1.530000 0.229500 212.289301 3.787290 -12.992151 46.366554
1.540000 0.231000 213.701933 3.899944 -12.883406 46.667189
1.550000 0.232500 215.115302 4.014344 -12.772895 46.968056
1.560000 0.234000 216.529415 4.130503 -12.660621 47.269155
1.570000 0.235500 217.944277 4.248436 -12.546592 47.570487
1.580000 0.237000 219.359897 4.368156 -12.430813 47.872051
1.590000 0.238500 220.776280 4.489678 -12.313290 48.173848
1.600000 0.240000 222.193433 4.613015 -12.194027 48.475878
1.610000 0.241500 223.611363 4.738182 -12.073030 48.778142
1.620000 0.243000 225.030076 4.865194 -11.950305 49.080638
1.630000 0.244500 226.449579 4.994064 -11.825855 49.383367
1.640000 0.246000 227.869877 5.124809 -11.699685 49.686328
1.650000 0.247500 229.290979 5.257442 -11.571800 49.989522
1.660000 0.249000 230.712891 5.391979 -11.442205 50.292948
1.670000 0.250500 232.135619 5.528436 -11.310904 50.596607
1.680000 0.252000 233.559169 5.666827 -11.177900 50.900496
1.690000 0.253500 234.983549 5.807169 -11.043198 51.204617
1.700000 0.255000 236.408766 5.949477 -10.906801 51.508968
1.710000 0.256500 237.834825 6.093766 -10.768713 51.813549
1.720000 0.258000 239.261734 6.240054 -10.628938 52.118359
1.730000 0.259500 240.689499 6.388356 -10.487479 52.423398
1.740000 0.261000 242.118128 6.538690 -10.344339 52.728665
1.750000 0.262500 243.547626 6.691070 -10.199521 53.034158
1.760000 0.264000 244.978001 6.845515 -10.053028 53.339878
1.770000 0.265500 246.409259 7.002041 -9.904863 53.645823
1.780000 0.267000 247.841407 7.160666 -9.755028 53.951992
1.790000 0.268500 249.274453 7.321406 -9.603527 54.258384
1.800000 0.270000 250.708403 7.484279 -9.450361 54.564998
1.810000 0.271500 252.143263 7.649303 -9.295532 54.871832
1.820000 0.273000 253.579041 7.816496 -9.139044 55.178886
1.830000 0.274500 255.015744 7.985875 -8.980897 55.486158
1.840000 0.276000 256.453378 8.157460 -8.821094 55.793646
1.850000 0.277500 257.891951 8.331267 -8.659637 56.101349
1.860000 0.279000 259.331469 8.507316 -8.496526 56.409266
1.870000 0.280500 260.771940 8.685626 -8.331765 56.717394
1.880000 0.282000 262.213371 8.866215 -8.165353 57.025732
1.890000 0.283500 263.655768 9.049103 -7.997292 57.334279
1.900000 0.285000 265.099139 9.234308 -7.827583 57.643032
1.910000 0.286500 266.543491 9.421850 -7.656228 57.951990
1.920000 0.288000 267.988831 9.611749 -7.483227 58.261149
1.930000 0.289500 269.435166 9.804025 -7.308581 58.570510
1.940000 0.291000 270.882503 9.998698 -7.132291 58.880068
1.950000 0.292500 272.330851 10.195786 -6.954357 59.189823
1.960000 0.294000 273.780215 10.395312 -6.774779 59.499771
1.970000 0.295500 275.230603 10.597296 -6.593559 59.809910
1.980000 0.297000 276.682023 10.801757 -6.410696 60.120239
1.990000 0.298500 278.134482 11.008717 -6.226190 60.430753
0.100000 0.015000 14.029523 -0.052314 -2.698441 4.075147
0.110000 0.016500 15.426746 -0.062723 -3.045678 4.401078
0.120000 0.018000 16.822991 -0.073808 -3.389368 4.722862
0.130000 0.019500 18.218286 -0.085509 -3.728913 5.041018
0.140000 0.021000 19.612659 -0.097766 -4.063866 5.355970
0.150000 0.022500 21.006137 -0.110523 -4.393894 5.668070
0.160000 0.024000 22.398750 -0.123727 -4.718750 5.977618
0.170000 0.025500 23.790525 -0.137325 -5.038253 6.284866
0.180000 0.027000 25.181489 -0.151267 -5.352276 6.590031
0.190000 0.028500 26.571669 -0.165508 -5.660729 6.893304
0.200000 0.030000 27.961093 -0.180000 -5.963555 7.194850
0.210000 0.031500 29.349787 -0.194702 -6.260723 7.494815
0.220000 0.033000 30.737777 -0.209571 -6.552222 7.793328
0.230000 0.034500 32.125087 -0.224567 -6.838057 8.090506
0.240000 0.036000 33.511743 -0.239652 -7.118245 8.386450
0.250000 0.037500 34.897769 -0.254789 -7.392817 8.681256
0.260000 0.039000 36.283189 -0.269943 -7.661809 8.975007
0.270000 0.040500 37.668027 -0.285081 -7.925265 9.267779
0.280000 0.042000 39.052304 -0.300168 -8.183236 9.559644
0.290000 0.043500 40.436044 -0.315175 -8.435774 9.850665
0.300000 0.045000 41.819268 -0.330070 -8.682937 10.140901
0.310000 0.046500 43.201997 -0.344824 -8.924786 10.430406
0.320000 0.048000 44.584254 -0.359410 -9.161382 10.719231
0.330000 0.049500 45.966057 -0.373800 -9.392789 11.007421
0.340000 0.051000 47.347427 -0.387969 -9.619072 11.295021
0.350000 0.052500 48.728384 -0.401890 -9.840295 11.582069
0.360000 0.054000 50.108948 -0.415540 -10.056525 11.868605
0.370000 0.055500 51.489136 -0.428894 -10.267827 12.154662
0.380000 0.057000 52.868967 -0.441931 -10.474267 12.440273
0.390000 0.058500 54.248459 -0.454629 -10.675911 12.725470
0.400000 0.060000 55.627631 -0.466964 -10.872824 13.010282
0.410000 0.061500 57.006498 -0.478919 -11.065070 13.294735
0.420000 0.063000 58.385079 -0.490471 -11.252713 13.578857
0.430000 0.064500 59.763390 -0.501602 -11.435817 13.862670
0.440000 0.066000 61.141447 -0.512293 -11.614444 14.146200
0.450000 0.067500 62.519266 -0.522526 -11.788657 14.429466
0.460000 0.069000 63.896862 -0.532283 -11.958515 14.712491
0.470000 0.070500 65.274252 -0.541547 -12.124079 14.995295
0.480000 0.072000 66.651451 -0.550302 -12.285408 15.277895
0.490000 0.073500 68.028472 -0.558530 -12.442560 15.560311
0.500000 0.075000 69.405331 -0.566217 -12.595592 15.842559
0.510000 0.076500 70.782041 -0.573346 -12.744560 16.124656
0.520000 0.078000 72.158617 -0.579904 -12.889521 16.406618
0.530000 0.079500 73.535073 -0.585876 -13.030527 16.688460
0.540000 0.081000 74.911422 -0.591247 -13.167633 16.970197
0.550000 0.082500 76.287677 -0.596003 -13.300890 17.251842
0.560000 0.084000 77.663851 -0.600132 -13.430351 17.533410
0.570000 0.085500 79.039956 -0.603620 -13.556065 17.814912
0.580000 0.087000 80.416007 -0.606455 -13.678083 18.096362
0.590000 0.088500 81.792014 -0.608623 -13.796452 18.377771
0.600000 0.090000 83.167990 -0.610114 -13.911220 18.659151
0.610000 0.091500 84.543947 -0.610915 -14.022435 18.940514
0.620000 0.093000 85.919897 -0.611014 -14.130143 19.221869
0.630000 0.094500 87.295850 -0.610400 -14.234387 19.503229
0.640000 0.096000 88.671820 -0.609062 -14.335213 19.784602
0.650000 0.097500 90.047815 -0.606990 -14.432664 20.065999
0.660000 0.099000 91.423849 -0.604172 -14.526782 20.347430
0.670000 0.100500 92.799930 -0.600598 -14.617609 20.628903
0.680000 0.102000 94.176071 -0.596259 -14.705187 20.910428
0.690000 0.103500 95.552281 -0.591143 -14.789554 21.192013
0.700000 0.105000 96.928571 -0.585242 -14.870751 21.473668
0.710000 0.106500 98.304951 -0.578545 -14.948816 21.755399
0.720000 0.108000 99.681431 -0.571044 -15.023788 22.037217
0.730000 0.109500 101.058021 -0.562729 -15.095702 22.319128
0.740000 0.111000 102.434730 -0.553590 -15.164596 22.601140
0.750000 0.112500 103.811568 -0.543620 -15.230506 22.883261
0.760000 0.114000 105.188545 -0.532808 -15.293466 23.165498
0.770000 0.115500 106.565670 -0.521147 -15.353511 23.447858
0.780000 0.117000 107.942951 -0.508629 -15.410674 23.730349
0.790000 0.118500 109.320399 -0.495243 -15.464990 24.012977
0.800000 0.120000 110.698021 -0.480983 -15.516489 24.295749
0.810000 0.121500 112.075828 -0.465840 -15.565205 24.578672
0.820000 0.123000 113.453826 -0.449806 -15.611168 24.861753
0.830000 0.124500 114.832026 -0.432873 -15.654409 25.144996
0.840000 0.126000 116.210435 -0.415033 -15.694958 25.428410
0.850000 0.127500 117.589062 -0.396279 -15.732845 25.712000
0.860000 0.129000 118.967915 -0.376602 -15.768099 25.995771
0.870000 0.130500 120.347002 -0.355995 -15.800748 26.279731
0.880000 0.132000 121.726332 -0.334450 -15.830819 26.563884
0.890000 0.133500 123.105911 -0.311960 -15.858341 26.848237
0.900000 0.135000 124.485749 -0.288518 -15.883340 27.132794
0.910000 0.136500 125.865852 -0.264116 -15.905843 27.417563
0.920000 0.138000 127.246229 -0.238746 -15.925874 27.702547
0.930000 0.139500 128.626887 -0.212402 -15.943461 27.987753
0.940000 0.141000 130.007834 -0.185075 -15.958626 28.273185
0.950000 0.142500 131.389076 -0.156759 -15.971396 28.558849
0.960000 0.144000 132.770622 -0.127447 -15.981793 28.844751
0.970000 0.145500 134.152478 -0.097131 -15.989842 29.130894
0.980000 0.147000 135.534652 -0.065805 -15.995565 29.417284
0.990000 0.148500 136.917151 -0.033460 -15.998985 29.703926
1.000000 0.150000 138.299981 -0.000090 -16.000125 29.990825
1.010000 0.151500 139.683151 0.034313 -15.999005 30.277986
1.020000 0.153000 141.066666 0.069755 -15.995647 30.565413
1.030000 0.154500 142.450534 0.106244 -15.990072 30.853110
1.040000 0.156000 143.834761 0.143788 -15.982301 31.141083
1.050000 0.157500 145.219354 0.182392 -15.972353 31.429336
1.060000 0.159000 146.604320 0.222066 -15.960249 31.717874
1.070000 0.160500 147.989666 0.262815 -15.946008 32.006701
1.080000 0.162000 149.375397 0.304647 -15.929649 32.295821
1.090000 0.163500 150.761521 0.347571 -15.911189 32.585238
1.100000 0.165000 152.148043 0.391592 -15.890649 32.874957
1.110000 0.166500 153.534971 0.436719 -15.868045 33.164982
1.120000 0.168000 154.922310 0.482960 -15.843394 33.455318
1.130000 0.169500 156.310067 0.530321 -15.816715 33.745968
1.140000 0.171000 157.698248 0.578811 -15.788024 34.036936
1.150000 0.172500 159.086859 0.628437 -15.757337 34.328226
1.160000 0.174000 160.475907 0.679207 -15.724671 34.619843
1.170000 0.175500 161.865398 0.731129 -15.690041 34.911789
1.180000 0.177000 163.255337 0.784212 -15.653463 35.204070
1.190000 0.178500 164.645731 0.838462 -15.614951 35.496689
1.200000 0.180000 166.036586 0.893890 -15.574522 35.789649
1.210000 0.181500 167.427908 0.950502 -15.532189 36.082954
1.220000 0.183000 168.819702 1.008307 -15.487966 36.376608
1.230000 0.184500 170.211975 1.067315 -15.441867 36.670615
1.240000 0.186000 171.604733 1.127533 -15.393907 36.964978
1.250000 0.187500 172.997982 1.188970 -15.344098 37.259700
1.260000 0.189000 174.391726 1.251636 -15.292452 37.554785
1.270000 0.190500 175.785974 1.315539 -15.238984 37.850237
1.280000 0.192000 177.180729 1.380690 -15.183705 38.146058
1.290000 0.193500 178.575998 1.447096 -15.126627 38.442252
1.300000 0.195000 179.971786 1.514769 -15.067763 38.738823
1.310000 0.196500 181.368100 1.583717 -15.007123 39.035773
1.320000 0.198000 182.764946 1.653951 -14.944719 39.333106
1.330000 0.199500 184.162328 1.725481 -14.880561 39.630824
1.340000 0.201000 185.560253 1.798317 -14.814662 39.928931
1.350000 0.202500 186.958726 1.872469 -14.747030 40.227430
1.360000 0.204000 188.357754 1.947949 -14.677676 40.526323
1.370000 0.205500 189.757342 2.024767 -14.606610 40.825613
1.380000 0.207000 191.157495 2.102935 -14.533841 41.125304
1.390000 0.208500 192.558219 2.182464 -14.459379 41.425398
1.400000 0.210000 193.959521 2.263365 -14.383233 41.725897
1.410000 0.211500 195.361405 2.345651 -14.305412 42.026804
1.420000 0.213000 196.763878 2.429333 -14.225923 42.328122
1.430000 0.214500 198.166945 2.514424 -14.144776 42.629854
1.440000 0.216000 199.570613 2.600936 -14.061978 42.932001
1.450000 0.217500 200.974886 2.688883 -13.977538 43.234565
1.460000 0.219000 202.379770 2.778278 -13.891461 43.537550
1.470000 0.220500 203.785272 2.869133 -13.803756 43.840958
1.480000 0.222000 205.191397 2.961463 -13.714430 44.144789
1.490000 0.223500 206.598150 3.055283 -13.623489 44.449047
1.500000 0.225000 208.005538 3.150605 -13.530940 44.753734
1.510000 0.226500 209.413567 3.247445 -13.436789 45.058851
1.520000 0.228000 210.822243 3.345819 -13.341041 45.364399
1.530000 0.229500 212.231570 3.445740 -13.243703 45.670382
1.540000 0.231000 213.641556 3.547226 -13.144780 45.976800
1.550000 0.232500 215.052206 3.650291 -13.044277 46.283654
1.560000 0.234000 216.463526 3.754953 -12.942199 46.590947
1.570000 0.235500 217.875521 3.861229 -12.838550 46.898680
1.580000 0.237000 219.288199 3.969134 -12.733335 47.206853
1.590000 0.238500 220.701566 4.078688 -12.626559 47.515468
1.600000 0.240000 222.115626 4.189907 -12.518225 47.824526
1.610000 0.241500 223.530387 4.302810 -12.408336 48.134028
1.620000 0.243000 224.945854 4.417416 -12.296896 48.443975
1.630000 0.244500 226.362034 4.533744 -12.183909 48.754367
1.640000 0.246000 227.778933 4.651814 -12.069377 49.065205
1.650000 0.247500 229.196558 4.771645 -11.953302 49.376489
1.660000 0.249000 230.614914 4.893258 -11.835688 49.688219
1.670000 0.250500 232.034008 5.016674 -11.716536 50.000397
1.680000 0.252000 233.453846 5.141914 -11.595849 50.313022
1.690000 0.253500 234.874436 5.269000 -11.473627 50.626093
1.700000 0.255000 236.295782 5.397955 -11.349873 50.939611
1.710000 0.256500 237.717894 5.528801 -11.224587 51.253576
1.720000 0.258000 239.140775 5.661561 -11.097770 51.567986
1.730000 0.259500 240.564435 5.796260 -10.969424 51.882841
1.740000 0.261000 241.988878 5.932921 -10.839548 52.198141
1.750000 0.262500 243.414113 6.071570 -10.708142 52.513885
1.760000 0.264000 244.840145 6.212231 -10.575207 52.830071
1.770000 0.265500 246.266983 6.354931 -10.440742 53.146698
1.780000 0.267000 247.694633 6.499696 -10.304747 53.463765
1.790000 0.268500 249.123101 6.646553 -10.167220 53.781271
1.800000 0.270000 250.552396 6.795529 -10.028161 54.099213
1.810000 0.271500 251.982525 6.946653 -9.887568 54.417590
1.820000 0.273000 253.413495 7.099953 -9.745440 54.736399
1.830000 0.274500 254.845313 7.255458 -9.601775 55.055638
1.840000 0.276000 256.277987 7.413198 -9.456570 55.375306
1.850000 0.277500 257.711524 7.573204 -9.309824 55.695398
1.860000 0.279000 259.145932 7.735506 -9.161533 56.015913
1.870000 0.280500 260.581219 7.900137 -9.011696 56.336847
1.880000 0.282000 262.017393 8.067127 -8.860308 56.658197
1.890000 0.283500 263.454462 8.236510 -8.707366 56.979960
1.900000 0.285000 264.892433 8.408320 -8.552868 57.302132
1.910000 0.286500 266.331314 8.582589 -8.396808 57.624709
1.920000 0.288000 267.771115 8.759353 -8.239184 57.947688
1.930000 0.289500 269.211843 8.938648 -8.079990 58.271063
1.940000 0.291000 270.653506 9.120507 -7.919222 58.594830
1.950000 0.292500 272.096114 9.304969 -7.756876 58.918985
1.960000 0.294000 273.539674 9.492070 -7.592945 59.243523
1.970000 0.295500 274.984196 9.681847 -7.427425 59.568438
1.980000 0.297000 276.429688 9.874339 -7.260311 59.893725
1.990000 0.298500 277.876159 10.069585 -7.091596 60.219379
0.100000 0.015000 14.033885 -0.049600 -2.407641 4.010211
0.110000 0.016500 15.431829 -0.059748 -2.737647 4.329257
0.120000 0.018000 16.828816 -0.070615 -3.065762 4.644101
0.130000 0.019500 18.224870 -0.082145 -3.391290 4.955264
0.140000 0.021000 19.620012 -0.094284 -3.713694 5.263171
0.150000 0.022500 21.014267 -0.106980 -4.032559 5.568178
0.160000 0.024000 22.407659 -0.120183 -4.347557 5.870583
0.170000 0.025500 23.800210 -0.133843 -4.658436 6.170639
0.180000 0.027000 25.191945 -0.147912 -4.964996 6.468565
0.190000 0.028500 26.582888 -0.162347 -5.267084 6.764551
0.200000 0.030000 27.973063 -0.177102 -5.564581 7.058763
0.210000 0.031500 29.362492 -0.192134 -5.857397 7.351347
0.220000 0.033000 30.751200 -0.207403 -6.145466 7.642433
0.230000 0.034500 32.139208 -0.222868 -6.428742 7.932135
0.240000 0.036000 33.526541 -0.238491 -6.707192 8.220558
0.250000 0.037500 34.913220 -0.254234 -6.980800 8.507794
0.260000 0.039000 36.299267 -0.270062 -7.249558 8.793928
0.270000 0.040500 37.684705 -0.285938 -7.513468 9.079036
0.280000 0.042000 39.069553 -0.301829 -7.772540 9.363188
0.290000 0.043500 40.453835 -0.317702 -8.026789 9.646447
0.300000 0.045000 41.837569 -0.333524 -8.276237 9.928872
0.310000 0.046500 43.220778 -0.349265 -8.520908 10.210517
0.320000 0.048000 44.603480 -0.364894 -8.760833 10.491431
0.330000 0.049500 45.985696 -0.380381 -8.996042 10.771660
0.340000 0.051000 47.367445 -0.395699 -9.226570 11.051247
0.350000 0.052500 48.748746 -0.410818 -9.452454 11.330231
0.360000 0.054000 50.129618 -0.425712 -9.673732 11.608649
0.370000 0.055500 51.510080 -0.440354 -9.890442 11.886535
0.380000 0.057000 52.890150 -0.454718 -10.102627 12.163922
0.390000 0.058500 54.269846 -0.468780 -10.310325 12.440839
0.400000 0.060000 55.649185 -0.482514 -10.513581 12.717315
0.410000 0.061500 57.028185 -0.495897 -10.712435 12.993376
0.420000 0.063000 58.406863 -0.508905 -10.906930 13.269048
0.430000 0.064500 59.785236 -0.521515 -11.097109 13.544353
0.440000 0.066000 61.163321 -0.533704 -11.283014 13.819315
0.450000 0.067500 62.541134 -0.545452 -11.464688 14.093954
0.460000 0.069000 63.918690 -0.556735 -11.642173 14.368290
0.470000 0.070500 65.296006 -0.567534 -11.815512 14.642342
0.480000 0.072000 66.673098 -0.577828 -11.984746 14.916128
0.490000 0.073500 68.049981 -0.587596 -12.149917 15.189666
0.500000 0.075000 69.426670 -0.596818 -12.311066 15.462970
0.510000 0.076500 70.803180 -0.605476 -12.468233 15.736058
0.520000 0.078000 72.179526 -0.613549 -12.621460 16.008942
0.530000 0.079500 73.555723 -0.621020 -12.770786 16.281639
0.540000 0.081000 74.931784 -0.627870 -12.916250 16.554160
0.550000 0.082500 76.307724 -0.634081 -13.057891 16.826520
0.560000 0.084000 77.683557 -0.639634 -13.195747 17.098729
0.570000 0.085500 79.059297 -0.644514 -13.329856 17.370800
0.580000 0.087000 80.434958 -0.648701 -13.460256 17.642745
0.590000 0.088500 81.810552 -0.652180 -13.586984 17.914573
0.600000 0.090000 83.186093 -0.654933 -13.710074 18.186296
0.610000 0.091500 84.561595 -0.656944 -13.829563 18.457923
0.620000 0.093000 85.937070 -0.658197 -13.945486 18.729464
0.630000 0.094500 87.312531 -0.658677 -14.057877 19.000929
0.640000 0.096000 88.687990 -0.658366 -14.166771 19.272325
0.650000 0.097500 90.063460 -0.657249 -14.272200 19.543661
0.660000 0.099000 91.438954 -0.655312 -14.374198 19.814947
0.670000 0.100500 92.814484 -0.652538 -14.472796 20.086189
0.680000 0.102000 94.190061 -0.648913 -14.568027 20.357396
0.690000 0.103500 95.565698 -0.644422 -14.659921 20.628574
0.700000 0.105000 96.941407 -0.639050 -14.748509 20.899731
0.710000 0.106500 98.317198 -0.632783 -14.833822 21.170874
0.720000 0.108000 99.693084 -0.625606 -14.915889 21.442010
0.730000 0.109500 101.069076 -0.617505 -14.994739 21.713144
0.740000 0.111000 102.445186 -0.608466 -15.070400 21.984284
0.750000 0.112500 103.821424 -0.598474 -15.142901 22.255434
0.760000 0.114000 105.197801 -0.587517 -15.212270 22.526602
0.770000 0.115500 106.574329 -0.575580 -15.278533 22.797792
0.780000 0.117000 107.951019 -0.562649 -15.341717 23.069011
0.790000 0.118500 109.327881 -0.548711 -15.401848 23.340262
0.800000 0.120000 110.704926 -0.533752 -15.458952 23.611553
0.810000 0.121500 112.082164 -0.517760 -15.513055 23.882887
0.820000 0.123000 113.459606 -0.500720 -15.564180 24.154269
0.830000 0.124500 114.837262 -0.482621 -15.612353 24.425705
0.840000 0.126000 116.215143 -0.463447 -15.657597 24.697198
0.850000 0.127500 117.593258 -0.443187 -15.699936 24.968753
0.860000 0.129000 118.971618 -0.421828 -15.739392 25.240374
0.870000 0.130500 120.350233 -0.399356 -15.775989 25.512066
0.880000 0.132000 121.729113 -0.375759 -15.809749 25.783832
0.890000 0.133500 123.108267 -0.351023 -15.840693 26.055677
0.900000 0.135000 124.487706 -0.325137 -15.868844 26.327604
0.910000 0.136500 125.867439 -0.298087 -15.894221 26.599617
0.920000 0.138000 127.247475 -0.269861 -15.916846 26.871720
0.930000 0.139500 128.627825 -0.240446 -15.936739 27.143916
0.940000 0.141000 130.008497 -0.209830 -15.953920 27.416208
0.950000 0.142500 131.389502 -0.177999 -15.968408 27.688600
0.960000 0.144000 132.770848 -0.144942 -15.980223 27.961095
0.970000 0.145500 134.152545 -0.110646 -15.989384 28.233695
0.980000 0.147000 135.534601 -0.075098 -15.995909 28.506405
0.990000 0.148500 136.917027 -0.038286 -15.999816 28.779227
1.000000 0.150000 138.299832 -0.000198 -16.001123 29.052164
1.010000 0.151500 139.683023 0.039179 -15.999848 29.325218
1.020000 0.153000 141.066611 0.079858 -15.996008 29.598393
1.030000 0.154500 142.450604 0.121851 -15.989619 29.871690
1.040000 0.156000 143.835011 0.165170 -15.980699 30.145113
1.050000 0.157500 145.219841 0.209828 -15.969263 30.418664
1.060000 0.159000 146.605103 0.255837 -15.955328 30.692345
1.070000 0.160500 147.990805 0.303210 -15.938909 30.966158
1.080000 0.162000 149.376956 0.351959 -15.920022 31.240107
1.090000 0.163500 150.763566 0.402097 -15.898681 31.514192
1.100000 0.165000 152.150641 0.453636 -15.874902 31.788416
1.110000 0.166500 153.538192 0.506588 -15.848699 32.062781
1.120000 0.168000 154.926226 0.560967 -15.820086 32.337290
1.130000 0.169500 156.314751 0.616785 -15.789077 32.611943
1.140000 0.171000 157.703778 0.674054 -15.755686 32.886743
1.150000 0.172500 159.093313 0.732787 -15.719926 33.161691
1.160000 0.174000 160.483365 0.792997 -15.681811 33.436790
1.170000 0.175500 161.873942 0.854696 -15.641354 33.712040
1.180000 0.177000 163.265054 0.917897 -15.598566 33.987444
1.190000 0.178500 164.656707 0.982614 -15.553462 34.263003
1.200000 0.180000 166.048911 1.048858 -15.506052 34.538719
1.210000 0.181500 167.441673 1.116642 -15.456349 34.814592
1.220000 0.183000 168.835001 1.185980 -15.404365 35.090624
1.230000 0.184500 170.228905 1.256884 -15.350111 35.366817
1.240000 0.186000 171.623391 1.329367 -15.293598 35.643171
1.250000 0.187500 173.018468 1.403443 -15.234838 35.919688
1.260000 0.189000 174.414144 1.479125 -15.173842 36.196369
1.270000 0.190500 175.810427 1.556425 -15.110619 36.473216
1.280000 0.192000 177.207325 1.635356 -15.045180 36.750228
1.290000 0.193500 178.604847 1.715933 -14.977536 37.027407
1.300000 0.195000 180.002999 1.798168 -14.907697 37.304754
1.310000 0.196500 181.401790 1.882075 -14.835672 37.582270
1.320000 0.198000 182.801229 1.967668 -14.761471 37.859956
1.330000 0.199500 184.201322 2.054959 -14.685104 38.137811
1.340000 0.201000 185.602078 2.143962 -14.606579 38.415838
1.350000 0.202500 187.003504 2.234691 -14.525906 38.694036
1.360000 0.204000 188.405609 2.327159 -14.443093 38.972407
1.370000 0.205500 189.808400 2.421382 -14.358149 39.250950
1.380000 0.207000 191.211886 2.517371 -14.271083 39.529666
1.390000 0.208500 192.616073 2.615141 -14.181902 39.808555
1.400000 0.210000 194.020971 2.714707 -14.090616 40.087619
1.410000 0.211500 195.426586 2.816082 -13.997231 40.366857
1.420000 0.213000 196.832926 2.919280 -13.901756 40.646269
1.430000 0.214500 198.240000 3.024316 -13.804198 40.925856
1.440000 0.216000 199.647814 3.131204 -13.704564 41.205618
1.450000 0.217500 201.056377 3.239959 -13.602862 41.485555
1.460000 0.219000 202.465697 3.350593 -13.499100 41.765667
1.470000 0.220500 203.875781 3.463124 -13.393282 42.045954
1.480000 0.222000 205.286637 3.577564 -13.285418 42.326416
1.490000 0.223500 206.698273 3.693929 -13.175512 42.607053
1.500000 0.225000 208.110696 3.812233 -13.063572 42.887864
1.510000 0.226500 209.523915 3.932492 -12.949604 43.168850
1.520000 0.228000 210.937936 4.054720 -12.833614 43.450011
1.530000 0.229500 212.352768 4.178933 -12.715608 43.731345
1.540000 0.231000 213.768418 4.305145 -12.595592 44.012853
1.550000 0.232500 215.184895 4.433372 -12.473571 44.294534
1.560000 0.234000 216.602205 4.563629 -12.349551 44.576387
1.570000 0.235500 218.020357 4.695931 -12.223538 44.858413
1.580000 0.237000 219.439358 4.830295 -12.095537 45.140610
1.590000 0.238500 220.859216 4.966735 -11.965553 45.422979
1.600000 0.240000 222.279938 5.105267 -11.833591 45.705518
1.610000 0.241500 223.701533 5.245907 -11.699655 45.988226
1.620000 0.243000 225.124008 5.388672 -11.563751 46.271103
1.630000 0.244500 226.547371 5.533576 -11.425884 46.554148
1.640000 0.246000 227.971630 5.680636 -11.286057 46.837360
1.650000 0.247500 229.396792 5.829868 -11.144275 47.120739
1.660000 0.249000 230.822865 5.981288 -11.000543 47.404282
1.670000 0.250500 232.249857 6.134913 -10.854864 47.687990
1.680000 0.252000 233.677775 6.290759 -10.707243 47.971860
1.690000 0.253500 235.106627 6.448842 -10.557683 48.255893
1.700000 0.255000 236.536422 6.609180 -10.406188 48.540086
1.710000 0.256500 237.967166 6.771788 -10.252762 48.824439
1.720000 0.258000 239.398869 6.936683 -10.097409 49.108950
1.730000 0.259500 240.831536 7.103883 -9.940131 49.393618
1.740000 0.261000 242.265177 7.273404 -9.780933 49.678441
1.750000 0.262500 243.699798 7.445264 -9.619817 49.963418
1.760000 0.264000 245.135408 7.619479 -9.456786 50.248547
1.770000 0.265500 246.572015 7.796066 -9.291844 50.533827
1.780000 0.267000 248.009627 7.975043 -9.124994 50.819257
1.790000 0.268500 249.448250 8.156428 -8.956238 51.104834
1.800000 0.270000 250.887894 8.340237 -8.785578 51.390557
1.810000 0.271500 252.328565 8.526488 -8.613019 51.676424
1.820000 0.273000 253.770273 8.715199 -8.438561 51.962434
1.830000 0.274500 255.213024 8.906387 -8.262209 52.248583
1.840000 0.276000 256.656826 9.100071 -8.083963 52.534872
1.850000 0.277500 258.101688 9.296268 -7.903826 52.821296
1.860000 0.279000 259.547618 9.494996 -7.721801 53.107855
1.870000 0.280500 260.994622 9.696273 -7.537889 53.394547
1.880000 0.282000 262.442710 9.900116 -7.352092 53.681369
1.890000 0.283500 263.891889 10.106545 -7.164413 53.968319
1.900000 0.285000 265.342167 10.315578 -6.974852 54.255395
1.910000 0.286500 266.793552 10.527231 -6.783413 54.542594
1.920000 0.288000 268.246052 10.741525 -6.590096 54.829915
1.930000 0.289500 269.699675 10.958478 -6.394904 55.117354
1.940000 0.291000 271.154430 11.178107 -6.197836 55.404910
1.950000 0.292500 272.610323 11.400431 -5.998896 55.692580
1.960000 0.294000 274.067363 11.625469 -5.798085 55.980361
1.970000 0.295500 275.525558 11.853240 -5.595403 56.268251
1.980000 0.297000 276.984917 12.083762 -5.390852 56.556247
1.990000 0.298500 278.445447 12.317054 -5.184433 56.844347
0.100000 0.015000 14.029377 -0.052543 -2.708171 4.306757
0.110000 0.016500 15.426560 -0.063006 -3.056950 4.657172
0.120000 0.018000 16.822760 -0.074149 -3.402211 5.003659
0.130000 0.019500 18.218005 -0.085910 -3.743338 5.346734
0.140000 0.021000 19.612323 -0.098230 -4.079872 5.686820
0.150000 0.022500 21.005742 -0.111049 -4.411467 6.024271
0.160000 0.024000 22.398291 -0.124314 -4.737867 6.359381
0.170000 0.025500 23.789999 -0.137970 -5.058880 6.692406
0.180000 0.027000 25.180892 -0.151969 -5.374370 7.023561
0.190000 0.028500 26.570999 -0.166261 -5.684240 7.353038
0.200000 0.030000 27.960347 -0.180799 -5.988428 7.681001
0.210000 0.031500 29.348963 -0.195541 -6.286896 8.007598
0.220000 0.033000 30.736872 -0.210442 -6.579630 8.332958
0.230000 0.034500 32.124101 -0.225462 -6.866629 8.657197
0.240000 0.036000 33.510675 -0.240563 -7.147910 8.980420
0.250000 0.037500 34.896619 -0.255706 -7.423498 9.302721
0.260000 0.039000 36.281956 -0.270856 -7.693430 9.624186
0.270000 0.040500 37.666711 -0.285978 -7.957747 9.944893
0.280000 0.042000 39.050907 -0.301039 -8.216498 10.264912
0.290000 0.043500 40.434566 -0.316008 -8.469737 10.584309
0.300000 0.045000 41.817712 -0.330853 -8.717520 10.903146
0.310000 0.046500 43.200364 -0.345545 -8.959909 11.221476
0.320000 0.048000 44.582546 -0.360056 -9.196966 11.539352
0.330000 0.049500 45.964277 -0.374359 -9.428754 11.856823
0.340000 0.051000 47.345578 -0.388428 -9.655340 12.173932
0.350000 0.052500 48.726469 -0.402238 -9.876790 12.490723
0.360000 0.054000 50.106969 -0.415764 -10.093172 12.807234
0.370000 0.055500 51.487097 -0.428982 -10.304553 13.123503
0.380000 0.057000 52.866873 -0.441872 -10.511001 13.439563
0.390000 0.058500 54.246314 -0.454410 -10.712583 13.755449
0.400000 0.060000 55.625438 -0.466576 -10.909366 14.071192
0.410000 0.061500 57.004263 -0.478351 -11.101419 14.386821
0.420000 0.063000 58.382805 -0.489713 -11.288806 14.702364
0.430000 0.064500 59.761082 -0.500645 -11.471594 15.017848
0.440000 0.066000 61.139110 -0.511129 -11.649848 15.333298
0.450000 0.067500 62.516905 -0.521147 -11.823633 15.648740
0.460000 0.069000 63.894482 -0.530682 -11.993011 15.964195
0.470000 0.070500 65.271858 -0.539718 -12.158047 16.279688
0.480000 0.072000 66.649046 -0.548239 -12.318801 16.595239
0.490000 0.073500 68.026063 -0.556229 -12.475335 16.910869
0.500000 0.075000 69.402922 -0.563675 -12.627708 17.226599
0.510000 0.076500 70.779637 -0.570561 -12.775981 17.542446
0.520000 0.078000 72.156224 -0.576874 -12.920211 17.858431
0.530000 0.079500 73.532694 -0.582600 -13.060454 18.174571
0.540000 0.081000 74.909062 -0.587726 -13.196769 18.490884
0.550000 0.082500 76.285340 -0.592240 -13.329209 18.807386
0.560000 0.084000 77.661542 -0.596130 -13.457829 19.124094
0.570000 0.085500 79.037681 -0.599382 -13.582683 19.441024
0.580000 0.087000 80.413767 -0.601987 -13.703823 19.758192
0.590000 0.088500 81.789815 -0.603931 -13.821300 20.075613
0.600000 0.090000 83.165835 -0.605206 -13.935164 20.393302
0.610000 0.091500 84.541840 -0.605799 -14.045466 20.711273
0.620000 0.093000 85.917840 -0.605700 -14.152254 21.029541
0.630000 0.094500 87.293848 -0.604899 -14.255576 21.348119
0.640000 0.096000 88.669874 -0.603387 -14.355477 21.667022
0.650000 0.097500 90.045929 -0.601153 -14.452006 21.986262
0.660000 0.099000 91.422025 -0.598187 -14.545205 22.305853
0.670000 0.100500 92.798170 -0.594481 -14.635120 22.625808
0.680000 0.102000 94.174377 -0.590026 -14.721794 22.946139
0.690000 0.103500 95.550655 -0.584812 -14.805268 23.266859
0.700000 0.105000 96.927013 -0.578830 -14.885586 23.587981
0.710000 0.106500 98.303463 -0.572072 -14.962787 23.909515
0.720000 0.108000 99.680014 -0.564529 -15.036911 24.231476
0.730000 0.109500 101.056674 -0.556192 -15.107997 24.553873
0.740000 0.111000 102.433455 -0.547053 -15.176084 24.876719
0.750000 0.112500 103.810364 -0.537105 -15.241210 25.200026
0.760000 0.114000 105.187411 -0.526337 -15.303410 25.523805
0.770000 0.115500 106.564606 -0.514743 -15.362721 25.848067
0.780000 0.117000 107.941956 -0.502313 -15.419179 26.172824
0.790000 0.118500 109.319471 -0.489040 -15.472817 26.498086
0.800000 0.120000 110.697160 -0.474916 -15.523669 26.823864
0.810000 0.121500 112.075030 -0.459932 -15.571768 27.150170
0.820000 0.123000 113.453091 -0.444079 -15.617147 27.477015
0.830000 0.124500 114.831350 -0.427351 -15.659837 27.804408
0.840000 0.126000 116.209816 -0.409737 -15.699869 28.132360
0.850000 0.127500 117.588498 -0.391231 -15.737273 28.460883
0.860000 0.129000 118.967402 -0.371822 -15.772078 28.789986
0.870000 0.130500 120.346537 -0.351504 -15.804314 29.119681
0.880000 0.132000 121.725911 -0.330266 -15.834008 29.449976
0.890000 0.133500 123.105532 -0.308100 -15.861187 29.780883
0.900000 0.135000 124.485406 -0.284996 -15.885878 30.112412
0.910000 0.136500 125.865543 -0.260946 -15.908108 30.444572
0.920000 0.138000 127.245950 -0.235941 -15.927902 30.777375
0.930000 0.139500 128.626633 -0.209970 -15.945284 31.110829
0.940000 0.141000 130.007601 -0.183023 -15.960279 31.444945
0.950000 0.142500 131.388860 -0.155090 -15.972910 31.779733
0.960000 0.144000 132.770419 -0.126162 -15.983199 32.115202
0.970000 0.145500 134.152285 -0.096227 -15.991170 32.451363
0.980000 0.147000 135.534464 -0.065273 -15.996842 32.788224
0.990000 0.148500 136.916965 -0.033291 -16.000238 33.125795
1.000000 0.150000 138.299793 -0.000267 -16.001378 33.464087
1.010000 0.151500 139.682958 0.033809 -16.000280 33.803108
1.020000 0.153000 141.066464 0.068951 -15.996965 34.142868
1.030000 0.154500 142.450321 0.105172 -15.991450 34.483375
1.040000 0.156000 143.834535 0.142485 -15.983753 34.824640
1.050000 0.157500 145.219112 0.180903 -15.973891 35.166671
1.060000 0.159000 146.604061 0.220442 -15.961880 35.509478
1.070000 0.160500 147.989388 0.261116 -15.947737 35.853069
1.080000 0.162000 149.375101 0.302941 -15.931476 36.197453
1.090000 0.163500 150.761206 0.345932 -15.913112 36.542639
1.100000 0.165000 152.147711 0.390106 -15.892659 36.888635
1.110000 0.166500 153.534623 0.435482 -15.870129 37.235450
1.120000 0.168000 154.921950 0.482075 -15.845537 37.583093
1.130000 0.169500 156.309698 0.529906 -15.818892 37.931571
1.140000 0.171000 157.697874 0.578994 -15.790208 38.280893
1.150000 0.172500 159.086487 0.629359 -15.759493 38.631066
1.160000 0.174000 160.475544 0.681021 -15.726759 38.982099
1.170000 0.175500 161.865051 0.734004 -15.692015 39.333999
1.180000 0.177000 163.255017 0.788328 -15.655269 39.686773
1.190000 0.178500 164.645450 0.844019 -15.616529 40.040429
1.200000 0.180000 166.036356 0.901100 -15.575802 40.394974
1.210000 0.181500 167.427743 0.959597 -15.533096 40.750414
1.220000 0.183000 168.819620 1.019536 -15.488415 41.106757
1.230000 0.184500 170.211994 1.080946 -15.441766 41.464008
1.240000 0.186000 171.604874 1.143854 -15.393152 41.822174
1.250000 0.187500 172.998267 1.208291 -15.342577 42.181261
1.260000 0.189000 174.392181 1.274287 -15.290045 42.541274
1.270000 0.190500 175.786626 1.341875 -15.235558 42.902219
1.280000 0.192000 177.181610 1.411088 -15.179117 43.264100
1.290000 0.193500 178.577140 1.481961 -15.120724 43.626923
1.300000 0.195000 179.973226 1.554529 -15.060377 43.990692
1.310000 0.196500 181.369878 1.628831 -14.998078 44.355410
1.320000 0.198000 182.767103 1.704906 -14.933824 44.721082
1.330000 0.199500 184.164911 1.782793 -14.867613 45.087710
1.340000 0.201000 185.563312 1.862534 -14.799442 45.455297
1.350000 0.202500 186.962315 1.944173 -14.729308 45.823847
1.360000 0.204000 188.361930 2.027755 -14.657206 46.193360
1.370000 0.205500 189.762167 2.113326 -14.583130 46.563838
1.380000 0.207000 191.163036 2.200935 -14.507075 46.935282
1.390000 0.208500 192.564547 2.290632 -14.429033 47.307693
1.400000 0.210000 193.966711 2.382469 -14.348996 47.681071
1.410000 0.211500 195.369539 2.476499 -14.266957 48.055414
1.420000 0.213000 196.773041 2.572777 -14.182905 48.430722
1.430000 0.214500 198.177230 2.671362 -14.096830 48.806993
1.440000 0.216000 199.582116 2.772313 -14.008721 49.184224
1.450000 0.217500 200.987712 2.875690 -13.918565 49.562412
1.460000 0.219000 202.394029 2.981557 -13.826350 49.941554
1.470000 0.220500 203.801080 3.089979 -13.732061 50.321644
1.480000 0.222000 205.208878 3.201024 -13.635685 50.702678
1.490000 0.223500 206.617435 3.314761 -13.537204 51.084649
1.500000 0.225000 208.026764 3.431261 -13.436603 51.467551
1.510000 0.226500 209.436880 3.550599 -13.333864 51.851376
1.520000 0.228000 210.847795 3.672850 -13.228969 52.236115
1.530000 0.229500 212.259525 3.798091 -13.121897 52.621760
1.540000 0.231000 213.672083 3.926404 -13.012629 53.008300
1.550000 0.232500 215.085484 4.057870 -12.901144 53.395724
1.560000 0.234000 216.499744 4.192575 -12.787419 53.784020
1.570000 0.235500 217.914878 4.330604 -12.671431 54.173175
1.580000 0.237000 219.330902 4.472047 -12.553156 54.563175
1.590000 0.238500 220.747832 4.616994 -12.432570 54.954005
1.600000 0.240000 222.165685 4.765540 -12.309645 55.345650
1.610000 0.241500 223.584478 4.917778 -12.184355 55.738092
1.620000 0.243000 225.004228 5.073807 -12.056673 56.131313
1.630000 0.244500 226.424954 5.233726 -11.926570 56.525294
1.640000 0.246000 227.846672 5.397637 -11.794015 56.920016
1.650000 0.247500 229.269403 5.565643 -11.658979 57.315457
1.660000 0.249000 230.693164 5.737848 -11.521429 57.711594
1.670000 0.250500 232.117976 5.914361 -11.381334 58.108406
1.680000 0.252000 233.543858 6.095291 -11.238661 58.505866
1.690000 0.253500 234.970830 6.280747 -11.093374 58.903950
1.700000 0.255000 236.398913 6.470842 -10.945440 59.302631
1.710000 0.256500 237.828128 6.665689 -10.794823 59.701882
1.720000 0.258000 239.258497 6.865404 -10.641485 60.101674
1.730000 0.259500 240.690041 7.070103 -10.485391 60.501977
1.740000 0.261000 242.122783 7.279902 -10.326500 60.902761
1.750000 0.262500 243.556746 7.494922 -10.164776 61.303993
1.760000 0.264000 244.991953 7.715280 -10.000178 61.705641
1.770000 0.265500 246.428427 7.941097 -9.832665 62.107671
1.780000 0.267000 247.866193 8.172493 -9.662198 62.510050
1.790000 0.268500 249.305275 8.409590 -9.488735 62.912740
1.800000 0.270000 250.745697 8.652509 -9.312233 63.315706
1.810000 0.271500 252.187486 8.901370 -9.132650 63.718911
1.820000 0.273000 253.630665 9.156296 -8.949943 64.122317
1.830000 0.274500 255.075263 9.417408 -8.764069 64.525885
1.840000 0.276000 256.521305 9.684825 -8.574983 64.929575
1.850000 0.277500 257.968817 9.958668 -8.382642 65.333348
1.860000 0.279000 259.417827 10.239056 -8.187000 65.737164
1.870000 0.280500 260.868363 10.526108 -7.988012 66.140981
1.880000 0.282000 262.320451 10.819939 -7.785635 66.544758
1.890000 0.283500 263.774121 11.120665 -7.579821 66.948453
1.900000 0.285000 265.229400 11.428401 -7.370526 67.352025
1.910000 0.286500 266.686318 11.743258 -7.157704 67.755430
1.920000 0.288000 268.144903 12.065346 -6.941310 68.158627
1.930000 0.289500 269.605184 12.394774 -6.721298 68.561573
1.940000 0.291000 271.067192 12.731647 -6.497622 68.964226
1.950000 0.292500 272.530955 13.076069 -6.270238 69.366542
1.960000 0.294000 273.996505 13.428139 -6.039099 69.768481
1.970000 0.295500 275.463870 13.787956 -5.804162 70.169999
1.980000 0.297000 276.933082 14.155614 -5.565381 70.571055
1.990000 0.298500 278.404170 14.531206 -5.322713 70.971608


==> anc/Fig11/Fig11_posterior.out <==
#nb/n0   nb(fm^-3) Energy(MeV/fm^3)  Pressure(MeV/fm^3) Binding energy(MeV) Symmetry energy potential(MeV)  Symmetry energy kinetic(MeV)
1.100000 0.170700 163.306595 3.889564 18.686566 2.015172 1.745396
1.110000 0.172252 164.827087 4.006254 18.894901 2.210763 1.922688
1.120000 0.173804 166.348643 4.125964 19.105643 2.405383 2.100472
1.130000 0.175356 167.871282 4.248748 19.318828 2.599056 2.278748
1.140000 0.176907 169.395021 4.374662 19.534493 2.791809 2.457512
1.150000 0.178459 170.919879 4.503759 19.752674 2.983666 2.636762
1.160000 0.180011 172.445873 4.636096 19.973407 3.174649 2.816494
1.170000 0.181563 173.973022 4.771727 20.196729 3.364784 2.996705
1.180000 0.183115 175.501345 4.910707 20.422673 3.554093 3.177391
1.190000 0.184667 177.030860 5.053092 20.651277 3.742598 3.358548
1.200000 0.186218 178.561586 5.198938 20.882573 3.930322 3.540172
1.210000 0.187770 180.093542 5.348298 21.116596 4.117286 3.722259
1.220000 0.189322 181.626747 5.501229 21.353381 4.303513 3.904804
1.230000 0.190874 183.161220 5.657786 21.592960 4.489021 4.087802
1.240000 0.192426 184.696981 5.818024 21.835367 4.673832 4.271247
1.250000 0.193978 186.234049 5.981998 22.080635 4.857965 4.455135
1.260000 0.195529 187.772444 6.149764 22.328796 5.041439 4.639460
1.270000 0.197081 189.312186 6.321377 22.579882 5.224273 4.824216
1.280000 0.198633 190.853295 6.496892 22.833924 5.406485 5.009396
1.290000 0.200185 192.395790 6.676364 23.090955 5.588093 5.194995
1.300000 0.201737 193.939691 6.859847 23.351004 5.769113 5.381005
1.310000 0.203288 195.485020 7.047398 23.614103 5.949563 5.567421
1.320000 0.204840 197.031796 7.239069 23.880281 6.129457 5.754234
1.330000 0.206392 198.580040 7.434917 24.149569 6.308813 5.941437
1.340000 0.207944 200.129772 7.634995 24.421994 6.487643 6.129023
1.350000 0.209496 201.681013 7.839358 24.697587 6.665964 6.316984
1.360000 0.211048 203.233785 8.048059 24.976376 6.843788 6.505312
1.370000 0.212599 204.788106 8.261153 25.258389 7.021129 6.693998
1.380000 0.214151 206.344000 8.478693 25.543653 7.198001 6.883035
1.390000 0.215703 207.901486 8.700732 25.832196 7.374414 7.072413
1.400000 0.217255 209.460585 8.927324 26.124045 7.550381 7.262124
1.410000 0.218807 211.021320 9.158522 26.419226 7.725913 7.452158
1.420000 0.220358 212.583711 9.394379 26.717766 7.901021 7.642505
1.430000 0.221910 214.147779 9.634946 27.019689 8.075714 7.833157
1.440000 0.223462 215.713546 9.880276 27.325022 8.250003 8.024104
1.450000 0.225014 217.281034 10.130420 27.633788 8.423897 8.215335
1.460000 0.226566 218.850263 10.385430 27.946013 8.597403 8.406841
1.470000 0.228118 220.421256 10.645357 28.261721 8.770531 8.598611
1.480000 0.229669 221.994034 10.910252 28.580934 8.943288 8.790634
1.490000 0.231221 223.568619 11.180164 28.903677 9.115681 8.982900
1.500000 0.232773 225.145032 11.455144 29.229971 9.287717 9.175398
1.510000 0.234325 226.723295 11.735241 29.559839 9.459401 9.368116
1.520000 0.235877 228.303430 12.020504 29.893304 9.630740 9.561044
1.530000 0.237428 229.885459 12.310982 30.230386 9.801739 9.754170
1.540000 0.238980 231.469404 12.606722 30.571106 9.972402 9.947483
1.550000 0.240532 233.055286 12.907772 30.915485 10.142734 10.140971
1.560000 0.242084 234.643128 13.214180 31.263544 10.312738 10.334621
1.570000 0.243636 236.232951 13.525992 31.615301 10.482419 10.528423
1.580000 0.245188 237.824778 13.843253 31.970776 10.651779 10.722364
1.590000 0.246739 239.418630 14.166011 32.329989 10.820821 10.916431
1.600000 0.248291 241.014529 14.494308 32.692956 10.989546 11.110613
1.610000 0.249843 242.612498 14.828190 33.059698 11.157957 11.304896
1.620000 0.251395 244.212557 15.167701 33.430230 11.326056 11.499269
1.630000 0.252947 245.814730 15.512883 33.804570 11.493843 11.693719
1.640000 0.254498 247.419039 15.863779 34.182734 11.661319 11.888233
1.650000 0.256050 249.025504 16.220431 34.564739 11.828484 12.082798
1.660000 0.257602 250.634148 16.582881 34.950601 11.995338 12.277402
1.670000 0.259154 252.244993 16.951169 35.340335 12.161881 12.472031
1.680000 0.260706 253.858062 17.325334 35.733955 12.328113 12.666673
1.690000 0.262258 255.473374 17.705417 36.131477 12.494032 12.861315
1.700000 0.263809 257.090954 18.091455 36.532913 12.659637 13.055942
1.710000 0.265361 258.710822 18.483487 36.938278 12.824927 13.250544
1.720000 0.266913 260.333000 18.881550 37.347585 12.989899 13.445105
1.730000 0.268465 261.957510 19.285679 37.760846 13.154552 13.639614
1.740000 0.270017 263.584373 19.695912 38.178073 13.318883 13.834058
1.750000 0.271569 265.213612 20.112282 38.599278 13.482890 14.028422
1.760000 0.273120 266.845248 20.534824 39.024473 13.646570 14.222694
1.770000 0.274672 268.479302 20.963572 39.453668 13.809920 14.416861
1.780000 0.276224 270.115796 21.398558 39.886874 13.972937 14.610910
1.790000 0.277776 271.754751 21.839813 40.324100 14.135617 14.804828
1.800000 0.279328 273.396189 22.287370 40.765356 14.297956 14.998601
1.810000 0.280879 275.040131 22.741259 41.210651 14.459952 15.192218
1.820000 0.282431 276.686599 23.201508 41.659994 14.621599 15.385665
1.830000 0.283983 278.335612 23.668147 42.113393 14.782894 15.578929
1.840000 0.285535 279.987193 24.141204 42.570855 14.943833 15.771998
1.850000 0.287087 281.641363 24.620706 43.032387 15.104412 15.964858
1.860000 0.288639 283.298141 25.106679 43.497998 15.264625 16.157499
1.870000 0.290190 284.957550 25.599148 43.967692 15.424468 16.349906
1.880000 0.291742 286.619610 26.098140 44.441476 15.583937 16.542068
1.890000 0.293294 288.284342 26.603676 44.919355 15.743027 16.733973
1.900000 0.294846 289.951765 27.115781 45.401335 15.901733 16.925608
1.910000 0.296398 291.621902 27.634477 45.887419 16.060051 17.116961
1.920000 0.297949 293.294771 28.159786 46.377613 16.217974 17.308021
1.930000 0.299501 294.970393 28.691727 46.871920 16.375499 17.498776
1.940000 0.301053 296.648789 29.230321 47.370343 16.532620 17.689214
1.950000 0.302605 298.329979 29.775588 47.872886 16.689332 17.879323
1.960000 0.304157 300.013981 30.327544 48.379550 16.845631 18.069094
1.970000 0.305709 301.700817 30.886208 48.890338 17.001510 18.258514
1.980000 0.307260 303.390506 31.451597 49.405251 17.156966 18.447572
1.990000 0.308812 305.083067 32.023726 49.924291 17.311992 18.636258
1.100000 0.177126 169.457148 4.197966 18.701795 1.979793 2.287612
1.110000 0.178737 171.036500 4.346235 18.919052 2.179334 2.523267
1.120000 0.180347 172.617207 4.499126 19.139950 2.379306 2.760150
1.130000 0.181957 174.199301 4.656751 19.364557 2.579737 2.998249
1.140000 0.183567 175.782811 4.819218 19.592938 2.780654 3.237554
1.150000 0.185178 177.367768 4.986642 19.825160 2.982082 3.478051
1.160000 0.186788 178.954203 5.159135 20.061290 3.184042 3.719727
1.170000 0.188398 180.542147 5.336815 20.301395 3.386554 3.962566
1.180000 0.190008 182.131632 5.519797 20.545541 3.589634 4.206552
1.190000 0.191619 183.722690 5.708203 20.793795 3.793299 4.451665
1.200000 0.193229 185.315355 5.902151 21.046225 3.997558 4.697886
1.210000 0.194839 186.909660 6.101764 21.302899 4.202423 4.945194
1.220000 0.196449 188.505638 6.307166 21.563883 4.407901 5.193567
1.230000 0.198060 190.103324 6.518482 21.829246 4.613996 5.442981
1.240000 0.199670 191.702752 6.735838 22.099056 4.820711 5.693409
1.250000 0.201280 193.303958 6.959361 22.373380 5.028046 5.944825
1.260000 0.202890 194.906977 7.189179 22.652287 5.235998 6.197201
1.270000 0.204500 196.511846 7.425423 22.935845 5.444563 6.450506
1.280000 0.206111 198.118600 7.668222 23.224122 5.653734 6.704710
1.290000 0.207721 199.727277 7.917708 23.517186 5.863501 6.959778
1.300000 0.209331 201.337915 8.174013 23.815106 6.073853 7.215676
1.310000 0.210941 202.950550 8.437268 24.117951 6.284775 7.472369
1.320000 0.212552 204.565222 8.707608 24.425788 6.496252 7.729820
1.330000 0.214162 206.181970 8.985164 24.738686 6.708264 7.987989
1.340000 0.215772 207.800831 9.270070 25.056713 6.920792 8.246837
1.350000 0.217382 209.421847 9.562459 25.379937 7.133813 8.506321
1.360000 0.218993 211.045057 9.862464 25.708426 7.347303 8.766400
1.370000 0.220603 212.670501 10.170216 26.042248 7.561234 9.027030
1.380000 0.222213 214.298220 10.485848 26.381469 7.775579 9.288164
1.390000 0.223823 215.928255 10.809490 26.726158 7.990308 9.549757
1.400000 0.225434 217.560647 11.141273 27.076380 8.205388 9.811762
1.410000 0.227044 219.195439 11.481325 27.432201 8.420786 10.074129
1.420000 0.228654 220.832672 11.829773 27.793689 8.636467 10.336810
1.430000 0.230264 222.472389 12.186744 28.160907 8.852394 10.599755
1.440000 0.231875 224.114632 12.552362 28.533920 9.068531 10.862911
1.450000 0.233485 225.759445 12.926749 28.912793 9.284836 11.126229
1.460000 0.235095 227.406870 13.310025 29.297588 9.501272 11.389654
1.470000 0.236705 229.056951 13.702307 29.688369 9.717795 11.653135
1.480000 0.238316 230.709732 14.103712 30.085195 9.934363 11.916618
1.490000 0.239926 232.365255 14.514352 30.488130 10.150934 12.180049
1.500000 0.241536 234.023566 14.934337 30.897231 10.367464 12.443375
1.510000 0.243146 235.684709 15.363773 31.312558 10.583909 12.706541
1.520000 0.244756 237.348727 15.802764 31.734169 10.800223 12.969493
1.530000 0.246367 239.015664 16.251412 32.162120 11.016361 13.232178
1.540000 0.247977 240.685566 16.709811 32.596466 11.232277 13.494540
1.550000 0.249587 242.358476 17.178056 33.037261 11.447927 13.756528
1.560000 0.251197 244.034439 17.656237 33.484559 11.663263 14.018087
1.570000 0.252808 245.713500 18.144438 33.938410 11.878241 14.279165
1.580000 0.254418 247.395702 18.642742 34.398865 12.092816 14.539708
1.590000 0.256028 249.081090 19.151227 34.865971 12.306941 14.799667
1.600000 0.257638 250.769708 19.669965 35.339776 12.520572 15.058989
1.610000 0.259249 252.461600 20.199027 35.820325 12.733665 15.317625
1.620000 0.260859 254.156811 20.738477 36.307663 12.946176 15.575526
1.630000 0.262469 255.855384 21.288377 36.801830 13.158062 15.832642
1.640000 0.264079 257.557362 21.848782 37.302868 13.369281 16.088928
1.650000 0.265690 259.262790 22.419746 37.810814 13.579791 16.344337
1.660000 0.267300 260.971711 23.001315 38.325707 13.789552 16.598825
1.670000 0.268910 262.684166 23.593533 38.847580 13.998525 16.852347
1.680000 0.270520 264.400200 24.196440 39.376467 14.206670 17.104862
1.690000 0.272131 266.119855 24.810071 39.912400 14.413952 17.356329
1.700000 0.273741 267.843172 25.434455 40.455409 14.620333 17.606709
1.710000 0.275351 269.570194 26.069619 41.005520 14.825779 17.855963
1.720000 0.276961 271.300961 26.715586 41.562759 15.030257 18.104055
1.730000 0.278572 273.035516 27.372374 42.127151 15.233733 18.350951
1.740000 0.280182 274.773898 28.039996 42.698717 15.436178 18.596617
1.750000 0.281792 276.516149 28.718464 43.277478 15.637562 18.841020
1.760000 0.283402 278.262307 29.407782 43.863451 15.837857 19.084132
1.770000 0.285012 280.012413 30.107955 44.456653 16.037036 19.325923
1.780000 0.286623 281.766505 30.818981 45.057097 16.235073 19.566367
1.790000 0.288233 283.524622 31.540855 45.664797 16.431946 19.805437
1.800000 0.289843 285.286802 32.273571 46.279764 16.627632 20.043112
1.810000 0.291453 287.053083 33.017116 46.902004 16.822109 20.279367
1.820000 0.293064 288.823502 33.771477 47.531526 17.015359 20.514183
1.830000 0.294674 290.598095 34.536636 48.168335 17.207364 20.747540
1.840000 0.296284 292.376899 35.312573 48.812433 17.398106 20.979421
1.850000 0.297894 294.159949 36.099265 49.463822 17.587571 21.209810
1.860000 0.299505 295.947280 36.896687 50.122502 17.775745 21.438693
1.870000 0.301115 297.738928 37.704811 50.788470 17.962615 21.666056
1.880000 0.302725 299.534925 38.523606 51.461723 18.148170 21.891888
1.890000 0.304335 301.335306 39.353040 52.142256 18.332401 22.116179
1.900000 0.305946 303.140104 40.193078 52.830061 18.515298 22.338919
1.910000 0.307556 304.949350 41.043684 53.525130 18.696854 22.560101
1.920000 0.309166 306.763078 41.904819 54.227452 18.877063 22.779718
1.930000 0.310776 nan nan nan nan nan
1.940000 0.312387 310.404101 43.658513 55.653808 19.233421 23.214242
1.950000 0.313997 312.231458 44.550988 56.377814 19.409563 23.429141
1.960000 0.315607 314.063418 45.453822 57.109018 19.584344 23.642462
1.970000 0.317217 315.900011 46.366970 57.847403 19.757764 23.854205
1.980000 0.318828 317.741265 47.290385 58.592950 19.929821 24.064370
1.990000 0.320438 319.587209 48.224018 59.345638 20.100519 24.272959
1.100000 0.173543 166.363280 4.281311 20.630806 2.276257 2.004560
1.110000 0.175120 167.915160 4.406714 20.856289 2.499611 2.209850
1.120000 0.176698 169.468185 4.535539 21.084227 2.722300 2.416011
1.130000 0.178276 171.022376 4.667867 21.314669 2.944351 2.623038
1.140000 0.179853 172.577754 4.803774 21.547667 3.165789 2.830927
1.150000 0.181431 174.134340 4.943342 21.783272 3.386638 3.039672
1.160000 0.183009 175.692156 5.086651 22.021535 3.606922 3.249269
1.170000 0.184586 177.251223 5.233783 22.262507 3.826663 3.459710
1.180000 0.186164 178.811565 5.384820 22.506238 4.045883 3.670988
1.190000 0.187742 180.373204 5.539846 22.752781 4.264602 3.883097
1.200000 0.189319 181.936162 5.698945 23.002185 4.482841 4.096028
1.210000 0.190897 183.500463 5.862201 23.254503 4.700619 4.309771
1.220000 0.192475 185.066131 6.029701 23.509785 4.917954 4.524317
1.230000 0.194052 186.633190 6.201530 23.768082 5.134863 4.739657
1.240000 0.195630 188.201663 6.377776 24.029445 5.351362 4.955779
1.250000 0.197207 189.771576 6.558526 24.293925 5.567466 5.172671
1.260000 0.198785 191.342953 6.743869 24.561574 5.783190 5.390322
1.270000 0.200363 192.915820 6.933893 24.832441 5.998546 5.608717
1.280000 0.201940 194.490201 7.128687 25.106578 6.213548 5.827845
1.290000 0.203518 196.066124 7.328342 25.384035 6.428206 6.047690
1.300000 0.205096 197.643613 7.532948 25.664863 6.642530 6.268237
1.310000 0.206673 199.222695 7.742595 25.949112 6.856531 6.489471
1.320000 0.208251 200.803397 7.957375 26.236833 7.070215 6.711375
1.330000 0.209829 202.385746 8.177379 26.528075 7.283590 6.933932
1.340000 0.211406 203.969769 8.402698 26.822889 7.496663 7.157124
1.350000 0.212984 205.555493 8.633425 27.121325 7.709438 7.380933
1.360000 0.214562 207.142947 8.869652 27.423432 7.921919 7.605339
1.370000 0.216139 208.732159 9.111470 27.729260 8.134111 7.830323
1.380000 0.217717 210.323156 9.358971 28.038858 8.346014 8.055864
1.390000 0.219295 211.915967 9.612249 28.352274 8.557630 8.281942
1.400000 0.220872 213.510622 9.871394 28.669558 8.768959 8.508533
1.410000 0.222450 215.107149 10.136498 28.990758 8.980000 8.735616
1.420000 0.224028 216.705577 10.407654 29.315922 9.190752 8.963168
1.430000 0.225605 218.305936 10.684951 29.645098 9.401211 9.191164
1.440000 0.227183 219.908257 10.968482 29.978333 9.611375 9.419582
1.450000 0.228761 221.512568 11.258336 30.315674 9.821238 9.648395
1.460000 0.230338 223.118900 11.554604 30.657169 10.030795 9.877580
1.470000 0.231916 224.727283 11.857374 31.002862 10.240040 10.107108
1.480000 0.233494 226.337749 12.166736 31.352801 10.448965 10.336956
1.490000 0.235071 227.950327 12.482776 31.707031 10.657563 10.567095
1.500000 0.236649 229.565049 12.805583 32.065596 10.865825 10.797498
1.510000 0.238227 231.181946 13.135242 32.428541 11.073742 11.028137
1.520000 0.239804 232.801049 13.471839 32.795909 11.281303 11.258985
1.530000 0.241382 234.422389 13.815457 33.167745 11.488497 11.490013
1.540000 0.242960 236.045999 14.166179 33.544091 11.695312 11.721193
1.550000 0.244537 237.671909 14.524088 33.924990 11.901737 11.952494
1.560000 0.246115 239.300151 14.889264 34.310481 12.107759 12.183887
1.570000 0.247693 240.930758 15.261786 34.700608 12.313363 12.415344
1.580000 0.249270 242.563761 15.641732 35.095410 12.518537 12.646834
1.590000 0.250848 244.199193 16.029177 35.494926 12.723265 12.878327
1.600000 0.252426 245.837085 16.424198 35.899196 12.927534 13.109793
1.610000 0.254003 247.477469 16.826866 36.308257 13.131326 13.341201
1.620000 0.255581 249.120379 17.237254 36.722148 13.334628 13.572522
1.630000 0.257159 250.765846 17.655432 37.140905 13.537422 13.803725
1.640000 0.258736 252.413903 18.081466 37.564563 13.739693 14.034779
1.650000 0.260314 254.064581 18.515423 37.993157 13.941423 14.265655
1.660000 0.261892 255.717913 18.957369 38.426723 14.142597 14.496321
1.670000 0.263469 257.373932 19.407363 38.865293 14.343196 14.726749
1.680000 0.265047 259.032670 19.865468 39.308899 14.543204 14.956908
1.690000 0.266625 260.694159 20.331741 39.757574 14.742604 15.186767
1.700000 0.268202 262.358431 20.806239 40.211348 14.941378 15.416299
1.710000 0.269780 264.025519 21.289016 40.670251 15.139509 15.645472
1.720000 0.271358 265.695454 21.780123 41.134311 15.336979 15.874259
1.730000 0.272935 267.368269 22.279610 41.603557 15.533771 16.102630
1.740000 0.274513 269.043995 22.787526 42.078016 15.729868 16.330557
1.750000 0.276090 270.722665 23.303915 42.557713 15.925253 16.558013
1.760000 0.277668 272.404309 23.828821 43.042673 16.119909 16.784968
1.770000 0.279246 274.088961 24.362285 43.532921 16.313818 17.011398
1.780000 0.280823 275.776650 24.904346 44.028479 16.506966 17.237274
1.790000 0.282401 277.467409 25.455040 44.529369 16.699334 17.462570
1.800000 0.283979 279.161269 26.014401 45.035613 16.890907 17.687261
1.810000 0.285556 280.858260 26.582462 45.547230 17.081669 17.911322
1.820000 0.287134 282.558414 27.159253 46.064238 17.271605 18.134729
1.830000 0.288712 284.261761 27.744802 46.586657 17.460700 18.357456
1.840000 0.290289 285.968332 28.339133 47.114502 17.648938 18.579481
1.850000 0.291867 287.678157 28.942270 47.647789 17.836306 18.800781
1.860000 0.293445 289.391266 29.554235 48.186534 18.022790 19.021334
1.870000 0.295022 291.107688 30.175045 48.730749 18.208375 19.241118
1.880000 0.296600 292.827455 30.804720 49.280447 18.393050 19.460113
1.890000 0.298178 294.550594 31.443272 49.835640 18.576801 19.678298
1.900000 0.299755 296.277135 32.090715 50.396338 18.759617 19.895654
1.910000 0.301333 298.007107 32.747060 50.962552 18.941485 20.112162
1.920000 0.302911 299.740539 33.412315 51.534288 19.122395 20.327805
1.930000 0.304488 301.477459 34.086488 52.111556 19.302335 20.542564
1.940000 0.306066 303.217895 34.769583 52.694361 19.481297 20.756423
1.950000 0.307644 304.961875 35.461604 53.282708 19.659270 20.969366
1.960000 0.309221 306.709427 36.162552 53.876602 19.836245 21.181378
1.970000 0.310799 308.460578 36.872426 54.476047 20.012214 21.392444
1.980000 0.312377 310.215354 37.591225 55.081045 20.187169 21.602551
1.990000 0.313954 311.973784 38.318945 55.691597 20.361103 21.811685
1.100000 0.179027 170.655762 3.969592 15.239324 1.915143 1.698660
1.110000 0.180655 172.243752 4.077352 15.441776 2.103133 1.871278
1.120000 0.182282 173.832723 4.187380 15.645994 2.290572 2.044406
1.130000 0.183910 175.422686 4.299715 15.851995 2.477481 2.218047
1.140000 0.185537 177.013654 4.414396 16.059796 2.663882 2.392203
1.150000 0.187165 178.605638 4.531463 16.269413 2.849795 2.566876
1.160000 0.188792 180.198651 4.650954 16.480864 3.035242 2.742066
1.170000 0.190420 181.792705 4.772909 16.694165 3.220242 2.917776
1.180000 0.192047 183.387811 4.897367 16.909334 3.404815 3.094006
1.190000 0.193675 184.983983 5.024369 17.126388 3.588981 3.270758
1.200000 0.195302 186.581233 5.153955 17.345345 3.772760 3.448033
1.210000 0.196930 188.179574 5.286164 17.566221 3.956171 3.625831
1.220000 0.198557 189.779018 5.421038 17.789035 4.139231 3.804152
1.230000 0.200185 191.379579 5.558616 18.013803 4.321960 3.982997
1.240000 0.201812 192.981270 5.698942 18.240543 4.504375 4.162367
1.250000 0.203440 194.584103 5.842054 18.469273 4.686494 4.342260
1.260000 0.205068 196.188093 5.987996 18.700010 4.868334 4.522678
1.270000 0.206695 197.793252 6.136809 18.932773 5.049912 4.703618
1.280000 0.208323 199.399594 6.288535 19.167578 5.231243 4.885081
1.290000 0.209950 201.007133 6.443217 19.404443 5.412345 5.067065
1.300000 0.211578 202.615883 6.600897 19.643387 5.593232 5.249570
1.310000 0.213205 204.225858 6.761619 19.884426 5.773920 5.432594
1.320000 0.214833 205.837071 6.925425 20.127578 5.954422 5.616135
1.330000 0.216460 207.449537 7.092359 20.372861 6.134755 5.800192
1.340000 0.218088 209.063269 7.262466 20.620294 6.314931 5.984762
1.350000 0.219715 210.678284 7.435788 20.869892 6.494964 6.169844
1.360000 0.221343 212.294594 7.612372 21.121675 6.674866 6.355434
1.370000 0.222970 213.912215 7.792261 21.375660 6.854651 6.541531
1.380000 0.224598 215.531161 7.975501 21.631864 7.034331 6.728131
1.390000 0.226225 217.151447 8.162137 21.890306 7.213916 6.915231
1.400000 0.227853 218.773088 8.352215 22.151002 7.393418 7.102827
1.410000 0.229480 220.396099 8.545780 22.413971 7.572848 7.290916
1.420000 0.231108 222.020495 8.742880 22.679231 7.752217 7.479493
1.430000 0.232735 223.646292 8.943560 22.946798 7.931533 7.668555
1.440000 0.234363 225.273505 9.147868 23.216692 8.110806 7.858097
1.450000 0.235990 226.902150 9.355850 23.488928 8.290045 8.048115
1.460000 0.237618 228.532242 9.567555 23.763526 8.469258 8.238603
1.470000 0.239245 230.163796 9.783029 24.040502 8.648454 8.429555
1.480000 0.240873 231.796830 10.002322 24.319874 8.827638 8.620967
1.490000 0.242500 233.431358 10.225480 24.601660 9.006820 8.812833
1.500000 0.244128 235.067396 10.452554 24.885878 9.186004 9.005146
1.510000 0.245756 236.704962 10.683591 25.172545 9.365197 9.197901
1.520000 0.247383 238.344072 10.918641 25.461678 9.544404 9.391090
1.530000 0.249011 239.984740 11.157754 25.753295 9.723630 9.584707
1.540000 0.250638 241.626985 11.400978 26.047414 9.902879 9.778744
1.550000 0.252266 243.270823 11.648364 26.344052 10.082157 9.973195
1.560000 0.253893 244.916271 11.899962 26.643226 10.261465 10.168050
1.570000 0.255521 246.563345 12.155821 26.944954 10.440808 10.363303
1.580000 0.257148 248.212062 12.415994 27.249254 10.620187 10.558945
1.590000 0.258776 249.862440 12.680529 27.556143 10.799605 10.754967
1.600000 0.260403 251.514495 12.949479 27.865637 10.979064 10.951361
1.610000 0.262031 253.168245 13.222893 28.177756 11.158564 11.148117
1.620000 0.263658 254.823708 13.500824 28.492515 11.338106 11.345227
1.630000 0.265286 256.480900 13.783323 28.809931 11.517690 11.542679
1.640000 0.266913 258.139839 14.070441 29.130024 11.697317 11.740465
1.650000 0.268541 259.800543 14.362229 29.452808 11.876984 11.938575
1.660000 0.270168 261.463030 14.658740 29.778302 12.056692 12.136997
1.670000 0.271796 263.127317 14.960026 30.106522 12.236439 12.335720
1.680000 0.273423 264.793423 15.266137 30.437486 12.416221 12.534735
1.690000 0.275051 266.461366 15.577126 30.771210 12.596037 12.734029
1.700000 0.276678 268.131163 15.893044 31.107712 12.775885 12.933591
1.710000 0.278306 269.802833 16.213945 31.447008 12.955759 13.133410
1.720000 0.279933 271.476395 16.539879 31.789114 13.135657 13.333473
1.730000 0.281561 273.151866 16.870898 32.134049 13.315574 13.533767
1.740000 0.283188 274.829265 17.207054 32.481827 13.495506 13.734281
1.750000 0.284816 276.508611 17.548399 32.832466 13.675448 13.935002
1.760000 0.286444 278.189923 17.894984 33.185982 13.855393 14.135916
1.770000 0.288071 279.873219 18.246862 33.542392 14.035337 14.337011
1.780000 0.289699 281.558518 18.604082 33.901711 14.215272 14.538272
1.790000 0.291326 283.245839 18.966697 34.263956 14.395193 14.739687
1.800000 0.292954 284.935200 19.334757 34.629143 14.575092 14.941242
1.810000 0.294581 286.626622 19.708312 34.997288 14.754963 15.142921
1.820000 0.296209 288.320123 20.087415 35.368407 14.934796 15.344713
1.830000 0.297836 290.015722 20.472114 35.742514 15.114586 15.546600
1.840000 0.299464 291.713439 20.862459 36.119627 15.294322 15.748570
1.850000 0.301091 293.413293 21.258501 36.499759 15.473997 15.950608
1.860000 0.302719 295.115303 21.660288 36.882927 15.653602 16.152698
1.870000 0.304346 296.819489 22.067869 37.269146 15.833127 16.354826
1.880000 0.305974 298.525869 22.481292 37.658431 16.012563 16.556976
1.890000 0.307601 300.234465 22.900607 38.050796 16.191900 16.759134
1.900000 0.309229 301.945295 23.325859 38.446256 16.371129 16.961283
1.910000 0.310856 303.658378 23.757096 38.844825 16.550239 17.163408
1.920000 0.312484 305.373736 24.194366 39.246519 16.729219 17.365494
1.930000 0.314111 307.091386 24.637712 39.651351 16.908060 17.567525
1.940000 0.315739 308.811349 25.087182 40.059334 17.086750 17.769485
1.950000 0.317366 310.533646 25.542820 40.470484 17.265278 17.971359
1.960000 0.318994 312.258294 26.004671 40.884813 17.443634 18.173130
1.970000 0.320621 313.985315 26.472777 41.302334 17.621805 18.374783
1.980000 0.322249 315.714728 26.947182 41.723061 17.799780 18.576301
1.990000 0.323876 317.446553 27.427927 42.147008 17.977549 18.777670
1.100000 0.156420 149.225550 3.381799 16.005580 1.900378 1.643838
1.110000 0.157842 150.613322 3.477492 16.203091 2.085594 1.811248
1.120000 0.159264 152.001966 3.575461 16.402553 2.270039 1.979215
1.130000 0.160686 153.391494 3.675748 16.603991 2.453740 2.147738
1.140000 0.162108 154.781921 3.778396 16.807435 2.636720 2.316820
1.150000 0.163530 156.173259 3.883450 17.012911 2.819006 2.486459
1.160000 0.164952 157.565520 3.990953 17.220446 3.000621 2.656657
1.170000 0.166374 158.958720 4.100949 17.430069 3.181589 2.827413
1.180000 0.167796 160.352870 4.213481 17.641806 3.361933 2.998727
1.190000 0.169218 161.747984 4.328595 17.855684 3.541678 3.170599
1.200000 0.170640 163.144077 4.446336 18.071730 3.720845 3.343027
1.210000 0.172062 164.541163 4.566747 18.289973 3.899458 3.516011
1.220000 0.173484 165.939254 4.689874 18.510438 4.077537 3.689550
1.230000 0.174906 167.338366 4.815763 18.733154 4.255104 3.863642
1.240000 0.176328 168.738513 4.944460 18.958146 4.432180 4.038286
1.250000 0.177750 170.139709 5.076009 19.185441 4.608785 4.213480
1.260000 0.179172 171.541969 5.210458 19.415067 4.784940 4.389220
1.270000 0.180594 172.945308 5.347852 19.647049 4.960663 4.565507
1.280000 0.182016 174.349741 5.488238 19.881415 5.135975 4.742335
1.290000 0.183438 175.755282 5.631664 20.118191 5.310892 4.919703
1.300000 0.184860 177.161947 5.778175 20.357403 5.485434 5.097607
1.310000 0.186282 178.569750 5.927820 20.599077 5.659617 5.276045
1.320000 0.187704 179.978708 6.080645 20.843240 5.833459 5.455011
1.330000 0.189126 181.388837 6.236700 21.089917 6.006976 5.634503
1.340000 0.190548 182.800150 6.396030 21.339134 6.180183 5.814516
1.350000 0.191970 184.212666 6.558685 21.590918 6.353096 5.995045
1.360000 0.193392 185.626398 6.724713 21.845293 6.525731 6.176086
1.370000 0.194814 187.041364 6.894162 22.102286 6.698100 6.357633
1.380000 0.196236 188.457579 7.067081 22.361921 6.870218 6.539682
1.390000 0.197658 189.875060 7.243518 22.624224 7.042098 6.722226
1.400000 0.199080 191.293823 7.423524 22.889221 7.213753 6.905260
1.410000 0.200502 192.713885 7.607146 23.156935 7.385193 7.088777
1.420000 0.201924 194.135262 7.794434 23.427392 7.556432 7.272772
1.430000 0.203346 195.557970 7.985438 23.700617 7.727480 7.457236
1.440000 0.204768 196.982028 8.180206 23.976634 7.898347 7.642164
1.450000 0.206190 198.407452 8.378790 24.255467 8.069043 7.827547
1.460000 0.207612 199.834258 8.581237 24.537142 8.239578 8.013379
1.470000 0.209034 201.262464 8.787599 24.821682 8.409959 8.199651
1.480000 0.210456 202.692088 8.997924 25.109110 8.580195 8.386355
1.490000 0.211878 204.123146 9.212263 25.399452 8.750294 8.573483
1.500000 0.213300 205.555656 9.430666 25.692730 8.920263 8.761026
1.510000 0.214722 206.989636 9.653183 25.988969 9.090108 8.948974
1.520000 0.216144 208.425103 9.879863 26.288190 9.259835 9.137319
1.530000 0.217566 209.862076 10.110757 26.590419 9.429450 9.326051
1.540000 0.218988 211.300571 10.345914 26.895677 9.598956 9.515159
1.550000 0.220410 212.740607 10.585385 27.203987 9.768360 9.704635
1.560000 0.221832 214.182203 10.829219 27.515373 9.937663 9.894466
1.570000 0.223254 215.625375 11.077466 27.829857 10.106870 10.084644
1.580000 0.224676 217.070143 11.330176 28.147460 10.275984 10.275156
1.590000 0.226098 218.516525 11.587398 28.468205 10.445006 10.465992
1.600000 0.227520 219.964538 11.849182 28.792114 10.613938 10.657139
1.610000 0.228942 221.414202 12.115577 29.119209 10.782781 10.848587
1.620000 0.230364 222.865535 12.386631 29.449511 10.951536 11.040323
1.630000 0.231786 224.318556 12.662395 29.783041 11.120203 11.232336
1.640000 0.233208 225.773283 12.942915 30.119821 11.288782 11.424611
1.650000 0.234630 227.229736 13.228242 30.459871 11.457273 11.617138
1.660000 0.236052 228.687932 13.518423 30.803211 11.625673 11.809903
1.670000 0.237474 230.147891 13.813506 31.149863 11.793981 12.002893
1.680000 0.238896 231.609632 14.113539 31.499847 11.962195 12.196094
1.690000 0.240318 233.073173 14.418568 31.853182 12.130313 12.389493
1.700000 0.241740 234.538534 14.728641 32.209887 12.298331 12.583076
1.710000 0.243162 236.005734 15.043805 32.569983 12.466246 12.776830
1.720000 0.244584 237.474793 15.364105 32.933489 12.634054 12.970740
1.730000 0.246006 238.945728 15.689587 33.300423 12.801751 13.164792
1.740000 0.247428 240.418560 16.020297 33.670805 12.969332 13.358972
1.750000 0.248850 241.893307 16.356279 34.044651 13.136793 13.553265
1.760000 0.250272 243.369990 16.697579 34.421982 13.304129 13.747656
1.770000 0.251694 244.848627 17.044239 34.802813 13.471332 13.942130
1.780000 0.253116 246.329238 17.396303 35.187164 13.638398 14.136673
1.790000 0.254538 247.811842 17.753814 35.575050 13.805320 14.331269
1.800000 0.255960 249.296459 18.116814 35.966490 13.972092 14.525903
1.810000 0.257382 250.783107 18.485345 36.361499 14.138707 14.720560
1.820000 0.258804 252.271807 18.859447 36.760093 14.305157 14.915225
1.830000 0.260226 253.762578 19.239162 37.162290 14.471435 15.109881
1.840000 0.261648 255.255439 19.624530 37.568104 14.637533 15.304515
1.850000 0.263070 256.750410 20.015588 37.977551 14.803444 15.499109
1.860000 0.264492 258.247510 20.412376 38.390646 14.969159 15.693649
1.870000 0.265914 259.746759 20.814932 38.807403 15.134670 15.888118
1.880000 0.267336 261.248177 21.223292 39.227837 15.299968 16.082502
1.890000 0.268758 262.751782 21.637493 39.651962 15.465046 16.276785
1.900000 0.270180 264.257594 22.057570 40.079791 15.629893 16.470950
1.910000 0.271602 265.765632 22.483558 40.511337 15.794500 16.664983
1.920000 0.273024 267.275916 22.915490 40.946615 15.958860 16.858868
1.930000 0.274446 268.788465 23.353401 41.385635 16.122962 17.052590
1.940000 0.275868 270.303299 23.797323 41.828410 16.286797 17.246132
1.950000 0.277290 271.820437 24.247286 42.274952 16.450355 17.439479
1.960000 0.278712 273.339898 24.703322 42.725273 16.613627 17.632617
1.970000 0.280134 274.861701 25.165461 43.179383 16.776604 17.825530
1.980000 0.281556 276.385865 25.633731 43.637293 16.939276 18.018203
1.990000 0.282978 277.912410 26.108160 44.099014 17.101632 18.210621
1.100000 0.162274 155.019578 3.682566 17.293981 2.035704 1.839311
1.110000 0.163749 156.462782 3.783918 17.501221 2.236243 2.027862
1.120000 0.165225 157.906910 3.887719 17.710352 2.436353 2.217267
1.130000 0.166700 159.351976 3.994024 17.921409 2.636063 2.407528
1.140000 0.168175 160.797995 4.102888 18.134423 2.835400 2.598647
1.150000 0.169650 162.244979 4.214364 18.349429 3.034393 2.790626
1.160000 0.171126 163.692945 4.328509 18.566460 3.233069 2.983467
1.170000 0.172601 165.141906 4.445379 18.785550 3.431454 3.177170
1.180000 0.174076 166.591878 4.565033 19.006732 3.629573 3.371735
1.190000 0.175551 168.042875 4.687527 19.230042 3.827451 3.567164
1.200000 0.177026 169.494915 4.812922 19.455513 4.025114 3.763454
1.210000 0.178502 170.948011 4.941278 19.683180 4.222583 3.960606
1.220000 0.179977 172.402181 5.072654 19.913078 4.419883 4.158618
1.230000 0.181452 173.857440 5.207113 20.145241 4.617035 4.357488
1.240000 0.182927 175.313805 5.344717 20.379706 4.814060 4.557214
1.250000 0.184403 176.771293 5.485530 20.616507 5.010980 4.757793
1.260000 0.185878 178.229920 5.629616 20.855679 5.207813 4.959221
1.270000 0.187353 179.689704 5.777041 21.097259 5.404578 5.161496
1.280000 0.188828 181.150662 5.927869 21.341283 5.601293 5.364612
1.290000 0.190303 182.612812 6.082168 21.587786 5.797977 5.568565
1.300000 0.191779 184.076172 6.240007 21.836805 5.994643 5.773349
1.310000 0.193254 185.540759 6.401453 22.088376 6.191309 5.978957
1.320000 0.194729 187.006593 6.566576 22.342536 6.387989 6.185384
1.330000 0.196204 188.473692 6.735447 22.599322 6.584696 6.392621
1.340000 0.197679 189.942076 6.908137 22.858770 6.781442 6.600662
1.350000 0.199155 191.411762 7.084718 23.120918 6.978240 6.809496
1.360000 0.200630 192.882771 7.265264 23.385804 7.175099 7.019116
1.370000 0.202105 194.355122 7.449847 23.653464 7.372031 7.229510
1.380000 0.203580 195.828835 7.638542 23.923937 7.569044 7.440670
1.390000 0.205056 197.303931 7.831426 24.197260 7.766144 7.652583
1.400000 0.206531 198.780430 8.028574 24.473471 7.963341 7.865237
1.410000 0.208006 200.258352 8.230063 24.752608 8.160638 8.078620
1.420000 0.209481 201.737720 8.435970 25.034710 8.358041 8.292720
1.430000 0.210956 203.218552 8.646374 25.319815 8.555554 8.507521
1.440000 0.212432 204.700873 8.861355 25.607961 8.753179 8.723009
1.450000 0.213907 206.184702 9.080990 25.899187 8.950919 8.939169
1.460000 0.215382 207.670062 9.305362 26.193532 9.148774 9.155985
1.470000 0.216857 209.156975 9.534549 26.491035 9.346744 9.373439
1.480000 0.218333 210.645464 9.768634 26.791735 9.544828 9.591516
1.490000 0.219808 212.135552 10.007699 27.095670 9.743023 9.810196
1.500000 0.221283 213.627261 10.251824 27.402879 9.941326 10.029460
1.510000 0.222758 215.120614 10.501093 27.713403 10.139733 10.249290
1.520000 0.224233 216.615635 10.755589 28.027279 10.338239 10.469664
1.530000 0.225709 218.112349 11.015393 28.344548 10.536838 10.690563
1.540000 0.227184 219.610777 11.280590 28.665248 10.735522 10.911964
1.550000 0.228659 221.110946 11.551263 28.989418 10.934284 11.133844
1.560000 0.230134 222.612879 11.827495 29.317098 11.133114 11.356182
1.570000 0.231610 224.116600 12.109369 29.648327 11.332002 11.578954
1.580000 0.233085 225.622135 12.396968 29.983144 11.530937 11.802135
1.590000 0.234560 227.129508 12.690376 30.321587 11.729909 12.025700
1.600000 0.236035 228.638746 12.989676 30.663696 11.928903 12.249625
1.610000 0.237510 230.149872 13.294950 31.009510 12.127907 12.473884
1.620000 0.238986 231.662913 13.606281 31.359067 12.326907 12.698449
1.630000 0.240461 233.177895 13.923750 31.712405 12.525887 12.923294
1.640000 0.241936 234.694844 14.247438 32.069563 12.724831 13.148392
1.650000 0.243411 236.213786 14.577427 32.430579 12.923724 13.373714
1.660000 0.244887 237.734746 14.913797 32.795492 13.122547 13.599232
1.670000 0.246362 239.257753 15.256626 33.164337 13.321282 13.824918
1.680000 0.247837 240.782832 15.605994 33.537153 13.519912 14.050741
1.690000 0.249312 242.310010 15.961977 33.913978 13.718417 14.276673
1.700000 0.250787 243.839314 16.324653 34.294847 13.916778 14.502684
1.710000 0.252263 245.370771 16.694098 34.679797 14.114973 14.728743
1.720000 0.253738 246.904409 17.070384 35.068864 14.312983 14.954820
1.730000 0.255213 248.440255 17.453587 35.462084 14.510786 15.180884
1.740000 0.256688 249.978336 17.843777 35.859492 14.708360 15.406905
1.750000 0.258164 251.518679 18.241026 36.261122 14.905684 15.632852
1.760000 0.259639 253.061313 18.645402 36.667010 15.102735 15.858693
1.770000 0.261114 254.606265 19.056972 37.077189 15.299491 16.084397
1.780000 0.262589 256.153562 19.475804 37.491692 15.495929 16.309934
1.790000 0.264064 257.703233 19.901961 37.910552 15.692026 16.535272
1.800000 0.265540 259.255306 20.335507 38.333801 15.887758 16.760381
1.810000 0.267015 260.809807 20.776501 38.761471 16.083102 16.985228
1.820000 0.268490 262.366766 21.225003 39.193594 16.278036 17.209783
1.830000 0.269965 263.926209 21.681071 39.630198 16.472535 17.434017
1.840000 0.271440 265.488166 22.144759 40.071315 16.666577 17.657897
1.850000 0.272916 267.052664 22.616121 40.516973 16.860137 17.881394
1.860000 0.274391 268.619730 23.095208 40.967200 17.053194 18.104478
1.870000 0.275866 270.189393 23.582069 41.422024 17.245723 18.327120
1.880000 0.277341 271.761680 24.076753 41.881473 17.437701 18.549289
1.890000 0.278817 273.336619 24.579302 42.345572 17.629107 18.770958
1.900000 0.280292 274.914238 25.089762 42.814347 17.819918 18.992098
1.910000 0.281767 276.494565 25.608171 43.287823 18.010110 19.212680
1.920000 0.283242 278.077627 26.134570 43.766022 18.199664 19.432678
1.930000 0.284717 279.663451 26.668993 44.248969 18.388557 19.652065
1.940000 0.286193 281.252066 27.211476 44.736685 18.576768 19.870813
1.950000 0.287668 282.843497 27.762050 45.229192 18.764276 20.088897
1.960000 0.289143 284.437773 28.320745 45.726510 18.951062 20.306293
1.970000 0.290618 286.034919 28.887588 46.228659 19.137105 20.522974
1.980000 0.292094 287.634964 29.462605 46.735657 19.322386 20.738918
1.990000 0.293569 289.237934 30.045818 47.247523 19.506886 20.954101
1.100000 0.154801 148.112142 3.434609 18.791815 2.054790 1.405926
1.110000 0.156208 149.490264 3.528568 18.994416 2.251719 1.547562
1.120000 0.157615 150.869242 3.624629 19.198829 2.447165 1.689386
1.130000 0.159023 152.249087 3.722825 19.405078 2.641145 1.831397
1.140000 0.160430 153.629810 3.823187 19.613185 2.833677 1.973595
1.150000 0.161837 155.011424 3.925747 19.823171 3.024779 2.115977
1.160000 0.163244 156.393939 4.030538 20.035060 3.214468 2.258544
1.170000 0.164652 157.777367 4.137590 20.248871 3.402763 2.401294
1.180000 0.166059 159.161720 4.246935 20.464628 3.589680 2.544225
1.190000 0.167466 160.547009 4.358605 20.682350 3.775238 2.687337
1.200000 0.168874 161.933247 4.472632 20.902059 3.959453 2.830628
1.210000 0.170281 163.320445 4.589045 21.123775 4.142344 2.974097
1.220000 0.171688 164.708614 4.707878 21.347518 4.323929 3.117742
1.230000 0.173095 166.097768 4.829160 21.573308 4.504223 3.261562
1.240000 0.174503 167.487918 4.952923 21.801164 4.683245 3.405555
1.250000 0.175910 168.879076 5.079197 22.031106 4.861012 3.549719
1.260000 0.177317 170.271254 5.208013 22.263152 5.037541 3.694052
1.270000 0.178725 171.664465 5.339402 22.497321 5.212848 3.838553
1.280000 0.180132 173.058721 5.473394 22.733631 5.386952 3.983220
1.290000 0.181539 174.454034 5.610019 22.972100 5.559868 4.128050
1.300000 0.182946 175.850416 5.749308 23.212746 5.731614 4.273041
1.310000 0.184354 177.247880 5.891290 23.455585 5.902206 4.418192
1.320000 0.185761 178.646438 6.035995 23.700636 6.071660 4.563500
1.330000 0.187168 180.046103 6.183453 23.947914 6.239994 4.708963
1.340000 0.188576 181.446886 6.333693 24.197436 6.407222 4.854579
1.350000 0.189983 182.848802 6.486745 24.449219 6.573362 5.000345
1.360000 0.191390 184.251862 6.642638 24.703276 6.738429 5.146258
1.370000 0.192797 185.656078 6.801400 24.959625 6.902440 5.292317
1.380000 0.194205 187.061464 6.963061 25.218281 7.065409 5.438518
1.390000 0.195612 188.468032 7.127649 25.479257 7.227352 5.584859
1.400000 0.197019 189.875795 7.295193 25.742569 7.388285 5.731338
1.410000 0.198426 191.284765 7.465721 26.008231 7.548223 5.877951
1.420000 0.199834 192.694955 7.639260 26.276256 7.707182 6.024696
1.430000 0.201241 194.106378 7.815839 26.546659 7.865175 6.171570
1.440000 0.202648 195.519046 7.995486 26.819452 8.022219 6.318570
1.450000 0.204056 196.932973 8.178227 27.094649 8.178326 6.465694
1.460000 0.205463 198.348170 8.364091 27.372262 8.333513 6.612937
1.470000 0.206870 199.764652 8.553103 27.652304 8.487793 6.760298
1.480000 0.208277 201.182430 8.745291 27.934787 8.641181 6.907773
1.490000 0.209685 202.601517 8.940682 28.219722 8.793690 7.055358
1.500000 0.211092 204.021926 9.139301 28.507122 8.945333 7.203052
1.510000 0.212499 205.443671 9.341175 28.796997 9.096126 7.350850
1.520000 0.213907 206.866763 9.546330 29.089359 9.246081 7.498750
1.530000 0.215314 208.291216 9.754791 29.384218 9.395211 7.646748
1.540000 0.216721 209.717042 9.966584 29.681585 9.543529 7.794840
1.550000 0.218128 211.144254 10.181735 29.981469 9.691049 7.943024
1.560000 0.219536 212.572865 10.400267 30.283881 9.837783 8.091296
1.570000 0.220943 214.002888 10.622206 30.588830 9.983744 8.239652
1.580000 0.222350 215.434336 10.847577 30.896326 10.128943 8.388089
1.590000 0.223758 216.867221 11.076403 31.206377 10.273394 8.536605
1.600000 0.225165 218.301556 11.308708 31.518993 10.417107 8.685194
1.610000 0.226572 219.737353 11.544517 31.834182 10.560096 8.833854
1.620000 0.227979 221.174626 11.783852 32.151952 10.702370 8.982580
1.630000 0.229387 222.613388 12.026738 32.472311 10.843943 9.131370
1.640000 0.230794 224.053651 12.273196 32.795267 10.984825 9.280220
1.650000 0.232201 225.495427 12.523250 33.120827 11.125027 9.429125
1.660000 0.233608 226.938730 12.776922 33.449000 11.264560 9.578083
1.670000 0.235016 228.383572 13.034235 33.779790 11.403434 9.727090
1.680000 0.236423 229.829965 13.295209 34.113207 11.541661 9.876141
1.690000 0.237830 231.277923 13.559868 34.449255 11.679250 10.025234
1.700000 0.239238 232.727458 13.828232 34.787941 11.816212 10.174363
1.710000 0.240645 234.178583 14.100322 35.129271 11.952556 10.323526
1.720000 0.242052 235.631309 14.376160 35.473252 12.088293 10.472719
1.730000 0.243459 237.085650 14.655766 35.819887 12.223431 10.621938
1.740000 0.244867 238.541619 14.939161 36.169184 12.357981 10.771179
1.750000 0.246274 239.999227 15.226363 36.521146 12.491951 10.920437
1.760000 0.247681 241.458487 15.517395 36.875779 12.625351 11.069710
1.770000 0.249089 242.919411 15.812273 37.233087 12.758189 11.218994
1.780000 0.250496 244.382013 16.111019 37.593074 12.890474 11.368284
1.790000 0.251903 245.846303 16.413652 37.955745 13.022215 11.517576
1.800000 0.253310 247.312296 16.720188 38.321104 13.153419 11.666867
1.810000 0.254718 248.780002 17.030649 38.689155 13.284096 11.816153
1.820000 0.256125 250.249434 17.345050 39.059900 13.414252 11.965429
1.830000 0.257532 251.720604 17.663412 39.433343 13.543897 12.114692
1.840000 0.258940 253.193526 17.985750 39.809487 13.673037 12.263938
1.850000 0.260347 254.668209 18.312082 40.188336 13.801680 12.413163
1.860000 0.261754 256.144668 18.642427 40.569891 13.929833 12.562363
1.870000 0.263161 257.622913 18.976799 40.954156 14.057503 12.711534
1.880000 0.264569 259.102958 19.315217 41.341131 14.184698 12.860672
1.890000 0.265976 260.584813 19.657695 41.730820 14.311424 13.009774
1.900000 0.267383 262.068491 20.004251 42.123225 14.437688 13.158834
1.910000 0.268790 263.554003 20.354900 42.518346 14.563497 13.307850
1.920000 0.270198 265.041363 20.709658 42.916186 14.688856 13.456817
1.930000 0.271605 266.530581 21.068539 43.316746 14.813773 13.605731
1.940000 0.273012 268.021668 21.431559 43.720026 14.938252 13.754589
1.950000 0.274420 269.514638 21.798732 44.126028 15.062300 13.903387
1.960000 0.275827 271.009502 22.170073 44.534752 15.185923 14.052120
1.970000 0.277234 272.506271 22.545596 44.946199 15.309127 14.200785
1.980000 0.278641 274.004956 22.925315 45.360369 15.431916 14.349377
1.990000 0.280049 275.505570 23.309243 45.777263 15.554296 14.497894
1.100000 0.154706 147.704306 3.165266 16.740711 1.805618 1.610335
1.110000 0.156113 149.076249 3.254343 16.927609 1.980835 1.774282
1.120000 0.157519 150.449005 3.345591 17.116326 2.155206 1.938765
1.130000 0.158925 151.822585 3.439051 17.306891 2.328761 2.103787
1.140000 0.160332 153.197003 3.534764 17.499334 2.501530 2.269349
1.150000 0.161738 154.572270 3.632771 17.693683 2.673541 2.435451
1.160000 0.163145 155.948399 3.733114 17.889966 2.844824 2.602094
1.170000 0.164551 157.325404 3.835833 18.088213 3.015408 2.769279
1.180000 0.165958 158.703296 3.940971 18.288452 3.185319 2.937005
1.190000 0.167364 160.082091 4.048569 18.490712 3.354586 3.105274
1.200000 0.168770 161.461799 4.158669 18.695020 3.523234 3.274085
1.210000 0.170177 162.842436 4.271313 18.901404 3.691291 3.443437
1.220000 0.171583 164.224015 4.386545 19.109893 3.858783 3.613330
1.230000 0.172990 165.606548 4.504405 19.320514 4.025734 3.783764
1.240000 0.174396 166.990051 4.624938 19.533294 4.192169 3.954737
1.250000 0.175802 168.374537 4.748187 19.748260 4.358112 4.126248
1.260000 0.177209 169.760019 4.874193 19.965441 4.523588 4.298297
1.270000 0.178615 171.146513 5.003002 20.184862 4.688619 4.470880
1.280000 0.180022 172.534032 5.134656 20.406551 4.853228 4.643996
1.290000 0.181428 173.922591 5.269200 20.630534 5.017436 4.817644
1.300000 0.182835 175.312204 5.406677 20.856837 5.181266 4.991821
1.310000 0.184241 176.702886 5.547131 21.085487 5.344738 5.166523
1.320000 0.185647 178.094652 5.690607 21.316510 5.507872 5.341750
1.330000 0.187054 179.487517 5.837150 21.549932 5.670689 5.517496
1.340000 0.188460 180.881494 5.986805 21.785778 5.833206 5.693760
1.350000 0.189867 182.276601 6.139615 22.024073 5.995443 5.870537
1.360000 0.191273 183.672851 6.295627 22.264845 6.157417 6.047824
1.370000 0.192680 185.070260 6.454886 22.508116 6.319146 6.225616
1.380000 0.194086 186.468843 6.617437 22.753913 6.480646 6.403909
1.390000 0.195492 187.868617 6.783326 23.002261 6.641934 6.582699
1.400000 0.196899 189.269596 6.952598 23.253183 6.803024 6.761981
1.410000 0.198305 190.671796 7.125300 23.506705 6.963932 6.941750
1.420000 0.199712 192.075234 7.301478 23.762850 7.124673 7.121999
1.430000 0.201118 193.479925 7.481178 24.021644 7.285259 7.302725
1.440000 0.202524 194.885884 7.664446 24.283109 7.445703 7.483920
1.450000 0.203931 196.293129 7.851329 24.547270 7.606019 7.665578
1.460000 0.205337 197.701675 8.041874 24.814151 7.766217 7.847694
1.470000 0.206744 199.111539 8.236126 25.083774 7.926310 8.030260
1.480000 0.208150 200.522737 8.434134 25.356163 8.086307 8.213269
1.490000 0.209557 201.935286 8.635943 25.631342 8.246219 8.396714
1.500000 0.210963 203.349202 8.841601 25.909333 8.406055 8.580588
1.510000 0.212369 204.764502 9.051156 26.190159 8.565824 8.764882
1.520000 0.213776 206.181203 9.264653 26.473842 8.725534 8.949589
1.530000 0.215182 207.599322 9.482140 26.760405 8.885192 9.134700
1.540000 0.216589 209.018875 9.703664 27.049870 9.044806 9.320207
1.550000 0.217995 210.439880 9.929273 27.342260 9.204382 9.506101
1.560000 0.219402 211.862354 10.159013 27.637596 9.363926 9.692372
1.570000 0.220808 213.286314 10.392932 27.935899 9.523442 9.879012
1.580000 0.222214 214.711777 10.631077 28.237192 9.682937 10.066010
1.590000 0.223621 216.138761 10.873494 28.541495 9.842414 10.253356
1.600000 0.225027 217.567283 11.120232 28.848831 10.001876 10.441041
1.610000 0.226434 218.997360 11.371336 29.159218 10.161327 10.629054
1.620000 0.227840 220.429012 11.626854 29.472680 10.320768 10.817384
1.630000 0.229246 221.862254 11.886832 29.789235 10.480203 11.006020
1.640000 0.230653 223.297104 12.151317 30.108904 10.639632 11.194952
1.650000 0.232059 224.733582 12.420355 30.431708 10.799056 11.384167
1.660000 0.233466 226.171704 12.693994 30.757666 10.958476 11.573655
1.670000 0.234872 227.611488 12.972278 31.086799 11.117891 11.763402
1.680000 0.236279 229.052952 13.255253 31.419125 11.277301 11.953398
1.690000 0.237685 230.496115 13.542966 31.754664 11.436705 12.143630
1.700000 0.239091 231.940995 13.835462 32.093434 11.596101 12.334085
1.710000 0.240498 233.387609 14.132785 32.435456 11.755487 12.524750
1.720000 0.241904 234.835976 14.434982 32.780747 11.914861 12.715613
1.730000 0.243311 236.286115 14.742096 33.129326 12.074219 12.906661
1.740000 0.244717 237.738043 15.054171 33.481211 12.233559 13.097880
1.750000 0.246123 239.191778 15.371252 33.836420 12.392876 13.289256
1.760000 0.247530 240.647341 15.693383 34.194970 12.552166 13.480777
1.770000 0.248936 242.104747 16.020606 34.556879 12.711425 13.672428
1.780000 0.250343 243.564017 16.352963 34.922165 12.870648 13.864196
1.790000 0.251749 245.025169 16.690499 35.290843 13.029829 14.056066
1.800000 0.253156 246.488221 17.033253 35.662932 13.188963 14.248024
1.810000 0.254562 247.953192 17.381269 36.038446 13.348044 14.440056
1.820000 0.255968 249.420100 17.734586 36.417402 13.507065 14.632148
1.830000 0.257375 250.888964 18.093245 36.799817 13.666019 14.824284
1.840000 0.258781 252.359802 18.457287 37.185705 13.824900 15.016450
1.850000 0.260188 253.832634 18.826750 37.575081 13.983700 15.208632
1.860000 0.261594 255.307477 19.201673 37.967962 14.142411 15.400814
1.870000 0.263001 256.784351 19.582095 38.364361 14.301027 15.592982
1.880000 0.264407 258.263274 19.968053 38.764293 14.459538 15.785121
1.890000 0.265813 259.744265 20.359584 39.167771 14.617937 15.977216
1.900000 0.267220 261.227342 20.756724 39.574811 14.776215 16.169251
1.910000 0.268626 262.712525 21.159510 39.985424 14.934363 16.361212
1.920000 0.270033 264.199831 21.567976 40.399625 15.092372 16.553084
1.930000 0.271439 265.689279 21.982157 40.817426 15.250234 16.744852
1.940000 0.272845 267.180888 22.402086 41.238839 15.407938 16.936500
1.950000 0.274252 268.674677 22.827796 41.663877 15.565476 17.128014
1.960000 0.275658 270.170663 23.259319 42.092552 15.722838 17.319379
1.970000 0.277065 271.668866 23.696687 42.524874 15.880014 17.510580
1.980000 0.278471 273.169304 24.139930 42.960856 16.036994 17.701601
1.990000 0.279878 274.671996 24.589079 43.400508 16.193770 17.892429
1.100000 0.174989 167.104221 4.181841 16.940748 2.055208 1.961905
1.110000 0.176580 168.661922 4.304828 17.159186 2.259368 2.162904
1.120000 0.178171 170.220745 4.430903 17.380019 2.463386 2.364782
1.130000 0.179762 171.780707 4.560132 17.603284 2.667287 2.567538
1.140000 0.181352 173.341828 4.692581 17.829017 2.871094 2.771172
1.150000 0.182943 174.904124 4.828319 18.057252 3.074830 2.975683
1.160000 0.184534 176.467616 4.967412 18.288028 3.278516 3.181068
1.170000 0.186125 178.032321 5.109929 18.521380 3.482173 3.387325
1.180000 0.187716 179.598259 5.255942 18.757345 3.685821 3.594452
1.190000 0.189306 181.165449 5.405519 18.995960 3.889480 3.802445
1.200000 0.190897 182.733912 5.558733 19.237262 4.093167 4.011300
1.210000 0.192488 184.303667 5.715657 19.481289 4.296901 4.221013
1.220000 0.194079 185.874734 5.876362 19.728078 4.500697 4.431579
1.230000 0.195670 187.447134 6.040924 19.977666 4.704572 4.642991
1.240000 0.197260 189.020888 6.209417 20.230092 4.908540 4.855245
1.250000 0.198851 190.596017 6.381917 20.485393 5.112615 5.068332
1.260000 0.200442 192.172542 6.558501 20.743607 5.316809 5.282246
1.270000 0.202033 193.750485 6.739247 21.004773 5.521134 5.496978
1.280000 0.203624 195.329868 6.924231 21.268930 5.725602 5.712519
1.290000 0.205214 196.910713 7.113535 21.536115 5.930221 5.928860
1.300000 0.206805 198.493043 7.307238 21.806368 6.135001 6.145991
1.310000 0.208396 200.076879 7.505420 22.079726 6.339950 6.363902
1.320000 0.209987 201.662246 7.708163 22.356230 6.545074 6.582579
1.330000 0.211578 203.249166 7.915550 22.635919 6.750378 6.802012
1.340000 0.213169 204.837663 8.127662 22.918830 6.955869 7.022188
1.350000 0.214759 206.427761 8.344585 23.205004 7.161549 7.243093
1.360000 0.216350 208.019483 8.566402 23.494481 7.367421 7.464712
1.370000 0.217941 209.612855 8.793199 23.787298 7.573486 7.687030
1.380000 0.219532 211.207901 9.025060 24.083497 7.779746 7.910033
1.390000 0.221123 212.804646 9.262073 24.383116 7.986199 8.133703
1.400000 0.222713 214.403114 9.504322 24.686195 8.192845 8.358023
1.410000 0.224304 216.003332 9.751897 24.992774 8.399680 8.582976
1.420000 0.225895 217.605325 10.004884 25.302892 8.606701 8.808543
1.430000 0.227486 219.209118 10.263371 25.616589 8.813904 9.034704
1.440000 0.229077 220.814739 10.527446 25.933905 9.021282 9.261439
1.450000 0.230667 222.422213 10.797197 26.254880 9.228830 9.488729
1.460000 0.232258 224.031567 11.072714 26.579553 9.436539 9.716551
1.470000 0.233849 225.642829 11.354085 26.907964 9.644401 9.944883
1.480000 0.235440 227.256024 11.641400 27.240152 9.852406 10.173703
1.490000 0.237031 228.871181 11.934746 27.576157 10.060544 10.402987
1.500000 0.238621 230.488328 12.234212 27.916018 10.268804 10.632711
1.510000 0.240212 232.107491 12.539889 28.259775 10.477173 10.862850
1.520000 0.241803 233.728700 12.851863 28.607466 10.685637 11.093380
1.530000 0.243394 235.351982 13.170223 28.959132 10.894183 11.324274
1.540000 0.244985 236.977365 13.495058 29.314809 11.102796 11.555506
1.550000 0.246576 238.604880 13.826454 29.674538 11.311459 11.787049
1.560000 0.248166 240.234554 14.164500 30.038356 11.520157 12.018876
1.570000 0.249757 241.866416 14.509280 30.406302 11.728871 12.250957
1.580000 0.251348 243.500496 14.860881 30.778414 11.937585 12.483266
1.590000 0.252939 245.136823 15.219388 31.154729 12.146278 12.715772
1.600000 0.254530 246.775427 15.584885 31.535285 12.354932 12.948447
1.610000 0.256120 248.416337 15.957456 31.920118 12.563526 13.181260
1.620000 0.257711 250.059583 16.337183 32.309266 12.772040 13.414183
1.630000 0.259302 251.705196 16.724147 32.702764 12.980452 13.647183
1.640000 0.260893 253.353205 17.118429 33.100650 13.188741 13.880232
1.650000 0.262484 255.003640 17.520106 33.502957 13.396884 14.113296
1.660000 0.264074 256.656533 17.929258 33.909721 13.604859 14.346347
1.670000 0.265665 258.311913 18.345960 34.320977 13.812642 14.579351
1.680000 0.267256 259.969811 18.770288 34.736758 14.020211 14.812278
1.690000 0.268847 261.630258 19.202314 35.157099 14.227540 15.045096
1.700000 0.270438 263.293284 19.642110 35.582032 14.434607 15.277774
1.710000 0.272029 264.958920 20.089746 36.011590 14.641387 15.510279
1.720000 0.273619 266.627197 20.545291 36.445804 14.847856 15.742580
1.730000 0.275210 268.298145 21.008811 36.884706 15.053988 15.974646
1.740000 0.276801 269.971796 21.480371 37.328327 15.259759 16.206444
1.750000 0.278392 271.648180 21.960033 37.776696 15.465145 16.437944
1.760000 0.279983 273.327329 22.447859 38.229842 15.670120 16.669115
1.770000 0.281573 275.009272 22.943907 38.687795 15.874659 16.899925
1.780000 0.283164 276.694042 23.448234 39.150582 16.078739 17.130344
1.790000 0.284755 278.381668 23.960895 39.618230 16.282334 17.360340
1.800000 0.286346 280.072181 24.481941 40.090766 16.485420 17.589885
1.810000 0.287937 281.765612 25.011424 40.568214 16.687973 17.818949
1.820000 0.289527 283.461993 25.549392 41.050601 16.889968 18.047501
1.830000 0.291118 285.161352 26.095890 41.537949 17.091382 18.275513
1.840000 0.292709 286.863721 26.650961 42.030282 17.292192 18.502957
1.850000 0.294300 288.569130 27.214648 42.527623 17.492374 18.729804
1.860000 0.295891 290.277610 27.786989 43.029992 17.691905 18.956027
1.870000 0.297481 291.989190 28.368021 43.537411 17.890764 19.181600
1.880000 0.299072 293.703900 28.957778 44.049899 18.088928 19.406495
1.890000 0.300663 295.421771 29.556292 44.567474 18.286375 19.630688
1.900000 0.302254 297.142831 30.163593 45.090155 18.483085 19.854152
1.910000 0.303845 298.867112 30.779709 45.617959 18.679038 20.076864
1.920000 0.305436 300.594640 31.404665 46.150902 18.874213 20.298799
1.930000 0.307026 302.325447 32.038483 46.688998 19.068591 20.519935
1.940000 0.308617 304.059561 32.681184 47.232263 19.262154 20.740249
1.950000 0.310208 305.797011 33.332787 47.780709 19.454882 20.959720
1.960000 0.311799 307.537825 33.993308 48.334349 19.646759 21.178326
1.970000 0.313390 309.282032 34.662761 48.893195 19.837767 21.396047
1.980000 0.314980 311.029660 35.341157 49.457256 20.027891 21.612864
1.990000 0.316571 312.780736 36.028507 50.026543 20.217114 21.828758
1.100000 0.155255 147.822910 3.771838 14.129217 2.222840 1.662746
1.110000 0.156667 149.201475 3.867199 14.350836 2.441761 1.832612
1.120000 0.158078 150.580907 3.964319 14.573982 2.660135 2.003151
1.130000 0.159489 151.961214 4.063230 14.798665 2.877975 2.174364
1.140000 0.160901 153.342404 4.163968 15.024897 3.095299 2.346257
1.150000 0.162312 154.724486 4.266566 15.252689 3.312120 2.518833
1.160000 0.163724 156.107469 4.371059 15.482052 3.528455 2.692095
1.170000 0.165135 157.491360 4.477482 15.713000 3.744318 2.866046
1.180000 0.166546 158.876170 4.585872 15.945545 3.959724 3.040691
1.190000 0.167958 160.261907 4.696263 16.179701 4.174689 3.216030
1.200000 0.169369 161.648579 4.808695 16.415482 4.389227 3.392068
1.210000 0.170781 163.036198 4.923203 16.652902 4.603352 3.568807
1.220000 0.172192 164.424771 5.039826 16.891977 4.817078 3.746247
1.230000 0.173603 165.814309 5.158604 17.132721 5.030420 3.924393
1.240000 0.175015 167.204822 5.279574 17.375151 5.243392 4.103244
1.250000 0.176426 168.596319 5.402778 17.619282 5.456006 4.282803
1.260000 0.177838 169.988811 5.528256 17.865132 5.668277 4.463071
1.270000 0.179249 171.382307 5.656050 18.112716 5.880217 4.644048
1.280000 0.180660 172.776820 5.786200 18.362053 6.091840 4.825735
1.290000 0.182072 174.172358 5.918751 18.613160 6.303157 5.008132
1.300000 0.183483 175.568934 6.053745 18.866056 6.514182 5.191240
1.310000 0.184895 176.966557 6.191227 19.120758 6.724926 5.375057
1.320000 0.186306 178.365239 6.331240 19.377286 6.935401 5.559584
1.330000 0.187718 179.764992 6.473832 19.635658 7.145617 5.744819
1.340000 0.189129 181.165827 6.619048 19.895895 7.355587 5.930761
1.350000 0.190540 182.567756 6.766934 20.158016 7.565320 6.117409
1.360000 0.191952 183.970789 6.917540 20.422042 7.774828 6.304760
1.370000 0.193363 185.374941 7.070912 20.687993 7.984118 6.492812
1.380000 0.194775 186.780222 7.227100 20.955889 8.193203 6.681562
1.390000 0.196186 188.186645 7.386155 21.225753 8.402089 6.871007
1.400000 0.197597 189.594223 7.548126 21.497605 8.610786 7.061144
1.410000 0.199009 191.002969 7.713065 21.771467 8.819303 7.251969
1.420000 0.200420 192.412895 7.881024 22.047363 9.027646 7.443478
1.430000 0.201832 193.824014 8.052056 22.325313 9.235823 7.635665
1.440000 0.203243 195.236341 8.226214 22.605341 9.443842 7.828526
1.450000 0.204654 196.649888 8.403554 22.887470 9.651708 8.022056
1.460000 0.206066 198.064669 8.584129 23.171724 9.859427 8.216247
1.470000 0.207477 199.480698 8.767996 23.458125 10.067006 8.411095
1.480000 0.208889 200.897989 8.955210 23.746698 10.274448 8.606592
1.490000 0.210300 202.316557 9.145830 24.037467 10.481758 8.802731
1.500000 0.211711 203.736415 9.339913 24.330457 10.688940 8.999503
1.510000 0.213123 205.157579 9.537518 24.625692 10.895997 9.196902
1.520000 0.214534 206.580064 9.738703 24.923197 11.102932 9.394918
1.530000 0.215946 208.003884 9.943529 25.222998 11.309748 9.593541
1.540000 0.217357 209.429055 10.152055 25.525120 11.516446 9.792763
1.550000 0.218769 210.855592 10.364344 25.829588 11.723027 9.992574
1.560000 0.220180 212.283511 10.580458 26.136430 11.929492 10.192961
1.570000 0.221591 213.712828 10.800457 26.445670 12.135841 10.393916
1.580000 0.223003 215.143558 11.024405 26.757336 12.342073 10.595425
1.590000 0.224414 216.575719 11.252366 27.071453 12.548188 10.797477
1.600000 0.225826 218.009326 11.484404 27.388050 12.754182 11.000059
1.610000 0.227237 219.444396 11.720582 27.707152 12.960055 11.203158
1.620000 0.228648 220.880946 11.960966 28.028788 13.165803 11.406760
1.630000 0.230060 222.318993 12.205621 28.352984 13.371423 11.610852
1.640000 0.231471 223.758554 12.454613 28.679768 13.576910 11.815418
1.650000 0.232883 225.199647 12.708007 29.009168 13.782261 12.020444
1.660000 0.234294 226.642289 12.965871 29.341211 13.987469 12.225913
1.670000 0.235705 228.086499 13.228271 29.675926 14.192529 12.431811
1.680000 0.237117 229.532293 13.495273 30.013340 14.397435 12.638119
1.690000 0.238528 230.979690 13.766945 30.353483 14.602179 12.844822
1.700000 0.239940 232.428709 14.043354 30.696382 14.806755 13.051902
1.710000 0.241351 233.879367 14.324567 31.042065 15.011153 13.259340
1.720000 0.242763 235.331685 14.610653 31.390562 15.215366 13.467119
1.730000 0.244174 236.785680 14.901678 31.741900 15.419384 13.675218
1.740000 0.245585 238.241372 15.197711 32.096108 15.623197 13.883620
1.750000 0.246997 239.698779 15.498817 32.453216 15.826796 14.092304
1.760000 0.248408 241.157922 15.805066 32.813250 16.030169 14.301250
1.770000 0.249820 242.618820 16.116523 33.176241 16.233305 14.510438
1.780000 0.251231 244.081492 16.433257 33.542216 16.436192 14.719846
1.790000 0.252642 245.545959 16.755333 33.911205 16.638819 14.929454
1.800000 0.254054 247.012239 17.082817 34.283235 16.841173 15.139239
1.810000 0.255465 248.480355 17.415777 34.658336 17.043240 15.349180
1.820000 0.256877 249.950325 17.754277 35.036535 17.245007 15.559254
1.830000 0.258288 251.422170 18.098383 35.417862 17.446461 15.769439
1.840000 0.259699 252.895912 18.448158 35.802343 17.647586 15.979712
1.850000 0.261111 254.371569 18.803667 36.190008 17.848369 16.190049
1.860000 0.262522 255.849164 19.164973 36.580883 18.048794 16.400429
1.870000 0.263934 257.328718 19.532139 36.974998 18.248845 16.610826
1.880000 0.265345 258.810250 19.905226 37.372379 18.448509 16.821217
1.890000 0.266756 260.293783 20.284295 37.773054 18.647768 17.031579
1.900000 0.268168 261.779337 20.669406 38.177049 18.846606 17.241886
1.910000 0.269579 263.266935 21.060618 38.584393 19.045008 17.452116
1.920000 0.270991 264.756596 21.457990 38.995111 19.242957 17.662244
1.930000 0.272402 266.248344 21.861578 39.409229 19.440435 17.872245
1.940000 0.273814 267.742199 22.271438 39.826775 19.637427 18.082096
1.950000 0.275225 269.238182 22.687626 40.247774 19.833916 18.291771
1.960000 0.276636 270.736317 23.110194 40.672251 20.029883 18.501247
1.970000 0.278048 272.236623 23.539195 41.100231 20.225313 18.710499
1.980000 0.279459 273.739124 23.974681 41.531739 20.420189 18.919503
1.990000 0.280871 275.243841 24.416701 41.966800 20.614492 19.128235
1.100000 0.176552 168.317234 4.522844 15.356755 2.212362 2.094893
1.110000 0.178157 169.889106 4.655334 15.590900 2.433768 2.310326
1.120000 0.179762 171.462186 4.791095 15.827586 2.655301 2.526847
1.130000 0.181367 173.036492 4.930203 16.066848 2.876982 2.744455
1.140000 0.182972 174.612045 5.072736 16.308723 3.098833 2.963149
1.150000 0.184577 176.188863 5.218772 16.553248 3.320871 3.182927
1.160000 0.186182 177.766967 5.368392 16.800461 3.543116 3.403787
1.170000 0.187787 179.346376 5.521678 17.050400 3.765585 3.625726
1.180000 0.189392 180.927112 5.678714 17.303104 3.988295 3.848738
1.190000 0.190997 182.509194 5.839584 17.558614 4.211260 4.072820
1.200000 0.192602 184.092644 6.004375 17.816969 4.434495 4.297966
1.210000 0.194207 185.677485 6.173175 18.078211 4.658012 4.524169
1.220000 0.195812 187.263737 6.346073 18.342380 4.881824 4.751421
1.230000 0.197417 188.851424 6.523161 18.609519 5.105942 4.979715
1.240000 0.199022 190.440567 6.704530 18.879670 5.330374 5.209040
1.250000 0.200628 192.031191 6.890276 19.152877 5.555130 5.439387
1.260000 0.202233 193.623319 7.080493 19.429183 5.780215 5.670743
1.270000 0.203838 195.216974 7.275279 19.708632 6.005636 5.903098
1.280000 0.205443 196.812181 7.474733 19.991270 6.231397 6.136436
1.290000 0.207048 198.408965 7.678954 20.277140 6.457501 6.370745
1.300000 0.208653 200.007351 7.888044 20.566291 6.683949 6.606008
1.310000 0.210258 201.607365 8.102106 20.858766 6.910743 6.842209
1.320000 0.211863 203.209031 8.321244 21.154614 7.137880 7.079331
1.330000 0.213468 204.812378 8.545564 21.453882 7.365359 7.317354
1.340000 0.215073 206.417430 8.775173 21.756617 7.593176 7.556259
1.350000 0.216678 208.024217 9.010179 22.062868 7.821325 7.796024
1.360000 0.218283 209.632764 9.250691 22.372683 8.049800 8.036628
1.370000 0.219888 211.243100 9.496819 22.686111 8.278592 8.278047
1.380000 0.221493 212.855254 9.748675 23.003201 8.507693 8.520256
1.390000 0.223098 214.469254 10.006372 23.324005 8.737091 8.763231
1.400000 0.224703 216.085129 10.270022 23.648570 8.966773 9.006944
1.410000 0.226308 217.702909 10.539739 23.976949 9.196727 9.251368
1.420000 0.227913 219.322623 10.815639 24.309191 9.426936 9.496474
1.430000 0.229518 220.944303 11.097836 24.645348 9.657385 9.742230
1.440000 0.231123 222.567978 11.386446 24.985471 9.888056 9.988608
1.450000 0.232728 224.193680 11.681586 25.329612 10.118928 10.235573
1.460000 0.234333 225.821441 11.983371 25.677822 10.349982 10.483092
1.470000 0.235938 227.451291 12.291919 26.030153 10.581196 10.731132
1.480000 0.237543 229.083264 12.607345 26.386657 10.812546 10.979657
1.490000 0.239148 230.717391 12.929767 26.747386 11.044009 11.228630
1.500000 0.240753 232.353707 13.259300 27.112392 11.275558 11.478015
1.510000 0.242358 233.992243 13.596059 27.481727 11.507167 11.727772
1.520000 0.243963 235.633033 13.940161 27.855444 11.738808 11.977863
1.530000 0.245568 237.276112 14.291720 28.233593 11.970452 12.228248
1.540000 0.247173 238.921513 14.650849 28.616227 12.202070 12.478886
1.550000 0.248778 240.569271 15.017661 29.003398 12.433630 12.729737
1.560000 0.250383 242.219420 15.392267 29.395156 12.665100 12.980757
1.570000 0.251988 243.871996 15.774779 29.791554 12.896449 13.231904
1.580000 0.253593 245.527034 16.165304 30.192642 13.127642 13.483136
1.590000 0.255198 247.184570 16.563950 30.598470 13.358646 13.734408
1.600000 0.256803 248.844638 16.970823 31.009089 13.589426 13.985677
1.610000 0.258408 250.507275 17.386025 31.424548 13.819946 14.236898
1.620000 0.260013 252.172517 17.809660 31.844897 14.050172 14.488026
1.630000 0.261618 253.840400 18.241826 32.270184 14.280066 14.739017
1.640000 0.263223 255.510961 18.682620 32.700457 14.509593 14.989826
1.650000 0.264828 257.184237 19.132137 33.135764 14.738715 15.240407
1.660000 0.266433 258.860263 19.590470 33.576152 14.967396 15.490716
1.670000 0.268038 260.539077 20.057707 34.021666 15.195598 15.740707
1.680000 0.269643 262.220716 20.533935 34.472352 15.423285 15.990337
1.690000 0.271248 263.905216 21.019239 34.928255 15.650419 16.239560
1.700000 0.272853 265.592615 21.513698 35.389417 15.876963 16.488332
1.710000 0.274458 267.282950 22.017391 35.855882 16.102882 16.736610
1.720000 0.276063 268.976257 22.530391 36.327691 16.328137 16.984350
1.730000 0.277668 270.672574 23.052770 36.804885 16.552694 17.231510
1.740000 0.279273 272.371938 23.584595 37.287503 16.776516 17.478046
1.750000 0.280879 274.074386 24.125931 37.775585 16.999568 17.723918
1.760000 0.282484 275.779954 24.676839 38.269167 17.221816 17.969085
1.770000 0.284089 277.488680 25.237375 38.768287 17.443225 18.213507
1.780000 0.285694 279.200600 25.807594 39.272979 17.663763 18.457144
1.790000 0.287299 280.915750 26.387546 39.783277 17.883396 18.699959
1.800000 0.288904 282.634168 26.977277 40.299214 18.102093 18.941914
1.810000 0.290509 284.355890 27.576830 40.820822 18.319822 19.182972
1.820000 0.292114 286.080951 28.186244 41.348131 18.536555 19.423098
1.830000 0.293719 287.809387 28.805556 41.881169 18.752260 19.662259
1.840000 0.295324 289.541235 29.434797 42.419964 18.966911 19.900421
1.850000 0.296929 291.276530 30.073996 42.964543 19.180479 20.137551
1.860000 0.298534 293.015307 30.723177 43.514929 19.392940 20.373621
1.870000 0.300139 294.757600 31.382363 44.071148 19.604267 20.608599
1.880000 0.301744 296.503446 32.051572 44.633220 19.814437 20.842457
1.890000 0.303349 298.252878 32.730818 45.201167 20.023427 21.075169
1.900000 0.304954 300.005930 33.420114 45.775007 20.231215 21.306709
1.910000 0.306559 301.762637 34.119466 46.354759 20.437781 21.537051
1.920000 0.308164 303.523032 34.828880 46.940439 20.643104 21.766174
1.930000 0.309769 305.287147 35.548359 47.532063 20.847168 21.994054
1.940000 0.311374 307.055017 36.277901 48.129643 21.049954 22.220672
1.950000 0.312979 308.826673 37.017502 48.733192 21.251447 22.446007
1.960000 0.314584 nan nan nan nan nan
1.970000 0.316189 312.381472 38.526853 49.958238 21.650494 22.892760
1.980000 0.317794 314.164679 39.296580 50.579754 21.848023 23.114145
1.990000 0.319399 315.951798 40.076324 51.207274 22.044206 23.334183
1.100000 0.180735 172.451576 3.688107 16.165487 1.817083 1.668510
1.110000 0.182379 174.053285 3.785420 16.351736 1.993465 1.837933
1.120000 0.184022 175.655880 3.884839 16.539473 2.169012 2.007839
1.130000 0.185665 177.259373 3.986397 16.728720 2.343756 2.178229
1.140000 0.187308 178.863774 4.090129 16.919497 2.517729 2.349108
1.150000 0.188951 180.469094 4.196069 17.111822 2.690962 2.520477
1.160000 0.190594 182.075346 4.304250 17.305715 2.863487 2.692340
1.170000 0.192237 183.682539 4.414708 17.501197 3.035334 2.864699
1.180000 0.193880 185.290687 4.527476 17.698285 3.206532 3.037557
1.190000 0.195523 186.899800 4.642589 17.896999 3.377112 3.210916
1.200000 0.197166 188.509891 4.760082 18.097358 3.547102 3.384778
1.210000 0.198809 190.120971 4.879989 18.299380 3.716531 3.559145
1.220000 0.200452 191.733051 5.002345 18.503085 3.885428 3.734019
1.230000 0.202095 193.346145 5.127186 18.708490 4.053819 3.909402
1.240000 0.203738 194.960264 5.254547 18.915614 4.221733 4.085295
1.250000 0.205381 196.575420 5.384463 19.124475 4.389195 4.261700
1.260000 0.207024 198.191626 5.516970 19.335091 4.556233 4.438618
1.270000 0.208667 199.808894 5.652104 19.547479 4.722871 4.616050
1.280000 0.210310 201.427237 5.789900 19.761658 4.889135 4.793997
1.290000 0.211953 203.046666 5.930395 19.977645 5.055049 4.972460
1.300000 0.213596 204.667195 6.073626 20.195458 5.220639 5.151439
1.310000 0.215240 206.288837 6.219629 20.415113 5.385926 5.330936
1.320000 0.216883 207.911604 6.368440 20.636629 5.550934 5.510949
1.330000 0.218526 209.535508 6.520098 20.860021 5.715686 5.691479
1.340000 0.220169 211.160564 6.674639 21.085307 5.880203 5.872527
1.350000 0.221812 212.786785 6.832100 21.312505 6.044508 6.054091
1.360000 0.223455 214.414182 6.992521 21.541629 6.208620 6.236171
1.370000 0.225098 216.042770 7.155939 21.772698 6.372560 6.418767
1.380000 0.226741 217.672562 7.322392 22.005727 6.536348 6.601877
1.390000 0.228384 219.303571 7.491918 22.240734 6.700002 6.785501
1.400000 0.230027 220.935811 7.664558 22.477733 6.863543 6.969637
1.410000 0.231670 222.569295 7.840350 22.716743 7.026986 7.154284
1.420000 0.233313 224.204037 8.019334 22.957778 7.190350 7.339440
1.430000 0.234956 225.840051 8.201549 23.200854 7.353652 7.525103
1.440000 0.236599 227.477351 8.387035 23.445989 7.516907 7.711270
1.450000 0.238242 229.115950 8.575834 23.693197 7.680133 7.897940
1.460000 0.239885 230.755863 8.767985 23.942495 7.843342 8.085110
1.470000 0.241528 232.397103 8.963531 24.193897 8.006551 8.272776
1.480000 0.243171 234.039686 9.162512 24.447421 8.169774 8.460937
1.490000 0.244814 235.683624 9.364970 24.703081 8.333022 8.649588
1.500000 0.246457 237.328933 9.570947 24.960894 8.496310 8.838726
1.510000 0.248101 238.975628 9.780485 25.220874 8.659649 9.028347
1.520000 0.249744 240.623721 9.993628 25.483038 8.823051 9.218447
1.530000 0.251387 242.273229 10.210418 25.747400 8.986527 9.409021
1.540000 0.253030 243.924166 10.430899 26.013976 9.150087 9.600066
1.550000 0.254673 245.576547 10.655115 26.282782 9.313742 9.791576
1.560000 0.256316 247.230386 10.883110 26.553832 9.477500 9.983546
1.570000 0.257959 248.885699 11.114928 26.827143 9.641370 10.175971
1.580000 0.259602 250.542501 11.350614 27.102729 9.805360 10.368845
1.590000 0.261245 252.200807 11.590213 27.380605 9.969478 10.562163
1.600000 0.262888 253.860632 11.833771 27.660788 10.133731 10.755917
1.610000 0.264531 255.521992 12.081334 27.943292 10.298125 10.950102
1.620000 0.266174 257.184902 12.332947 28.228132 10.462665 11.144711
1.630000 0.267817 258.849378 12.588658 28.515323 10.627357 11.339737
1.640000 0.269460 260.515436 12.848514 28.804881 10.792206 11.535172
1.650000 0.271103 262.183090 13.112561 29.096821 10.957215 11.731009
1.660000 0.272746 263.852358 13.380847 29.391158 11.122388 11.927240
1.670000 0.274389 265.523255 13.653419 29.687907 11.287728 12.123857
1.680000 0.276032 267.195796 13.930327 29.987082 11.453238 12.320851
1.690000 0.277675 268.870000 14.211618 30.288701 11.618919 12.518214
1.700000 0.279318 270.545880 14.497341 30.592776 11.784772 12.715937
1.710000 0.280962 272.223455 14.787545 30.899324 11.950798 12.914010
1.720000 0.282605 273.902739 15.082280 31.208359 12.116997 13.112424
1.730000 0.284248 275.583751 15.381594 31.519897 12.283369 13.311169
1.740000 0.285891 277.266506 15.685538 31.833952 12.449914 13.510235
1.750000 0.287534 278.951022 15.994162 32.150540 12.616628 13.709611
1.760000 0.289177 280.637314 16.307515 32.469675 12.783512 13.909286
1.770000 0.290820 282.325400 16.625648 32.791373 12.950561 14.109250
1.780000 0.292463 284.015298 16.948612 33.115648 13.117774 14.309491
1.790000 0.294106 285.707023 17.276457 33.442516 13.285146 14.509998
1.800000 0.295749 287.400594 17.609235 33.771992 13.452675 14.710759
1.810000 0.297392 289.096027 17.946995 34.104090 13.620354 14.911762
1.820000 0.299035 290.793340 18.289790 34.438825 13.788180 15.112994
1.830000 0.300678 292.492551 18.637670 34.776212 13.956147 15.314442
1.840000 0.302321 294.193676 18.990687 35.116266 14.124249 15.516095
1.850000 0.303964 295.896734 19.348892 35.459003 14.292480 15.717938
1.860000 0.305607 297.601743 19.712336 35.804435 14.460833 15.919959
1.870000 0.307250 299.308720 20.081070 36.152579 14.629301 16.122143
1.880000 0.308893 301.017682 20.455146 36.503449 14.797876 16.324477
1.890000 0.310536 302.728649 20.834615 36.857060 14.966551 16.526947
1.900000 0.312179 304.441638 21.219528 37.213426 15.135316 16.729539
1.910000 0.313823 306.156668 21.609936 37.572562 15.304164 16.932237
1.920000 0.315466 307.873755 22.005889 37.934482 15.473085 17.135028
1.930000 0.317109 309.592920 22.407439 38.299200 15.642070 17.337896
1.940000 0.318752 311.314180 22.814636 38.666732 15.811108 17.540826
1.950000 0.320395 313.037553 23.227529 39.037091 15.980190 17.743803
1.960000 0.322038 314.763059 23.646170 39.410292 16.149304 17.946812
1.970000 0.323681 316.490715 24.070608 39.786348 16.318441 18.149837
1.980000 0.325324 318.220540 24.500891 40.165274 16.487589 18.352862
1.990000 0.326967 319.952554 24.937070 40.547083 16.656736 18.555871
1.100000 0.182985 174.197318 4.700656 13.975928 2.279162 1.800670
1.110000 0.184649 175.824250 4.830667 14.210538 2.503412 1.983731
1.120000 0.186312 177.452366 4.963358 14.447310 2.727048 2.167339
1.130000 0.187976 179.081678 5.098777 14.686258 2.950084 2.351496
1.140000 0.189639 180.712201 5.236968 14.927398 3.172530 2.536200
1.150000 0.191303 182.343949 5.377979 15.170745 3.394400 2.721452
1.160000 0.192966 183.976935 5.521857 15.416315 3.615706 2.907251
1.170000 0.194630 185.611174 5.668650 15.664125 3.836460 3.093596
1.180000 0.196293 187.246681 5.818405 15.914190 4.056672 3.280486
1.190000 0.197957 188.883469 5.971172 16.166527 4.276356 3.467920
1.200000 0.199620 190.521554 6.126998 16.421154 4.495522 3.655895
1.210000 0.201284 192.160950 6.285934 16.678088 4.714182 3.844411
1.220000 0.202947 193.801672 6.448029 16.937346 4.932345 4.033465
1.230000 0.204611 195.443737 6.613334 17.198946 5.150023 4.223055
1.240000 0.206274 197.087158 6.781898 17.462906 5.367225 4.413177
1.250000 0.207938 198.731953 6.953773 17.729244 5.583963 4.603830
1.260000 0.209601 200.378135 7.129010 17.997979 5.800245 4.795010
1.270000 0.211265 202.025722 7.307662 18.269128 6.016081 4.986713
1.280000 0.212928 203.674729 7.489780 18.542711 6.231481 5.178937
1.290000 0.214592 205.325173 7.675418 18.818747 6.446452 5.371676
1.300000 0.216255 206.977070 7.864628 19.097254 6.661004 5.564926
1.310000 0.217919 208.630435 8.057464 19.378251 6.875145 5.758683
1.320000 0.219582 210.285287 8.253979 19.661759 7.088882 5.952942
1.330000 0.221246 211.941642 8.454228 19.947796 7.302224 6.147698
1.340000 0.222909 213.599517 8.658266 20.236382 7.515177 6.342945
1.350000 0.224573 215.258928 8.866147 20.527536 7.727749 6.538678
1.360000 0.226236 216.919894 9.077926 20.821279 7.939946 6.734890
1.370000 0.227900 218.582431 9.293660 21.117630 8.151774 6.931575
1.380000 0.229563 220.246558 9.513404 21.416609 8.363239 7.128727
1.390000 0.231227 221.912292 9.737215 21.718236 8.574346 7.326338
1.400000 0.232890 223.579651 9.965148 22.022531 8.785101 7.524401
1.410000 0.234554 225.248652 10.197262 22.329515 8.995509 7.722909
1.420000 0.236217 226.919315 10.433612 22.639208 9.205573 7.921853
1.430000 0.237881 228.591657 10.674256 22.951629 9.415299 8.121226
1.440000 0.239544 230.265698 10.919252 23.266800 9.624688 8.321019
1.450000 0.241208 231.941454 11.168657 23.584740 9.833746 8.521223
1.460000 0.242871 233.618947 11.422529 23.905470 10.042474 8.721830
1.470000 0.244535 235.298193 11.680927 24.229010 10.250875 8.922829
1.480000 0.246198 236.979213 11.943909 24.555382 10.458952 9.124211
1.490000 0.247862 238.662026 12.211533 24.884604 10.666706 9.325966
1.500000 0.249525 240.346650 12.483858 25.216698 10.874138 9.528083
1.510000 0.251189 242.033106 12.760941 25.551684 11.081249 9.730553
1.520000 0.252852 243.721412 13.042843 25.889582 11.288041 9.933364
1.530000 0.254516 245.411589 13.329622 26.230413 11.494512 10.136506
1.540000 0.256179 247.103657 13.621336 26.574197 11.700664 10.339966
1.550000 0.257843 248.797635 13.918044 26.920955 11.906494 10.543733
1.560000 0.259506 250.493543 14.219806 27.270705 12.112004 10.747794
1.570000 0.261170 252.191402 14.526679 27.623470 12.317191 10.952139
1.580000 0.262833 253.891233 14.838723 27.979268 12.522053 11.156754
1.590000 0.264497 255.593054 15.155995 28.338120 12.726589 11.361625
1.600000 0.266160 257.296888 15.478555 28.700046 12.930796 11.566741
1.610000 0.267824 259.002754 15.806461 29.065065 13.134671 11.772089
1.620000 0.269487 260.710674 16.139771 29.433198 13.338212 11.977653
1.630000 0.271151 262.420668 16.478542 29.804463 13.541414 12.183421
1.640000 0.272814 264.132757 16.822833 30.178881 13.744275 12.389378
1.650000 0.274478 265.846963 17.172701 30.556471 13.946790 12.595511
1.660000 0.276141 267.563306 17.528202 30.937252 14.148954 12.801805
1.670000 0.277805 269.281807 17.889394 31.321243 14.350763 13.008245
1.680000 0.279468 271.002489 18.256334 31.708464 14.552212 13.214816
1.690000 0.281132 272.725372 18.629076 32.098932 14.753296 13.421503
1.700000 0.282795 274.450478 19.007678 32.492667 14.954008 13.628292
1.710000 0.284459 276.177828 19.392194 32.889686 15.154343 13.835166
1.720000 0.286122 277.907444 19.782679 33.290010 15.354295 14.042110
1.730000 0.287786 279.639348 20.179187 33.693654 15.553857 14.249109
1.740000 0.289449 281.373562 20.581773 34.100638 15.753022 14.456146
1.750000 0.291113 283.110106 20.990488 34.510979 15.951784 14.663206
1.760000 0.292776 284.849004 21.405387 34.924694 16.150136 14.870272
1.770000 0.294440 286.590277 21.826521 35.341801 16.348069 15.077328
1.780000 0.296103 288.333947 22.253941 35.762316 16.545577 15.284359
1.790000 0.297767 290.080036 22.687698 36.186257 16.742651 15.491347
1.800000 0.299430 291.828566 23.127843 36.613639 16.939284 15.698277
1.810000 0.301094 293.579559 23.574424 37.044479 17.135468 15.905131
1.820000 0.302757 295.333037 24.027491 37.478794 17.331193 16.111893
1.830000 0.304421 297.089023 24.487091 37.916598 17.526452 16.318547
1.840000 0.306084 298.847538 24.953270 38.357907 17.721236 16.525076
1.850000 0.307748 300.608604 25.426076 38.802736 17.915537 16.731464
1.860000 0.309411 302.372244 25.905554 39.251100 18.109345 16.937693
1.870000 0.311075 304.138480 26.391748 39.703013 18.302651 17.143748
1.880000 0.312738 305.907334 26.884702 40.158491 18.495447 17.349611
1.890000 0.314402 307.678829 27.384458 40.617545 18.687724 17.555267
1.900000 0.316065 309.452985 27.891058 41.080191 18.879472 17.760698
1.910000 0.317729 311.229826 28.404544 41.546441 19.070682 17.965889
1.920000 0.319392 313.009373 28.924955 42.016308 19.261345 18.170823
1.930000 0.321056 314.791649 29.452330 42.489805 19.451452 18.375484
1.940000 0.322719 316.576676 29.986707 42.966944 19.640993 18.579856
1.950000 0.324383 318.364475 30.528122 43.447736 19.829959 18.783922
1.960000 0.326046 320.155069 31.076612 43.932194 20.018342 18.987668
1.970000 0.327710 321.948479 31.632211 44.420328 20.206131 19.191077
1.980000 0.329373 323.744728 32.194954 44.912148 20.393319 19.394133
1.990000 0.331037 325.543837 32.764872 45.407666 20.579895 19.596822
1.100000 0.157574 150.896887 3.579297 19.626069 2.239020 1.602330
1.110000 0.159006 152.301605 3.665447 19.833156 2.455585 1.765472
1.120000 0.160439 153.707107 3.753376 20.041432 2.670912 1.929154
1.130000 0.161871 155.113402 3.843117 20.250922 2.885025 2.093379
1.140000 0.163304 156.520500 3.934706 20.461649 3.097948 2.258150
1.150000 0.164736 157.928409 4.028178 20.673638 3.309705 2.423469
1.160000 0.166169 159.337139 4.123569 20.886914 3.520319 2.589338
1.170000 0.167601 160.746700 4.220915 21.101501 3.729813 2.755759
1.180000 0.169034 162.157102 4.320253 21.317422 3.938211 2.922734
1.190000 0.170466 163.568354 4.421620 21.534704 4.145537 3.090263
1.200000 0.171899 164.980466 4.525054 21.753370 4.351812 3.258348
1.210000 0.173331 166.393449 4.630592 21.973444 4.557059 3.426991
1.220000 0.174764 167.807313 4.738273 22.194953 4.761301 3.596192
1.230000 0.176196 169.222069 4.848135 22.417919 4.964560 3.765952
1.240000 0.177629 170.637727 4.960217 22.642368 5.166858 3.936271
1.250000 0.179061 172.054297 5.074560 22.868324 5.368218 4.107150
1.260000 0.180494 173.471792 5.191203 23.095813 5.568659 4.278589
1.270000 0.181926 174.890222 5.310186 23.324858 5.768205 4.450587
1.280000 0.183359 176.309597 5.431550 23.555485 5.966875 4.623145
1.290000 0.184791 177.729931 5.555337 23.787719 6.164690 4.796262
1.300000 0.186224 179.151233 5.681588 24.021583 6.361671 4.969937
1.310000 0.187656 180.573517 5.810344 24.257103 6.557838 5.144169
1.320000 0.189089 181.996792 5.941650 24.494304 6.753211 5.318957
1.330000 0.190521 183.421073 6.075546 24.733211 6.947809 5.494299
1.340000 0.191954 184.846370 6.212078 24.973848 7.141651 5.670194
1.350000 0.193386 186.272696 6.351287 25.216240 7.334756 5.846640
1.360000 0.194819 187.700063 6.493220 25.460412 7.527143 6.023634
1.370000 0.196251 189.128483 6.637919 25.706389 7.718829 6.201174
1.380000 0.197684 190.557970 6.785430 25.954195 7.909833 6.379258
1.390000 0.199116 191.988537 6.935798 26.203856 8.100171 6.557883
1.400000 0.200549 193.420195 7.089070 26.455397 8.289860 6.737044
1.410000 0.201981 194.852959 7.245290 26.708841 8.478918 6.916739
1.420000 0.203414 196.286842 7.404506 26.964215 8.667360 7.096965
1.430000 0.204846 197.721856 7.566764 27.221543 8.855202 7.277716
1.440000 0.206279 199.158016 7.732112 27.480850 9.042459 7.458989
1.450000 0.207711 200.595335 7.900597 27.742160 9.229146 7.640780
1.460000 0.209144 202.033826 8.072267 28.005499 9.415278 7.823082
1.470000 0.210576 203.473505 8.247171 28.270892 9.600868 8.005892
1.480000 0.212009 204.914384 8.425357 28.538362 9.785930 8.189203
1.490000 0.213441 206.356479 8.606874 28.807936 9.970478 8.373011
1.500000 0.214874 207.799803 8.791772 29.079637 10.154523 8.557308
1.510000 0.216306 209.244372 8.980100 29.353491 10.338079 8.742089
1.520000 0.217738 210.690199 9.171908 29.629522 10.521156 8.927347
1.530000 0.219171 212.137299 9.367246 29.907756 10.703767 9.113075
1.540000 0.220603 213.585688 9.566165 30.188216 10.885922 9.299266
1.550000 0.222036 215.035380 9.768715 30.470928 11.067630 9.485913
1.560000 0.223468 216.486391 9.974948 30.755916 11.248903 9.673007
1.570000 0.224901 217.938736 10.184915 31.043205 11.429750 9.860541
1.580000 0.226333 219.392430 10.398667 31.332819 11.610178 10.048506
1.590000 0.227766 220.847489 10.616257 31.624783 11.790198 10.236893
1.600000 0.229198 222.303929 10.837735 31.919121 11.969816 10.425694
1.610000 0.230631 223.761765 11.063154 32.215858 12.149040 10.614899
1.620000 0.232063 225.221014 11.292566 32.515018 12.327877 10.804499
1.630000 0.233496 226.681691 11.526024 32.816626 12.506334 10.994483
1.640000 0.234928 228.143813 11.763580 33.120706 12.684416 11.184841
1.650000 0.236361 229.607397 12.005286 33.427281 12.862129 11.375564
1.660000 0.237793 231.072457 12.251195 33.736376 13.039478 11.566639
1.670000 0.239226 232.539012 12.501360 34.048016 13.216467 11.758057
1.680000 0.240658 234.007078 12.755834 34.362224 13.393101 11.949805
1.690000 0.242091 235.476672 13.014669 34.679023 13.569383 12.141872
1.700000 0.243523 236.947810 13.277918 34.998438 13.745316 12.334246
1.710000 0.244956 238.420510 13.545634 35.320492 13.920902 12.526915
1.720000 0.246388 239.894788 13.817868 35.645209 14.096145 12.719866
1.730000 0.247821 241.370663 14.094675 35.972612 14.271045 12.913087
1.740000 0.249253 242.848150 14.376106 36.302725 14.445604 13.106565
1.750000 0.250686 244.327269 14.662213 36.635571 14.619822 13.300286
1.760000 0.252118 245.808036 14.953049 36.971172 14.793701 13.494236
1.770000 0.253551 247.290469 15.248665 37.309552 14.967239 13.688403
1.780000 0.254983 248.774586 15.549114 37.650733 15.140437 13.882772
1.790000 0.256416 250.260404 15.854446 37.994738 15.313293 14.077329
1.800000 0.257848 251.747942 16.164713 38.341590 15.485807 14.272059
1.810000 0.259281 253.237218 16.479966 38.691310 15.657975 14.466948
1.820000 0.260713 254.728249 16.800256 39.043921 15.829797 14.661981
1.830000 0.262146 256.221053 17.125631 39.399445 16.001270 14.857143
1.840000 0.263578 257.715650 17.456143 39.757903 16.172391 15.052419
1.850000 0.265011 259.212057 17.791841 40.119317 16.343156 15.247794
1.860000 0.266443 260.710293 18.132773 40.483708 16.513562 15.443251
1.870000 0.267876 262.210376 18.478989 40.851097 16.683606 15.638776
1.880000 0.269308 263.712324 18.830535 41.221506 16.853282 15.834352
1.890000 0.270741 265.216157 19.187460 41.594954 17.022587 16.029964
1.900000 0.272173 266.721893 19.549811 41.971463 17.191515 16.225595
1.910000 0.273606 268.229550 19.917633 42.351051 17.360061 16.421229
1.920000 0.275038 269.739147 20.290973 42.733740 17.528220 16.616851
1.930000 0.276471 271.250703 20.669876 43.119549 17.695987 16.812443
1.940000 0.277903 272.764237 21.054385 43.508497 17.863354 17.007989
1.950000 0.279336 274.279767 21.444545 43.900603 18.030317 17.203473
1.960000 0.280768 275.797313 21.840399 44.295886 18.196868 17.398879
1.970000 0.282201 277.316893 22.241988 44.694364 18.363001 17.594190
1.980000 0.283633 278.838526 22.649355 45.096057 18.528710 17.789388
1.990000 0.285066 280.362232 23.062540 45.500981 18.693987 17.984459
1.100000 0.175237 167.210846 4.450229 16.200461 2.169045 2.011902
1.110000 0.176830 168.772015 4.586228 16.432720 2.384587 2.217914
1.120000 0.178423 170.334425 4.725727 16.667786 2.599963 2.424795
1.130000 0.180016 171.898096 4.868803 16.905700 2.815193 2.632542
1.140000 0.181609 173.463049 5.015530 17.146499 3.030292 2.841151
1.150000 0.183202 175.029306 5.165986 17.390225 3.245279 3.050617
1.160000 0.184795 176.596888 5.320247 17.636918 3.460169 3.260934
1.170000 0.186388 178.165816 5.478393 17.886618 3.674977 3.472098
1.180000 0.187981 179.736112 5.640501 18.139366 3.889717 3.684102
1.190000 0.189574 181.307800 5.806651 18.395203 4.104403 3.896937
1.200000 0.191167 182.880901 5.976925 18.654169 4.319048 4.110598
1.210000 0.192760 184.455438 6.151403 18.916307 4.533662 4.325075
1.220000 0.194353 186.031435 6.330167 19.181658 4.748258 4.540359
1.230000 0.195946 187.608915 6.513299 19.450262 4.962844 4.756441
1.240000 0.197539 189.187902 6.700884 19.722163 5.177430 4.973311
1.250000 0.199133 190.768419 6.893004 19.997401 5.392023 5.190957
1.260000 0.200726 192.350492 7.089745 20.276019 5.606632 5.409368
1.270000 0.202319 193.934146 7.291193 20.558060 5.821261 5.628531
1.280000 0.203912 195.519404 7.497432 20.843564 6.035917 5.848434
1.290000 0.205505 197.106292 7.708549 21.132574 6.250604 6.069062
1.300000 0.207098 198.694836 7.924631 21.425133 6.465324 6.290402
1.310000 0.208691 200.285062 8.145765 21.721283 6.680081 6.512437
1.320000 0.210284 201.876995 8.372040 22.021066 6.894875 6.735153
1.330000 0.211877 203.470662 8.603543 22.324525 7.109707 6.958533
1.340000 0.213470 205.066090 8.840363 22.631701 7.324577 7.182560
1.350000 0.215063 206.663305 9.082588 22.942638 7.539484 7.407215
1.360000 0.216656 208.262334 9.330309 23.257378 7.754424 7.632481
1.370000 0.218249 209.863206 9.583614 23.575962 7.969394 7.858338
1.380000 0.219842 211.465947 9.842592 23.898433 8.184390 8.084765
1.390000 0.221435 213.070585 10.107333 24.224833 8.399407 8.311743
1.400000 0.223028 214.677149 10.377926 24.555204 8.614439 8.539251
1.410000 0.224621 216.285667 10.654461 24.889588 8.829479 8.767265
1.420000 0.226215 217.896168 10.937028 25.228026 9.044518 8.995765
1.430000 0.227808 219.508680 11.225715 25.570560 9.259547 9.224726
1.440000 0.229401 221.123232 11.520612 25.917231 9.474558 9.454125
1.450000 0.230994 222.739854 11.821806 26.268080 9.689540 9.683937
1.460000 0.232587 224.358575 12.129387 26.623149 9.904480 9.914139
1.470000 0.234180 225.979425 12.443443 26.982477 10.119367 10.144703
1.480000 0.235773 227.602433 12.764059 27.346105 10.334188 10.375605
1.490000 0.237366 229.227631 13.091324 27.714072 10.548929 10.606817
1.500000 0.238959 230.855047 13.425324 28.086420 10.763576 10.838313
1.510000 0.240552 232.484713 13.766143 28.463186 10.978113 11.070065
1.520000 0.242145 234.116658 14.113866 28.844410 11.192525 11.302046
1.530000 0.243738 235.750914 14.468577 29.230130 11.406795 11.534227
1.540000 0.245331 237.387511 14.830359 29.620385 11.620906 11.766580
1.550000 0.246924 239.026481 15.199293 30.015212 11.834840 11.999075
1.560000 0.248517 240.667854 15.575460 30.414649 12.048579 12.231684
1.570000 0.250110 242.311662 15.958940 30.818731 12.262104 12.464376
1.580000 0.251703 243.957936 16.349809 31.227496 12.475396 12.697122
1.590000 0.253297 245.606707 16.748146 31.640979 12.688434 12.929891
1.600000 0.254890 247.258008 17.154025 32.059215 12.901200 13.162655
1.610000 0.256483 248.911868 17.567521 32.482238 13.113672 13.395381
1.620000 0.258076 250.568321 17.988706 32.910083 13.325830 13.628040
1.630000 0.259669 252.227398 18.417651 33.342783 13.537652 13.860601
1.640000 0.261262 253.889130 18.854426 33.780370 13.749118 14.093034
1.650000 0.262855 255.553549 19.299097 34.222876 13.960204 14.325308
1.660000 0.264448 257.220688 19.751730 34.670333 14.170891 14.557391
1.670000 0.266041 258.890577 20.212390 35.122770 14.381155 14.789255
1.680000 0.267634 260.563249 20.681139 35.580219 14.590975 15.020868
1.690000 0.269227 262.238735 21.158036 36.042708 14.800328 15.252201
1.700000 0.270820 263.917067 21.643140 36.510265 15.009193 15.483222
1.710000 0.272413 265.598277 22.136507 36.982917 15.217547 15.713903
1.720000 0.274006 267.282397 22.638192 37.460692 15.425369 15.944213
1.730000 0.275599 268.969458 23.148247 37.943614 15.632636 16.174123
1.740000 0.277192 270.659491 23.666720 38.431710 15.839327 16.403605
1.750000 0.278786 272.352528 24.193662 38.925003 16.045419 16.632629
1.760000 0.280379 274.048601 24.729117 39.423516 16.250893 16.861168
1.770000 0.281972 275.747740 25.273128 39.927272 16.455726 17.089193
1.780000 0.283565 277.449977 25.825738 40.436292 16.659897 17.316677
1.790000 0.285158 279.155342 26.386985 40.950596 16.863386 17.543593
1.800000 0.286751 280.863868 26.956907 41.470205 17.066172 17.769914
1.810000 0.288344 282.575583 27.535539 41.995137 17.268236 17.995616
1.820000 0.289937 284.290520 28.122912 42.525410 17.469558 18.220671
1.830000 0.291530 286.008708 28.719058 43.061040 17.670118 18.445055
1.840000 0.293123 287.730178 29.324004 43.602043 17.869899 18.668745
1.850000 0.294716 289.454959 29.937778 44.148435 18.068882 18.891716
1.860000 0.296309 291.183082 30.560402 44.700229 18.267048 19.113945
1.870000 0.297902 292.914576 31.191899 45.257438 18.464381 19.335410
1.880000 0.299495 294.649471 31.832288 45.820074 18.660864 19.556090
1.890000 0.301088 296.387796 32.481586 46.388148 18.856481 19.775963
1.900000 0.302681 298.129580 33.139810 46.961671 19.051215 19.995008
1.910000 0.304274 299.874852 33.806972 47.540650 19.245053 20.213207
1.920000 0.305868 301.623640 34.483084 48.125095 19.437979 20.430540
1.930000 0.307461 303.375973 35.168156 48.715013 19.629979 20.646989
1.940000 0.309054 305.131879 35.862194 49.310410 19.821039 20.862536
1.950000 0.310647 306.891385 36.565205 49.911290 20.011148 21.077165
1.960000 0.312240 308.654520 37.277193 50.517660 20.200293 21.290859
1.970000 0.313833 310.421310 37.998158 51.129520 20.388462 21.503603
1.980000 0.315426 312.191782 38.728102 51.746875 20.575645 21.715383
1.990000 0.317019 313.965964 39.467022 52.369726 20.761830 21.926184
1.100000 0.168087 160.310461 3.926325 15.737311 2.166412 1.922316
1.110000 0.169615 161.803994 4.030672 15.950529 2.379774 2.119771
1.120000 0.171143 163.298478 4.137391 16.165495 2.592679 2.318200
1.130000 0.172671 164.793925 4.246534 16.382237 2.805158 2.517606
1.140000 0.174199 166.290349 4.358155 16.600783 3.017244 2.717995
1.150000 0.175727 167.787763 4.472308 16.821164 3.228969 2.919370
1.160000 0.177255 169.286181 4.589047 17.043408 3.440363 3.121734
1.170000 0.178783 170.785616 4.708430 17.267545 3.651457 3.325092
1.180000 0.180311 172.286084 4.830513 17.493606 3.862280 3.529445
1.190000 0.181839 173.787597 4.955356 17.721621 4.072862 3.734796
1.200000 0.183367 175.290172 5.083018 17.951621 4.283231 3.941147
1.210000 0.184895 176.793822 5.213561 18.183639 4.493413 4.148498
1.220000 0.186423 178.298563 5.347046 18.417704 4.703436 4.356850
1.230000 0.187951 179.804411 5.483538 18.653851 4.913325 4.566204
1.240000 0.189479 181.311381 5.623100 18.892110 5.123106 4.776559
1.250000 0.191007 182.819489 5.765800 19.132516 5.332802 4.987914
1.260000 0.192536 184.328751 5.911704 19.375102 5.542436 5.200267
1.270000 0.194064 185.839184 6.060882 19.619900 5.752031 5.413615
1.280000 0.195592 187.350805 6.213404 19.866946 5.961608 5.627956
1.290000 0.197120 188.863630 6.369340 20.116275 6.171186 5.843287
1.300000 0.198648 190.377678 6.528765 20.367920 6.380787 6.059602
1.310000 0.200176 191.892966 6.691752 20.621918 6.590426 6.276896
1.320000 0.201704 193.409512 6.858378 20.878304 6.800123 6.495165
1.330000 0.203232 194.927334 7.028719 21.137115 7.009893 6.714400
1.340000 0.204760 196.446452 7.202854 21.398387 7.219750 6.934595
1.350000 0.206288 197.966883 7.380863 21.662158 7.429709 7.155741
1.360000 0.207816 199.488647 7.562829 21.928465 7.639783 7.377829
1.370000 0.209344 201.011764 7.748833 22.197346 7.849982 7.600849
1.380000 0.210872 202.536254 7.938960 22.468840 8.060318 7.824791
1.390000 0.212400 204.062136 8.133297 22.742985 8.270798 8.049642
1.400000 0.213928 205.589432 8.331929 23.019821 8.481433 8.275390
1.410000 0.215456 207.118163 8.534947 23.299388 8.692227 8.502021
1.420000 0.216985 208.648349 8.742440 23.581726 8.903186 8.729521
1.430000 0.218513 210.180012 8.954500 23.866875 9.114314 8.957874
1.440000 0.220041 211.713174 9.171219 24.154877 9.325614 9.187063
1.450000 0.221569 213.247858 9.392691 24.445773 9.537088 9.417072
1.460000 0.223097 214.784086 9.619012 24.739605 9.748735 9.647881
1.470000 0.224625 216.321881 9.850278 25.036416 9.960554 9.879471
1.480000 0.226153 217.861266 10.086587 25.336247 10.172543 10.111821
1.490000 0.227681 219.402265 10.328038 25.639143 10.384698 10.344910
1.500000 0.229209 220.944902 10.574731 25.945146 10.597014 10.578715
1.510000 0.230737 222.489202 10.826765 26.254301 10.809483 10.813212
1.520000 0.232265 224.035188 11.084244 26.566652 11.022099 11.048377
1.530000 0.233793 225.582887 11.347270 26.882242 11.234851 11.284185
1.540000 0.235321 227.132323 11.615947 27.201118 11.447729 11.520607
1.550000 0.236849 228.683523 11.890377 27.523323 11.660722 11.757616
1.560000 0.238377 230.236511 12.170667 27.848904 11.873815 11.995184
1.570000 0.239905 231.791316 12.456921 28.177906 12.086995 12.233281
1.580000 0.241433 233.347963 12.749245 28.510376 12.300245 12.471876
1.590000 0.242962 234.906479 13.047745 28.846358 12.513549 12.710937
1.600000 0.244490 236.466893 13.352527 29.185900 12.726888 12.950432
1.610000 0.246018 238.029231 13.663697 29.529047 12.940243 13.190326
1.620000 0.247546 239.593523 13.981362 29.875847 13.153593 13.430587
1.630000 0.249074 241.159795 14.305626 30.226345 13.366917 13.671177
1.640000 0.250602 242.728077 14.636597 30.580590 13.580191 13.912062
1.650000 0.252130 244.298398 14.974378 30.938627 13.793392 14.153205
1.660000 0.253658 245.870787 15.319075 31.300503 14.006495 14.394567
1.670000 0.255186 247.445274 15.670793 31.666265 14.219473 14.636111
1.680000 0.256714 249.021888 16.029633 32.035959 14.432301 14.877798
1.690000 0.258242 250.600659 16.395698 32.409632 14.644951 15.119589
1.700000 0.259770 252.181618 16.769089 32.787331 14.857394 15.361443
1.710000 0.261298 253.764796 17.149907 33.169101 15.069601 15.603320
1.720000 0.262826 nan nan nan nan nan
1.730000 0.264354 256.937928 17.934212 33.945040 15.493189 16.086979
1.740000 0.265882 258.527945 18.337892 34.339299 15.704508 16.328679
1.750000 0.267410 260.120304 18.749381 34.737812 15.915469 16.570236
1.760000 0.268939 261.715037 19.168773 35.140624 16.126039 16.811610
1.770000 0.270467 263.312176 19.596155 35.547778 16.336188 17.052758
1.780000 0.271995 nan nan nan nan nan
1.790000 0.273523 266.513798 20.475239 36.375287 16.755090 17.534208
1.800000 0.275051 268.118344 20.927109 36.795729 16.963777 17.774427
1.810000 0.276579 269.725425 21.387304 37.220685 17.171912 18.014253
1.820000 0.278107 271.335070 21.855902 37.650196 17.379462 18.253644
1.830000 0.279635 272.947314 22.332977 38.084304 17.586394 18.492560
1.840000 0.281163 274.562188 22.818601 38.523048 17.792676 18.730960
1.850000 0.282691 276.179725 23.312844 38.966468 17.998275 18.968803
1.860000 0.284219 277.799956 23.815770 39.414602 18.203160 19.206051
1.870000 0.285747 279.422915 24.327443 39.867488 18.407299 19.442663
1.880000 0.287275 281.048634 24.847922 40.325162 18.610661 19.678602
1.890000 0.288803 282.677145 25.377263 40.787661 18.813215 19.913829
1.900000 0.290331 284.308480 25.915519 41.255019 19.014931 20.148308
1.910000 0.291859 285.942671 26.462741 41.727271 19.215780 20.382002
1.920000 0.293388 287.579751 27.018975 42.204449 19.415732 20.614876
1.930000 0.294916 289.219752 27.584263 42.686585 19.614761 20.846896
1.940000 0.296444 290.862705 28.158647 43.173710 19.812837 21.078028
1.950000 0.297972 292.508643 28.742162 43.665854 20.009936 21.308239
1.960000 0.299500 294.157596 29.334841 44.163046 20.206030 21.537498
1.970000 0.301028 295.809596 29.936715 44.665313 20.401096 21.765774
1.980000 0.302556 297.464675 30.547809 45.172682 20.595109 21.993038
1.990000 0.304084 299.122864 31.168148 45.685179 20.788047 22.219263
1.100000 0.176613 168.739005 4.248137 17.418323 2.173936 1.926991
1.110000 0.178218 170.312161 4.368991 17.638081 2.387494 2.124021
1.120000 0.179824 171.886419 4.492827 17.860043 2.600466 2.321843
1.130000 0.181429 173.461796 4.619707 18.084246 2.812878 2.520455
1.140000 0.183035 175.038310 4.749693 18.310725 3.024757 2.719857
1.150000 0.184641 176.615977 4.882850 18.539515 3.236126 2.920048
1.160000 0.186246 178.194817 5.019242 18.770653 3.447011 3.121025
1.170000 0.187852 179.774847 5.158934 19.004174 3.657436 3.322788
1.180000 0.189457 181.356084 5.301993 19.240115 3.867422 3.525332
1.190000 0.191063 182.938549 5.448484 19.478511 4.076993 3.728656
1.200000 0.192668 184.522259 5.598475 19.719399 4.286170 3.932755
1.210000 0.194274 186.107234 5.752035 19.962816 4.494975 4.137626
1.220000 0.195880 187.693493 5.909232 20.208797 4.703426 4.343265
1.230000 0.197485 189.281056 6.070137 20.457380 4.911545 4.549666
1.240000 0.199091 190.869942 6.234818 20.708601 5.119349 4.756823
1.250000 0.200696 192.460172 6.403348 20.962497 5.326857 4.964732
1.260000 0.202302 194.051765 6.575799 21.219104 5.534085 5.173385
1.270000 0.203907 195.644743 6.752242 21.478460 5.741050 5.382776
1.280000 0.205513 197.239126 6.932751 21.740601 5.947768 5.592897
1.290000 0.207119 198.834936 7.117400 22.005564 6.154253 5.803739
1.300000 0.208724 200.432193 7.306263 22.273387 6.360519 6.015295
1.310000 0.210330 202.030919 7.499415 22.544106 6.566579 6.227555
1.320000 0.211935 203.631137 7.696933 22.817759 6.772446 6.440509
1.330000 0.213541 205.232867 7.898892 23.094382 6.978130 6.654147
1.340000 0.215146 206.836133 8.105370 23.374013 7.183642 6.868458
1.350000 0.216752 208.440957 8.316444 23.656689 7.388992 7.083430
1.360000 0.218358 210.047361 8.532192 23.942447 7.594188 7.299052
1.370000 0.219963 211.655370 8.752693 24.231325 7.799239 7.515310
1.380000 0.221569 213.265005 8.978025 24.523360 8.004150 7.732192
1.390000 0.223174 214.876291 9.208268 24.818588 8.208929 7.949683
1.400000 0.224780 216.489251 9.443503 25.117047 8.413580 8.167770
1.410000 0.226385 218.103910 9.683808 25.418775 8.618108 8.386437
1.420000 0.227991 219.720291 9.929265 25.723808 8.822516 8.605669
1.430000 0.229597 221.338419 10.179955 26.032184 9.026806 8.825449
1.440000 0.231202 222.958319 10.435959 26.343939 9.230980 9.045761
1.450000 0.232808 224.580014 10.697357 26.659110 9.435039 9.266587
1.460000 0.234413 226.203532 10.964232 26.977735 9.638983 9.487909
1.470000 0.236019 227.828896 11.236666 27.299850 9.842810 9.709710
1.480000 0.237624 229.456133 11.514739 27.625492 10.046519 9.931969
1.490000 0.239230 231.085268 11.798533 27.954697 10.250108 10.154668
1.500000 0.240835 232.716327 12.088131 28.287501 10.453571 10.377786
1.510000 0.242441 234.349336 12.383613 28.623942 10.656906 10.601302
1.520000 0.244047 235.984322 12.685062 28.964054 10.860107 10.825196
1.530000 0.245652 237.621311 12.992558 29.307875 11.063168 11.049445
1.540000 0.247258 239.260329 13.306182 29.655439 11.266082 11.274028
1.550000 0.248863 240.901404 13.626015 30.006783 11.468842 11.498922
1.560000 0.250469 242.544563 13.952137 30.361942 11.671439 11.724104
1.570000 0.252074 244.189833 14.284629 30.720950 11.873865 11.949550
1.580000 0.253680 245.837241 14.623568 31.083842 12.076110 12.175237
1.590000 0.255286 247.486814 14.969035 31.450654 12.278162 12.401139
1.600000 0.256891 249.138581 15.321108 31.821418 12.480013 12.627233
1.610000 0.258497 250.792570 15.679862 32.196171 12.681649 12.853493
1.620000 0.260102 252.448807 16.045377 32.574943 12.883058 13.079894
1.630000 0.261708 254.107322 16.417727 32.957771 13.084228 13.306410
1.640000 0.263313 255.768142 16.796987 33.344685 13.285145 13.533016
1.650000 0.264919 257.431296 17.183231 33.735718 13.485795 13.759684
1.660000 0.266525 259.096813 17.576533 34.130904 13.686165 13.986389
1.670000 0.268130 260.764720 17.976964 34.530273 13.886238 14.213103
1.680000 0.269736 262.435046 18.384595 34.933856 14.086000 14.439801
1.690000 0.271341 264.107820 18.799496 35.341685 14.285434 14.666454
1.700000 0.272947 265.783071 19.221736 35.753790 14.484526 14.893036
1.710000 0.274552 267.460828 19.651380 36.170201 14.683258 15.119520
1.720000 0.276158 269.141118 20.088496 36.590947 14.881614 15.345878
1.730000 0.277764 270.823972 20.533147 37.016056 15.079576 15.572083
1.740000 0.279369 272.509418 20.985396 37.445558 15.277128 15.798107
1.750000 0.280975 274.197486 21.445304 37.879480 15.474252 16.023924
1.760000 0.282580 275.888203 21.912932 38.317849 15.670930 16.249507
1.770000 0.284186 277.581599 22.388337 38.760692 15.867145 16.474827
1.780000 0.285791 279.277703 22.871575 39.208034 16.062879 16.699858
1.790000 0.287397 280.976544 23.362702 39.659901 16.258113 16.924574
1.800000 0.289003 282.678151 23.861770 40.116318 16.452831 17.148948
1.810000 0.290608 284.382553 24.368831 40.577308 16.647014 17.372953
1.820000 0.292214 286.089778 24.883934 41.042896 16.840643 17.596562
1.830000 0.293819 287.799856 25.407126 41.513103 17.033702 17.819751
1.840000 0.295425 289.512815 25.938454 41.987952 17.226173 18.042493
1.850000 0.297030 291.228684 26.477961 42.467463 17.418037 18.264764
1.860000 0.298636 292.947491 27.025688 42.951658 17.609278 18.486537
1.870000 0.300242 294.669265 27.581677 43.440557 17.799877 18.707789
1.880000 0.301847 296.394035 28.145964 43.934177 17.989818 18.928496
1.890000 0.303453 298.121828 28.718587 44.432539 18.179085 19.148633
1.900000 0.305058 299.852673 29.299578 44.935658 18.367659 19.368178
1.910000 0.306664 301.586598 29.888971 45.443553 18.555526 19.587106
1.920000 0.308269 303.323630 30.486796 45.956239 18.742669 19.805397
1.930000 0.309875 305.063799 31.093080 46.473731 18.929072 20.023028
1.940000 0.311481 306.807131 31.707850 46.996043 19.114719 20.239978
1.950000 0.313086 308.553653 32.331130 47.523191 19.299597 20.456226
1.960000 0.314692 310.303394 32.962942 48.055185 19.483690 20.671751
1.970000 0.316297 312.056380 33.603308 48.592039 19.666985 20.886535
1.980000 0.317903 313.812638 34.252245 49.133764 19.849466 21.100557
1.990000 0.319508 315.572196 34.909770 49.680370 20.031122 21.313799
1.100000 0.182146 173.876447 4.038062 16.600953 2.066662 1.532523
1.110000 0.183802 175.494310 4.139549 16.803172 2.265614 1.687089
1.120000 0.185457 177.113096 4.243013 17.006757 2.463247 1.841901
1.130000 0.187113 178.732815 4.348484 17.211724 2.659580 1.996958
1.140000 0.188769 180.353476 4.455990 17.418087 2.854636 2.152264
1.150000 0.190425 181.975090 4.565563 17.625860 3.048433 2.307818
1.160000 0.192081 183.597665 4.677232 17.835059 3.240994 2.463622
1.170000 0.193737 185.221212 4.791027 18.045698 3.432337 2.619676
1.180000 0.195393 186.845741 4.906979 18.257792 3.622484 2.775982
1.190000 0.197049 188.471261 5.025117 18.471354 3.811454 2.932539
1.200000 0.198704 190.097784 5.145472 18.686401 3.999269 3.089350
1.210000 0.200360 191.725319 5.268075 18.902944 4.185946 3.246413
1.220000 0.202016 193.353877 5.392956 19.121001 4.371508 3.403729
1.230000 0.203672 194.983467 5.520145 19.340583 4.555972 3.561300
1.240000 0.205328 196.614101 5.649672 19.561706 4.739360 3.719124
1.250000 0.206984 198.245790 5.781570 19.784384 4.921690 3.877202
1.260000 0.208640 199.878543 5.915868 20.008631 5.102982 4.035535
1.270000 0.210295 201.512371 6.052596 20.234460 5.283254 4.194121
1.280000 0.211951 203.147286 6.191787 20.461885 5.462527 4.352961
1.290000 0.213607 204.783298 6.333470 20.690921 5.640818 4.512055
1.300000 0.215263 206.420418 6.477677 20.921581 5.818147 4.671402
1.310000 0.216919 208.058657 6.624438 21.153878 5.994532 4.831002
1.320000 0.218575 209.698026 6.773785 21.387826 6.169991 4.990854
1.330000 0.220231 211.338536 6.925748 21.623439 6.344543 5.150957
1.340000 0.221887 212.980199 7.080358 21.860728 6.518205 5.311312
1.350000 0.223542 214.623026 7.237647 22.099709 6.690995 5.471916
1.360000 0.225198 216.267028 7.397646 22.340393 6.862931 5.632769
1.370000 0.226854 217.912216 7.560385 22.582794 7.034031 5.793871
1.380000 0.228510 219.558603 7.725896 22.826924 7.204311 5.955219
1.390000 0.230166 221.206198 7.894211 23.072796 7.373788 6.116813
1.400000 0.231822 222.855015 8.065359 23.320423 7.542480 6.278652
1.410000 0.233478 224.505065 8.239373 23.569817 7.710402 6.440733
1.420000 0.235134 226.156359 8.416283 23.820991 7.877571 6.603057
1.430000 0.236789 227.808909 8.596122 24.073957 8.044003 6.765620
1.440000 0.238445 229.462727 8.778919 24.328727 8.209714 6.928422
1.450000 0.240101 231.117824 8.964707 24.585313 8.374719 7.091460
1.460000 0.241757 232.774214 9.153516 24.843727 8.539034 7.254733
1.470000 0.243413 234.431907 9.345378 25.103981 8.702675 7.418239
1.480000 0.245069 236.090916 9.540324 25.366086 8.865655 7.581976
1.490000 0.246725 237.751252 9.738385 25.630055 9.027990 7.745941
1.500000 0.248380 239.412928 9.939592 25.895898 9.189693 7.910133
1.510000 0.250036 241.075956 10.143977 26.163626 9.350780 8.074548
1.520000 0.251692 242.740349 10.351570 26.433252 9.511264 8.239186
1.530000 0.253348 244.406117 10.562404 26.704787 9.671159 8.404043
1.540000 0.255004 246.073275 10.776508 26.978240 9.830478 8.569116
1.550000 0.256660 247.741833 10.993914 27.253623 9.989234 8.734403
1.560000 0.258316 249.411804 11.214654 27.530948 10.147440 8.899901
1.570000 0.259972 251.083202 11.438757 27.810223 10.305109 9.065608
1.580000 0.261627 252.756037 11.666256 28.091461 10.462253 9.231520
1.590000 0.263283 254.430324 11.897181 28.374671 10.618884 9.397634
1.600000 0.264939 256.106073 12.131563 28.659864 10.775015 9.563947
1.610000 0.266595 257.783298 12.369433 28.947049 10.930656 9.730456
1.620000 0.268251 259.462012 12.610822 29.236238 11.085819 9.897158
1.630000 0.269907 261.142226 12.855760 29.527439 11.240515 10.064048
1.640000 0.271563 262.823955 13.104278 29.820663 11.394754 10.231125
1.650000 0.273219 264.507209 13.356408 30.115919 11.548549 10.398383
1.660000 0.274874 266.192003 13.612178 30.413217 11.701907 10.565820
1.670000 0.276530 267.878348 13.871621 30.712566 11.854840 10.733431
1.680000 0.278186 269.566258 14.134767 31.013976 12.007358 10.901213
1.690000 0.279842 271.255745 14.401645 31.317455 12.159469 11.069162
1.700000 0.281498 272.946823 14.672287 31.623014 12.311183 11.237274
1.710000 0.283154 274.639504 14.946722 31.930661 12.462509 11.405544
1.720000 0.284810 276.333801 15.224981 32.240404 12.613456 11.573969
1.730000 0.286465 278.029727 15.507094 32.552253 12.764031 11.742544
1.740000 0.288121 279.727294 15.793090 32.866216 12.914244 11.911265
1.750000 0.289777 281.426517 16.083000 33.182302 13.064101 12.080127
1.760000 0.291433 283.127408 16.376854 33.500519 13.213611 12.249126
1.770000 0.293089 284.829979 16.674681 33.820875 13.362782 12.418258
1.780000 0.294745 286.534244 16.976510 34.143379 13.511619 12.587517
1.790000 0.296401 288.240216 17.282372 34.468039 13.660130 12.756899
1.800000 0.298057 289.947909 17.592296 34.794862 13.808322 12.926399
1.810000 0.299712 291.657334 17.906310 35.123856 13.956201 13.096012
1.820000 0.301368 293.368506 18.224444 35.455030 14.103773 13.265734
1.830000 0.303024 295.081437 18.546728 35.788390 14.251044 13.435559
1.840000 0.304680 296.796140 18.873189 36.123944 14.398020 13.605481
1.850000 0.306336 298.512630 19.203857 36.461700 14.544706 13.775497
1.860000 0.307992 300.230918 19.538760 36.801664 14.691107 13.945600
1.870000 0.309648 301.951018 19.877927 37.143844 14.837228 14.115785
1.880000 0.311304 303.672943 20.221386 37.488247 14.983073 14.286047
1.890000 0.312959 305.396706 20.569165 37.834880 15.128648 14.456381
1.900000 0.314615 307.122322 20.921292 38.183749 15.273957 14.626780
1.910000 0.316271 308.849802 21.277796 38.534861 15.419003 14.797240
1.920000 0.317927 310.579159 21.638703 38.888223 15.563790 14.967755
1.930000 0.319583 312.310409 22.004041 39.243841 15.708322 15.138319
1.940000 0.321239 314.043562 22.373838 39.601721 15.852602 15.308926
1.950000 0.322895 315.778634 22.748121 39.961870 15.996634 15.479570
1.960000 0.324550 317.515636 23.126916 40.324294 16.140420 15.650246
1.970000 0.326206 319.254583 23.510251 40.688998 16.283962 15.820948
1.980000 0.327862 320.995486 23.898152 41.055988 16.427265 15.991670
1.990000 0.329518 322.738361 24.290646 41.425271 16.570329 16.162406
1.100000 0.179641 171.915042 4.014850 18.992221 1.992489 1.808318
1.110000 0.181274 173.514930 4.131142 19.196461 2.186399 1.992296
1.120000 0.182907 175.115878 4.250387 19.402854 2.379463 2.176844
1.130000 0.184540 176.717905 4.372643 19.611436 2.571710 2.361963
1.140000 0.186173 178.321026 4.497963 19.822242 2.763169 2.547650
1.150000 0.187807 179.925261 4.626405 20.035309 2.953868 2.733906
1.160000 0.189440 181.530627 4.758025 20.250670 3.143835 2.920727
1.170000 0.191073 183.137141 4.892877 20.468360 3.333097 3.108111
1.180000 0.192706 184.744821 5.031020 20.688415 3.521681 3.296057
1.190000 0.194339 186.353686 5.172510 20.910867 3.709613 3.484562
1.200000 0.195972 187.963755 5.317404 21.135752 3.896918 3.673622
1.210000 0.197605 189.575045 5.465758 21.363103 4.083621 3.863235
1.220000 0.199238 191.187576 5.617632 21.592954 4.269745 4.053396
1.230000 0.200871 192.801366 5.773082 21.825337 4.455316 4.244103
1.240000 0.202504 194.416435 5.932166 22.060285 4.640354 4.435351
1.250000 0.204138 196.032802 6.094943 22.297831 4.824884 4.627135
1.260000 0.205771 197.650486 6.261471 22.538008 5.008925 4.819451
1.270000 0.207404 199.269506 6.431807 22.780848 5.192499 5.012294
1.280000 0.209037 200.889883 6.606012 23.026382 5.375627 5.205659
1.290000 0.210670 202.511636 6.784143 23.274642 5.558328 5.399539
1.300000 0.212303 204.134785 6.966260 23.525659 5.740620 5.593929
1.310000 0.213936 205.759351 7.152421 23.779465 5.922522 5.788823
1.320000 0.215569 207.385354 7.342687 24.036090 6.104052 5.984214
1.330000 0.217202 209.012813 7.537116 24.295564 6.285226 6.180095
1.340000 0.218835 210.641750 7.735767 24.557918 6.466060 6.376459
1.350000 0.220469 212.272186 7.938702 24.823181 6.646571 6.573299
1.360000 0.222102 213.904141 8.145978 25.091384 6.826772 6.770606
1.370000 0.223735 215.537636 8.357656 25.362556 7.006678 6.968373
1.380000 0.225368 217.172692 8.573795 25.636725 7.186302 7.166591
1.390000 0.227001 218.809331 8.794455 25.913921 7.365657 7.365251
1.400000 0.228634 220.447574 9.019697 26.194173 7.544755 7.564345
1.410000 0.230267 222.087442 9.249579 26.477508 7.723607 7.763862
1.420000 0.231900 223.728958 9.484162 26.763954 7.902224 7.963794
1.430000 0.233533 225.372141 9.723505 27.053539 8.080616 8.164130
1.440000 0.235166 227.017016 9.967669 27.346291 8.258793 8.364860
1.450000 0.236800 228.663603 10.216711 27.642237 8.436763 8.565974
1.460000 0.238433 230.311924 10.470693 27.941404 8.614533 8.767460
1.470000 0.240066 231.962002 10.729674 28.243817 8.792113 8.969307
1.480000 0.241699 233.613859 10.993712 28.549504 8.969507 9.171504
1.490000 0.243332 235.267517 11.262867 28.858490 9.146722 9.374039
1.500000 0.244965 236.922999 11.537199 29.170801 9.323764 9.576901
1.510000 0.246598 238.580328 11.816764 29.486463 9.500637 9.780075
1.520000 0.248231 240.239525 12.101623 29.805500 9.677345 9.983552
1.530000 0.249864 241.900613 12.391833 30.127937 9.853893 10.187316
1.540000 0.251497 243.563617 12.687453 30.453799 10.030282 10.391356
1.550000 0.253131 245.228557 12.988540 30.783109 10.206516 10.595657
1.560000 0.254764 246.895458 13.295151 31.115892 10.382596 10.800207
1.570000 0.256397 248.564342 13.607345 31.452171 10.558523 11.004991
1.580000 0.258030 250.235232 13.925176 31.791970 10.734298 11.209996
1.590000 0.259663 251.908152 14.248702 32.135310 10.909921 11.415207
1.600000 0.261296 253.583125 14.577979 32.482214 11.085392 11.620609
1.610000 0.262929 255.260174 14.913061 32.832705 11.260710 11.826188
1.620000 0.264562 256.939322 15.254005 33.186804 11.435872 12.031928
1.630000 0.266195 258.620593 15.600864 33.544534 11.610878 12.237816
1.640000 0.267828 260.304010 15.953693 33.905914 11.785724 12.443835
1.650000 0.269462 261.989597 16.312544 34.270965 11.960408 12.649970
1.660000 0.271095 263.677377 16.677472 34.639709 12.134927 12.856206
1.670000 0.272728 265.367374 17.048528 35.012165 12.309276 13.062526
1.680000 0.274361 267.059612 17.425763 35.388352 12.483451 13.268915
1.690000 0.275994 268.754113 17.809230 35.768291 12.657448 13.475357
1.700000 0.277627 270.450902 18.198978 36.151999 12.831261 13.681835
1.710000 0.279260 272.150002 18.595057 36.539496 13.004886 13.888334
1.720000 0.280893 273.851436 18.997516 36.930799 13.178316 14.094837
1.730000 0.282526 275.555230 19.406403 37.325926 13.351545 14.301327
1.740000 0.284159 277.261405 19.821767 37.724895 13.524567 14.507789
1.750000 0.285793 278.969987 20.243652 38.127723 13.697374 14.714205
1.760000 0.287426 280.680998 20.672107 38.534425 13.869961 14.920559
1.770000 0.289059 282.394462 21.107174 38.945019 14.042319 15.126835
1.780000 0.290692 284.110403 21.548900 39.359519 14.214440 15.333015
1.790000 0.292325 285.828844 21.997326 39.777942 14.386318 15.539084
1.800000 0.293958 287.549809 22.452497 40.200301 14.557943 15.745023
1.810000 0.295591 289.273322 22.914452 40.626613 14.729308 15.950818
1.820000 0.297224 290.999406 23.383234 41.056889 14.900404 16.156451
1.830000 0.298857 292.728084 23.858882 41.491145 15.071222 16.361906
1.840000 0.300490 294.459380 24.341434 41.929393 15.241754 16.567166
1.850000 0.302124 296.193318 24.830928 42.371646 15.411989 16.772214
1.860000 0.303757 297.929920 25.327402 42.817916 15.581921 16.977035
1.870000 0.305390 299.669211 25.830890 43.268215 15.751538 17.181613
1.880000 0.307023 301.411213 26.341429 43.722555 15.920831 17.385930
1.890000 0.308656 303.155949 26.859051 44.180946 16.089792 17.589971
1.900000 0.310289 304.903443 27.383790 44.643398 16.258411 17.793720
1.910000 0.311922 306.653717 27.915678 45.109923 16.426678 17.997161
1.920000 0.313555 308.406795 28.454744 45.580529 16.594583 18.200280
1.930000 0.315188 310.162699 29.001019 46.055225 16.762117 18.403059
1.940000 0.316821 311.921452 29.554532 46.534021 16.929271 18.605484
1.950000 0.318455 313.683077 30.115309 47.016924 17.096035 18.807539
1.960000 0.320088 315.447597 30.683378 47.503942 17.262398 19.009211
1.970000 0.321721 317.215034 31.258763 47.995083 17.428352 19.210484
1.980000 0.323354 318.985409 31.841490 48.490352 17.593888 19.411343
1.990000 0.324987 320.758747 32.431581 48.989757 17.758995 19.611774
1.100000 0.166754 159.774767 3.631726 20.143671 1.939005 1.974785
1.110000 0.168270 161.260783 3.743133 20.342863 2.129808 2.177477
1.120000 0.169786 162.747817 3.857760 20.544494 2.320218 2.381118
1.130000 0.171302 164.235889 3.975681 20.748617 2.510272 2.585707
1.140000 0.172818 165.725020 4.096969 20.955283 2.700008 2.791241
1.150000 0.174334 167.215229 4.221698 21.164543 2.889463 2.997718
1.160000 0.175850 168.706538 4.349944 21.376450 3.078669 3.205136
1.170000 0.177366 170.198969 4.481782 21.591054 3.267662 3.413489
1.180000 0.178882 171.692541 4.617291 21.808407 3.456473 3.622773
1.190000 0.180398 173.187278 4.756547 22.028561 3.645134 3.832984
1.200000 0.181914 174.683201 4.899630 22.251567 3.833672 4.044115
1.210000 0.183430 176.180333 5.046621 22.477475 4.022118 4.256160
1.220000 0.184946 177.678696 5.197598 22.706336 4.210496 4.469111
1.230000 0.186462 179.178312 5.352645 22.938202 4.398833 4.682961
1.240000 0.187978 180.679207 5.511843 23.173123 4.587153 4.897701
1.250000 0.189494 182.181402 5.675277 23.411151 4.775478 5.113321
1.260000 0.191010 183.684922 5.843029 23.652335 4.963829 5.329812
1.270000 0.192526 185.189790 6.015186 23.896727 5.152226 5.547161
1.280000 0.194042 186.696032 6.191833 24.144376 5.340687 5.765359
1.290000 0.195558 188.203671 6.373056 24.395335 5.529229 5.984391
1.300000 0.197073 189.712734 6.558944 24.649652 5.717867 6.204246
1.310000 0.198589 191.223244 6.749583 24.907378 5.906616 6.424908
1.320000 0.200105 192.735228 6.945064 25.168563 6.095487 6.646362
1.330000 0.201621 194.248712 7.145474 25.433259 6.284492 6.868594
1.340000 0.203137 195.763721 7.350905 25.701513 6.473640 7.091585
1.350000 0.204653 197.280282 7.561446 25.973378 6.662941 7.315320
1.360000 0.206169 198.798422 7.777188 26.248902 6.852399 7.539780
1.370000 0.207685 200.318168 7.998224 26.528135 7.042021 7.764945
1.380000 0.209201 201.839546 8.224645 26.811127 7.231810 7.990797
1.390000 0.210717 203.362585 8.456543 27.097927 7.421770 8.217313
1.400000 0.212233 204.887313 8.694010 27.388585 7.611901 8.444474
1.410000 0.213749 206.413757 8.937140 27.683150 7.802202 8.672256
1.420000 0.215265 207.941945 9.186025 27.981671 7.992673 8.900636
1.430000 0.216781 209.471907 9.440758 28.284196 8.183310 9.129591
1.440000 0.218297 211.003670 9.701433 28.590775 8.374109 9.359096
1.450000 0.219813 212.537265 9.968141 28.901455 8.565065 9.589126
1.460000 0.221329 214.072720 10.240977 29.216285 8.756170 9.819654
1.470000 0.222845 215.610065 10.520031 29.535313 8.947416 10.050654
1.480000 0.224361 217.149330 10.805398 29.858586 9.138795 10.282098
1.490000 0.225877 218.690545 11.097167 30.186151 9.330295 10.513957
1.500000 0.227392 220.233739 11.395432 30.518056 9.521905 10.746204
1.510000 0.228908 221.778944 11.700283 30.854346 9.713613 10.978809
1.520000 0.230424 223.326189 12.011809 31.195069 9.905403 11.211741
1.530000 0.231940 224.875507 12.330101 31.540270 10.097263 11.444969
1.540000 0.233456 226.426927 12.655246 31.889995 10.289175 11.678464
1.550000 0.234972 227.980480 12.987334 32.244288 10.481123 11.912192
1.560000 0.236488 229.536199 13.326450 32.603194 10.673089 12.146122
1.570000 0.238004 231.094115 13.672680 32.966757 10.865054 12.380221
1.580000 0.239520 232.654258 14.026109 33.335020 11.057000 12.614457
1.590000 0.241036 234.216661 14.386820 33.708027 11.248905 12.848795
1.600000 0.242552 235.781356 14.754894 34.085819 11.440749 13.083203
1.610000 0.244068 237.348375 15.130412 34.468439 11.632511 13.317645
1.620000 0.245584 238.917750 15.513453 34.855928 11.824167 13.552089
1.630000 0.247100 240.489512 15.904095 35.248325 12.015696 13.786500
1.640000 0.248616 242.063694 16.302411 35.645671 12.207074 14.020844
1.650000 0.250132 243.640329 16.708478 36.048005 12.398278 14.255085
1.660000 0.251648 245.219448 17.122365 36.455365 12.589282 14.489189
1.670000 0.253164 246.801084 17.544144 36.867789 12.780063 14.723122
1.680000 0.254680 248.385270 17.973882 37.285313 12.970596 14.956850
1.690000 0.256196 249.972037 18.411646 37.707973 13.160856 15.190336
1.700000 0.257711 251.561419 18.857498 38.135805 13.350817 15.423549
1.710000 0.259227 253.153447 19.311501 38.568842 13.540455 15.656452
1.720000 0.260743 254.748154 19.773715 39.007118 13.729743 15.889013
1.730000 0.262259 256.345573 20.244195 39.450666 13.918657 16.121198
1.740000 0.263775 257.945735 20.722998 39.899516 14.107170 16.352973
1.750000 0.265291 259.548672 21.210176 40.353699 14.295259 16.584306
1.760000 0.266807 261.154418 21.705778 40.813246 14.482896 16.815163
1.770000 0.268323 262.763003 22.209853 41.278184 14.670057 17.045514
1.780000 0.269839 264.374461 22.722445 41.748541 14.856718 17.275326
1.790000 0.271355 265.988822 23.243598 42.224343 15.042854 17.504568
1.800000 0.272871 267.606119 23.773351 42.705616 15.228439 17.733210
1.810000 0.274387 269.226382 24.311742 43.192385 15.413452 17.961221
1.820000 0.275903 270.849644 24.858807 43.684672 15.597867 18.188573
1.830000 0.277419 272.475936 25.414579 44.182500 15.781662 18.415237
1.840000 0.278935 274.105289 25.979087 44.685890 15.964814 18.641185
1.850000 0.280451 275.737733 26.552360 45.194863 16.147301 18.866389
1.860000 0.281967 277.373300 27.134422 45.709436 16.329101 19.090823
1.870000 0.283483 279.012020 27.725297 46.229629 16.510193 19.314462
1.880000 0.284999 280.653923 28.325005 46.755457 16.690557 19.537280
1.890000 0.286515 282.299040 28.933565 47.286937 16.870172 19.759252
1.900000 0.288030 283.947400 29.550991 47.824082 17.049019 19.980357
1.910000 0.289546 285.599032 30.177297 48.366907 17.227080 20.200570
1.920000 0.291062 287.253968 30.812495 48.915423 17.404337 20.419871
1.930000 0.292578 288.912234 31.456593 49.469641 17.580772 20.638238
1.940000 0.294094 290.573862 32.109598 50.029572 17.756368 20.855652
1.950000 0.295610 292.238878 32.771513 50.595224 17.931110 21.072092
1.960000 0.297126 293.907311 33.442342 51.166606 18.104982 21.287542
1.970000 0.298642 295.579189 34.122085 51.743723 18.277970 21.501984
1.980000 0.300158 297.254541 34.810740 52.326581 18.450060 21.715400
1.990000 0.301674 298.933393 35.508302 52.915186 18.621239 21.927775
1.100000 0.162879 155.648435 3.904711 17.606600 2.185231 1.695150
1.110000 0.164360 157.099420 4.015870 17.825626 2.397744 1.867453
1.120000 0.165841 158.551418 4.129679 18.046851 2.609242 2.040261
1.130000 0.167321 160.004445 4.246187 18.270306 2.819743 2.213571
1.140000 0.168802 161.458514 4.365444 18.496019 3.029268 2.387382
1.150000 0.170283 162.913642 4.487499 18.724023 3.237834 2.561691
1.160000 0.171764 164.369844 4.612400 18.954346 3.445459 2.736497
1.170000 0.173244 165.827134 4.740199 19.187019 3.652162 2.911797
1.180000 0.174725 167.285530 4.870945 19.422072 3.857959 3.087588
1.190000 0.176206 168.745046 5.004688 19.659534 4.062869 3.263867
1.200000 0.177686 170.205699 5.141479 19.899435 4.266908 3.440632
1.210000 0.179167 171.667504 5.281368 20.141805 4.470094 3.617878
1.220000 0.180648 173.130479 5.424406 20.386674 4.672443 3.795602
1.230000 0.182129 174.594639 5.570643 20.634069 4.873971 3.973801
1.240000 0.183609 176.060001 5.720132 20.884022 5.074693 4.152469
1.250000 0.185090 177.526582 5.872922 21.136560 5.274627 4.331603
1.260000 0.186571 178.994399 6.029065 21.391713 5.473787 4.511199
1.270000 0.188051 180.463468 6.188614 21.649509 5.672187 4.691250
1.280000 0.189532 181.933808 6.351618 21.909977 5.869844 4.871752
1.290000 0.191013 183.405434 6.518130 22.173145 6.066770 5.052699
1.300000 0.192494 184.878365 6.688202 22.439041 6.262980 5.234087
1.310000 0.193974 186.352618 6.861884 22.707693 6.458487 5.415909
1.320000 0.195455 187.828210 7.039230 22.979130 6.653304 5.598158
1.330000 0.196936 189.305161 7.220291 23.253378 6.847446 5.780830
1.340000 0.198416 190.783486 7.405118 23.530465 7.040923 5.963916
1.350000 0.199897 192.263206 7.593764 23.810418 7.233748 6.147411
1.360000 0.201378 193.744336 7.786280 24.093264 7.425932 6.331306
1.370000 0.202859 195.226897 7.982719 24.379030 7.617488 6.515596
1.380000 0.204339 196.710906 8.183131 24.667742 7.808425 6.700272
1.390000 0.205820 198.196382 8.387569 24.959427 7.998756 6.885326
1.400000 0.207301 199.683343 8.596084 25.254110 8.188489 7.070751
1.410000 0.208782 201.171809 8.808728 25.551817 8.377634 7.256538
1.420000 0.210262 202.661797 9.025553 25.852574 8.566202 7.442679
1.430000 0.211743 204.153327 9.246609 26.156406 8.754200 7.629164
1.440000 0.213224 205.646418 9.471948 26.463338 8.941638 7.815986
1.450000 0.214704 207.141089 9.701620 26.773395 9.128524 8.003135
1.460000 0.216185 208.637358 9.935678 27.086600 9.314866 8.190602
1.470000 0.217666 210.135246 10.174170 27.402980 9.500671 8.378376
1.480000 0.219147 211.634772 10.417149 27.722556 9.685947 8.566449
1.490000 0.220627 213.135954 10.664663 28.045353 9.870699 8.754810
1.500000 0.222108 214.638813 10.916763 28.371395 10.054935 8.943449
1.510000 0.223589 216.143368 11.173499 28.700704 10.238660 9.132355
1.520000 0.225069 217.649639 11.434920 29.033302 10.421880 9.321519
1.530000 0.226550 219.157646 11.701074 29.369214 10.604600 9.510929
1.540000 0.228031 220.667407 11.972012 29.708459 10.786825 9.700575
1.550000 0.229512 222.178943 12.247781 30.051061 10.968559 9.890444
1.560000 0.230992 223.692275 12.528429 30.397041 11.149807 10.080527
1.570000 0.232473 225.207421 12.814004 30.746420 11.330572 10.270811
1.580000 0.233954 226.724401 13.104553 31.099218 11.510858 10.461285
1.590000 0.235434 228.243237 13.400124 31.455457 11.690667 10.651937
1.600000 0.236915 229.763947 13.700762 31.815157 11.870003 10.842756
1.610000 0.238396 231.286552 14.006514 32.178337 12.048868 11.033728
1.620000 0.239877 232.811073 14.317425 32.545016 12.227263 11.224843
1.630000 0.241357 234.337528 14.633541 32.915215 12.405191 11.416087
1.640000 0.242838 235.865939 14.954905 33.288951 12.582654 11.607449
1.650000 0.244319 237.396326 15.281561 33.666244 12.759651 11.798915
1.660000 0.245800 238.928708 15.613554 34.047110 12.936185 11.990473
1.670000 0.247280 240.463107 15.950927 34.431569 13.112255 12.182111
1.680000 0.248761 241.999542 16.293721 34.819636 13.287862 12.373815
1.690000 0.250242 243.538033 16.641978 35.211330 13.463005 12.565573
1.700000 0.251722 245.078602 16.995740 35.606667 13.637686 12.757371
1.710000 0.253203 246.621268 17.355046 36.005663 13.811902 12.949197
1.720000 0.254684 248.166051 17.719938 36.408333 13.985653 13.141038
1.730000 0.256165 249.712972 18.090455 36.814693 14.158939 13.332879
1.740000 0.257645 251.262051 18.466634 37.224759 14.331757 13.524709
1.750000 0.259126 252.813308 18.848514 37.638545 14.504107 13.716514
1.760000 0.260607 254.366764 19.236133 38.056065 14.675987 13.908281
1.770000 0.262087 255.922439 19.629527 38.477332 14.847394 14.099996
1.780000 0.263568 257.480352 20.028731 38.902361 15.018328 14.291647
1.790000 0.265049 259.040525 20.433781 39.331165 15.188784 14.483219
1.800000 0.266530 260.602977 20.844712 39.763755 15.358762 14.674700
1.810000 0.268010 262.167728 21.261556 40.200145 15.528259 14.866077
1.820000 0.269491 263.734799 21.684348 40.640346 15.697271 15.057335
1.830000 0.270972 265.304209 22.113119 41.084369 15.865795 15.248463
1.840000 0.272452 266.875979 22.547901 41.532226 16.033830 15.439448
1.850000 0.273933 268.450128 22.988724 41.983927 16.201371 15.630275
1.860000 0.275414 270.026676 23.435619 42.439483 16.368416 15.820932
1.870000 0.276895 271.605643 23.888613 42.898902 16.534960 16.011405
1.880000 0.278375 273.187049 24.347737 43.362195 16.701001 16.201684
1.890000 0.279856 274.770913 24.813017 43.829370 16.866534 16.391753
1.900000 0.281337 276.357255 25.284479 44.300436 17.031557 16.581601
1.910000 0.282818 277.946096 25.762151 44.775400 17.196066 16.771216
1.920000 0.284298 279.537453 26.246056 45.254271 17.360056 16.960584
1.930000 0.285779 281.131347 26.736220 45.737056 17.523523 17.149693
1.940000 0.287260 282.727797 27.232665 46.223762 17.686465 17.338531
1.950000 0.288740 284.326822 27.735415 46.714394 17.848877 17.527086
1.960000 0.290221 285.928442 28.244491 47.208959 18.010755 17.715346
1.970000 0.291702 287.532675 28.759915 47.707463 18.172095 17.903299
1.980000 0.293183 289.139540 29.281706 48.209910 18.332894 18.090933
1.990000 0.294663 290.749057 29.809884 48.716306 18.493146 18.278237
1.100000 0.176092 168.315710 3.820834 17.837446 2.054257 1.424411
1.110000 0.177693 169.880991 3.910073 18.035192 2.251898 1.567820
1.120000 0.179294 171.447083 4.000885 18.233930 2.448193 1.711413
1.130000 0.180895 173.013993 4.093293 18.433672 2.643160 1.855192
1.140000 0.182496 174.581728 4.187320 18.634430 2.836816 1.999159
1.150000 0.184097 176.150295 4.282990 18.836215 3.029178 2.143315
1.160000 0.185697 177.719700 4.380325 19.039041 3.220264 2.287661
1.170000 0.187298 179.289953 4.479350 19.242918 3.410092 2.432200
1.180000 0.188899 180.861058 4.580087 19.447858 3.598678 2.576932
1.190000 0.190500 182.433025 4.682560 19.653874 3.786041 2.721859
1.200000 0.192101 184.005861 4.786794 19.860978 3.972198 2.866982
1.210000 0.193702 185.579572 4.892810 20.069180 4.157165 3.012302
1.220000 0.195302 187.154167 5.000634 20.278494 4.340961 3.157821
1.230000 0.196903 188.729653 5.110289 20.488931 4.523603 3.303539
1.240000 0.198504 190.306039 5.221799 20.700503 4.705108 3.449457
1.250000 0.200105 191.883331 5.335187 20.913221 4.885492 3.595576
1.260000 0.201706 193.461538 5.450479 21.127098 5.064774 3.741897
1.270000 0.203307 195.040667 5.567697 21.342145 5.242970 3.888422
1.280000 0.204908 196.620727 5.686865 21.558373 5.420098 4.035149
1.290000 0.206508 198.201726 5.808009 21.775794 5.596174 4.182081
1.300000 0.208109 199.783671 5.931151 21.994420 5.771214 4.329217
1.310000 0.209710 201.366572 6.056317 22.214262 5.945237 4.476558
1.320000 0.211311 202.950436 6.183531 22.435332 6.118258 4.624105
1.330000 0.212912 204.535271 6.312816 22.657641 6.290293 4.771857
1.340000 0.214513 206.121087 6.444197 22.881199 6.461360 4.919816
1.350000 0.216113 207.707890 6.577699 23.106019 6.631475 5.067981
1.360000 0.217714 209.295691 6.713345 23.332112 6.800654 5.216352
1.370000 0.219315 210.884497 6.851161 23.559487 6.968913 5.364930
1.380000 0.220916 212.474316 6.991171 23.788157 7.136268 5.513715
1.390000 0.222517 214.065159 7.133399 24.018133 7.302735 5.662706
1.400000 0.224118 215.657032 7.277869 24.249424 7.468329 5.811903
1.410000 0.225718 217.249946 7.424608 24.482043 7.633067 5.961306
1.420000 0.227319 218.843908 7.573638 24.715999 7.796964 6.110916
1.430000 0.228920 220.438928 7.724985 24.951302 7.960035 6.260731
1.440000 0.230521 222.035015 7.878673 25.187965 8.122295 6.410751
1.450000 0.232122 223.632177 8.034727 25.425996 8.283760 6.560976
1.460000 0.233723 225.230424 8.193171 25.665406 8.444444 6.711405
1.470000 0.235323 226.829764 8.354031 25.906206 8.604362 6.862038
1.480000 0.236924 228.430206 8.517331 26.148406 8.763529 7.012874
1.490000 0.238525 230.031760 8.683096 26.392015 8.921959 7.163913
1.500000 0.240126 231.634435 8.851350 26.637043 9.079667 7.315152
1.510000 0.241727 233.238241 9.022118 26.883502 9.236666 7.466593
1.520000 0.243328 234.843185 9.195425 27.131399 9.392971 7.618233
1.530000 0.244929 236.449278 9.371296 27.380746 9.548595 7.770072
1.540000 0.246529 238.056529 9.549755 27.631551 9.703552 7.922108
1.550000 0.248130 239.664947 9.730828 27.883824 9.857856 8.074342
1.560000 0.249731 241.274542 9.914539 28.137575 10.011519 8.226770
1.570000 0.251332 242.885323 10.100912 28.392812 10.164555 8.379393
1.580000 0.252933 244.497300 10.289974 28.649546 10.316977 8.532209
1.590000 0.254534 246.110482 10.481747 28.907786 10.468798 8.685216
1.600000 0.256134 247.724878 10.676258 29.167540 10.620029 8.838414
1.610000 0.257735 249.340499 10.873530 29.428817 10.770684 8.991800
1.620000 0.259336 250.957354 11.073590 29.691627 10.920775 9.145372
1.630000 0.260937 252.575452 11.276460 29.955977 11.070313 9.299131
1.640000 0.262538 254.194804 11.482167 30.221878 11.219310 9.453072
1.650000 0.264139 255.815419 11.690734 30.489338 11.367779 9.607196
1.660000 0.265739 257.437306 11.902188 30.758364 11.515730 9.761500
1.670000 0.267340 259.060476 12.116551 31.028966 11.663174 9.915982
1.680000 0.268941 260.684938 12.333849 31.301152 11.810123 10.070640
1.690000 0.270542 262.310703 12.554107 31.574930 11.956588 10.225472
1.700000 0.272143 263.937780 12.777349 31.850309 12.102578 10.380476
1.710000 0.273744 265.566178 13.003600 32.127297 12.248105 10.535650
1.720000 0.275344 267.195909 13.232884 32.405901 12.393179 10.690992
1.730000 0.276945 268.826982 13.465226 32.686129 12.537810 10.846499
1.740000 0.278546 270.459406 13.700650 32.967990 12.682007 11.002169
1.750000 0.280147 272.093192 13.939182 33.251491 12.825780 11.157999
1.760000 0.281748 273.728351 14.180845 33.536640 12.969140 11.313988
1.770000 0.283349 275.364891 14.425663 33.823445 13.112094 11.470132
1.780000 0.284950 277.002824 14.673662 34.111912 13.254652 11.626429
1.790000 0.286550 278.642158 14.924866 34.402050 13.396822 11.782877
1.800000 0.288151 280.282906 15.179299 34.693866 13.538615 11.939472
1.810000 0.289752 281.925075 15.436984 34.987366 13.680037 12.096211
1.820000 0.291353 283.568678 15.697948 35.282559 13.821097 12.253093
1.830000 0.292954 285.213723 15.962212 35.579451 13.961803 12.410113
1.840000 0.294555 286.860221 16.229803 35.878050 14.102163 12.567270
1.850000 0.296155 288.508183 16.500743 36.178361 14.242184 12.724559
1.860000 0.297756 290.157619 16.775058 36.480392 14.381875 12.881978
1.870000 0.299357 291.808538 17.052770 36.784151 14.521241 13.039524
1.880000 0.300958 293.460951 17.333904 37.089642 14.660291 13.197193
1.890000 0.302559 295.114870 17.618484 37.396874 14.799031 13.354982
1.900000 0.304160 296.770303 17.906534 37.705852 14.937467 13.512888
1.910000 0.305760 298.427261 18.198076 38.016583 15.075607 13.670907
1.920000 0.307361 300.085755 18.493136 38.329073 15.213455 13.829036
1.930000 0.308962 301.745794 18.791736 38.643329 15.351020 13.987272
1.940000 0.310563 303.407390 19.093901 38.959356 15.488305 14.145610
1.950000 0.312164 305.070553 19.399653 39.277162 15.625317 14.304048
1.960000 0.313765 306.735294 19.709016 39.596751 15.762062 14.462581
1.970000 0.315365 308.401621 20.022013 39.918129 15.898545 14.621206
1.980000 0.316966 310.069547 20.338669 40.241304 16.034770 14.779919
1.990000 0.318567 311.739081 20.659005 40.566279 16.170743 14.938716
1.100000 0.158545 151.302541 3.887576 16.317993 2.197362 2.131635
1.110000 0.159987 152.713889 4.004936 16.542206 2.416726 2.351994
1.120000 0.161428 154.126310 4.125599 16.769056 2.636160 2.573667
1.130000 0.162869 155.539823 4.249654 16.998598 2.855695 2.796650
1.140000 0.164310 156.954449 4.377191 17.230887 3.075360 3.020942
1.150000 0.165752 158.370210 4.508306 17.465981 3.295182 3.246538
1.160000 0.167193 159.787126 4.643093 17.703935 3.515187 3.473433
1.170000 0.168634 161.205221 4.781650 17.944808 3.735398 3.701621
1.180000 0.170076 162.624516 4.924076 18.188658 3.955838 3.931094
1.190000 0.171517 164.045035 5.070475 18.435544 4.176527 4.161843
1.200000 0.172958 165.466802 5.220948 18.685527 4.397484 4.393858
1.210000 0.174400 166.889839 5.375603 18.938667 4.618726 4.627127
1.220000 0.175841 168.314173 5.534547 19.195026 4.840269 4.861637
1.230000 0.177282 169.739827 5.697891 19.454667 5.062124 5.097375
1.240000 0.178724 171.166827 5.865746 19.717652 5.284305 5.334324
1.250000 0.180165 172.595200 6.038227 19.984046 5.506819 5.572466
1.260000 0.181606 174.024971 6.215449 20.253913 5.729675 5.811784
1.270000 0.183048 175.456168 6.397530 20.527320 5.952877 6.052256
1.280000 0.184489 176.888818 6.584591 20.804331 6.176429 6.293860
1.290000 0.185930 178.322949 6.776752 21.085013 6.400332 6.536573
1.300000 0.187372 179.758590 6.974136 21.369436 6.624585 6.780369
1.310000 0.188813 181.195770 7.176869 21.657665 6.849185 7.025222
1.320000 0.190254 182.634518 7.385076 21.949771 7.074126 7.271103
1.330000 0.191696 184.074865 7.598885 22.245823 7.299402 7.517981
1.340000 0.193137 185.516841 7.818425 22.545891 7.525003 7.765824
1.350000 0.194578 186.960476 8.043827 22.850045 7.750917 8.014600
1.360000 0.196020 188.405804 8.275220 23.158356 7.977131 8.264271
1.370000 0.197461 189.852855 8.512738 23.470897 8.203628 8.514803
1.380000 0.198902 191.301663 8.756512 23.787738 8.430391 8.766155
1.390000 0.200343 192.752260 9.006677 24.108953 8.657401 9.018288
1.400000 0.201785 194.204680 9.263365 24.434614 8.884634 9.271160
1.410000 0.203226 195.658958 9.526711 24.764794 9.112067 9.524727
1.420000 0.204667 197.115127 9.796848 25.099566 9.339674 9.778944
1.430000 0.206109 198.573223 10.073911 25.439003 9.567428 10.033765
1.440000 0.207550 200.033281 10.358032 25.783180 9.795298 10.289143
1.450000 0.208991 201.495336 10.649345 26.132169 10.023253 10.545028
1.460000 0.210433 202.959426 10.947982 26.486044 10.251261 10.801370
1.470000 0.211874 204.425587 11.254073 26.844879 10.479285 11.058117
1.480000 0.213315 205.893856 11.567749 27.208747 10.707291 11.315216
1.490000 0.214757 207.364270 11.889138 27.577720 10.935240 11.572614
1.500000 0.216198 208.836867 12.218367 27.951871 11.163094 11.830256
1.510000 0.217639 210.311686 12.555560 28.331273 11.390812 12.088086
1.520000 0.219081 211.788764 12.900841 28.715998 11.618353 12.346048
1.530000 0.220522 213.268141 13.254331 29.106116 11.845674 12.604085
1.540000 0.221963 214.749855 13.616146 29.501699 12.072731 12.862139
1.550000 0.223405 216.233946 13.986403 29.902816 12.299482 13.120153
1.560000 0.224846 217.720454 14.365213 30.309537 12.525880 13.378068
1.570000 0.226287 219.209417 14.752687 30.721930 12.751881 13.635826
1.580000 0.227729 220.700876 15.148929 31.140063 12.977439 13.893369
1.590000 0.229170 222.194871 15.554042 31.564001 13.202507 14.150636
1.600000 0.230611 223.691442 15.968126 31.993811 13.427040 14.407572
1.610000 0.232053 nan nan nan nan nan
1.620000 0.233494 226.692473 16.823578 32.871298 13.874312 14.920213
1.630000 0.234935 228.197013 17.265124 33.319100 14.096960 15.175804
1.640000 0.236376 229.704291 17.715996 33.773022 14.318887 15.430834
1.650000 0.237818 231.214347 18.176270 34.233122 14.540049 15.685246
1.660000 0.239259 232.727221 18.646022 34.699458 14.760401 15.938985
1.670000 0.240700 234.242954 19.125320 35.172084 14.979898 16.191999
1.680000 0.242142 235.761585 19.614230 35.651055 15.198497 16.444233
1.690000 0.243583 237.283156 20.112810 36.136424 15.416156 16.695637
1.700000 0.245024 238.807705 20.621117 36.628239 15.632833 16.946160
1.710000 0.246466 240.335273 21.139202 37.126551 15.848488 17.195753
1.720000 0.247907 241.865899 21.667110 37.631405 16.063082 17.444369
1.730000 0.249348 243.399623 22.204882 38.142846 16.276575 17.691960
1.740000 0.250790 244.936484 22.752557 38.660917 16.488932 17.938483
1.750000 0.252231 246.476522 23.310166 39.185660 16.700118 18.183895
1.760000 0.253672 248.019774 23.877736 39.717112 16.910097 18.428153
1.770000 0.255114 249.566279 24.455291 40.255311 17.118838 18.671220
1.780000 0.256555 251.116075 25.042849 40.800291 17.326309 18.913056
1.790000 0.257996 252.669201 25.640426 41.352086 17.532481 19.153626
1.800000 0.259438 254.225692 26.248031 41.910725 17.737325 19.392896
1.810000 0.260879 255.785588 26.865671 42.476237 17.940817 19.630832
1.820000 0.262320 257.348923 27.493347 43.048649 18.142930 19.867404
1.830000 0.263762 258.915734 28.131058 43.627985 18.343641 20.102584
1.840000 0.265203 260.486058 28.778798 44.214267 18.542930 20.336344
1.850000 0.266644 262.059929 29.436559 44.807515 18.740775 20.568660
1.860000 0.268086 263.637383 30.104328 45.407747 18.937160 20.799507
1.870000 0.269527 265.218454 30.782088 46.014979 19.132066 21.028865
1.880000 0.270968 266.803176 31.469821 46.629226 19.325480 21.256712
1.890000 0.272409 268.391582 32.167505 47.250498 19.517387 21.483033
1.900000 0.273851 269.983706 32.875115 47.878807 19.707776 21.707809
1.910000 0.275292 271.579580 33.592623 48.514159 19.896636 21.931026
1.920000 0.276733 273.179237 34.319998 49.156561 20.083958 22.152671
1.930000 0.278175 274.782708 35.057208 49.806017 20.269735 22.372733
1.940000 0.279616 276.390024 35.804218 50.462529 20.453959 22.591202
1.950000 0.281057 278.001215 36.560991 51.126097 20.636628 22.808069
1.960000 0.282499 279.616313 37.327488 51.796720 20.817736 23.023328
1.970000 0.283940 281.235345 38.103667 52.474394 20.997282 23.236972
1.980000 0.285381 282.858343 38.889486 53.159115 21.175265 23.448998
1.990000 0.286823 284.485333 39.684901 53.850877 21.351685 23.659402
1.100000 0.176235 168.239826 3.940256 16.631282 2.098095 1.879880
1.110000 0.177838 169.805561 4.042338 16.835297 2.303323 2.072416
1.120000 0.179440 171.372225 4.146674 17.040849 2.507872 2.265803
1.130000 0.181042 172.939831 4.253310 17.247966 2.711779 2.460046
1.140000 0.182644 174.508391 4.362291 17.456673 2.915079 2.655150
1.150000 0.184246 176.077917 4.473663 17.666995 3.117810 2.851121
1.160000 0.185848 177.648423 4.587473 17.878958 3.320006 3.047962
1.170000 0.187450 179.219920 4.703768 18.092589 3.521702 3.245678
1.180000 0.189053 180.792422 4.822598 18.307914 3.722932 3.444272
1.190000 0.190655 182.365941 4.944012 18.524959 3.923729 3.643748
1.200000 0.192257 183.940493 5.068059 18.743751 4.124127 3.844109
1.210000 0.193859 185.516089 5.194792 18.964316 4.324157 4.045358
1.220000 0.195461 187.092743 5.324261 19.186681 4.523851 4.247497
1.230000 0.197063 188.670470 5.456519 19.410874 4.723240 4.450529
1.240000 0.198665 190.249284 5.591621 19.636921 4.922354 4.654454
1.250000 0.200268 191.829199 5.729621 19.864850 5.121222 4.859276
1.260000 0.201870 193.410230 5.870575 20.094688 5.319872 5.064993
1.270000 0.203472 194.992392 6.014539 20.326462 5.518332 5.271607
1.280000 0.205074 196.575699 6.161571 20.560202 5.716629 5.479117
1.290000 0.206676 198.160167 6.311731 20.795934 5.914790 5.687523
1.300000 0.208278 199.745811 6.465078 21.033688 6.112839 5.896825
1.310000 0.209880 201.332647 6.621672 21.273491 6.310800 6.107020
1.320000 0.211482 202.920691 6.781577 21.515373 6.508698 6.318106
1.330000 0.213085 204.509960 6.944855 21.759363 6.706555 6.530081
1.340000 0.214687 206.100469 7.111571 22.005488 6.904392 6.742942
1.350000 0.216289 207.692235 7.281790 22.253780 7.102230 6.956685
1.360000 0.217891 209.285275 7.455578 22.504268 7.300089 7.171305
1.370000 0.219493 210.879606 7.633005 22.756982 7.497987 7.386799
1.380000 0.221095 212.475246 7.814138 23.011951 7.695943 7.603160
1.390000 0.222697 214.072212 7.999049 23.269207 7.893973 7.820381
1.400000 0.224300 215.670522 8.187809 23.528780 8.092092 8.038458
1.410000 0.225902 217.270194 8.380490 23.790702 8.290316 8.257380
1.420000 0.227504 218.871247 8.577167 24.055003 8.488658 8.477142
1.430000 0.229106 220.473699 8.777915 24.321715 8.687131 8.697733
1.440000 0.230708 222.077569 8.982811 24.590870 8.885745 8.919144
1.450000 0.232310 223.682877 9.191932 24.862501 9.084512 9.141365
1.460000 0.233912 225.289642 9.405358 25.136639 9.283440 9.364384
1.470000 0.235515 226.897884 9.623169 25.413318 9.482537 9.588190
1.480000 0.237117 228.507622 9.845446 25.692571 9.681810 9.812770
1.490000 0.238719 230.118878 10.072272 25.974431 9.881266 10.038110
1.500000 0.240321 231.731672 10.303731 26.258932 10.080908 10.264196
1.510000 0.241923 233.346024 10.539908 26.546107 10.280740 10.491013
1.520000 0.243525 234.961956 10.780889 26.835992 10.480764 10.718545
1.530000 0.245127 236.579490 11.026763 27.128620 10.680982 10.946775
1.540000 0.246730 238.198646 11.277616 27.424027 10.881392 11.175685
1.550000 0.248332 239.819448 11.533539 27.722248 11.081993 11.405258
1.560000 0.249934 241.441918 11.794623 28.023318 11.282784 11.635473
1.570000 0.251536 243.066078 12.060958 28.327272 11.483760 11.866311
1.580000 0.253138 244.691952 12.332638 28.634148 11.684915 12.097750
1.590000 0.254740 246.319562 12.609755 28.943981 11.886245 12.329769
1.600000 0.256342 247.948932 12.892404 29.256807 12.087741 12.562344
1.610000 0.257945 249.580087 13.180680 29.572664 12.289395 12.795452
1.620000 0.259547 251.213049 13.474678 29.891589 12.491198 13.029069
1.630000 0.261149 252.847845 13.774494 30.213617 12.693137 13.263169
1.640000 0.262751 254.484497 14.080225 30.538788 12.895203 13.497726
1.650000 0.264353 256.123033 14.391969 30.867139 13.097380 13.732713
1.660000 0.265955 257.763476 14.709823 31.198707 13.299655 13.968102
1.670000 0.267557 259.405852 15.033884 31.533530 13.502012 14.203865
1.680000 0.269160 261.050188 15.364252 31.871646 13.704436 14.439972
1.690000 0.270762 262.696509 15.701023 32.213094 13.906908 14.676394
1.700000 0.272364 264.344842 16.044297 32.557912 14.109410 14.913099
1.710000 0.273966 265.995213 16.394172 32.906137 14.311923 15.150057
1.720000 0.275568 267.647651 16.750744 33.257810 14.514426 15.387234
1.730000 0.277170 269.302181 17.114113 33.612967 14.716899 15.624599
1.740000 0.278772 270.958831 17.484375 33.971647 14.919317 15.862117
1.750000 0.280375 272.617629 17.861626 34.333890 15.121660 16.099756
1.760000 0.281977 274.278603 18.245964 34.699732 15.323903 16.337480
1.770000 0.283579 275.941781 18.637482 35.069213 15.526021 16.575255
1.780000 0.285181 277.607192 19.036276 35.442371 15.727989 16.813045
1.790000 0.286783 279.274864 19.442439 35.819244 15.929782 17.050815
1.800000 0.288385 280.944825 19.856062 36.199869 16.131372 17.288528
1.810000 0.289987 282.617105 20.277238 36.584285 16.332733 17.526149
1.820000 0.291589 284.291734 20.706055 36.972529 16.533837 17.763640
1.830000 0.293192 285.968739 21.142602 37.364638 16.734657 18.000966
1.840000 0.294794 287.648152 21.586965 37.760649 16.935163 18.238088
1.850000 0.296396 289.330000 22.039229 38.160599 17.135328 18.474970
1.860000 0.297998 291.014315 22.499477 38.564525 17.335122 18.711575
1.870000 0.299600 292.701126 22.967791 38.972462 17.534517 18.947866
1.880000 0.301202 294.390464 23.444249 39.384445 17.733482 19.183806
1.890000 0.302804 296.082357 23.928928 39.800511 17.931989 19.419358
1.900000 0.304407 297.776836 24.421903 40.220693 18.130008 19.654486
1.910000 0.306009 299.473933 24.923246 40.645027 18.327509 19.889153
1.920000 0.307611 301.173676 25.433027 41.073544 18.524465 20.123322
1.930000 0.309213 302.876096 25.951314 41.506279 18.720844 20.356959
1.940000 0.310815 304.581224 26.478171 41.943265 18.916619 20.590028
1.950000 0.312417 306.289089 27.013661 42.384532 19.111761 20.822494
1.960000 0.314019 307.999724 27.557843 42.830112 19.306241 21.054322
1.970000 0.315622 309.713156 28.110774 43.280036 19.500032 21.285480
1.980000 0.317224 311.429418 28.672507 43.734333 19.693105 21.515932
1.990000 0.318826 313.148539 29.243094 44.193033 19.885434 21.745648
1.100000 0.175292 167.684472 3.947878 18.603007 1.999473 1.753482
1.110000 0.176885 169.245287 4.063237 18.808849 2.193687 1.931617
1.120000 0.178479 170.807154 4.181507 19.016911 2.386970 2.110256
1.130000 0.180072 172.370090 4.302742 19.227228 2.579348 2.289397
1.140000 0.181666 173.934112 4.426993 19.439834 2.770847 2.469039
1.150000 0.183259 175.499238 4.554316 19.654764 2.961492 2.649179
1.160000 0.184853 177.065484 4.684763 19.872050 3.151310 2.829816
1.170000 0.186447 178.632869 4.818388 20.091726 3.340324 3.010946
1.180000 0.188040 180.201409 4.955244 20.313826 3.528558 3.192568
1.190000 0.189634 181.771123 5.095385 20.538382 3.716038 3.374677
1.200000 0.191227 183.342028 5.238866 20.765427 3.902784 3.557272
1.210000 0.192821 184.914144 5.385741 20.994994 4.088821 3.740348
1.220000 0.194414 186.487487 5.536063 21.227113 4.274171 3.923901
1.230000 0.196008 188.062077 5.689887 21.461817 4.458855 4.107929
1.240000 0.197601 189.637932 5.847267 21.699137 4.642895 4.292426
1.250000 0.199195 191.215070 6.008257 21.939105 4.826310 4.477389
1.260000 0.200789 192.793511 6.172912 22.181751 5.009122 4.662812
1.270000 0.202382 194.373274 6.341287 22.427105 5.191350 4.848691
1.280000 0.203976 195.954377 6.513436 22.675198 5.373012 5.035020
1.290000 0.205569 197.536840 6.689414 22.926059 5.554128 5.221794
1.300000 0.207163 199.120682 6.869275 23.179718 5.734715 5.409007
1.310000 0.208756 200.705923 7.053073 23.436204 5.914791 5.596653
1.320000 0.210350 202.292582 7.240864 23.695546 6.094372 5.784727
1.330000 0.211943 203.880678 7.432702 23.957773 6.273475 5.973221
1.340000 0.213537 205.470233 7.628640 24.222913 6.452116 6.162129
1.350000 0.215131 207.061265 7.828735 24.490994 6.630309 6.351444
1.360000 0.216724 208.653795 8.033040 24.762043 6.808069 6.541159
1.370000 0.218318 210.247843 8.241610 25.036087 6.985411 6.731266
1.380000 0.219911 211.843429 8.454498 25.313154 7.162347 6.921758
1.390000 0.221505 213.440574 8.671759 25.593270 7.338891 7.112627
1.400000 0.223098 215.039297 8.893447 25.876462 7.515054 7.303864
1.410000 0.224692 216.639620 9.119616 26.162755 7.690850 7.495461
1.420000 0.226286 218.241562 9.350320 26.452175 7.866288 7.687410
1.430000 0.227879 219.845146 9.585612 26.744748 8.041380 7.879701
1.440000 0.229473 221.450391 9.825545 27.040498 8.216136 8.072326
1.450000 0.231066 223.057319 10.070173 27.339450 8.390565 8.265275
1.460000 0.232660 224.665950 10.319549 27.641628 8.564676 8.458539
1.470000 0.234253 226.276305 10.573725 27.947056 8.738478 8.652107
1.480000 0.235847 227.888406 10.832755 28.255758 8.911979 8.845970
1.490000 0.237440 229.502274 11.096690 28.567757 9.085186 9.040118
1.500000 0.239034 231.117930 11.365582 28.883076 9.258106 9.234540
1.510000 0.240628 232.735395 11.639483 29.201737 9.430746 9.429226
1.520000 0.242221 234.354690 11.918445 29.523764 9.603111 9.624164
1.530000 0.243815 235.975838 12.202518 29.849176 9.775206 9.819344
1.540000 0.245408 237.598859 12.491754 30.177997 9.947037 10.014755
1.550000 0.247002 239.223775 12.786202 30.510248 10.118608 10.210384
1.560000 0.248595 240.850608 13.085913 30.845948 10.289922 10.406222
1.570000 0.250189 242.479379 13.390937 31.185119 10.460984 10.602255
1.580000 0.251782 244.110109 13.701322 31.527780 10.631796 10.798471
1.590000 0.253376 245.742822 14.017117 31.873952 10.802360 10.994860
1.600000 0.254970 247.377537 14.338370 32.223653 10.972679 11.191408
1.610000 0.256563 249.014278 14.665130 32.576903 11.142754 11.388104
1.620000 0.258157 250.653065 14.997444 32.933720 11.312587 11.584934
1.630000 0.259750 252.293921 15.335359 33.294123 11.482178 11.781886
1.640000 0.261344 253.936867 15.678921 33.658129 11.651527 11.978948
1.650000 0.262937 255.581926 16.028175 34.025756 11.820635 12.176105
1.660000 0.264531 257.229118 16.383168 34.397021 11.989501 12.373347
1.670000 0.266125 258.878466 16.743943 34.771941 12.158124 12.570658
1.680000 0.267718 260.529993 17.110546 35.150532 12.326504 12.768027
1.690000 0.269312 262.183718 17.483019 35.532810 12.494637 12.965440
1.700000 0.270905 263.839665 17.861406 35.918791 12.662524 13.162883
1.710000 0.272499 265.497856 18.245749 36.308490 12.830161 13.360343
1.720000 0.274092 267.158311 18.636089 36.701921 12.997545 13.557806
1.730000 0.275686 268.821054 19.032467 37.099099 13.164675 13.755260
1.740000 0.277279 270.486105 19.434925 37.500038 13.331547 13.952690
1.750000 0.278873 272.153487 19.843501 37.904753 13.498158 14.150083
1.760000 0.280467 273.823221 20.258234 38.313255 13.664504 14.347425
1.770000 0.282060 275.495329 20.679163 38.725558 13.830581 14.544702
1.780000 0.283654 277.169832 21.106325 39.141674 13.996384 14.741901
1.790000 0.285247 278.846753 21.539757 39.561615 14.161911 14.939009
1.800000 0.286841 280.526113 21.979495 39.985394 14.327155 15.136011
1.810000 0.288434 282.207934 22.425575 40.413020 14.492112 15.332893
1.820000 0.290028 283.892237 22.878030 40.844506 14.656778 15.529643
1.830000 0.291621 285.579043 23.336895 41.279861 14.821146 15.726247
1.840000 0.293215 287.268374 23.802202 41.719095 14.985212 15.922690
1.850000 0.294809 288.960252 24.273984 42.162218 15.148970 16.118960
1.860000 0.296402 290.654697 24.752273 42.609240 15.312415 16.315043
1.870000 0.297996 292.351732 25.237097 43.060168 15.475540 16.510925
1.880000 0.299589 294.051376 25.728488 43.515012 15.638340 16.706595
1.890000 0.301183 295.753652 26.226474 43.973779 15.800808 16.902037
1.900000 0.302776 297.458580 26.731083 44.436478 15.962940 17.097239
1.910000 0.304370 299.166182 27.242343 44.903114 16.124727 17.292189
1.920000 0.305964 300.876478 27.760280 45.373695 16.286165 17.486872
1.930000 0.307557 302.589488 28.284919 45.848227 16.447247 17.681277
1.940000 0.309151 304.305235 28.816285 46.326717 16.607966 17.875390
1.950000 0.310744 306.023738 29.354402 46.809169 16.768316 18.069200
1.960000 0.312338 307.745018 29.899293 47.295588 16.928291 18.262693
1.970000 0.313931 309.469095 30.450981 47.785981 17.087884 18.455858
1.980000 0.315525 311.195990 31.009486 48.280350 17.247088 18.648682
1.990000 0.317118 312.925722 31.574829 48.778700 17.405897 18.841153
1.100000 0.183330 174.712087 4.174461 14.990247 2.016040 1.497303
1.110000 0.184997 176.338806 4.280133 15.197964 2.212536 1.648175
1.120000 0.186664 177.966485 4.387655 15.407117 2.408149 1.799262
1.130000 0.188330 179.595133 4.497055 15.617710 2.602890 1.950565
1.140000 0.189997 181.224757 4.608356 15.829748 2.796771 2.102085
1.150000 0.191664 182.855365 4.721585 16.043236 2.989802 2.253824
1.160000 0.193330 184.486967 4.836769 16.258180 3.181997 2.405782
1.170000 0.194997 186.119571 4.953931 16.474586 3.373365 2.557962
1.180000 0.196664 187.753184 5.073099 16.692459 3.563918 2.710364
1.190000 0.198330 189.387815 5.194299 16.911806 3.753668 2.862989
1.200000 0.199997 191.023474 5.317556 17.132632 3.942625 3.015837
1.210000 0.201663 192.660169 5.442895 17.354945 4.130801 3.168910
1.220000 0.203330 194.297908 5.570345 17.578750 4.318208 3.322209
1.230000 0.204997 195.936701 5.699929 17.804055 4.504856 3.475733
1.240000 0.206663 197.576555 5.831675 18.030866 4.690757 3.629484
1.250000 0.208330 199.217481 5.965610 18.259190 4.875921 3.783462
1.260000 0.209997 200.859488 6.101758 18.489034 5.060359 3.937667
1.270000 0.211663 202.502584 6.240147 18.720406 5.244083 4.092100
1.280000 0.213330 204.146778 6.380803 18.953312 5.427103 4.246760
1.290000 0.214997 205.792080 6.523752 19.187759 5.609431 4.401649
1.300000 0.216663 207.438499 6.669022 19.423756 5.791076 4.556765
1.310000 0.218330 209.086045 6.816638 19.661310 5.972050 4.712110
1.320000 0.219996 210.734727 6.966628 19.900427 6.152363 4.867682
1.330000 0.221663 212.384554 7.119019 20.141115 6.332025 5.023481
1.340000 0.223330 214.035536 7.273836 20.383382 6.511047 5.179508
1.350000 0.224996 215.687682 7.431108 20.627236 6.689440 5.335762
1.360000 0.226663 217.341002 7.590861 20.872684 6.867214 5.492243
1.370000 0.228330 218.995507 7.753122 21.119733 7.044378 5.648949
1.380000 0.229996 220.651205 7.917919 21.368392 7.220942 5.805881
1.390000 0.231663 222.308106 8.085278 21.618667 7.396918 5.963038
1.400000 0.233330 223.966221 8.255226 21.870567 7.572314 6.120418
1.410000 0.234996 225.625559 8.427792 22.124100 7.747140 6.278022
1.420000 0.236663 227.286130 8.603002 22.379272 7.921406 6.435847
1.430000 0.238330 228.947944 8.780883 22.636093 8.095121 6.593894
1.440000 0.239996 230.611012 8.961464 22.894568 8.268295 6.752161
1.450000 0.241663 232.275343 9.144771 23.154707 8.440937 6.910647
1.460000 0.243329 233.940948 9.330832 23.416516 8.613056 7.069350
1.470000 0.244996 235.607836 9.519675 23.680004 8.784661 7.228270
1.480000 0.246663 237.276019 9.711327 23.945178 8.955761 7.387405
1.490000 0.248329 238.945507 9.905817 24.212045 9.126365 7.546753
1.500000 0.249996 240.616309 10.103170 24.480614 9.296481 7.706313
1.510000 0.251663 242.288437 10.303416 24.750892 9.466118 7.866083
1.520000 0.253329 243.961900 10.506582 25.022887 9.635285 8.026062
1.530000 0.254996 245.636710 10.712696 25.296605 9.803989 8.186247
1.540000 0.256663 247.312876 10.921785 25.572056 9.972238 8.346637
1.550000 0.258329 248.990410 11.133878 25.849245 10.140042 8.507230
1.560000 0.259996 250.669322 11.349001 26.128182 10.307406 8.668024
1.570000 0.261662 252.349623 11.567184 26.408872 10.474340 8.829016
1.580000 0.263329 254.031323 11.788454 26.691324 10.640850 8.990205
1.590000 0.264996 255.714434 12.012838 26.975545 10.806945 9.151588
1.600000 0.266662 257.398965 12.240366 27.261543 10.972630 9.313163
1.610000 0.268329 259.084929 12.471063 27.549324 11.137914 9.474927
1.620000 0.269996 260.772335 12.704959 27.838896 11.302803 9.636878
1.630000 0.271662 262.461196 12.942082 28.130267 11.467305 9.799013
1.640000 0.273329 264.151520 13.182459 28.423443 11.631425 9.961330
1.650000 0.274996 265.843321 13.426117 28.718431 11.795170 10.123825
1.660000 0.276662 267.536608 13.673086 29.015239 11.958547 10.286497
1.670000 0.278329 269.231393 13.923393 29.313874 12.121561 10.449341
1.680000 0.279996 270.927687 14.177065 29.614343 12.284219 10.612356
1.690000 0.281662 272.625501 14.434131 29.916653 12.446527 10.775537
1.700000 0.283329 274.324846 14.694619 30.220810 12.608490 10.938883
1.710000 0.284995 276.025734 14.958555 30.526822 12.770114 11.102389
1.720000 0.286662 277.728175 15.225969 30.834695 12.931404 11.266053
1.730000 0.288329 279.432181 15.496887 31.144437 13.092366 11.429871
1.740000 0.289995 281.137763 15.771337 31.456053 13.253005 11.593839
1.750000 0.291662 282.844933 16.049348 31.769551 13.413325 11.757954
1.760000 0.293329 284.553702 16.330946 32.084938 13.573331 11.922213
1.770000 0.294995 286.264081 16.616159 32.402219 13.733029 12.086612
1.780000 0.296662 287.976081 16.905016 32.721402 13.892421 12.251147
1.790000 0.298329 289.689715 17.197542 33.042492 14.051514 12.415814
1.800000 0.299995 291.404993 17.493767 33.365497 14.210311 12.580610
1.810000 0.301662 293.121927 17.793716 33.690422 14.368815 12.745530
1.820000 0.303328 294.840529 18.097418 34.017274 14.527032 12.910571
1.830000 0.304995 296.560810 18.404900 34.346059 14.684963 13.075729
1.840000 0.306662 298.282781 18.716188 34.676783 14.842614 13.240999
1.850000 0.308328 300.006454 19.031311 35.009452 14.999987 13.406377
1.860000 0.309995 301.731842 19.350294 35.344073 15.157086 13.571858
1.870000 0.311662 303.458954 19.673166 35.680651 15.313914 13.737440
1.880000 0.313328 305.187804 19.999952 36.019192 15.470473 13.903117
1.890000 0.314995 306.918402 20.330680 36.359703 15.626766 14.068884
1.900000 0.316662 308.650761 20.665376 36.702188 15.782797 14.234738
1.910000 0.318328 310.384892 21.004067 37.046653 15.938567 14.400673
1.920000 0.319995 312.120807 21.346780 37.393105 16.094079 14.566686
1.930000 0.321662 313.858517 21.693540 37.741548 16.249336 14.732770
1.940000 0.323328 315.598034 22.044374 38.091989 16.404338 14.898923
1.950000 0.324995 317.339370 22.399309 38.444432 16.559089 15.065138
1.960000 0.326661 319.082537 22.758370 38.798884 16.713589 15.231411
1.970000 0.328328 320.827547 23.121583 39.155348 16.867841 15.397737
1.980000 0.329995 322.574410 23.488974 39.513831 17.021845 15.564112
1.990000 0.331661 324.323140 23.860569 39.874338 17.175605 15.730529
1.100000 0.180252 171.953073 4.011097 15.961952 1.876559 1.671468
1.110000 0.181890 173.553296 4.132518 16.165441 2.059132 1.840521
1.120000 0.183529 175.154625 4.256862 16.371327 2.240871 2.009918
1.130000 0.185167 176.757078 4.384173 16.579637 2.421797 2.179655
1.140000 0.186806 178.360670 4.514499 16.790394 2.601931 2.349732
1.150000 0.188445 179.965419 4.647885 17.003623 2.781295 2.520147
1.160000 0.190083 181.571342 4.784378 17.219349 2.959908 2.690898
1.170000 0.191722 183.178455 4.924023 17.437595 3.137792 2.861982
1.180000 0.193361 184.786775 5.066865 17.658384 3.314965 3.033398
1.190000 0.194999 186.396319 5.212951 17.881742 3.491447 3.205143
1.200000 0.196638 188.007104 5.362326 18.107689 3.667257 3.377214
1.210000 0.198277 189.619148 5.515035 18.336250 3.842414 3.549609
1.220000 0.199915 191.232468 5.671123 18.567446 4.016936 3.722325
1.230000 0.201554 192.847082 5.830636 18.801300 4.190842 3.895358
1.240000 0.203193 194.463006 5.993618 19.037834 4.364148 4.068706
1.250000 0.204831 196.080259 6.160113 19.277069 4.536872 4.242364
1.260000 0.206470 197.698858 6.330168 19.519027 4.709030 4.416331
1.270000 0.208109 199.318821 6.503825 19.763727 4.880640 4.590601
1.280000 0.209747 200.940166 6.681130 20.011192 5.051717 4.765172
1.290000 0.211386 202.562910 6.862127 20.261441 5.222277 4.940039
1.300000 0.213025 204.187071 7.046858 20.514494 5.392334 5.115197
1.310000 0.214663 205.812669 7.235369 20.770371 5.561905 5.290644
1.320000 0.216302 207.439719 7.427703 21.029091 5.731002 5.466374
1.330000 0.217940 209.068242 7.623902 21.290673 5.899641 5.642384
1.340000 0.219579 210.698254 7.824011 21.555136 6.067835 5.818667
1.350000 0.221218 212.329774 8.028072 21.822498 6.235597 5.995220
1.360000 0.222856 213.962821 8.236129 22.092777 6.402941 6.172038
1.370000 0.224495 215.597412 8.448223 22.365991 6.569877 6.349115
1.380000 0.226134 217.233566 8.664396 22.642157 6.736419 6.526446
1.390000 0.227772 218.871301 8.884692 22.921292 6.902579 6.704026
1.400000 0.229411 220.510637 9.109152 23.203413 7.068366 6.881850
1.410000 0.231050 222.151590 9.337817 23.488536 7.233793 7.059911
1.420000 0.232688 223.794181 9.570729 23.776677 7.398870 7.238205
1.430000 0.234327 225.438426 9.807929 24.067852 7.563607 7.416725
1.440000 0.235966 227.084346 10.049458 24.362077 7.728013 7.595465
1.450000 0.237604 228.731957 10.295356 24.659366 7.892098 7.774419
1.460000 0.239243 230.381280 10.545664 24.959735 8.055871 7.953581
1.470000 0.240882 232.032333 10.800422 25.263197 8.219340 8.132945
1.480000 0.242520 233.685133 11.059670 25.569768 8.382514 8.312504
1.490000 0.244159 235.339701 11.323446 25.879460 8.545399 8.492252
1.500000 0.245798 236.996054 11.591791 26.192287 8.708005 8.672182
1.510000 0.247436 238.654212 11.864742 26.508263 8.870337 8.852287
1.520000 0.249075 240.314192 12.142340 26.827401 9.032403 9.032560
1.530000 0.250713 241.976015 12.424621 27.149712 9.194209 9.212994
1.540000 0.252352 243.639697 12.711624 27.475209 9.355760 9.393583
1.550000 0.253991 245.305259 13.003386 27.803905 9.517063 9.574319
1.560000 0.255629 246.972718 13.299945 28.135810 9.678123 9.755194
1.570000 0.257268 248.642094 13.601337 28.470937 9.838944 9.936202
1.580000 0.258907 250.313405 13.907599 28.809296 9.999532 10.117335
1.590000 0.260545 251.986670 14.218768 29.150898 10.159890 10.298586
1.600000 0.262184 253.661907 14.534878 29.495754 10.320023 10.479946
1.610000 0.263823 255.339136 14.855966 29.843873 10.479935 10.661409
1.620000 0.265461 257.018374 15.182067 30.195265 10.639628 10.842965
1.630000 0.267100 258.699641 15.513215 30.549941 10.799106 11.024609
1.640000 0.268739 260.382956 15.849445 30.907909 10.958372 11.206331
1.650000 0.270377 262.068335 16.190791 31.269178 11.117428 11.388124
1.660000 0.272016 263.755800 16.537286 31.633757 11.276276 11.569979
1.670000 0.273655 265.445367 16.888963 32.001654 11.434918 11.751889
1.680000 0.275293 267.137055 17.245855 32.372878 11.593357 11.933845
1.690000 0.276932 268.830884 17.607995 32.747435 11.751592 12.115840
1.700000 0.278571 270.526871 17.975415 33.125335 11.909626 12.297865
1.710000 0.280209 272.225034 18.348145 33.506583 12.067458 12.479911
1.720000 0.281848 273.925394 18.726218 33.891187 12.225091 12.661971
1.730000 0.283486 275.627966 19.109663 34.279153 12.382524 12.844036
1.740000 0.285125 277.332771 19.498512 34.670489 12.539757 13.026098
1.750000 0.286764 279.039826 19.892793 35.065199 12.696791 13.208148
1.760000 0.288402 280.749150 20.292536 35.463290 12.853624 13.390178
1.770000 0.290041 282.460761 20.697771 35.864768 13.010257 13.572179
1.780000 0.291680 284.174676 21.108524 36.269637 13.166689 13.754143
1.790000 0.293318 285.890915 21.524826 36.677903 13.322919 13.936062
1.800000 0.294957 287.609495 21.946703 37.089570 13.478945 14.117927
1.810000 0.296596 289.330434 22.374181 37.504642 13.634767 14.299729
1.820000 0.298234 291.053751 22.807289 37.923125 13.790383 14.481460
1.830000 0.299873 292.779463 23.246051 38.345022 13.945791 14.663111
1.840000 0.301512 294.507588 23.690495 38.770336 14.100990 14.844674
1.850000 0.303150 296.238143 24.140643 39.199071 14.255978 15.026141
1.860000 0.304789 297.971148 24.596523 39.631230 14.410752 15.207503
1.870000 0.306428 299.706619 25.058157 40.066816 14.565311 15.388752
1.880000 0.308066 301.444574 25.525570 40.505831 14.719651 15.569878
1.890000 0.309705 303.185030 25.998785 40.948278 14.873771 15.750874
1.900000 0.311344 304.928006 26.477824 41.394160 15.027667 15.931732
1.910000 0.312982 306.673519 26.962711 41.843476 15.181338 16.112443
1.920000 0.314621 308.421585 27.453466 42.296231 15.334779 16.292998
1.930000 0.316259 310.172223 27.950111 42.752424 15.487989 16.473390
1.940000 0.317898 311.925449 28.452667 43.212057 15.640964 16.653610
1.950000 0.319537 313.681281 28.961155 43.675130 15.793701 16.833650
1.960000 0.321175 315.439736 29.475593 44.141645 15.946197 17.013501
1.970000 0.322814 317.200831 29.996003 44.611601 16.098448 17.193157
1.980000 0.324453 318.964583 30.522401 45.084999 16.250451 17.372608
1.990000 0.326091 320.731008 31.054807 45.561838 16.402203 17.551848
1.100000 0.169204 162.072057 3.494493 19.848892 1.993712 1.660845
1.110000 0.170742 163.577586 3.578364 20.037169 2.185880 1.830025
1.120000 0.172281 165.083879 3.664037 20.226517 2.376885 1.999786
1.130000 0.173819 166.590945 3.751545 20.416961 2.566762 2.170132
1.140000 0.175357 168.098793 3.840924 20.608527 2.755547 2.341067
1.150000 0.176895 169.607434 3.932209 20.801240 2.943274 2.512595
1.160000 0.178434 171.116877 4.025433 20.995127 3.129979 2.684719
1.170000 0.179972 172.627133 4.120633 21.190211 3.315695 2.857442
1.180000 0.181510 174.138210 4.217845 21.386520 3.500456 3.030769
1.190000 0.183048 175.650120 4.317104 21.584076 3.684296 3.204702
1.200000 0.184586 177.162873 4.418447 21.782906 3.867249 3.379244
1.210000 0.186125 178.676479 4.521911 21.983035 4.049346 3.554399
1.220000 0.187663 180.190949 4.627533 22.184486 4.230621 3.730168
1.230000 0.189201 181.706294 4.735350 22.387285 4.411105 3.906554
1.240000 0.190739 183.222524 4.845401 22.591456 4.590830 4.083560
1.250000 0.192278 184.739651 4.957723 22.797023 4.769826 4.261187
1.260000 0.193816 186.257686 5.072356 23.004011 4.948125 4.439437
1.270000 0.195354 187.776640 5.189339 23.212444 5.125756 4.618313
1.280000 0.196892 189.296524 5.308710 23.422346 5.302750 4.797815
1.290000 0.198430 190.817350 5.430511 23.633742 5.479134 4.977945
1.300000 0.199969 192.339130 5.554781 23.846654 5.654938 5.158705
1.310000 0.201507 193.861876 5.681562 24.061108 5.830189 5.340094
1.320000 0.203045 195.385599 5.810893 24.277126 6.004916 5.522113
1.330000 0.204583 196.910312 5.942818 24.494733 6.179145 5.704763
1.340000 0.206121 198.436026 6.077378 24.713952 6.352903 5.888044
1.350000 0.207660 199.962755 6.214617 24.934807 6.526215 6.071957
1.360000 0.209198 201.490510 6.354576 25.157322 6.699107 6.256499
1.370000 0.210736 203.019304 6.497300 25.381519 6.871604 6.441672
1.380000 0.212274 204.549151 6.642832 25.607424 7.043729 6.627474
1.390000 0.213813 206.080062 6.791218 25.835058 7.215506 6.813903
1.400000 0.215351 207.612051 6.942502 26.064446 7.386959 7.000959
1.410000 0.216889 209.145131 7.096730 26.295610 7.558109 7.188640
1.420000 0.218427 210.679316 7.253949 26.528575 7.728978 7.376944
1.430000 0.219965 212.214619 7.414203 26.763363 7.899587 7.565869
1.440000 0.221504 213.751052 7.577542 26.999998 8.069957 7.755411
1.450000 0.223042 215.288631 7.744012 27.238503 8.240107 7.945569
1.460000 0.224580 216.827369 7.913661 27.478902 8.410057 8.136339
1.470000 0.226118 218.367280 8.086539 27.721218 8.579825 8.327717
1.480000 0.227657 219.908378 8.262694 27.965474 8.749428 8.519699
1.490000 0.229195 221.450678 8.442177 28.211693 8.918884 8.712282
1.500000 0.230733 222.994193 8.625037 28.459898 9.088209 8.905461
1.510000 0.232271 224.538939 8.811326 28.710114 9.257420 9.099231
1.520000 0.233809 226.084930 9.001096 28.962363 9.426530 9.293587
1.530000 0.235348 227.632181 9.194397 29.216669 9.595555 9.488523
1.540000 0.236886 229.180708 9.391283 29.473055 9.764508 9.684033
1.550000 0.238424 230.730524 9.591806 29.731544 9.933403 9.880111
1.560000 0.239962 232.281646 9.796021 29.992159 10.102250 10.076750
1.570000 0.241501 233.834089 10.003981 30.254925 10.271063 10.273944
1.580000 0.243039 235.387869 10.215741 30.519865 10.439851 10.471684
1.590000 0.244577 236.943001 10.431356 30.787001 10.608625 10.669964
1.600000 0.246115 238.499501 10.650883 31.056358 10.777395 10.868774
1.610000 0.247653 240.057386 10.874376 31.327959 10.946169 11.068106
1.620000 0.249192 241.616671 11.101893 31.601828 11.114954 11.267951
1.630000 0.250730 243.177374 11.333491 31.877987 11.283759 11.468300
1.640000 0.252268 244.739510 11.569228 32.156461 11.452590 11.669143
1.650000 0.253806 246.303096 11.809161 32.437274 11.621452 11.870469
1.660000 0.255345 247.868149 12.053350 32.720448 11.790351 12.072268
1.670000 0.256883 249.434686 12.301853 33.006008 11.959291 12.274530
1.680000 0.258421 251.002724 12.554729 33.293976 12.128275 12.477241
1.690000 0.259959 252.572280 12.812039 33.584378 12.297308 12.680392
1.700000 0.261497 254.143372 13.073842 33.877237 12.466390 12.883968
1.710000 0.263036 255.716018 13.340199 34.172575 12.635523 13.087958
1.720000 0.264574 257.290235 13.611171 34.470418 12.804709 13.292349
1.730000 0.266112 258.866040 13.886819 34.770788 12.973946 13.497126
1.740000 0.267650 260.443453 14.167204 35.073710 13.143236 13.702277
1.750000 0.269189 262.022491 14.452388 35.379207 13.312576 13.907786
1.760000 0.270727 263.603172 14.742433 35.687304 13.481964 14.113640
1.770000 0.272265 265.185515 15.037400 35.998022 13.651399 14.319822
1.780000 0.273803 266.769539 15.337352 36.311388 13.820876 14.526318
1.790000 0.275341 268.355262 15.642352 36.627423 13.990392 14.733111
1.800000 0.276880 269.942703 15.952461 36.946153 14.159941 14.940185
1.810000 0.278418 271.531881 16.267742 37.267600 14.329520 15.147524
1.820000 0.279956 273.122816 16.588258 37.591788 14.499122 15.355111
1.830000 0.281494 274.715526 16.914071 37.918740 14.668740 15.562928
1.840000 0.283032 276.310031 17.245243 38.248481 14.838369 15.770957
1.850000 0.284571 277.906350 17.581837 38.581033 15.007999 15.979182
1.860000 0.286109 279.504504 17.923915 38.916421 15.177623 16.187582
1.870000 0.287647 281.104512 18.271538 39.254667 15.347233 16.396141
1.880000 0.289185 282.706394 18.624769 39.595794 15.516818 16.604838
1.890000 0.290724 284.310169 18.983669 39.939826 15.686370 16.813654
1.900000 0.292262 285.915859 19.348299 40.286786 15.855877 17.022571
1.910000 0.293800 287.523483 19.718720 40.636696 16.025330 17.231568
1.920000 0.295338 289.133062 20.094992 40.989580 16.194716 17.440625
1.930000 0.296876 290.744615 20.477176 41.345460 16.364025 17.649723
1.940000 0.298415 292.358165 20.865329 41.704359 16.533245 17.858840
1.950000 0.299953 293.973731 21.259513 42.066298 16.702362 18.067957
1.960000 0.301491 295.591333 21.659784 42.431301 16.871364 18.277051
1.970000 0.303029 297.210994 22.066200 42.799389 17.040238 18.486104
1.980000 0.304568 298.832733 22.478819 43.170584 17.208970 18.695093
1.990000 0.306106 300.456572 22.897697 43.544908 17.377546 18.903997
1.100000 0.167912 160.511030 3.867858 17.925188 2.206592 1.915033
1.110000 0.169438 162.005828 3.966487 18.135339 2.423038 2.111815
1.120000 0.170965 163.501526 4.067358 18.346994 2.638868 2.309583
1.130000 0.172491 164.998134 4.170522 18.560182 2.854116 2.508342
1.140000 0.174018 166.495665 4.276031 18.774937 3.068819 2.708098
1.150000 0.175544 167.994133 4.383939 18.991288 3.283010 2.908854
1.160000 0.177071 169.493549 4.494300 19.209268 3.496724 3.110615
1.170000 0.178597 170.993928 4.607170 19.428909 3.709994 3.313385
1.180000 0.180123 172.495282 4.722606 19.650244 3.922853 3.517168
1.190000 0.181650 173.997625 4.840665 19.873305 4.135333 3.721966
1.200000 0.183176 175.500972 4.961407 20.098126 4.347465 3.927781
1.210000 0.184703 177.005337 5.084893 20.324740 4.559279 4.134616
1.220000 0.186229 178.510733 5.211184 20.553181 4.770805 4.342472
1.230000 0.187756 180.017176 5.340343 20.783483 4.982072 4.551351
1.240000 0.189282 181.524681 5.472435 21.015680 5.193108 4.761251
1.250000 0.190809 183.033264 5.607526 21.249809 5.403940 4.972173
1.260000 0.192335 184.542939 5.745683 21.485904 5.614594 5.184117
1.270000 0.193862 186.053724 5.886974 21.724000 5.825096 5.397079
1.280000 0.195388 187.565633 6.031470 21.964134 6.035471 5.611060
1.290000 0.196915 189.078684 6.179242 22.206343 6.245740 5.826054
1.300000 0.198441 190.592893 6.330363 22.450663 6.455928 6.042060
1.310000 0.199968 192.108278 6.484908 22.697132 6.666055 6.259072
1.320000 0.201494 193.624856 6.642952 22.945787 6.876141 6.477086
1.330000 0.203021 195.142645 6.804573 23.196667 7.086206 6.696095
1.340000 0.204547 196.661663 6.969851 23.449810 7.296268 6.916093
1.350000 0.206073 198.181927 7.138865 23.705256 7.506344 7.137073
1.360000 0.207600 199.703458 7.311699 23.963043 7.716448 7.359026
1.370000 0.209126 201.226274 7.488435 24.223212 7.926597 7.581943
1.380000 0.210653 202.750395 7.669158 24.485804 8.136803 7.805814
1.390000 0.212179 204.275840 7.853957 24.750858 8.347078 8.030628
1.400000 0.213706 205.802629 8.042918 25.018417 8.557434 8.256373
1.410000 0.215232 207.330783 8.236132 25.288522 8.767879 8.483036
1.420000 0.216759 208.860323 8.433690 25.561215 8.978422 8.710603
1.430000 0.218285 210.391269 8.635685 25.836539 9.189069 8.939060
1.440000 0.219812 211.923644 8.842211 26.114536 9.399827 9.168390
1.450000 0.221338 213.457469 9.053365 26.395252 9.610699 9.398576
1.460000 0.222865 214.992766 9.269242 26.678729 9.821689 9.629601
1.470000 0.224391 216.529559 9.489942 26.965011 10.032797 9.861446
1.480000 0.225918 218.067869 9.715564 27.254145 10.244024 10.094090
1.490000 0.227444 219.607721 9.946210 27.546174 10.455368 10.327512
1.500000 0.228971 221.149138 10.181982 27.841145 10.666827 10.561690
1.510000 0.230497 222.692144 10.422983 28.139103 10.878395 10.796601
1.520000 0.232023 224.236764 10.669317 28.440095 11.090069 11.032220
1.530000 0.233550 225.783022 10.921091 28.744169 11.301840 11.268522
1.540000 0.235076 227.330944 11.178410 29.051370 11.513699 11.505479
1.550000 0.236603 228.880555 11.441382 29.361746 11.725639 11.743066
1.560000 0.238129 230.431881 11.710115 29.675346 11.937646 11.981252
1.570000 0.239656 231.984948 11.984717 29.992216 12.149708 12.220008
1.580000 0.241182 233.539784 12.265299 30.312407 12.361811 12.459302
1.590000 0.242709 235.096414 12.551968 30.635966 12.573941 12.699105
1.600000 0.244235 236.654867 12.844836 30.962941 12.786080 12.939381
1.610000 0.245762 238.215170 13.144013 31.293383 12.998210 13.180098
1.620000 0.247288 239.777350 13.449609 31.627340 13.210313 13.421221
1.630000 0.248815 241.341438 13.761733 31.964861 13.422367 13.662713
1.640000 0.250341 242.907460 14.080497 32.305996 13.634351 13.904539
1.650000 0.251868 244.475447 14.406011 32.650795 13.846243 14.146662
1.660000 0.253394 246.045427 14.738382 32.999307 14.058018 14.389042
1.670000 0.254920 247.617431 15.077720 33.351582 14.269652 14.631640
1.680000 0.256447 nan nan nan nan nan
1.690000 0.257973 250.767627 15.777729 34.067616 14.692391 15.117335
1.700000 0.259500 252.345880 16.138613 34.431475 14.903441 15.360350
1.710000 0.261026 253.926278 16.506889 34.799294 15.114241 15.603421
1.720000 0.262553 255.508851 16.882662 35.171121 15.324762 15.846506
1.730000 0.264079 257.093632 17.266033 35.547007 15.534972 16.089564
1.740000 0.265606 258.680650 17.657104 35.926999 15.744842 16.332552
1.750000 0.267132 260.269938 18.055971 36.311145 15.954341 16.575425
1.760000 0.268659 nan nan nan nan nan
1.770000 0.270185 263.455452 18.877484 37.092091 16.372095 17.060659
1.780000 0.271712 265.051742 19.300315 37.488985 16.580287 17.302933
1.790000 0.273238 266.650430 19.731317 37.890223 16.787978 17.544920
1.800000 0.274765 268.251549 20.170578 38.295849 16.995135 17.786576
1.810000 0.276291 269.855131 20.618182 38.705909 17.201726 18.027859
1.820000 0.277818 271.461209 21.074212 39.120447 17.407716 18.268726
1.830000 0.279344 273.069817 21.538747 39.539509 17.613074 18.509133
1.840000 0.280870 274.680986 22.011862 39.963136 17.817767 18.749039
1.850000 0.282397 276.294750 22.493633 40.391372 18.021761 18.988402
1.860000 0.283923 277.911142 22.984128 40.824259 18.225024 19.227180
1.870000 0.285450 279.530194 23.483415 41.261836 18.427524 19.465332
1.880000 0.286976 281.151940 23.991558 41.704144 18.629229 19.702819
1.890000 0.288503 282.776412 24.508616 42.151223 18.830108 19.939600
1.900000 0.290029 284.403644 25.034647 42.603110 19.030131 20.175638
1.910000 0.291556 286.033668 25.569705 43.059842 19.229267 20.410893
1.920000 0.293082 287.666518 26.113839 43.521456 19.427486 20.645330
1.930000 0.294609 289.302225 26.667095 43.987986 19.624760 20.878912
1.940000 0.296135 290.940822 27.229518 44.459467 19.821061 21.111603
1.950000 0.297662 292.582342 27.801145 44.935931 20.016362 21.343370
1.960000 0.299188 294.226817 28.382014 45.417410 20.210636 21.574180
1.970000 0.300715 295.874280 28.972156 45.903935 20.403857 21.804000
1.980000 0.302241 297.524761 29.571601 46.395535 20.596002 22.032800
1.990000 0.303768 299.178294 30.180374 46.892238 20.787047 22.260550
1.100000 0.156495 149.301629 3.746790 16.035670 2.158103 1.766331
1.110000 0.157917 150.693434 3.847533 16.254244 2.370785 1.947172
1.120000 0.159340 152.086155 3.950512 16.474673 2.582982 2.128790
1.130000 0.160763 153.479807 4.055773 16.696984 2.794712 2.311188
1.140000 0.162186 154.874400 4.163367 16.921201 3.005997 2.494368
1.150000 0.163608 156.269947 4.273343 17.147350 3.216854 2.678330
1.160000 0.165031 157.666461 4.385751 17.375459 3.427304 2.863076
1.170000 0.166454 159.063955 4.500641 17.605555 3.637363 3.048607
1.180000 0.167876 160.462442 4.618066 17.837664 3.847052 3.234923
1.190000 0.169299 161.861934 4.738077 18.071814 4.056386 3.422025
1.200000 0.170722 163.262446 4.860729 18.308034 4.265384 3.609912
1.210000 0.172144 164.663992 4.986074 18.546351 4.474062 3.798583
1.220000 0.173567 166.066584 5.114167 18.786795 4.682437 3.988038
1.230000 0.174990 167.470238 5.245064 19.029395 4.890525 4.178275
1.240000 0.176412 168.874968 5.378820 19.274180 5.098341 4.369292
1.250000 0.177835 170.280788 5.515492 19.521180 5.305899 4.561087
1.260000 0.179258 171.687714 5.655138 19.770425 5.513215 4.753657
1.270000 0.180680 173.095759 5.797817 20.021945 5.720303 4.947000
1.280000 0.182103 174.504940 5.943586 20.275771 5.927175 5.141110
1.290000 0.183526 175.915273 6.092506 20.531933 6.133844 5.335986
1.300000 0.184948 177.326772 6.244638 20.790464 6.340323 5.531621
1.310000 0.186371 178.739454 6.400043 21.051393 6.546623 5.728011
1.320000 0.187794 180.153334 6.558782 21.314754 6.752755 5.925151
1.330000 0.189216 181.568431 6.720919 21.580577 6.958730 6.123034
1.340000 0.190639 182.984759 6.886518 21.848896 7.164557 6.321654
1.350000 0.192062 184.402336 7.055641 22.119742 7.370245 6.521004
1.360000 0.193484 185.821179 7.228355 22.393149 7.575804 6.721076
1.370000 0.194907 187.241305 7.404725 22.669148 7.781240 6.921863
1.380000 0.196330 188.662733 7.584817 22.947773 7.986560 7.123356
1.390000 0.197753 190.085479 7.768698 23.229058 8.191772 7.325545
1.400000 0.199175 191.509561 7.956436 23.513035 8.396882 7.528421
1.410000 0.200598 192.934999 8.148099 23.799739 8.601893 7.731974
1.420000 0.202021 194.361810 8.343756 24.089204 8.806811 7.936192
1.430000 0.203443 195.790013 8.543475 24.381462 9.011638 8.141066
1.440000 0.204866 197.219628 8.747328 24.676549 9.216379 8.346581
1.450000 0.206289 198.650672 8.955383 24.974499 9.421035 8.552727
1.460000 0.207711 200.083166 9.167714 25.275346 9.625608 8.759490
1.470000 0.209134 201.517129 9.384389 25.579124 9.830098 8.966856
1.480000 0.210557 202.952581 9.605483 25.885869 10.034505 9.174811
1.490000 0.211979 204.389542 9.831065 26.195615 10.238830 9.383340
1.500000 0.213402 205.828032 10.061210 26.508397 10.443069 9.592429
1.510000 0.214825 207.268072 10.295990 26.824250 10.647222 9.802060
1.520000 0.216247 208.709682 10.535478 27.143209 10.851284 10.012217
1.530000 0.217670 210.152884 10.779747 27.465309 11.055253 10.222884
1.540000 0.219093 211.597698 11.028871 27.790585 11.259124 10.434043
1.550000 0.220515 213.044145 11.282923 28.119071 11.462893 10.645675
1.560000 0.221938 214.492248 11.541978 28.450805 11.666552 10.857763
1.570000 0.223361 215.942027 11.806109 28.785819 11.870096 11.070285
1.580000 0.224783 217.393505 12.075389 29.124150 12.073518 11.283224
1.590000 0.226206 218.846704 12.349893 29.465832 12.276809 11.496558
1.600000 0.227629 220.301646 12.629693 29.810900 12.479962 11.710266
1.610000 0.229051 221.758353 12.914864 30.159390 12.682966 11.924328
1.620000 0.230474 223.216849 13.205479 30.511336 12.885813 12.138722
1.630000 0.231897 224.677155 13.501609 30.866772 13.088491 12.353426
1.640000 0.233320 226.139295 13.803329 31.225733 13.290989 12.568416
1.650000 0.234742 227.603292 14.110710 31.588254 13.493297 12.783669
1.660000 0.236165 229.069170 14.423823 31.954369 13.695401 12.999164
1.670000 0.237588 230.536951 14.742740 32.324112 13.897289 13.214874
1.680000 0.239010 232.006659 15.067532 32.697516 14.098947 13.430777
1.690000 0.240433 233.478318 15.398268 33.074615 14.300362 13.646847
1.700000 0.241856 234.951952 15.735017 33.455443 14.501520 13.863061
1.710000 0.243278 236.427584 16.077847 33.840033 14.702405 14.079392
1.720000 0.244701 237.905240 16.426828 34.228417 14.903002 14.295815
1.730000 0.246124 239.384942 16.782024 34.620627 15.103297 14.512304
1.740000 0.247546 240.866716 17.143502 35.016697 15.303272 14.728835
1.750000 0.248969 242.350585 17.511327 35.416657 15.502911 14.945380
1.760000 0.250392 243.836574 17.885562 35.820540 15.702199 15.161913
1.770000 0.251814 245.324708 18.266270 36.228376 15.901117 15.378409
1.780000 0.253237 246.815012 18.653513 36.640196 16.099648 15.594840
1.790000 0.254660 248.307509 19.047349 37.056030 16.297776 15.811180
1.800000 0.256082 249.802225 19.447839 37.475907 16.495482 16.027402
1.810000 0.257505 251.299185 19.855040 37.899858 16.692749 16.243481
1.820000 0.258928 252.798413 20.269008 38.327910 16.889559 16.459388
1.830000 0.260350 254.299934 20.689797 38.760093 17.085893 16.675099
1.840000 0.261773 255.803773 21.117461 39.196434 17.281733 16.890586
1.850000 0.263196 257.309955 21.552053 39.636959 17.477061 17.105822
1.860000 0.264618 258.818506 21.993621 40.081696 17.671860 17.320783
1.870000 0.266041 260.329449 22.442214 40.530672 17.866109 17.535441
1.880000 0.267464 261.842810 22.897880 40.983910 18.059793 17.749771
1.890000 0.268887 263.358614 23.360664 41.441436 18.252892 17.963748
1.900000 0.270309 264.876885 23.830609 41.903275 18.445388 18.177345
1.910000 0.271732 266.397648 24.307758 42.369450 18.637263 18.390538
1.920000 0.273155 267.920929 24.792151 42.839983 18.828500 18.603302
1.930000 0.274577 269.446751 25.283825 43.314898 19.019082 18.815612
1.940000 0.276000 270.975140 25.782818 43.794216 19.208990 19.027444
1.950000 0.277423 272.506119 26.289165 44.277957 19.398208 19.238776
1.960000 0.278845 274.039715 26.802899 44.766142 19.586719 19.449582
1.970000 0.280268 275.575950 27.324051 45.258790 19.774506 19.659841
1.980000 0.281691 277.114850 27.852651 45.755921 19.961554 19.869529
1.990000 0.283113 278.656438 28.388726 46.257551 20.147846 20.078625
1.100000 0.158105 151.139684 3.455426 17.943811 2.145872 1.276660
1.110000 0.159543 152.545435 3.530873 18.142843 2.352240 1.405006
1.120000 0.160980 153.951871 3.607474 18.342575 2.557165 1.533484
1.130000 0.162417 155.358996 3.685245 18.543014 2.760661 1.662096
1.140000 0.163854 156.766815 3.764202 18.744170 2.962740 1.790845
1.150000 0.165292 158.175332 3.844360 18.946049 3.163416 1.919732
1.160000 0.166729 159.584550 3.925735 19.148660 3.362702 2.048759
1.170000 0.168166 160.994476 4.008342 19.352010 3.560611 2.177928
1.180000 0.169604 162.405113 4.092199 19.556108 3.757158 2.307240
1.190000 0.171041 163.816466 4.177320 19.760962 3.952356 2.436698
1.200000 0.172478 165.228539 4.263722 19.966580 4.146218 2.566302
1.210000 0.173916 166.641338 4.351421 20.172970 4.338758 2.696055
1.220000 0.175353 168.054868 4.440434 20.380141 4.529989 2.825957
1.230000 0.176790 169.469132 4.530775 20.588101 4.719927 2.956011
1.240000 0.178228 170.884136 4.622462 20.796859 4.908583 3.086218
1.250000 0.179665 172.299885 4.715510 21.006422 5.095973 3.216578
1.260000 0.181102 173.716384 4.809937 21.216800 5.282110 3.347094
1.270000 0.182540 175.133638 4.905758 21.428000 5.467008 3.477767
1.280000 0.183977 176.551652 5.002991 21.640031 5.650680 3.608597
1.290000 0.185414 177.970431 5.101651 21.852902 5.833142 3.739586
1.300000 0.186852 179.389980 5.201756 22.066621 6.014406 3.870735
1.310000 0.188289 180.810306 5.303322 22.281197 6.194486 4.002046
1.320000 0.189726 182.231412 5.406366 22.496638 6.373397 4.133518
1.330000 0.191164 183.653304 5.510904 22.712952 6.551153 4.265153
1.340000 0.192601 185.075988 5.616954 22.930147 6.727766 4.396953
1.350000 0.194038 186.499469 5.724532 23.148233 6.903252 4.528917
1.360000 0.195476 187.923753 5.833656 23.367218 7.077624 4.661047
1.370000 0.196913 189.348845 5.944342 23.587110 7.250896 4.793343
1.380000 0.198350 190.774750 6.056607 23.807917 7.423082 4.925807
1.390000 0.199787 192.201475 6.170469 24.029648 7.594195 5.058438
1.400000 0.201225 193.629025 6.285945 24.252311 7.764249 5.191237
1.410000 0.202662 195.057405 6.403052 24.475914 7.933258 5.324206
1.420000 0.204099 196.486622 6.521808 24.700465 8.101237 5.457344
1.430000 0.205537 197.916680 6.642229 24.925974 8.268197 5.590652
1.440000 0.206974 199.347587 6.764333 25.152447 8.434154 5.724131
1.450000 0.208411 200.779348 6.888138 25.379894 8.599120 5.857781
1.460000 0.209849 202.211968 7.013660 25.608321 8.763109 5.991602
1.470000 0.211286 203.645454 7.140918 25.837738 8.926135 6.125595
1.480000 0.212723 205.079812 7.269929 26.068152 9.088211 6.259759
1.490000 0.214161 206.515048 7.400711 26.299572 9.249349 6.394096
1.500000 0.215598 207.951167 7.533281 26.532005 9.409565 6.528605
1.510000 0.217035 209.388176 7.667657 26.765459 9.568870 6.663286
1.520000 0.218473 210.826080 7.803856 26.999942 9.727278 6.798140
1.530000 0.219910 212.264887 7.941898 27.235463 9.884802 6.933166
1.540000 0.221347 213.704603 8.081798 27.472028 10.041455 7.068365
1.550000 0.222785 215.145232 8.223575 27.709645 10.197249 7.203736
1.560000 0.224222 216.586783 8.367247 27.948323 10.352198 7.339280
1.570000 0.225659 218.029260 8.512832 28.188068 10.506315 7.474996
1.580000 0.227097 219.472671 8.660348 28.428889 10.659611 7.610885
1.590000 0.228534 220.917022 8.809812 28.670793 10.812100 7.746945
1.600000 0.229971 222.362319 8.961243 28.913788 10.963794 7.883177
1.610000 0.231409 223.808569 9.114659 29.157881 11.114705 8.019580
1.620000 0.232846 225.255778 9.270078 29.403079 11.264846 8.156154
1.630000 0.234283 226.703952 9.427517 29.649391 11.414229 8.292899
1.640000 0.235720 228.153099 9.586995 29.896822 11.562865 8.429814
1.650000 0.237158 229.603224 9.748530 30.145381 11.710768 8.566899
1.660000 0.238595 231.054334 9.912141 30.395075 11.857948 8.704153
1.670000 0.240032 232.506436 10.077844 30.645911 12.004418 8.841575
1.680000 0.241470 233.959537 10.245659 30.897896 12.150189 8.979166
1.690000 0.242907 235.413643 10.415604 31.151037 12.295272 9.116923
1.700000 0.244344 236.868761 10.587697 31.405342 12.439680 9.254847
1.710000 0.245782 238.324898 10.761956 31.660816 12.583423 9.392937
1.720000 0.247219 239.782060 10.938399 31.917468 12.726512 9.531192
1.730000 0.248656 241.240255 11.117045 32.175305 12.868960 9.669611
1.740000 0.250094 242.699488 11.297912 32.434332 13.010776 9.808194
1.750000 0.251531 244.159767 11.481019 32.694557 13.151971 9.946939
1.760000 0.252968 245.621099 11.666383 32.955986 13.292557 10.085845
1.770000 0.254406 247.083491 11.854023 33.218627 13.432543 10.224911
1.780000 0.255843 248.546949 12.043957 33.482485 13.571940 10.364137
1.790000 0.257280 250.011481 12.236203 33.747568 13.710760 10.503521
1.800000 0.258718 251.477093 12.430781 34.013882 13.849010 10.643061
1.810000 0.260155 252.943793 12.627708 34.281433 13.986703 10.782758
1.820000 0.261592 254.411587 12.827003 34.550229 14.123848 10.922609
1.830000 0.263030 255.880483 13.028683 34.820274 14.260454 11.062613
1.840000 0.264467 257.350488 13.232769 35.091577 14.396532 11.202770
1.850000 0.265904 258.821608 13.439276 35.364142 14.532090 11.343076
1.860000 0.267342 260.293851 13.648226 35.637976 14.667139 11.483532
1.870000 0.268779 261.767224 13.859634 35.913086 14.801687 11.624135
1.880000 0.270216 263.241734 14.073521 36.189478 14.935744 11.764885
1.890000 0.271653 264.717389 14.289904 36.467157 15.069318 11.905778
1.900000 0.273091 266.194195 14.508801 36.746130 15.202419 12.046815
1.910000 0.274528 267.672159 14.730232 37.026403 15.335056 12.187993
1.920000 0.275965 269.151290 14.954214 37.307981 15.467236 12.329310
1.930000 0.277403 270.631594 15.180766 37.590870 15.598969 12.470765
1.940000 0.278840 272.113079 15.409905 37.875077 15.730263 12.612356
1.950000 0.280277 273.595751 15.641652 38.160607 15.861125 12.754082
1.960000 0.281715 275.079619 15.876023 38.447466 15.991564 12.895939
1.970000 0.283152 276.564689 16.113037 38.735660 16.121589 13.037927
1.980000 0.284589 278.050969 16.352712 39.025194 16.251205 13.180043
1.990000 0.286027 279.538466 16.595067 39.316073 16.380422 13.322285
1.100000 0.184743 176.536879 4.136738 17.581951 2.062145 1.499644
1.110000 0.186422 178.179837 4.240920 17.786204 2.261000 1.650584
1.120000 0.188102 179.823743 4.347116 17.991847 2.458584 1.801707
1.130000 0.189781 181.468606 4.455355 18.198895 2.654914 1.953011
1.140000 0.191461 183.114436 4.565668 18.407361 2.850006 2.104499
1.150000 0.193140 184.761242 4.678085 18.617260 3.043878 2.256170
1.160000 0.194820 186.409036 4.792633 18.828604 3.236546 2.408026
1.170000 0.196499 188.057826 4.909345 19.041408 3.428028 2.560066
1.180000 0.198179 189.707623 5.028248 19.255686 3.618338 2.712291
1.190000 0.199858 191.358438 5.149373 19.471452 3.807495 2.864701
1.200000 0.201538 193.010279 5.272749 19.688718 3.995514 3.017296
1.210000 0.203217 194.663158 5.398407 19.907500 4.182413 3.170077
1.220000 0.204897 196.317085 5.526377 20.127809 4.368207 3.323042
1.230000 0.206576 197.972071 5.656687 20.349661 4.552913 3.476193
1.240000 0.208256 199.628126 5.789367 20.573067 4.736547 3.629529
1.250000 0.209935 201.285260 5.924449 20.798042 4.919125 3.783050
1.260000 0.211614 202.943484 6.061961 21.024598 5.100663 3.936755
1.270000 0.213294 204.602810 6.201933 21.252748 5.281178 4.090643
1.280000 0.214973 206.263248 6.344395 21.482506 5.460685 4.244716
1.290000 0.216653 207.924808 6.489377 21.713885 5.639199 4.398971
1.300000 0.218332 209.587502 6.636908 21.946896 5.816737 4.553408
1.310000 0.220012 211.251341 6.787020 22.181553 5.993314 4.708027
1.320000 0.221691 212.916336 6.939740 22.417869 6.168946 4.862826
1.330000 0.223371 214.582498 7.095099 22.655855 6.343647 5.017805
1.340000 0.225050 216.249837 7.253128 22.895523 6.517433 5.172963
1.350000 0.226730 217.918367 7.413854 23.136887 6.690319 5.328298
1.360000 0.228409 219.588096 7.577309 23.379958 6.862319 5.483810
1.370000 0.230089 221.259038 7.743522 23.624748 7.033450 5.639498
1.380000 0.231768 222.931203 7.912522 23.871269 7.203724 5.795359
1.390000 0.233448 224.604603 8.084339 24.119532 7.373157 5.951394
1.400000 0.235127 226.279249 8.259002 24.369549 7.541763 6.107599
1.410000 0.236807 227.955153 8.436542 24.621331 7.709556 6.263975
1.420000 0.238486 229.632327 8.616987 24.874890 7.876550 6.420519
1.430000 0.240166 231.310781 8.800366 25.130236 8.042759 6.577230
1.440000 0.241845 232.990529 8.986710 25.387381 8.208196 6.734106
1.450000 0.243525 234.671580 9.176046 25.646336 8.372876 6.891145
1.460000 0.245204 236.353948 9.368406 25.907111 8.536811 7.048346
1.470000 0.246884 238.037644 9.563817 26.169717 8.700015 7.205706
1.480000 0.248563 239.722680 9.762308 26.434165 8.862500 7.363224
1.490000 0.250243 241.409067 9.963909 26.700464 9.024280 7.520898
1.500000 0.251922 243.096817 10.168648 26.968625 9.185367 7.678725
1.510000 0.253601 244.785944 10.376555 27.238657 9.345773 7.836703
1.520000 0.255281 246.476457 10.587657 27.510572 9.505511 7.994830
1.530000 0.256960 248.168370 10.801984 27.784378 9.664593 8.153105
1.540000 0.258640 249.861695 11.019564 28.060086 9.823031 8.311523
1.550000 0.260319 251.556442 11.240426 28.337704 9.980837 8.470084
1.560000 0.261999 253.252626 11.464597 28.617242 10.138021 8.628784
1.570000 0.263678 254.950257 11.692106 28.898709 10.294597 8.787621
1.580000 0.265358 256.649348 11.922982 29.182115 10.450574 8.946592
1.590000 0.267037 258.349911 12.157251 29.467468 10.605963 9.105696
1.600000 0.268717 260.051958 12.394943 29.754777 10.760776 9.264928
1.610000 0.270396 261.755501 12.636085 30.044051 10.915023 9.424286
1.620000 0.272076 263.460553 12.880704 30.335298 11.068714 9.583767
1.630000 0.273755 265.167126 13.128828 30.628527 11.221861 9.743369
1.640000 0.275435 266.875231 13.380485 30.923746 11.374471 9.903089
1.650000 0.277114 268.584882 13.635701 31.220963 11.526556 10.062922
1.660000 0.278794 270.296091 13.894505 31.520186 11.678126 10.222867
1.670000 0.280473 272.008870 14.156923 31.821423 11.829188 10.382921
1.680000 0.282153 273.723230 14.422981 32.124681 11.979754 10.543079
1.690000 0.283832 275.439186 14.692707 32.429969 12.129831 10.703339
1.700000 0.285512 277.156748 14.966128 32.737293 12.279429 10.863697
1.710000 0.287191 278.875930 15.243269 33.046661 12.428556 11.024151
1.720000 0.288871 280.596743 15.524158 33.358080 12.577221 11.184696
1.730000 0.290550 282.319200 15.808820 33.671557 12.725431 11.345329
1.740000 0.292230 284.043314 16.097281 33.987100 12.873196 11.506047
1.750000 0.293909 285.769096 16.389568 34.304713 13.020523 11.666847
1.760000 0.295588 287.496560 16.685706 34.624406 13.167419 11.827723
1.770000 0.297268 289.225717 16.985720 34.946183 13.313893 11.988674
1.780000 0.298947 290.956580 17.289636 35.270051 13.459951 12.149695
1.790000 0.300627 292.689162 17.597480 35.596017 13.605600 12.310783
1.800000 0.302306 294.423474 17.909276 35.924086 13.750848 12.471933
1.810000 0.303986 296.159530 18.225049 36.254265 13.895700 12.633142
1.820000 0.305665 297.897341 18.544824 36.586559 14.040165 12.794407
1.830000 0.307345 299.636920 18.868626 36.920974 14.184248 12.955722
1.840000 0.309024 301.378280 19.196479 37.257515 14.327955 13.117085
1.850000 0.310704 303.121433 19.528407 37.596189 14.471292 13.278491
1.860000 0.312383 304.866390 19.864434 37.937000 14.614265 13.439936
1.870000 0.314063 306.613166 20.204584 38.279953 14.756880 13.601416
1.880000 0.315742 308.361772 20.548881 38.625054 14.899142 13.762927
1.890000 0.317422 310.112220 20.897348 38.972308 15.041057 13.924466
1.900000 0.319101 311.864522 21.250009 39.321719 15.182629 14.086027
1.910000 0.320781 313.618692 21.606886 39.673292 15.323864 14.247606
1.920000 0.322460 315.374742 21.968002 40.027032 15.464767 14.409200
1.930000 0.324140 317.132684 22.333381 40.382942 15.605341 14.570804
1.940000 0.325819 318.892529 22.703044 40.741028 15.745592 14.732414
1.950000 0.327499 320.654291 23.077015 41.101293 15.885523 14.894026
1.960000 0.329178 322.417983 23.455314 41.463742 16.025139 15.055635
1.970000 0.330858 324.183615 23.837964 41.828378 16.164444 15.217236
1.980000 0.332537 325.951201 24.224987 42.195205 16.303442 15.378827
1.990000 0.334217 327.720752 24.616404 42.564227 16.442136 15.540401
1.100000 0.178275 169.855940 4.461694 14.775999 2.180494 1.817768
1.110000 0.179895 171.441201 4.584634 15.004555 2.396087 2.003065
1.120000 0.181516 173.027581 4.710149 15.235194 2.611293 2.189008
1.130000 0.183137 174.615094 4.838288 15.467934 2.826126 2.375599
1.140000 0.184758 176.203752 4.969098 15.702792 3.040601 2.562839
1.150000 0.186378 177.793569 5.102630 15.939786 3.254730 2.750728
1.160000 0.187999 179.384560 5.238933 16.178935 3.468528 2.939266
1.170000 0.189620 180.976738 5.378057 16.420255 3.682007 3.128454
1.180000 0.191240 182.570117 5.520052 16.663768 3.895181 3.318290
1.190000 0.192861 184.164711 5.664970 16.909491 4.108061 3.508773
1.200000 0.194482 185.760536 5.812862 17.157444 4.320660 3.699904
1.210000 0.196102 187.357606 5.963781 17.407647 4.532991 3.891680
1.220000 0.197723 188.955936 6.117779 17.660122 4.745064 4.084100
1.230000 0.199344 190.555541 6.274910 17.914887 4.956890 4.277163
1.240000 0.200964 192.156436 6.435227 18.171964 5.168481 4.470864
1.250000 0.202585 193.758638 6.598785 18.431373 5.379847 4.665203
1.260000 0.204206 195.362160 6.765638 18.693137 5.590999 4.860176
1.270000 0.205826 196.967021 6.935844 18.957277 5.801944 5.055780
1.280000 0.207447 198.573235 7.109457 19.223815 6.012694 5.252010
1.290000 0.209068 200.180818 7.286534 19.492772 6.223257 5.448864
1.300000 0.210688 201.789788 7.467132 19.764171 6.433642 5.646337
1.310000 0.212309 203.400161 7.651310 20.038035 6.643856 5.844424
1.320000 0.213930 205.011954 7.839126 20.314386 6.853907 6.043119
1.330000 0.215550 206.625183 8.030638 20.593246 7.063802 6.242419
1.340000 0.217171 208.239867 8.225906 20.874640 7.273548 6.442316
1.350000 0.218792 209.856021 8.424990 21.158591 7.483151 6.642804
1.360000 0.220412 211.473665 8.627950 21.445120 7.692618 6.843878
1.370000 0.222033 213.092816 8.834847 21.734254 7.901952 7.045529
1.380000 0.223654 214.713491 9.045743 22.026014 8.111160 7.247751
1.390000 0.225275 216.335709 9.260699 22.320425 8.320245 7.450535
1.400000 0.226895 217.959489 9.479778 22.617511 8.529211 7.653874
1.410000 0.228516 219.584848 9.703043 22.917297 8.738062 7.857760
1.420000 0.230137 221.211806 9.930557 23.219805 8.946800 8.062182
1.430000 0.231757 222.840380 10.162383 23.525061 9.155428 8.267132
1.440000 0.233378 224.470592 10.398586 23.833090 9.363948 8.472599
1.450000 0.234999 226.102459 10.639230 24.143915 9.572360 8.678575
1.460000 0.236619 227.736001 10.884380 24.457561 9.780667 8.885047
1.470000 0.238240 229.371238 11.134100 24.774054 9.988867 9.092006
1.480000 0.239861 231.008189 11.388457 25.093417 10.196961 9.299439
1.490000 0.241481 232.646875 11.647516 25.415677 10.404949 9.507335
1.500000 0.243102 234.287315 11.911343 25.740857 10.612828 9.715681
1.510000 0.244723 235.929530 12.180004 26.068982 10.820597 9.924465
1.520000 0.246343 237.573541 12.453565 26.400079 11.028254 10.133675
1.530000 0.247964 239.219368 12.732094 26.734171 11.235796 10.343295
1.540000 0.249585 240.867031 13.015656 27.071284 11.443220 10.553314
1.550000 0.251205 242.516552 13.304319 27.411442 11.650522 10.763716
1.560000 0.252826 244.167953 13.598150 27.754672 11.857697 10.974486
1.570000 0.254447 245.821253 13.897215 28.100997 12.064740 11.185611
1.580000 0.256067 247.476475 14.201582 28.450443 12.271647 11.397074
1.590000 0.257688 249.133641 14.511317 28.803035 12.478412 11.608859
1.600000 0.259309 250.792771 14.826487 29.158797 12.685027 11.820951
1.610000 0.260929 252.453889 15.147160 29.517755 12.891488 12.033334
1.620000 0.262550 254.117015 15.473402 29.879933 13.097785 12.245990
1.630000 0.264171 255.782173 15.805279 30.245356 13.303912 12.458902
1.640000 0.265792 257.449384 16.142857 30.614049 13.509861 12.672053
1.650000 0.267412 259.118671 16.486203 30.986035 13.715622 12.885426
1.660000 0.269033 260.790057 16.835383 31.361341 13.921187 13.099001
1.670000 0.270654 262.463564 17.190461 31.739988 14.126547 13.312761
1.680000 0.272274 264.139214 17.551503 32.122003 14.331692 13.526688
1.690000 0.273895 265.817032 17.918574 32.507408 14.536611 13.740762
1.700000 0.275516 267.497040 18.291737 32.896228 14.741294 13.954963
1.710000 0.277136 269.179261 18.671056 33.288486 14.945730 14.169274
1.720000 0.278757 270.863718 19.056595 33.684205 15.149907 14.383674
1.730000 0.280378 272.550435 19.448416 34.083409 15.353815 14.598143
1.740000 0.281998 274.239435 19.846581 34.486121 15.557442 14.812662
1.750000 0.283619 275.930742 20.251151 34.892364 15.760774 15.027210
1.760000 0.285240 277.624379 20.662186 35.302159 15.963800 15.241768
1.770000 0.286860 279.320370 21.079747 35.715530 16.166507 15.456313
1.780000 0.288481 281.018739 21.503892 36.132498 16.368881 15.670827
1.790000 0.290102 282.719509 21.934679 36.553085 16.570911 15.885288
1.800000 0.291722 284.422704 22.372167 36.977313 16.772581 16.099676
1.810000 0.293343 286.128348 22.816410 37.405203 16.973880 16.313969
1.820000 0.294964 287.836466 23.267465 37.836775 17.174792 16.528148
1.830000 0.296584 289.547081 23.725385 38.272050 17.375305 16.742190
1.840000 0.298205 291.260217 24.190225 38.711048 17.575403 16.956075
1.850000 0.299826 292.975898 24.662036 39.153789 17.775073 17.169783
1.860000 0.301446 294.694149 25.140870 39.600293 17.974301 17.383292
1.870000 0.303067 296.414992 25.626776 40.050578 18.173073 17.596581
1.880000 0.304688 298.138454 26.119804 40.504663 18.371373 17.809630
1.890000 0.306309 299.864556 26.620002 40.962567 18.569188 18.022418
1.900000 0.307929 301.593325 27.127415 41.424308 18.766503 18.234924
1.910000 0.309550 303.324783 27.642089 41.889902 18.963304 18.447129
1.920000 0.311171 305.058954 28.164068 42.359368 19.159576 18.659011
1.930000 0.312791 306.795864 28.693395 42.832721 19.355306 18.870550
1.940000 0.314412 308.535535 29.230111 43.309978 19.550479 19.081727
1.950000 0.316033 310.277992 29.774256 43.791155 19.745081 19.292522
1.960000 0.317653 312.023258 30.325868 44.276266 19.939098 19.502914
1.970000 0.319274 313.771358 30.884984 44.765328 20.132515 19.712886
1.980000 0.320895 315.522315 31.451642 45.258353 20.325320 19.922417
1.990000 0.322515 317.276154 32.025874 45.755356 20.517499 20.131489
1.100000 0.169219 161.772721 4.139039 17.999015 2.186217 1.974689
1.110000 0.170757 163.281576 4.264727 18.222694 2.401194 2.176870
1.120000 0.172295 164.791580 4.393817 18.449039 2.615619 2.379899
1.130000 0.173834 166.302751 4.526383 18.678097 2.829517 2.583772
1.140000 0.175372 167.815111 4.662501 18.909915 3.042913 2.788486
1.150000 0.176910 169.328681 4.802246 19.144540 3.255831 2.994035
1.160000 0.178449 170.843482 4.945696 19.382019 3.468293 3.200414
1.170000 0.179987 172.359536 5.092926 19.622400 3.680321 3.407617
1.180000 0.181525 173.876865 5.244015 19.865728 3.891937 3.615637
1.190000 0.183064 175.395491 5.399043 20.112053 4.103161 3.824467
1.200000 0.184602 176.915436 5.558088 20.361420 4.314011 4.034100
1.210000 0.186140 178.436724 5.721231 20.613877 4.524507 4.244526
1.220000 0.187679 179.959377 5.888551 20.869471 4.734666 4.455738
1.230000 0.189217 181.483419 6.060132 21.128248 4.944505 4.667724
1.240000 0.190755 183.008874 6.236053 21.390257 5.154039 4.880475
1.250000 0.192294 184.535765 6.416399 21.655544 5.363282 5.093979
1.260000 0.193832 186.064116 6.601251 21.924156 5.572249 5.308226
1.270000 0.195370 187.593953 6.790694 22.196140 5.780952 5.523202
1.280000 0.196909 189.125300 6.984811 22.471542 5.989403 5.738895
1.290000 0.198447 190.658182 7.183688 22.750410 6.197612 5.955292
1.300000 0.199986 192.192625 7.387407 23.032790 6.405590 6.172378
1.310000 0.201524 193.728653 7.596056 23.318729 6.613345 6.390137
1.320000 0.203062 195.266293 7.809718 23.608273 6.820884 6.608555
1.330000 0.204601 196.805571 8.028480 23.901468 7.028215 6.827616
1.340000 0.206139 198.346513 8.252428 24.198360 7.235343 7.047302
1.350000 0.207677 199.889146 8.481648 24.498995 7.442273 7.267596
1.360000 0.209216 201.433497 8.716226 24.803420 7.649009 7.488479
1.370000 0.210754 202.979592 8.956249 25.111679 7.855553 7.709934
1.380000 0.212292 204.527460 9.201801 25.423818 8.061907 7.931939
1.390000 0.213831 206.077127 9.452971 25.739882 8.268072 8.154477
1.400000 0.215369 207.628621 9.709844 26.059915 8.474048 8.377525
1.410000 0.216907 209.181971 9.972505 26.383964 8.679833 8.601062
1.420000 0.218446 210.737205 10.241041 26.712070 8.885427 8.825067
1.430000 0.219984 212.294351 10.515538 27.044280 9.090824 9.049518
1.440000 0.221522 213.853437 10.796079 27.380635 9.296023 9.274390
1.450000 0.223061 215.414492 11.082750 27.721181 9.501018 9.499661
1.460000 0.224599 216.977546 11.375636 28.065958 9.705803 9.725307
1.470000 0.226137 218.542628 11.674819 28.415011 9.910372 9.951302
1.480000 0.227676 220.109766 11.980384 28.768382 10.114718 10.177623
1.490000 0.229214 221.678991 12.292411 29.126111 10.318832 10.404242
1.500000 0.230753 223.250332 12.610984 29.488241 10.522706 10.631136
1.510000 0.232291 224.823819 12.936182 29.854812 10.726330 10.858276
1.520000 0.233829 226.399481 13.268086 30.225865 10.929693 11.085637
1.530000 0.235368 227.977349 13.606774 30.601439 11.132785 11.313191
1.540000 0.236906 229.557454 13.952326 30.981574 11.335594 11.540911
1.550000 0.238444 231.139824 14.304817 31.366309 11.538108 11.768769
1.560000 0.239983 232.724491 14.664324 31.755681 11.740313 11.996737
1.570000 0.241521 234.311486 15.030920 32.149728 11.942197 12.224787
1.580000 0.243059 235.900838 15.404680 32.548488 12.143744 12.452890
1.590000 0.244598 237.492579 15.785676 32.951997 12.344941 12.681017
1.600000 0.246136 239.086738 16.173977 33.360290 12.545773 12.909140
1.610000 0.247674 240.683348 16.569653 33.773403 12.746224 13.137230
1.620000 0.249213 242.282438 16.972772 34.191370 12.946278 13.365257
1.630000 0.250751 243.884040 17.383399 34.614224 13.145919 13.593193
1.640000 0.252289 245.488184 17.801600 35.041998 13.345131 13.821008
1.650000 0.253828 247.094901 18.227436 35.474725 13.543896 14.048674
1.660000 0.255366 248.704222 18.660970 35.912436 13.742199 14.276161
1.670000 0.256904 250.316179 19.102259 36.355161 13.940021 14.503440
1.680000 0.258443 251.930801 19.551362 36.802930 14.137346 14.730483
1.690000 0.259981 253.548119 20.008335 37.255773 14.334155 14.957260
1.700000 0.261520 255.168165 20.473230 37.713717 14.530432 15.183743
1.710000 0.263058 256.790970 20.946101 38.176790 14.726158 15.409904
1.720000 0.264596 258.416562 21.426996 38.645018 14.921316 15.635715
1.730000 0.266135 260.044975 21.915965 39.118426 15.115888 15.861148
1.740000 0.267673 261.676237 22.413052 39.597040 15.309856 16.086175
1.750000 0.269211 263.310379 22.918302 40.080882 15.503204 16.310769
1.760000 0.270750 264.947432 23.431757 40.569976 15.695913 16.534903
1.770000 0.272288 266.587425 23.953456 41.064344 15.887966 16.758551
1.780000 0.273826 268.230389 24.483438 41.564006 16.079347 16.981687
1.790000 0.275365 269.876354 25.021739 42.068983 16.270038 17.204286
1.800000 0.276903 271.525350 25.568391 42.579293 16.460023 17.426321
1.810000 0.278441 273.177406 26.123427 43.094955 16.649285 17.647769
1.820000 0.279980 274.832551 26.686877 43.615986 16.837808 17.868605
1.830000 0.281518 276.490816 27.258768 44.142402 17.025577 18.088806
1.840000 0.283056 278.152229 27.839125 44.674218 17.212575 18.308349
1.850000 0.284595 279.816819 28.427973 45.211449 17.398788 18.527211
1.860000 0.286133 281.484614 29.025332 45.754107 17.584202 18.745371
1.870000 0.287671 283.155645 29.631223 46.302205 17.768801 18.962806
1.880000 0.289210 284.829938 30.245662 46.855754 17.952572 19.179497
1.890000 0.290748 286.507522 30.868667 47.414765 18.135501 19.395424
1.900000 0.292287 288.188425 31.500249 47.979247 18.317576 19.610566
1.910000 0.293825 289.872675 32.140422 48.549208 18.498783 19.824906
1.920000 0.295363 291.560299 32.789195 49.124656 18.679111 20.038424
1.930000 0.296902 293.251325 33.446577 49.705597 18.858548 20.251104
1.940000 0.298440 294.945779 34.112574 50.292037 19.037083 20.462929
1.950000 0.299978 296.643688 34.787190 50.883980 19.214706 20.673882
1.960000 0.301517 298.345079 35.470429 51.481430 19.391405 20.883949
1.970000 0.303055 300.049977 36.162292 52.084389 19.567172 21.093113
1.980000 0.304593 301.758410 36.862778 52.692860 19.741998 21.301362
1.990000 0.306132 303.470402 37.571886 53.306843 19.915873 21.508682
1.100000 0.173555 165.514719 4.080142 15.674678 1.931847 2.161083
1.110000 0.175132 167.057083 4.211546 15.889858 2.128417 2.384058
1.120000 0.176710 168.600647 4.346473 16.107984 2.325732 2.608293
1.130000 0.178288 170.145431 4.485001 16.329097 2.523818 2.833787
1.140000 0.179866 171.691458 4.627213 16.553236 2.722701 3.060539
1.150000 0.181444 173.238749 4.773189 16.780442 2.922404 3.288549
1.160000 0.183021 174.787325 4.923016 17.010758 3.122949 3.517813
1.170000 0.184599 176.337210 5.076779 17.244225 3.324355 3.748327
1.180000 0.186177 177.888427 5.234568 17.480886 3.526641 3.980088
1.190000 0.187755 179.440998 5.396471 17.720784 3.729823 4.213090
1.200000 0.189332 180.994947 5.562583 17.963962 3.933915 4.447325
1.210000 0.190910 182.550298 5.732996 18.210465 4.138930 4.682786
1.220000 0.192488 184.107076 5.907809 18.460338 4.344878 4.919463
1.230000 0.194066 185.665304 6.087118 18.713625 4.551769 5.157346
1.240000 0.195643 187.225010 6.271026 18.970374 4.759610 5.396424
1.250000 0.197221 188.786217 6.459634 19.230630 4.968404 5.636683
1.260000 0.198799 190.348952 6.653048 19.494442 5.178156 5.878110
1.270000 0.200377 191.913241 6.851374 19.761856 5.388866 6.120687
1.280000 0.201955 193.479112 7.054722 20.032922 5.600533 6.364400
1.290000 0.203532 195.046592 7.263202 20.307688 5.813154 6.609228
1.300000 0.205110 196.615708 7.476927 20.586206 6.026724 6.855152
1.310000 0.206688 198.186488 7.696013 20.868524 6.241237 7.102150
1.320000 0.208266 199.758962 7.920576 21.154696 6.456682 7.350201
1.330000 0.209843 201.333157 8.150735 21.444771 6.673049 7.599278
1.340000 0.211421 202.909105 8.386611 21.738803 6.890324 7.849356
1.350000 0.212999 204.486835 8.628326 22.036845 7.108493 8.100408
1.360000 0.214577 206.066377 8.876003 22.338951 7.327538 8.352405
1.370000 0.216154 207.647763 9.129768 22.645175 7.547440 8.605315
1.380000 0.217732 209.231023 9.389748 22.955572 7.768177 8.859106
1.390000 0.219310 210.816190 9.656071 23.270196 7.989726 9.113745
1.400000 0.220888 212.403297 9.928867 23.589106 8.212062 9.369197
1.410000 0.222466 213.992375 10.208265 23.912356 8.435158 9.625423
1.420000 0.224043 215.583459 10.494397 24.240003 8.658983 9.882387
1.430000 0.225621 217.176582 10.787396 24.572106 8.883508 10.140047
1.440000 0.227199 218.771778 11.087393 24.908722 9.108700 10.398362
1.450000 0.228777 220.369082 11.394522 25.249909 9.334522 10.657290
1.460000 0.230354 221.968529 11.708917 25.595725 9.560940 10.916786
1.470000 0.231932 223.570155 12.030710 25.946230 9.787915 11.176804
1.480000 0.233510 225.173995 12.360035 26.301482 10.015407 11.437298
1.490000 0.235088 226.780086 12.697026 26.661540 10.243374 11.698218
1.500000 0.236665 228.388465 13.041814 27.026465 10.471774 11.959517
1.510000 0.238243 229.999169 13.394531 27.396314 10.700563 12.221142
1.520000 0.239821 231.612235 13.755309 27.771148 10.929694 12.483044
1.530000 0.241399 233.227702 14.124276 28.151025 11.159121 12.745168
1.540000 0.242977 234.845607 14.501561 28.536006 11.388796 13.007462
1.550000 0.244554 236.465990 14.887290 28.926148 11.618671 13.269871
1.560000 0.246132 238.088888 15.281589 29.321511 11.848694 13.532341
1.570000 0.247710 239.714342 15.684579 29.722154 12.078815 13.794817
1.580000 0.249288 241.342391 16.096382 30.128134 12.308982 14.057241
1.590000 0.250865 242.973074 16.517115 30.539509 12.539144 14.319558
1.600000 0.252443 244.606432 16.946894 30.956336 12.769248 14.581711
1.610000 0.254021 246.242504 17.385831 31.378671 12.999240 14.843644
1.620000 0.255599 247.881332 17.834035 31.806572 13.229067 15.105298
1.630000 0.257177 249.522954 18.291612 32.240092 13.458677 15.366619
1.640000 0.258754 251.167413 18.758666 32.679286 13.688015 15.627549
1.650000 0.260332 252.814750 19.235293 33.124208 13.917027 15.888031
1.660000 0.261910 254.465003 19.721590 33.574910 14.145662 16.148010
1.670000 0.263488 256.118216 20.217649 34.031444 14.373866 16.407430
1.680000 0.265065 257.774429 20.723554 34.493860 14.601586 16.666237
1.690000 0.266643 259.433682 21.239391 34.962208 14.828772 16.924376
1.700000 0.268221 261.096017 21.765236 35.436535 15.055371 17.181794
1.710000 0.269799 262.761475 22.301165 35.916890 15.281333 17.438439
1.720000 0.271376 264.430097 22.847246 36.403317 15.506610 17.694259
1.730000 0.272954 266.101923 23.403545 36.895861 15.731152 17.949204
1.740000 0.274532 267.776994 23.970123 37.394564 15.954912 18.203226
1.750000 0.276110 269.455352 24.547034 37.899468 16.177844 18.456275
1.760000 0.277688 271.137035 25.134329 38.410613 16.399903 18.708307
1.770000 0.279265 272.822085 25.732056 38.928038 16.621045 18.959276
1.780000 0.280843 274.510541 26.340256 39.451778 16.841228 19.209139
1.790000 0.282421 276.202444 26.958965 39.981869 17.060410 19.457853
1.800000 0.283999 277.897833 27.588217 40.518344 17.278554 19.705379
1.810000 0.285576 279.596747 28.228039 41.061236 17.495620 19.951678
1.820000 0.287154 281.299225 28.878453 41.610573 17.711572 20.196712
1.830000 0.288732 283.005305 29.539480 42.166385 17.926377 20.440447
1.840000 0.290310 284.715027 30.211134 42.728698 18.140000 20.682849
1.850000 0.291887 286.428428 30.893423 43.297536 18.352411 20.923887
1.860000 0.293465 288.145546 31.586356 43.872924 18.563580 21.163530
1.870000 0.295043 289.866418 32.289933 44.454881 18.773480 21.401750
1.880000 0.296621 291.591081 33.004152 45.043427 18.982083 21.638521
1.890000 0.298199 293.319571 33.729008 45.638579 19.189366 21.873818
1.900000 0.299776 295.051925 34.464491 46.240355 19.395307 22.107619
1.910000 0.301354 296.788177 35.210588 46.848767 19.599883 22.339902
1.920000 0.302932 298.528363 35.967282 47.463827 19.803075 22.570647
1.930000 0.304510 300.272518 36.734554 48.085547 20.004866 22.799837
1.940000 0.306087 302.020676 37.512380 48.713935 20.205240 23.027457
1.950000 0.307665 303.772870 38.300735 49.348997 20.404182 23.253491
1.960000 0.309243 305.529134 39.099590 49.990740 20.601679 23.477928
1.970000 0.310821 307.289500 39.908914 50.639167 20.797719 23.700755
1.980000 0.312398 309.054001 40.728673 51.294279 20.992294 23.921963
1.990000 0.313976 310.822669 41.558829 51.956077 21.185393 24.141545
1.100000 0.168733 161.176718 3.586003 17.215298 1.932294 1.902642
1.110000 0.170267 162.675012 3.686001 17.409413 2.122041 2.097917
1.120000 0.171801 164.174219 3.788491 17.605369 2.311333 2.294124
1.130000 0.173335 165.674351 3.893527 17.803202 2.500212 2.491269
1.140000 0.174869 167.175425 4.001161 18.002946 2.688718 2.689354
1.150000 0.176403 168.677454 4.111446 18.204633 2.876891 2.888385
1.160000 0.177937 170.180454 4.224436 18.408298 3.064772 3.088363
1.170000 0.179471 171.684440 4.340189 18.613975 3.252397 3.289292
1.180000 0.181005 173.189428 4.458759 18.821698 3.439803 3.491174
1.190000 0.182539 174.695432 4.580204 19.031501 3.627028 3.694011
1.200000 0.184073 176.202469 4.704582 19.243418 3.814106 3.897805
1.210000 0.185607 177.710555 4.831952 19.457483 4.001071 4.102556
1.220000 0.187141 179.219706 4.962375 19.673732 4.187956 4.308265
1.230000 0.188675 180.729939 5.095912 19.892197 4.374793 4.514933
1.240000 0.190209 182.241270 5.232625 20.112914 4.561614 4.722558
1.250000 0.191742 183.753717 5.372577 20.335917 4.748447 4.931140
1.260000 0.193276 185.267296 5.515834 20.561241 4.935321 5.140676
1.270000 0.194810 186.782026 5.662460 20.788922 5.122264 5.351166
1.280000 0.196344 188.297924 5.812523 21.018994 5.309302 5.562605
1.290000 0.197878 189.815008 5.966091 21.251492 5.496460 5.774990
1.300000 0.199412 191.333296 6.123232 21.486452 5.683762 5.988318
1.310000 0.200946 192.852807 6.284018 21.723910 5.871231 6.202583
1.320000 0.202480 194.373559 6.448519 21.963902 6.058887 6.417780
1.330000 0.204014 195.895572 6.616808 22.206463 6.246752 6.633903
1.340000 0.205548 197.418865 6.788960 22.451630 6.434845 6.850945
1.350000 0.207082 198.943457 6.965050 22.699439 6.623182 7.068899
1.360000 0.208616 200.469368 7.145154 22.949927 6.811780 7.287755
1.370000 0.210150 201.996618 7.329349 23.203132 7.000654 7.507505
1.380000 0.211684 203.525228 7.517715 23.459090 7.189818 7.728139
1.390000 0.213218 205.055219 7.710333 23.717839 7.379284 7.949646
1.400000 0.214752 206.586610 7.907282 23.979416 7.569063 8.172015
1.410000 0.216286 208.119424 8.108647 24.243860 7.759165 8.395232
1.420000 0.217819 209.653682 8.314511 24.511209 7.949598 8.619285
1.430000 0.219353 211.189406 8.524958 24.781501 8.140368 8.844160
1.440000 0.220887 212.726618 8.740075 25.054775 8.331482 9.069840
1.450000 0.222421 214.265340 8.959949 25.331070 8.522944 9.296312
1.460000 0.223955 215.805595 9.184669 25.610425 8.714756 9.523556
1.470000 0.225489 217.347406 9.414324 25.892880 8.906919 9.751557
1.480000 0.227023 218.890796 9.649005 26.178475 9.099434 9.980294
1.490000 0.228557 220.435790 9.888802 26.467249 9.292299 10.209749
1.500000 0.230091 221.982410 10.133809 26.759243 9.485511 10.439900
1.510000 0.231625 223.530681 10.384119 27.054497 9.679067 10.670726
1.520000 0.233159 225.080627 10.639825 27.353053 9.872959 10.902206
1.530000 0.234693 226.632274 10.901023 27.654950 10.067182 11.134314
1.540000 0.236227 228.185646 11.167808 27.960230 10.261727 11.367028
1.550000 0.237761 229.740769 11.440277 28.268935 10.456584 11.600321
1.560000 0.239295 231.297668 11.718526 28.581106 10.651743 11.834168
1.570000 0.240829 232.856370 12.002653 28.896784 10.847191 12.068542
1.580000 0.242363 234.416900 12.292755 29.216011 11.042914 12.303414
1.590000 0.243896 235.979286 12.588930 29.538830 11.238898 12.538756
1.600000 0.245430 237.543553 12.891277 29.865282 11.435127 12.774538
1.610000 0.246964 239.109730 13.199893 30.195409 11.631583 13.010730
1.620000 0.248498 240.677843 13.514878 30.529253 11.828247 13.247300
1.630000 0.250032 242.247921 13.836328 30.866857 12.025100 13.484216
1.640000 0.251566 243.819991 14.164343 31.208263 12.222122 13.721446
1.650000 0.253100 245.394081 14.499021 31.553514 12.419290 13.958956
1.660000 0.254634 246.970220 14.840457 31.902650 12.616582 14.196711
1.670000 0.256168 248.548436 15.188750 32.255715 12.813973 14.434678
1.680000 0.257702 250.128759 15.543996 32.612750 13.011439 14.672819
1.690000 0.259236 251.711217 15.906289 32.973797 13.208955 14.911100
1.700000 0.260770 253.295839 16.275725 33.338898 13.406494 15.149483
1.710000 0.262304 254.882657 16.652396 33.708095 13.604028 15.387933
1.720000 0.263838 256.471698 17.036396 34.081428 13.801529 15.626410
1.730000 0.265372 258.062993 17.427815 34.458940 13.998969 15.864878
1.740000 0.266906 259.656573 17.826743 34.840670 14.196319 16.103298
1.750000 0.268439 261.252467 18.233269 35.226660 14.393549 16.341632
1.760000 0.269973 262.850706 18.647478 35.616949 14.590627 16.579841
1.770000 0.271507 264.451320 19.069456 36.011577 14.787525 16.817887
1.780000 0.273041 266.054341 19.499287 36.410583 14.984209 17.055730
1.790000 0.274575 267.659798 19.937050 36.814007 15.180650 17.293332
1.800000 0.276109 269.267724 20.382826 37.221887 15.376814 17.530654
1.810000 0.277643 nan nan nan nan nan
1.820000 0.279177 272.491102 21.298719 38.051164 15.768189 18.004303
1.830000 0.280711 274.106618 21.768984 38.472635 15.963335 18.240552
1.840000 0.282245 nan nan nan nan nan
1.850000 0.283779 277.345457 22.734498 39.329425 16.352384 18.711710
1.860000 0.285313 278.968844 23.229879 39.764813 16.546224 18.946543
1.870000 0.286847 280.594916 23.733761 40.204909 16.739565 19.180829
1.880000 0.288381 282.223706 24.246202 40.649746 16.932376 19.414533
1.890000 0.289915 283.855245 24.767259 41.099356 17.124627 19.647616
1.900000 0.291449 285.489563 25.296985 41.553772 17.316286 19.880046
1.910000 0.292983 287.126693 25.835431 42.013024 17.507324 20.111785
1.920000 0.294516 288.766664 26.382646 42.477141 17.697711 20.342801
1.930000 0.296050 nan nan nan nan nan
1.940000 0.297584 nan nan nan nan nan
1.950000 0.299118 293.703939 28.077332 43.898974 18.264678 21.031176
1.960000 0.300652 295.355587 28.660038 44.382835 18.452177 21.258971
1.970000 0.302186 297.010231 29.251706 44.871698 18.638886 21.485884
1.980000 0.303720 298.667902 29.852367 45.365587 18.824780 21.711885
1.990000 0.305254 300.328628 30.462047 45.864525 19.009834 21.936947
1.100000 0.168161 160.145056 3.910874 14.329507 2.062348 1.524085
1.110000 0.169690 161.636956 4.017596 14.541867 2.262827 1.678032
1.120000 0.171219 163.129826 4.126466 14.756107 2.462314 1.832261
1.130000 0.172748 164.623679 4.237518 14.972238 2.660822 1.986773
1.140000 0.174276 166.118524 4.350783 15.190272 2.858365 2.141567
1.150000 0.175805 167.614372 4.466295 15.410222 3.054954 2.296643
1.160000 0.177334 169.111235 4.584086 15.632099 3.250605 2.452001
1.170000 0.178863 170.609123 4.704189 15.855916 3.445330 2.607641
1.180000 0.180391 172.108047 4.826636 16.081686 3.639142 2.763563
1.190000 0.181920 173.608019 4.951460 16.309420 3.832054 2.919767
1.200000 0.183449 175.109051 5.078694 16.539132 4.024080 3.076250
1.210000 0.184978 176.611152 5.208372 16.770833 4.215232 3.233014
1.220000 0.186506 178.114336 5.340525 17.004537 4.405522 3.390056
1.230000 0.188035 179.618613 5.475187 17.240256 4.594965 3.547377
1.240000 0.189564 181.123995 5.612392 17.478004 4.783572 3.704975
1.250000 0.191092 182.630494 5.752171 17.717791 4.971356 3.862849
1.260000 0.192621 184.138122 5.894559 17.959632 5.158330 4.020997
1.270000 0.194150 185.646890 6.039588 18.203538 5.344505 4.179419
1.280000 0.195679 187.156810 6.187292 18.449523 5.529895 4.338113
1.290000 0.197207 188.667895 6.337703 18.697600 5.714510 4.497077
1.300000 0.198736 190.180157 6.490855 18.947779 5.898363 4.656310
1.310000 0.200265 191.693607 6.646782 19.200075 6.081467 4.815810
1.320000 0.201794 193.208259 6.805517 19.454500 6.263832 4.975574
1.330000 0.203322 194.724123 6.967092 19.711066 6.445470 5.135602
1.340000 0.204851 196.241213 7.131541 19.969786 6.626392 5.295890
1.350000 0.206380 197.759542 7.298898 20.230672 6.806611 5.456437
1.360000 0.207909 199.279120 7.469196 20.493736 6.986136 5.617240
1.370000 0.209437 200.799962 7.642468 20.758990 7.164980 5.778297
1.380000 0.210966 202.322080 7.818748 21.026447 7.343152 5.939606
1.390000 0.212495 203.845486 7.998068 21.296119 7.520664 6.101163
1.400000 0.214024 205.370193 8.180463 21.568018 7.697526 6.262966
1.410000 0.215552 206.896214 8.365965 21.842155 7.873748 6.425012
1.420000 0.217081 208.423561 8.554607 22.118543 8.049341 6.587298
1.430000 0.218610 209.952248 8.746423 22.397193 8.224314 6.749821
1.440000 0.220139 211.482288 8.941446 22.678118 8.398678 6.912578
1.450000 0.221667 213.013694 9.139710 22.961327 8.572442 7.075566
1.460000 0.223196 214.546477 9.341246 23.246834 8.745616 7.238781
1.470000 0.224725 216.080653 9.546088 23.534649 8.918208 7.402219
1.480000 0.226254 217.616233 9.754270 23.824784 9.090229 7.565878
1.490000 0.227782 219.153232 9.965824 24.117249 9.261686 7.729754
1.500000 0.229311 220.691661 10.180782 24.412056 9.432589 7.893842
1.510000 0.230840 222.231535 10.399178 24.709216 9.602947 8.058139
1.520000 0.232368 223.772867 10.621044 25.008740 9.772768 8.222641
1.530000 0.233897 225.315670 10.846413 25.310638 9.942059 8.387344
1.540000 0.235426 226.859958 11.075317 25.614921 10.110830 8.552243
1.550000 0.236955 228.405743 11.307789 25.921599 10.279087 8.717335
1.560000 0.238483 229.953040 11.543861 26.230683 10.446839 8.882616
1.570000 0.240012 231.501862 11.783565 26.542183 10.614093 9.048080
1.580000 0.241541 233.052222 12.026933 26.856109 10.780857 9.213723
1.590000 0.243070 234.604134 12.273998 27.172471 10.947137 9.379541
1.600000 0.244598 236.157612 12.524790 27.491280 11.112940 9.545529
1.610000 0.246127 237.712669 12.779342 27.812544 11.278273 9.711682
1.620000 0.247656 239.269319 13.037685 28.136273 11.443142 9.877996
1.630000 0.249185 240.827575 13.299851 28.462477 11.607555 10.044465
1.640000 0.250713 242.387451 13.565870 28.791166 11.771516 10.211084
1.650000 0.252242 243.948961 13.835775 29.122347 11.935032 10.377849
1.660000 0.253771 245.512119 14.109595 29.456031 12.098109 10.544754
1.670000 0.255300 247.076938 14.387362 29.792227 12.260752 10.711793
1.680000 0.256828 248.643433 14.669105 30.130942 12.422967 10.878962
1.690000 0.258357 250.211616 14.954857 30.472187 12.584758 11.046256
1.700000 0.259886 251.781502 15.244646 30.815968 12.746131 11.213668
1.710000 0.261415 253.353105 15.538503 31.162296 12.907091 11.381193
1.720000 0.262943 254.926438 15.836458 31.511177 13.067642 11.548825
1.730000 0.264472 256.501515 16.138541 31.862620 13.227788 11.716560
1.740000 0.266001 258.078351 16.444780 32.216633 13.387535 11.884390
1.750000 0.267529 259.656958 16.755205 32.573224 13.546886 12.052311
1.760000 0.269058 261.237351 17.069845 32.932400 13.705844 12.220316
1.770000 0.270587 262.819544 17.388728 33.294169 13.864415 12.388399
1.780000 0.272116 264.403551 17.711884 33.658538 14.022600 12.556555
1.790000 0.273644 265.989385 18.039341 34.025514 14.180405 12.724778
1.800000 0.275173 267.577061 18.371127 34.395105 14.337831 12.893061
1.810000 0.276702 269.166592 18.707269 34.767317 14.494882 13.061398
1.820000 0.278231 270.757992 19.047795 35.142157 14.651561 13.229783
1.830000 0.279759 272.351276 19.392733 35.519632 14.807870 13.398210
1.840000 0.281288 273.946456 19.742109 35.899747 14.963813 13.566673
1.850000 0.282817 275.543547 20.095951 36.282510 15.119391 13.735165
1.860000 0.284346 277.142563 20.454285 36.667927 15.274607 13.903679
1.870000 0.285874 278.743518 20.817137 37.056002 15.429463 14.072211
1.880000 0.287403 280.346425 21.184533 37.446743 15.583961 14.240752
1.890000 0.288932 281.951299 21.556499 37.840155 15.738102 14.409297
1.900000 0.290461 283.558153 21.933061 38.236243 15.891889 14.577839
1.910000 0.291989 285.167000 22.314243 38.635013 16.045322 14.746372
1.920000 0.293518 286.777856 22.700070 39.036469 16.198404 14.914889
1.930000 0.295047 288.390733 23.090567 39.440618 16.351135 15.083384
1.940000 0.296576 290.005646 23.485758 39.847462 16.503517 15.251850
1.950000 0.298104 291.622608 23.885667 40.257009 16.655551 15.420280
1.960000 0.299633 293.241633 24.290318 40.669261 16.807237 15.588668
1.970000 0.301162 294.862735 24.699733 41.084223 16.958576 15.757007
1.980000 0.302691 296.485927 25.113936 41.501900 17.109569 15.925291
1.990000 0.304219 298.111223 25.532950 41.922296 17.260216 16.093512
1.100000 0.184699 176.376011 3.906376 16.938577 2.041064 1.576621
1.110000 0.186378 178.015337 3.993959 17.131241 2.237548 1.736270
1.120000 0.188057 179.655460 4.083015 17.324695 2.432759 1.896299
1.130000 0.189736 181.296384 4.173563 17.518951 2.626725 2.056713
1.140000 0.191415 182.938116 4.265626 17.714021 2.819474 2.217515
1.150000 0.193094 184.580662 4.359223 17.909914 3.011035 2.378712
1.160000 0.194773 186.224029 4.454376 18.106644 3.201435 2.540306
1.170000 0.196452 187.868223 4.551106 18.304221 3.390702 2.702302
1.180000 0.198131 189.513250 4.649435 18.502656 3.578864 2.864704
1.190000 0.199811 191.159118 4.749383 18.701960 3.765948 3.027517
1.200000 0.201490 192.805832 4.850972 18.902146 3.951982 3.190745
1.210000 0.203169 194.453400 4.954224 19.103223 4.136992 3.354391
1.220000 0.204848 196.101829 5.059159 19.305204 4.321006 3.518459
1.230000 0.206527 197.751124 5.165800 19.508098 4.504052 3.682954
1.240000 0.208206 199.401293 5.274169 19.711918 4.686155 3.847880
1.250000 0.209885 201.052343 5.384286 19.916675 4.867342 4.013239
1.260000 0.211564 202.704281 5.496175 20.122378 5.047641 4.179036
1.270000 0.213243 204.357115 5.609856 20.329040 5.227076 4.345275
1.280000 0.214922 206.010850 5.725353 20.536670 5.405675 4.511959
1.290000 0.216601 207.665495 5.842688 20.745281 5.583463 4.679091
1.300000 0.218280 209.321057 5.961882 20.954881 5.760466 4.846675
1.310000 0.219959 210.977543 6.082958 21.165483 5.936708 5.014715
1.320000 0.221639 212.634960 6.205940 21.377097 6.112217 5.183213
1.330000 0.223318 214.293317 6.330849 21.589733 6.287015 5.352173
1.340000 0.224997 215.952620 6.457708 21.803403 6.461129 5.521598
1.350000 0.226676 217.612876 6.586542 22.018115 6.634583 5.691492
1.360000 0.228355 219.274095 6.717372 22.233882 6.807401 5.861856
1.370000 0.230034 220.936283 6.850222 22.450712 6.979606 6.032694
1.380000 0.231713 222.599448 6.985115 22.668618 7.151224 6.204009
1.390000 0.233392 224.263598 7.122075 22.887608 7.322277 6.375804
1.400000 0.235071 225.928741 7.261127 23.107693 7.492788 6.548081
1.410000 0.236750 227.594884 7.402293 23.328883 7.662781 6.720843
1.420000 0.238429 229.262037 7.545598 23.551189 7.832278 6.894092
1.430000 0.240108 230.930206 7.691067 23.774620 8.001302 7.067831
1.440000 0.241788 232.599400 7.838723 23.999187 8.169874 7.242062
1.450000 0.243467 234.269627 7.988592 24.224900 8.338017 7.416786
1.460000 0.245146 235.940895 8.140699 24.451768 8.505751 7.592008
1.470000 0.246825 237.613213 8.295069 24.679802 8.673099 7.767727
1.480000 0.248504 239.286589 8.451726 24.909011 8.840080 7.943947
1.490000 0.250183 240.961031 8.610698 25.139406 9.006716 8.120668
1.500000 0.251862 242.636548 8.772010 25.370996 9.173026 8.297894
1.510000 0.253541 244.313148 8.935687 25.603791 9.339031 8.475624
1.520000 0.255220 245.990840 9.101757 25.837801 9.504750 8.653861
1.530000 0.256899 247.669633 9.270246 26.073036 9.670201 8.832605
1.540000 0.258578 249.349534 9.441181 26.309505 9.835405 9.011859
1.550000 0.260257 251.030554 9.614590 26.547219 10.000379 9.191622
1.560000 0.261936 252.712700 9.790499 26.786188 10.165142 9.371897
1.570000 0.263616 254.395983 9.968938 27.026420 10.329711 9.552683
1.580000 0.265295 256.080409 10.149934 27.267926 10.494104 9.733982
1.590000 0.266974 257.765990 10.333515 27.510715 10.658338 9.915793
1.600000 0.268653 259.452733 10.519711 27.754798 10.822428 10.098118
1.610000 0.270332 261.140649 10.708551 28.000185 10.986393 10.280956
1.620000 0.272011 262.829745 10.900065 28.246884 11.150247 10.464307
1.630000 0.273690 264.520032 11.094282 28.494906 11.314007 10.648172
1.640000 0.275369 266.211519 11.291234 28.744261 11.477686 10.832549
1.650000 0.277048 267.904215 11.490950 28.994958 11.641301 11.017439
1.660000 0.278727 269.598130 11.693463 29.247008 11.804864 11.202840
1.670000 0.280406 271.293274 11.898804 29.500420 11.968391 11.388753
1.680000 0.282085 272.989655 12.107004 29.755204 12.131894 11.575175
1.690000 0.283765 274.687285 12.318098 30.011371 12.295387 11.762106
1.700000 0.285444 276.386172 12.532116 30.268930 12.458883 11.949544
1.710000 0.287123 278.086327 12.749094 30.527892 12.622393 12.137488
1.720000 0.288802 279.787759 12.969065 30.788267 12.785929 12.325936
1.730000 0.290481 281.490479 13.192063 31.050064 12.949504 12.514885
1.740000 0.292160 283.194497 13.418124 31.313294 13.113127 12.704334
1.750000 0.293839 284.899823 13.647282 31.577967 13.276809 12.894280
1.760000 0.295518 286.606468 13.879574 31.844095 13.440561 13.084720
1.770000 0.297197 288.314441 14.115037 32.111686 13.604391 13.275652
1.780000 0.298876 290.023753 14.353708 32.380752 13.768310 13.467071
1.790000 0.300555 291.734416 14.595623 32.651303 13.932326 13.658976
1.800000 0.302234 293.446439 14.840821 32.923350 14.096446 13.851362
1.810000 0.303913 295.159833 15.089342 33.196903 14.260680 14.044225
1.820000 0.305593 296.874610 15.341224 33.471973 14.425034 14.237561
1.830000 0.307272 298.590780 15.596507 33.748572 14.589515 14.431366
1.840000 0.308951 300.308355 15.855232 34.026710 14.754129 14.625635
1.850000 0.310630 302.027345 16.117439 34.306398 14.918883 14.820363
1.860000 0.312309 303.747762 16.383172 34.587647 15.083782 15.015545
1.870000 0.313988 305.469617 16.652471 34.870468 15.248831 15.211174
1.880000 0.315667 307.192921 16.925379 35.154874 15.414034 15.407246
1.890000 0.317346 308.917688 17.201941 35.440875 15.579395 15.603755
1.900000 0.319025 310.643927 17.482201 35.728482 15.744918 15.800693
1.910000 0.320704 312.371651 17.766203 36.017708 15.910606 15.998054
1.920000 0.322383 314.100872 18.053993 36.308564 16.076461 16.195832
1.930000 0.324062 315.831601 18.345616 36.601062 16.242486 16.394018
1.940000 0.325742 317.563852 18.641120 36.895214 16.408681 16.592605
1.950000 0.327421 319.297636 18.940552 37.191033 16.575049 16.791586
1.960000 0.329100 321.032966 19.243960 37.488529 16.741588 16.990951
1.970000 0.330779 322.769854 19.551392 37.787716 16.908300 17.190692
1.980000 0.332458 324.508313 19.862898 38.088606 17.075184 17.390801
1.990000 0.334137 326.248355 20.178528 38.391211 17.242239 17.591267
1.100000 0.172137 164.038167 4.061193 14.952379 2.071015 1.836249
1.110000 0.173702 165.566893 4.183017 15.168092 2.273653 2.023398
1.120000 0.175267 167.096730 4.307856 15.386292 2.475586 2.211187
1.130000 0.176831 168.627695 4.435765 15.607011 2.676838 2.399613
1.140000 0.178396 170.159806 4.566802 15.830280 2.877433 2.588675
1.150000 0.179961 171.693080 4.701025 16.056130 3.077397 2.778372
1.160000 0.181526 173.227535 4.838490 16.284594 3.276751 2.968700
1.170000 0.183091 174.763190 4.979256 16.515701 3.475519 3.159658
1.180000 0.184656 176.300062 5.123381 16.749485 3.673723 3.351242
1.190000 0.186221 177.838170 5.270925 16.985976 3.871384 3.543449
1.200000 0.187786 179.377532 5.421945 17.225205 4.068525 3.736275
1.210000 0.189350 180.918167 5.576501 17.467204 4.265164 3.929716
1.220000 0.190915 182.460095 5.734654 17.712003 4.461323 4.123768
1.230000 0.192480 184.003333 5.896463 17.959635 4.657021 4.318426
1.240000 0.194045 185.547903 6.061989 18.210130 4.852275 4.513685
1.250000 0.195610 187.093822 6.231292 18.463518 5.047105 4.709539
1.260000 0.197175 188.641111 6.404434 18.719831 5.241527 4.905983
1.270000 0.198740 190.189790 6.581476 18.979099 5.435559 5.103010
1.280000 0.200305 191.739878 6.762480 19.241354 5.629216 5.300614
1.290000 0.201870 193.291396 6.947507 19.506625 5.822515 5.498787
1.300000 0.203434 194.844364 7.136620 19.774943 6.015469 5.697524
1.310000 0.204999 196.398802 7.329881 20.046338 6.208093 5.896814
1.320000 0.206564 197.954732 7.527352 20.320840 6.400400 6.096652
1.330000 0.208129 199.512174 7.729097 20.598480 6.592403 6.297027
1.340000 0.209694 201.071149 7.935179 20.879288 6.784114 6.497932
1.350000 0.211259 202.631679 8.145660 21.163292 6.975546 6.699357
1.360000 0.212824 204.193784 8.360604 21.450523 7.166707 6.901292
1.370000 0.214389 205.757486 8.580075 21.741010 7.357609 7.103728
1.380000 0.215953 207.322807 8.804136 22.034783 7.548261 7.306653
1.390000 0.217518 208.889768 9.032851 22.331871 7.738671 7.510057
1.400000 0.219083 210.458391 9.266283 22.632301 7.928848 7.713930
1.410000 0.220648 212.028699 9.504497 22.936105 8.118798 7.918259
1.420000 0.222213 213.600713 9.747555 23.243309 8.308529 8.123032
1.430000 0.223778 215.174457 9.995523 23.553943 8.498047 8.328237
1.440000 0.225343 216.749951 10.248463 23.868034 8.687356 8.533862
1.450000 0.226908 218.327220 10.506440 24.185611 8.876462 8.739894
1.460000 0.228472 219.906285 10.769517 24.506702 9.065368 8.946318
1.470000 0.230037 221.487170 11.037757 24.831333 9.254077 9.153122
1.480000 0.231602 223.069897 11.311225 25.159533 9.442593 9.360291
1.490000 0.233167 224.654490 11.589982 25.491329 9.630918 9.567811
1.500000 0.234732 226.240972 11.874093 25.826747 9.819052 9.775667
1.510000 0.236297 227.829366 12.163620 26.165814 10.006997 9.983843
1.520000 0.237862 229.419695 12.458625 26.508557 10.194752 10.192326
1.530000 0.239427 231.011983 12.759172 26.855002 10.382318 10.401098
1.540000 0.240992 232.606254 13.065320 27.205174 10.569693 10.610143
1.550000 0.242556 234.202531 13.377133 27.559099 10.756876 10.819446
1.560000 0.244121 235.800838 13.694672 27.916803 10.943864 11.028990
1.570000 0.245686 237.401199 14.017996 28.278311 11.130654 11.238758
1.580000 0.247251 239.003638 14.347168 28.643646 11.317245 11.448732
1.590000 0.248816 240.608179 14.682245 29.012834 11.503630 11.658896
1.600000 0.250381 242.214847 15.023288 29.385899 11.689807 11.869231
1.610000 0.251946 243.823664 15.370355 29.762864 11.875771 12.079720
1.620000 0.253511 245.434656 15.723505 30.143753 12.061515 12.290344
1.630000 0.255075 247.047847 16.082794 30.528589 12.247035 12.501086
1.640000 0.256640 248.663261 16.448281 30.917394 12.432324 12.711927
1.650000 0.258205 250.280923 16.820020 31.310191 12.617376 12.922848
1.660000 0.259770 251.900857 17.198068 31.707002 12.802182 13.133830
1.670000 0.261335 253.523087 17.582479 32.107848 12.986737 13.344855
1.680000 0.262900 255.147638 17.973307 32.512751 13.171031 13.555903
1.690000 0.264465 256.774535 18.370605 32.921731 13.355057 13.766956
1.700000 0.266030 258.403802 18.774426 33.334809 13.538807 13.977993
1.710000 0.267594 260.035463 19.184821 33.752005 13.722270 14.188996
1.720000 0.269159 261.669544 19.601840 34.173338 13.905439 14.399945
1.730000 0.270724 263.306069 20.025533 34.598827 14.088303 14.610820
1.740000 0.272289 264.945062 20.455949 35.028491 14.270853 14.821603
1.750000 0.273854 266.586549 20.893134 35.462349 14.453079 15.032273
1.760000 0.275419 268.230552 21.337137 35.900417 14.634971 15.242811
1.770000 0.276984 269.877099 21.788001 36.342713 14.816518 15.453198
1.780000 0.278549 271.526212 22.245773 36.789255 14.997709 15.663414
1.790000 0.280114 273.177916 22.710494 37.240057 15.178535 15.873439
1.800000 0.281678 274.832235 23.182209 37.695137 15.358983 16.083254
1.810000 0.283243 276.489195 23.660956 38.154510 15.539043 16.292841
1.820000 0.284808 278.148820 24.146777 38.618190 15.718704 16.502179
1.830000 0.286373 279.811133 24.639711 39.086192 15.897955 16.711250
1.840000 0.287938 281.476160 25.139795 39.558529 16.076784 16.920035
1.850000 0.289503 283.143923 25.647066 40.035215 16.255179 17.128515
1.860000 0.291068 284.814449 26.161559 40.516263 16.433131 17.336671
1.870000 0.292633 286.487759 26.683307 41.001686 16.610626 17.544485
1.880000 0.294197 288.163880 27.212345 41.491494 16.787655 17.751939
1.890000 0.295762 289.842833 27.748703 41.985699 16.964204 17.959014
1.900000 0.297327 291.524645 28.292412 42.484311 17.140264 18.165693
1.910000 0.298892 293.209337 28.843501 42.987342 17.315823 18.371959
1.920000 0.300457 294.896933 29.401997 43.494800 17.490870 18.577793
1.930000 0.302022 296.587458 29.967928 44.006695 17.665393 18.783180
1.940000 0.303587 298.280935 30.541318 44.523035 17.839382 18.988101
1.950000 0.305152 299.977386 31.122192 45.043828 18.012826 19.192541
1.960000 0.306716 301.676836 31.710573 45.569081 18.185714 19.396483
1.970000 0.308281 303.379306 32.306481 46.098802 18.358036 19.599911
1.980000 0.309846 305.084821 32.909938 46.632996 18.529781 19.802810
1.990000 0.311411 306.793402 33.520962 47.171670 18.700939 20.005164
1.100000 0.158569 151.734425 3.770079 18.895997 2.188250 1.745965
1.110000 0.160011 153.148584 3.876794 19.113201 2.401477 1.924028
1.120000 0.161452 154.563716 3.986173 19.332555 2.613776 2.102719
1.130000 0.162894 155.979837 4.098271 19.554096 2.825169 2.282036
1.140000 0.164336 157.396962 4.213143 19.777862 3.035677 2.461979
1.150000 0.165777 158.815107 4.330843 20.003888 3.245322 2.642544
1.160000 0.167219 160.234288 4.451428 20.232213 3.454123 2.823729
1.170000 0.168660 161.654522 4.574952 20.462873 3.662101 3.005532
1.180000 0.170102 163.075823 4.701473 20.695905 3.869275 3.187949
1.190000 0.171543 164.498210 4.831047 20.931346 4.075665 3.370978
1.200000 0.172985 165.921699 4.963731 21.169233 4.281291 3.554613
1.210000 0.174426 167.346306 5.099582 21.409602 4.486169 3.738852
1.220000 0.175868 168.772050 5.238658 21.652490 4.690319 3.923690
1.230000 0.177309 170.198947 5.381017 21.897933 4.893759 4.109123
1.240000 0.178751 171.627014 5.526717 22.145968 5.096504 4.295144
1.250000 0.180193 173.056271 5.675817 22.396631 5.298573 4.481749
1.260000 0.181634 174.486734 5.828375 22.649958 5.499981 4.668931
1.270000 0.183076 175.918421 5.984452 22.905985 5.700744 4.856686
1.280000 0.184517 177.351352 6.144106 23.164748 5.900877 5.045006
1.290000 0.185959 178.785544 6.307396 23.426283 6.100396 5.233884
1.300000 0.187400 180.221016 6.474383 23.690625 6.299314 5.423314
1.310000 0.188842 181.657787 6.645127 23.957809 6.497645 5.613288
1.320000 0.190283 183.095876 6.819687 24.227871 6.695402 5.803798
1.330000 0.191725 184.535302 6.998125 24.500846 6.892599 5.994836
1.340000 0.193166 185.976085 7.180500 24.776768 7.089246 6.186393
1.350000 0.194608 187.418243 7.366873 25.055672 7.285357 6.378460
1.360000 0.196049 188.861797 7.557305 25.337593 7.480942 6.571028
1.370000 0.197491 190.306766 7.751856 25.622565 7.676011 6.764088
1.380000 0.198933 191.753170 7.950588 25.910622 7.870575 6.957629
1.390000 0.200374 193.201030 8.153561 26.201798 8.064643 7.151642
1.400000 0.201816 194.650365 8.360836 26.496125 8.258225 7.346115
1.410000 0.203257 196.101197 8.572474 26.793639 8.451328 7.541037
1.420000 0.204699 197.553545 8.788535 27.094371 8.643960 7.736398
1.430000 0.206140 199.007430 9.009080 27.398354 8.836129 7.932185
1.440000 0.207582 200.462874 9.234169 27.705621 9.027842 8.128387
1.450000 0.209023 201.919896 9.463863 28.016205 9.219105 8.324991
1.460000 0.210465 203.378519 9.698222 28.330137 9.409923 8.521984
1.470000 0.211906 204.838763 9.937307 28.647448 9.600302 8.719354
1.480000 0.213348 206.300649 10.181176 28.968172 9.790246 8.917087
1.490000 0.214789 207.764200 10.429890 29.292337 9.979760 9.115170
1.500000 0.216231 209.229436 10.683507 29.619976 10.168847 9.313588
1.510000 0.217673 210.696380 10.942087 29.951118 10.357510 9.512329
1.520000 0.219114 212.165052 11.205689 30.285795 10.545752 9.711376
1.530000 0.220556 213.635476 11.474370 30.624035 10.733575 9.910716
1.540000 0.221997 215.107672 11.748188 30.965868 10.920981 10.110333
1.550000 0.223439 216.581663 12.027201 31.311323 11.107970 10.310213
1.560000 0.224880 218.057471 12.311466 31.660429 11.294544 10.510340
1.570000 0.226322 219.535118 12.601039 32.013214 11.480703 10.710697
1.580000 0.227763 221.014627 12.895977 32.369706 11.666445 10.911270
1.590000 0.229205 222.496019 13.196334 32.729933 11.851772 11.112042
1.600000 0.230646 223.979318 13.502166 33.093921 12.036681 11.312996
1.610000 0.232088 225.464546 13.813527 33.461698 12.221171 11.514116
1.620000 0.233529 226.951724 14.130470 33.833290 12.405240 11.715386
1.630000 0.234971 228.440876 14.453048 34.208723 12.588885 11.916789
1.640000 0.236413 229.932025 14.781314 34.588022 12.772105 12.118306
1.650000 0.237854 231.425193 15.115319 34.971212 12.954896 12.319922
1.660000 0.239296 232.920403 15.455114 35.358317 13.137253 12.521619
1.670000 0.240737 234.417677 15.800749 35.749362 13.319175 12.723379
1.680000 0.242179 235.917038 16.152274 36.144371 13.500656 12.925185
1.690000 0.243620 237.418509 16.509736 36.543366 13.681692 13.127020
1.700000 0.245062 238.922114 16.873183 36.946370 13.862278 13.328865
1.710000 0.246503 240.427873 17.242662 37.353406 14.042410 13.530703
1.720000 0.247945 241.935812 17.618218 37.764494 14.222082 13.732516
1.730000 0.249386 243.445951 17.999897 38.179657 14.401288 13.934286
1.740000 0.250828 244.958315 18.387743 38.598914 14.580023 14.135995
1.750000 0.252270 246.472925 18.781798 39.022286 14.758280 14.337626
1.760000 0.253711 247.989805 19.182104 39.449793 14.936055 14.539161
1.770000 0.255153 249.508977 19.588703 39.881453 15.113339 14.740581
1.780000 0.256594 251.030464 20.001634 40.317285 15.290127 14.941869
1.790000 0.258036 252.554289 20.420937 40.757307 15.466412 15.143008
1.800000 0.259477 254.080474 20.846648 41.201536 15.642187 15.343979
1.810000 0.260919 255.609042 21.278807 41.649990 15.817446 15.544765
1.820000 0.262360 257.140016 21.717447 42.102684 15.992180 15.745348
1.830000 0.263802 258.673418 22.162603 42.559635 16.166383 15.945712
1.840000 0.265243 260.209270 22.614310 43.020856 16.340048 16.145838
1.850000 0.266685 261.747594 23.072600 43.486365 16.513167 16.345710
1.860000 0.268126 263.288414 23.537504 43.956173 16.685734 16.545311
1.870000 0.269568 264.831751 24.009053 44.430295 16.857739 16.744623
1.880000 0.271010 266.377628 24.487275 44.908743 17.029177 16.943631
1.890000 0.272451 267.926066 24.972199 45.391530 17.200040 17.142318
1.900000 0.273893 269.477088 25.463852 45.878668 17.370320 17.340666
1.910000 0.275334 271.030715 25.962259 46.370168 17.540010 17.538662
1.920000 0.276776 272.586969 26.467445 46.866039 17.709102 17.736287
1.930000 0.278217 274.145872 26.979434 47.366294 17.877590 17.933528
1.940000 0.279659 275.707446 27.498248 47.870939 18.045466 18.130368
1.950000 0.281100 277.271711 28.023908 48.379986 18.212723 18.326793
1.960000 0.282542 278.838690 28.556435 48.893441 18.379354 18.522786
1.970000 0.283983 280.408403 29.095848 49.411312 18.545351 18.718335
1.980000 0.285425 281.980872 29.642164 49.933607 18.710708 18.913424
1.990000 0.286866 283.556118 30.195400 50.460332 18.875419 19.108040
1.100000 0.157048 149.723608 3.533808 15.361437 1.946647 1.852409
1.110000 0.158476 151.117354 3.643881 15.567286 2.138028 2.042099
1.120000 0.159904 152.512104 3.756910 15.775744 2.328943 2.232598
1.130000 0.161331 153.907878 3.872958 15.986851 2.519422 2.423906
1.140000 0.162759 155.304692 3.992086 16.200647 2.709494 2.616020
1.150000 0.164187 156.702564 4.114355 16.417173 2.899188 2.808938
1.160000 0.165614 158.101514 4.239830 16.636469 3.088530 3.002659
1.170000 0.167042 159.501559 4.368574 16.858576 3.277549 3.197178
1.180000 0.168470 160.902719 4.500650 17.083535 3.466269 3.392492
1.190000 0.169897 162.305012 4.636124 17.311385 3.654717 3.588598
1.200000 0.171325 163.708459 4.775060 17.542166 3.842914 3.785491
1.210000 0.172753 165.113078 4.917525 17.775920 4.030886 3.983166
1.220000 0.174181 166.518889 5.063585 18.012686 4.218654 4.181617
1.230000 0.175608 167.925912 5.213306 18.252505 4.406238 4.380839
1.240000 0.177036 169.334167 5.366757 18.495417 4.593661 4.580825
1.250000 0.178464 170.743675 5.524004 18.741462 4.780940 4.781567
1.260000 0.179891 172.154457 5.685117 18.990680 4.968094 4.983059
1.270000 0.181319 173.566533 5.850165 19.243111 5.155140 5.185292
1.280000 0.182747 174.979924 6.019217 19.498795 5.342096 5.388257
1.290000 0.184175 176.394652 6.192342 19.757772 5.528975 5.591945
1.300000 0.185602 177.810737 6.369611 20.020081 5.715792 5.796346
1.310000 0.187030 179.228203 6.551096 20.285763 5.902561 6.001450
1.320000 0.188458 180.647070 6.736866 20.554858 6.089295 6.207246
1.330000 0.189885 182.067361 6.926994 20.827403 6.276003 6.413722
1.340000 0.191313 183.489098 7.121551 21.103440 6.462697 6.620866
1.350000 0.192741 184.912303 7.320610 21.383007 6.649386 6.828665
1.360000 0.194169 186.337000 7.524242 21.666144 6.836078 7.037105
1.370000 0.195596 187.763211 7.732522 21.952889 7.022780 7.246174
1.380000 0.197024 189.190960 7.945521 22.243282 7.209498 7.455856
1.390000 0.198452 190.620270 8.163313 22.537361 7.396238 7.666137
1.400000 0.199879 192.051164 8.385972 22.835165 7.583005 7.877000
1.410000 0.201307 193.483665 8.613570 23.136733 7.769800 8.088430
1.420000 0.202735 194.917799 8.846180 23.442103 7.956627 8.300409
1.430000 0.204163 196.353589 9.083878 23.751313 8.143487 8.512920
1.440000 0.205590 197.791058 9.326735 24.064400 8.330379 8.725946
1.450000 0.207018 199.230233 9.574826 24.381404 8.517304 8.939467
1.460000 0.208446 200.671136 9.828223 24.702360 8.704260 9.153465
1.470000 0.209873 202.113794 10.087001 25.027307 8.891244 9.367920
1.480000 0.211301 203.558230 10.351232 25.356282 9.078254 9.582813
1.490000 0.212729 205.004471 10.620988 25.689320 9.265283 9.798121
1.500000 0.214157 206.452540 10.896343 26.026460 9.452329 10.013825
1.510000 0.215584 207.902464 11.177368 26.367736 9.639383 10.229903
1.520000 0.217012 209.354268 11.464135 26.713185 9.826441 10.446332
1.530000 0.218440 210.807978 11.756715 27.062843 10.013493 10.663090
1.540000 0.219867 212.263619 12.055179 27.416744 10.200531 10.880155
1.550000 0.221295 213.721218 12.359598 27.774923 10.387547 11.097503
1.560000 0.222723 215.180800 12.670040 28.137416 10.574530 11.315109
1.570000 0.224150 216.642391 12.986575 28.504256 10.761470 11.532951
1.580000 0.225578 218.106018 13.309271 28.875476 10.948354 11.751003
1.590000 0.227006 219.571708 13.638195 29.251111 11.135172 11.969241
1.600000 0.228434 221.039485 13.973414 29.631193 11.321910 12.187640
1.610000 0.229861 222.509378 14.314994 30.015754 11.508556 12.406174
1.620000 0.231289 223.981412 14.662999 30.404826 11.695094 12.624817
1.630000 0.232717 225.455614 15.017493 30.798442 11.881512 12.843545
1.640000 0.234144 226.932011 15.378538 31.196631 12.067794 13.062330
1.650000 0.235572 228.410629 15.746197 31.599424 12.253924 13.281146
1.660000 0.237000 229.891496 16.120529 32.006851 12.439887 13.499968
1.670000 0.238428 231.374639 16.501595 32.418941 12.625667 13.718768
1.680000 0.239855 232.860083 16.889451 32.835724 12.811247 13.937520
1.690000 0.241283 234.347856 17.284155 33.257226 12.996610 14.156197
1.700000 0.242711 235.837986 17.685763 33.683477 13.181738 14.374774
1.710000 0.244138 237.330498 18.094327 34.114502 13.366616 14.593222
1.720000 0.245566 238.825419 18.509901 34.550328 13.551223 14.811515
1.730000 0.246994 240.322778 18.932535 34.990981 13.735544 15.029627
1.740000 0.248422 241.822600 19.362280 35.436485 13.919559 15.247531
1.750000 0.249849 243.324912 19.799183 35.886865 14.103250 15.465201
1.760000 0.251277 244.829741 20.243292 36.342144 14.286599 15.682611
1.770000 0.252705 246.337114 20.694650 36.802346 14.469588 15.899734
1.780000 0.254132 247.847058 21.153301 37.267492 14.652198 16.116544
1.790000 0.255560 249.359599 21.619288 37.737604 14.834410 16.333016
1.800000 0.256988 250.874764 22.092650 38.212702 15.016206 16.549125
1.810000 0.258416 252.392579 22.573425 38.692807 15.197569 16.764844
1.820000 0.259843 253.913071 23.061650 39.177937 15.378478 16.980151
1.830000 0.261271 255.436266 23.557360 39.668111 15.558918 17.195019
1.840000 0.262699 256.962191 24.060589 40.163347 15.738868 17.409425
1.850000 0.264126 258.490870 24.571368 40.663661 15.918312 17.623345
1.860000 0.265554 260.022332 25.089726 41.169069 16.097233 17.836755
1.870000 0.266982 261.556600 25.615692 41.679587 16.275611 18.049633
1.880000 0.268409 263.093701 26.149293 42.195229 16.453431 18.261957
1.890000 0.269837 264.633662 26.690552 42.716008 16.630676 18.473703
1.900000 0.271265 266.176506 27.239493 43.241937 16.807329 18.684851
1.910000 0.272693 267.722259 27.796137 43.773028 16.983374 18.895380
1.920000 0.274120 269.270948 28.360503 44.309293 17.158794 19.105268
1.930000 0.275548 270.822595 28.932609 44.850740 17.333575 19.314496
1.940000 0.276976 272.377227 29.512472 45.397381 17.507701 19.523044
1.950000 0.278403 273.934869 30.100106 45.949223 17.681158 19.730893
1.960000 0.279831 275.495543 30.695523 46.506274 17.853931 19.938026
1.970000 0.281259 277.059275 31.298735 47.068542 18.026006 20.144423
1.980000 0.282687 278.626089 31.909752 47.636031 18.197370 20.350068
1.990000 0.284114 280.196009 32.528581 48.208748 18.368009 20.554944
1.100000 0.172295 164.612005 3.918550 17.406778 2.001304 1.872996
1.110000 0.173862 166.144601 4.029216 17.614545 2.198706 2.064644
1.120000 0.175428 167.678205 4.142584 17.824354 2.395733 2.257092
1.130000 0.176994 169.212834 4.258710 18.036238 2.592414 2.450342
1.140000 0.178560 170.748503 4.377651 18.250229 2.788775 2.644395
1.150000 0.180127 172.285228 4.499463 18.466360 2.984843 2.839252
1.160000 0.181693 173.823025 4.624205 18.684665 3.180646 3.034913
1.170000 0.183259 175.361910 4.751933 18.905175 3.376208 3.231379
1.180000 0.184826 176.901900 4.882708 19.127925 3.571554 3.428648
1.190000 0.186392 178.443011 5.016588 19.352947 3.766709 3.626720
1.200000 0.187958 179.985260 5.153635 19.580275 3.961696 3.825594
1.210000 0.189525 181.528665 5.293909 19.809942 4.156537 4.025268
1.220000 0.191091 183.073242 5.437472 20.041981 4.351254 4.225740
1.230000 0.192657 184.619010 5.584387 20.276426 4.545869 4.427007
1.240000 0.194224 186.165986 5.734717 20.513311 4.740401 4.629067
1.250000 0.195790 187.714189 5.888526 20.752669 4.934871 4.831915
1.260000 0.197356 189.263636 6.045878 20.994534 5.129296 5.035548
1.270000 0.198923 190.814346 6.206840 21.238940 5.323695 5.239961
1.280000 0.200489 192.366338 6.371477 21.485920 5.518084 5.445149
1.290000 0.202055 193.919631 6.539856 21.735509 5.712480 5.651108
1.300000 0.203622 195.474244 6.712046 21.987740 5.906898 5.857830
1.310000 0.205188 197.030196 6.888114 22.242648 6.101352 6.065309
1.320000 0.206754 198.587507 7.068130 22.500267 6.295856 6.273538
1.330000 0.208321 200.146197 7.252164 22.760631 6.490422 6.482510
1.340000 0.209887 201.706286 7.440287 23.023775 6.685062 6.692215
1.350000 0.211453 203.267794 7.632569 23.289733 6.879787 6.902647
1.360000 0.213020 204.830743 7.829083 23.558539 7.074606 7.113794
1.370000 0.214586 206.395152 8.029901 23.830228 7.269528 7.325648
1.380000 0.216152 207.961042 8.235098 24.104835 7.464562 7.538197
1.390000 0.217718 209.528436 8.444746 24.382393 7.659714 7.751431
1.400000 0.219285 211.097354 8.658920 24.662939 7.854991 7.965338
1.410000 0.220851 212.667819 8.877696 24.946506 8.050397 8.179905
1.420000 0.222417 214.239851 9.101150 25.233130 8.245937 8.395120
1.430000 0.223984 215.813474 9.329357 25.522845 8.441614 8.610969
1.440000 0.225550 217.388710 9.562395 25.815686 8.637430 8.827438
1.450000 0.227116 218.965580 9.800341 26.111689 8.833387 9.044512
1.460000 0.228683 220.544109 10.043272 26.410887 9.029485 9.262176
1.470000 0.230249 222.124319 10.291267 26.713316 9.225724 9.480414
1.480000 0.231815 223.706234 10.544405 27.019010 9.422103 9.699209
1.490000 0.233382 225.289876 10.802764 27.328006 9.618618 9.918545
1.500000 0.234948 226.875271 11.066423 27.640337 9.815266 10.138403
1.510000 0.236514 228.462440 11.335463 27.956039 10.012045 10.358764
1.520000 0.238081 230.051410 11.609962 28.275146 10.208947 10.579611
1.530000 0.239647 231.642203 11.890001 28.597693 10.405968 10.800924
1.540000 0.241213 233.234846 12.175658 28.923715 10.603100 11.022681
1.550000 0.242780 234.829361 12.467016 29.253246 10.800337 11.244863
1.560000 0.244346 236.425775 12.764152 29.586322 10.997668 11.467449
1.570000 0.245912 238.024112 13.067148 29.922976 11.195085 11.690416
1.580000 0.247479 239.624398 13.376082 30.263244 11.392578 11.913743
1.590000 0.249045 241.226658 13.691035 30.607158 11.590136 12.137405
1.600000 0.250611 242.830919 14.012086 30.954754 11.787746 12.361381
1.610000 0.252178 244.437205 14.339314 31.306065 11.985397 12.585646
1.620000 0.253744 246.045542 14.672797 31.661125 12.183074 12.810176
1.630000 0.255310 247.655958 15.012614 32.019968 12.380765 13.034946
1.640000 0.256876 249.268479 15.358843 32.382627 12.578454 13.259932
1.650000 0.258443 250.883130 15.711561 32.749135 12.776126 13.485107
1.660000 0.260009 252.499938 16.070844 33.119525 12.973765 13.710445
1.670000 0.261575 254.118931 16.436768 33.493829 13.171355 13.935921
1.680000 0.263142 255.740135 16.809409 33.872081 13.368878 14.161508
1.690000 0.264708 257.363578 17.188841 34.254312 13.566317 14.387178
1.700000 0.266274 258.989285 17.575136 34.640554 13.763653 14.612906
1.710000 0.267841 260.617286 17.968368 35.030839 13.960868 14.838662
1.720000 0.269407 262.247606 18.368608 35.425196 14.157943 15.064421
1.730000 0.270973 263.880274 18.775926 35.823658 14.354858 15.290153
1.740000 0.272540 265.515317 19.190391 36.226255 14.551593 15.515831
1.750000 0.274106 267.152763 19.612071 36.633015 14.748129 15.741428
1.760000 0.275672 268.792639 20.041033 37.043970 14.944444 15.966913
1.770000 0.277239 270.434973 20.477341 37.459147 15.140518 16.192261
1.780000 0.278805 272.079793 20.921061 37.878576 15.336330 16.417442
1.790000 0.280371 273.727127 21.372253 38.302284 15.531858 16.642427
1.800000 0.281938 275.377002 21.830979 38.730299 15.727082 16.867190
1.810000 0.283504 277.029447 22.297298 39.162648 15.921979 17.091701
1.820000 0.285070 278.684489 22.771268 39.599357 16.116528 17.315933
1.830000 0.286637 280.342157 23.252945 40.040453 16.310707 17.539858
1.840000 0.288203 282.002478 23.742382 40.485960 16.504495 17.763448
1.850000 0.289769 283.665480 24.239633 40.935904 16.697871 17.986675
1.860000 0.291336 285.331191 24.744747 41.390309 16.890811 18.209513
1.870000 0.292902 286.999639 25.257775 41.849198 17.083296 18.431933
1.880000 0.294468 288.670852 25.778761 42.312593 17.275303 18.653911
1.890000 0.296034 290.344857 26.307753 42.780518 17.466812 18.875418
1.900000 0.297601 292.021682 26.844792 43.252994 17.657801 19.096430
1.910000 0.299167 293.701355 27.389920 43.730041 17.848250 19.316920
1.920000 0.300733 295.383904 27.943177 44.211680 18.038138 19.536863
1.930000 0.302300 297.069355 28.504598 44.697931 18.227445 19.756234
1.940000 0.303866 298.757736 29.074220 45.188811 18.416150 19.975009
1.950000 0.305432 300.449075 29.652076 45.684339 18.604235 20.193164
1.960000 0.306999 302.143398 30.238196 46.184532 18.791680 20.410676
1.970000 0.308565 303.840733 30.832610 46.689407 18.978466 20.627522
1.980000 0.310131 305.541106 31.435346 47.198979 19.164574 20.843678
1.990000 0.311698 307.244544 32.046427 47.713264 19.349987 21.059125
1.100000 0.175028 166.627077 4.434694 14.004600 2.184950 1.595839
1.110000 0.176619 168.182754 4.561016 14.236093 2.399525 1.757038
1.120000 0.178210 169.739581 4.689852 14.469901 2.613409 1.918529
1.130000 0.179801 171.297570 4.821239 14.706032 2.826609 2.080311
1.140000 0.181392 172.856732 4.955214 14.944493 3.039129 2.242382
1.150000 0.182983 174.417082 5.091813 15.185292 3.250975 2.404742
1.160000 0.184575 175.978630 5.231073 15.428438 3.462152 2.567389
1.170000 0.186166 177.541391 5.373028 15.673937 3.672666 2.730322
1.180000 0.187757 179.105377 5.517716 15.921800 3.882522 2.893540
1.190000 0.189348 180.670601 5.665172 16.172034 4.091726 3.057040
1.200000 0.190939 182.237075 5.815434 16.424649 4.300282 3.220821
1.210000 0.192530 183.804813 5.968536 16.679654 4.508196 3.384881
1.220000 0.194122 185.373829 6.124516 16.937057 4.715474 3.549218
1.230000 0.195713 186.944135 6.283410 17.196869 4.922119 3.713830
1.240000 0.197304 188.515745 6.445253 17.459098 5.128138 3.878715
1.250000 0.198895 190.088672 6.610083 17.723753 5.333535 4.043869
1.260000 0.200486 191.662929 6.777935 17.990845 5.538315 4.209291
1.270000 0.202077 193.238531 6.948846 18.260383 5.742483 4.374978
1.280000 0.203668 194.815491 7.122853 18.532377 5.946044 4.540928
1.290000 0.205260 196.393822 7.299991 18.806836 6.149002 4.707136
1.300000 0.206851 197.973539 7.480296 19.083771 6.351363 4.873601
1.310000 0.208442 199.554655 7.663807 19.363190 6.553130 5.040319
1.320000 0.210033 201.137185 7.850558 19.645104 6.754309 5.207287
1.330000 0.211624 202.721141 8.040585 19.929522 6.954904 5.374502
1.340000 0.213215 204.306538 8.233927 20.216455 7.154918 5.541959
1.350000 0.214807 205.893391 8.430618 20.505911 7.354357 5.709656
1.360000 0.216398 207.481714 8.630694 20.797902 7.553225 5.877589
1.370000 0.217989 209.071520 8.834193 21.092436 7.751525 6.045754
1.380000 0.219580 210.662824 9.041151 21.389524 7.949261 6.214147
1.390000 0.221171 212.255640 9.251603 21.689175 8.146438 6.382764
1.400000 0.222762 213.849983 9.465585 21.991398 8.343060 6.551601
1.410000 0.224354 215.445867 9.683135 22.296204 8.539129 6.720654
1.420000 0.225945 217.043307 9.904286 22.603602 8.734651 6.889918
1.430000 0.227536 218.642317 10.129077 22.913602 8.929627 7.059389
1.440000 0.229127 220.242912 10.357542 23.226212 9.124062 7.229062
1.450000 0.230718 221.845106 10.589717 23.541443 9.317959 7.398933
1.460000 0.232309 223.448914 10.825637 23.859304 9.511322 7.568996
1.470000 0.233901 225.054351 11.065339 24.179804 9.704152 7.739248
1.480000 0.235492 226.661432 11.308858 24.502952 9.896455 7.909683
1.490000 0.237083 228.270171 11.556229 24.828757 10.088231 8.080296
1.500000 0.238674 229.880583 11.807487 25.157229 10.279485 8.251083
1.510000 0.240265 231.492684 12.062667 25.488376 10.470219 8.422036
1.520000 0.241856 233.106487 12.321804 25.822207 10.660436 8.593153
1.530000 0.243447 234.722008 12.584934 26.158732 10.850137 8.764426
1.540000 0.245039 236.339263 12.852089 26.497957 11.039327 8.935851
1.550000 0.246630 237.958265 13.123306 26.839893 11.228006 9.107422
1.560000 0.248221 239.579030 13.398618 27.184548 11.416177 9.279133
1.570000 0.249812 241.201573 13.678059 27.531929 11.603843 9.450979
1.580000 0.251403 242.825909 13.961663 27.882046 11.791006 9.622953
1.590000 0.252994 244.452054 14.249464 28.234906 11.977666 9.795051
1.600000 0.254586 246.080021 14.541495 28.590517 12.163827 9.967265
1.610000 0.256177 247.709828 14.837790 28.948887 12.349489 10.139591
1.620000 0.257768 249.341487 15.138382 29.310024 12.534655 10.312021
1.630000 0.259359 250.975016 15.443303 29.673936 12.719326 10.484550
1.640000 0.260950 252.610429 15.752587 30.040629 12.903504 10.657171
1.650000 0.262541 254.247741 16.066265 30.410112 13.087189 10.829879
1.660000 0.264133 255.886967 16.384370 30.782391 13.270384 11.002666
1.670000 0.265724 257.528124 16.706933 31.157474 13.453089 11.175527
1.680000 0.267315 259.171225 17.033987 31.535367 13.635305 11.348455
1.690000 0.268906 260.816286 17.365563 31.916078 13.817033 11.521443
1.700000 0.270497 262.463323 17.701691 32.299613 13.998275 11.694486
1.710000 0.272088 264.112350 18.042402 32.685978 14.179030 11.867575
1.720000 0.273680 265.763383 18.387728 33.075180 14.359301 12.040706
1.730000 0.275271 267.416438 18.737698 33.467225 14.539086 12.213870
1.740000 0.276862 269.071529 19.092342 33.862119 14.718387 12.387062
1.750000 0.278453 270.728671 19.451690 34.259869 14.897205 12.560274
1.760000 0.280044 272.387881 19.815771 34.660479 15.075539 12.733500
1.770000 0.281635 274.049172 20.184614 35.063955 15.253390 12.906732
1.780000 0.283226 275.712561 20.558249 35.470304 15.430758 13.079965
1.790000 0.284818 277.378063 20.936702 35.879529 15.607644 13.253191
1.800000 0.286409 279.045692 21.320003 36.291636 15.784047 13.426403
1.810000 0.288000 280.715465 21.708178 36.706631 15.959967 13.599595
1.820000 0.289591 282.387395 22.101256 37.124518 16.135404 13.772759
1.830000 0.291182 284.061499 22.499263 37.545301 16.310359 13.945889
1.840000 0.292773 285.737791 22.902226 37.968986 16.484830 14.118977
1.850000 0.294365 287.416287 23.310172 38.395575 16.658818 14.292016
1.860000 0.295956 289.097001 23.723125 38.825074 16.832323 14.465000
1.870000 0.297547 290.779949 24.141112 39.257487 17.005343 14.637922
1.880000 0.299138 292.465146 24.564159 39.692817 17.177879 14.810774
1.890000 0.300729 294.152606 24.992288 40.131068 17.349929 14.983550
1.900000 0.302320 295.842345 25.425526 40.572243 17.521494 15.156243
1.910000 0.303912 297.534378 25.863896 41.016345 17.692573 15.328845
1.920000 0.305503 299.228720 26.307422 41.463378 17.863165 15.501350
1.930000 0.307094 300.925385 26.756127 41.913345 18.033269 15.673751
1.940000 0.308685 302.624388 27.210035 42.366248 18.202886 15.846041
1.950000 0.310276 304.325744 27.669166 42.822090 18.372013 16.018213
1.960000 0.311867 306.029469 28.133544 43.280874 18.540650 16.190260
1.970000 0.313459 307.735576 28.603191 43.742601 18.708796 16.362175
1.980000 0.315050 309.444080 29.078127 44.207274 18.876451 16.533952
1.990000 0.316641 311.154997 29.558374 44.674894 19.043613 16.705583
1.100000 0.161105 153.324429 3.688955 13.705531 1.917610 1.871737
1.110000 0.162569 154.752365 3.809188 13.915155 2.106639 2.063113
1.120000 0.164034 156.181400 3.932647 14.127726 2.295293 2.255249
1.130000 0.165499 157.611551 4.059393 14.343285 2.483599 2.448141
1.140000 0.166963 159.042839 4.189490 14.561868 2.671584 2.641788
1.150000 0.168428 160.475283 4.323000 14.783513 2.859273 2.836186
1.160000 0.169892 161.908903 4.459988 15.008259 3.046691 3.031331
1.170000 0.171357 163.343719 4.600518 15.236143 3.233863 3.227219
1.180000 0.172822 164.779751 4.744655 15.467204 3.420811 3.423845
1.190000 0.174286 166.217021 4.892463 15.701479 3.607559 3.621204
1.200000 0.175751 167.655548 5.044008 15.939005 3.794126 3.819290
1.210000 0.177215 169.095354 5.199355 16.179821 3.980535 4.018098
1.220000 0.178680 170.536459 5.358572 16.423963 4.166803 4.217620
1.230000 0.180145 171.978886 5.521724 16.671469 4.352950 4.417850
1.240000 0.181609 173.422655 5.688879 16.922376 4.538993 4.618780
1.250000 0.183074 174.867789 5.860103 17.176721 4.724949 4.820401
1.260000 0.184538 176.314309 6.035465 17.434540 4.910833 5.022707
1.270000 0.186003 177.762237 6.215032 17.695872 5.096660 5.225686
1.280000 0.187468 179.211596 6.398873 17.960751 5.282444 5.429331
1.290000 0.188932 180.662408 6.587056 18.229216 5.468198 5.633630
1.300000 0.190397 182.114696 6.779650 18.501301 5.653933 5.838573
1.310000 0.191861 183.568483 6.976724 18.777043 5.839661 6.044149
1.320000 0.193326 185.023791 7.178347 19.056479 6.025391 6.250346
1.330000 0.194790 186.480644 7.384589 19.339643 6.211131 6.457152
1.340000 0.196255 187.939065 7.595518 19.626572 6.396891 6.664555
1.350000 0.197720 189.399079 7.811206 19.917301 6.582677 6.872540
1.360000 0.199184 190.860707 8.031721 20.211865 6.768494 7.081095
1.370000 0.200649 192.323975 8.257134 20.510299 6.954349 7.290205
1.380000 0.202113 193.788907 8.487514 20.812638 7.140245 7.499856
1.390000 0.203578 195.255526 8.722932 21.118917 7.326186 7.710031
1.400000 0.205043 196.723857 8.963457 21.429169 7.512174 7.920716
1.410000 0.206507 198.193924 9.209159 21.743429 7.698210 8.131894
1.420000 0.207972 199.665753 9.460108 22.061731 7.884295 8.343549
1.430000 0.209436 201.139367 9.716373 22.384109 8.070428 8.555662
1.440000 0.210901 202.614792 9.978025 22.710595 8.256609 8.768217
1.450000 0.212366 204.092053 10.245132 23.041223 8.442835 8.981195
1.460000 0.213830 205.571176 10.517763 23.376025 8.629103 9.194578
1.470000 0.215295 207.052184 10.795987 23.715035 8.815409 9.408347
1.480000 0.216759 208.535105 11.079872 24.058283 9.001750 9.622481
1.490000 0.218224 210.019963 11.369486 24.405802 9.188119 9.836961
1.500000 0.219689 211.506784 11.664897 24.757623 9.374511 10.051768
1.510000 0.221153 212.995594 11.966172 25.113778 9.560918 10.266879
1.520000 0.222618 214.486419 12.273377 25.474297 9.747334 10.482275
1.530000 0.224082 215.979284 12.586579 25.839210 9.933749 10.697933
1.540000 0.225547 217.474216 12.905842 26.208548 10.120155 10.913831
1.550000 0.227011 218.971242 13.231231 26.582340 10.306542 11.129949
1.560000 0.228476 220.470386 13.562811 26.960615 10.492900 11.346263
1.570000 0.229941 221.971676 13.900645 27.343402 10.679218 11.562750
1.580000 0.231405 223.475138 14.244795 27.730729 10.865485 11.779389
1.590000 0.232870 224.980798 14.595322 28.122623 11.051688 11.996154
1.600000 0.234334 226.488683 14.952289 28.519114 11.237815 12.213024
1.610000 0.235799 227.998819 15.315754 28.920226 11.423853 12.429974
1.620000 0.237264 229.511233 15.685776 29.325987 11.609789 12.646981
1.630000 0.238728 231.025951 16.062414 29.736422 11.795607 12.864020
1.640000 0.240193 232.543001 16.445724 30.151557 11.981295 13.081068
1.650000 0.241657 234.062408 16.835762 30.571416 12.166837 13.298100
1.660000 0.243122 235.584200 17.232582 30.996024 12.352218 13.515093
1.670000 0.244587 237.108402 17.636239 31.425405 12.537423 13.732021
1.680000 0.246051 238.635042 18.046784 31.859581 12.722436 13.948861
1.690000 0.247516 240.164147 18.464268 32.298575 12.907240 14.165588
1.700000 0.248980 241.695743 18.888741 32.742409 13.091820 14.382178
1.710000 0.250445 243.229856 19.320252 33.191104 13.276159 14.598606
1.720000 0.251909 244.766513 19.758847 33.644681 13.460241 14.814848
1.730000 0.253374 246.305741 20.204573 34.103161 13.644048 15.030880
1.740000 0.254839 247.847566 20.657474 34.566561 13.827564 15.246678
1.750000 0.256303 249.392015 21.117593 35.034902 14.010772 15.462217
1.760000 0.257768 250.939113 21.584971 35.508201 14.193655 15.677475
1.770000 0.259232 252.488888 22.059648 35.986476 14.376195 15.892428
1.780000 0.260697 254.041365 22.541663 36.469744 14.558375 16.107052
1.790000 0.262162 255.596571 23.031053 36.958020 14.740179 16.321324
1.800000 0.263626 257.154532 23.527854 37.451320 14.921590 16.535221
1.810000 0.265091 258.715273 24.032100 37.949658 15.102590 16.748721
1.820000 0.266555 260.278821 24.543823 38.453049 15.283162 16.961801
1.830000 0.268020 261.845201 25.063055 38.961506 15.463291 17.174439
1.840000 0.269485 263.414438 25.589824 39.475041 15.642958 17.386614
1.850000 0.270949 264.986560 26.124160 39.993666 15.822149 17.598304
1.860000 0.272414 266.561590 26.666087 40.517393 16.000846 17.809488
1.870000 0.273878 268.139554 27.215631 41.046231 16.179035 18.020146
1.880000 0.275343 269.720477 27.772816 41.580190 16.356698 18.230257
1.890000 0.276808 271.304384 28.337663 42.119279 16.533820 18.439801
1.900000 0.278272 272.891301 28.910193 42.663507 16.710387 18.648760
1.910000 0.279737 274.481250 29.490424 43.212880 16.886384 18.857115
1.920000 0.281201 276.074258 30.078373 43.767405 17.061795 19.064846
1.930000 0.282666 277.670348 30.674056 44.327088 17.236606 19.271936
1.940000 0.284130 279.269545 31.277488 44.891935 17.410804 19.478368
1.950000 0.285595 280.871872 31.888680 45.461950 17.584375 19.684123
1.960000 0.287060 282.477354 32.507646 46.037136 17.757306 19.889187
1.970000 0.288524 284.086013 33.134394 46.617497 17.929583 20.093543
1.980000 0.289989 285.697873 33.768933 47.203034 18.101195 20.297174
1.990000 0.291453 287.312958 34.411270 47.793750 18.272129 20.500067
1.100000 0.159432 152.467463 3.542535 18.317745 1.972283 1.996992
1.110000 0.160881 153.886235 3.653211 18.521026 2.166991 2.202428
1.120000 0.162331 155.306018 3.767106 18.726908 2.361407 2.408909
1.130000 0.163780 156.726833 3.884298 18.935444 2.555568 2.616432
1.140000 0.165229 158.148700 4.004862 19.146688 2.749512 2.824996
1.150000 0.166679 159.571640 4.128878 19.360693 2.943272 3.034596
1.160000 0.168128 160.995673 4.256424 19.577514 3.136882 3.245230
1.170000 0.169577 162.420821 4.387580 19.797203 3.330375 3.456892
1.180000 0.171027 163.847106 4.522429 20.019816 3.523780 3.669578
1.190000 0.172476 165.274549 4.661052 20.245404 3.717128 3.883280
1.200000 0.173926 166.703174 4.803533 20.474024 3.910445 4.097993
1.210000 0.175375 168.133002 4.949957 20.705728 4.103758 4.313707
1.220000 0.176824 169.564057 5.100410 20.940571 4.297092 4.530414
1.230000 0.178274 170.996362 5.254980 21.178607 4.490469 4.748106
1.240000 0.179723 172.429940 5.413753 21.419890 4.683912 4.966770
1.250000 0.181173 173.864816 5.576820 21.664475 4.877441 5.186396
1.260000 0.182622 175.301015 5.744270 21.912417 5.071074 5.406971
1.270000 0.184071 176.738559 5.916195 22.163771 5.264827 5.628483
1.280000 0.185521 178.177476 6.092687 22.418590 5.458717 5.850916
1.290000 0.186970 179.617789 6.273838 22.676930 5.652757 6.074256
1.300000 0.188419 181.059525 6.459744 22.938846 5.846960 6.298487
1.310000 0.189869 182.502710 6.650498 23.204392 6.041335 6.523591
1.320000 0.191318 183.947369 6.846197 23.473624 6.235892 6.749550
1.330000 0.192768 185.393530 7.046937 23.746598 6.430638 6.976345
1.340000 0.194217 186.841220 7.252814 24.023367 6.625578 7.203956
1.350000 0.195666 188.290465 7.463927 24.303987 6.820718 7.432361
1.360000 0.197116 189.741294 7.680374 24.588514 7.016059 7.661539
1.370000 0.198565 191.193734 7.902254 24.877003 7.211602 7.891467
1.380000 0.200014 192.647814 8.129665 25.169508 7.407347 8.122120
1.390000 0.201464 194.103563 8.362708 25.466085 7.603291 8.353473
1.400000 0.202913 195.561008 8.601483 25.766788 7.799431 8.585499
1.410000 0.204363 197.020179 8.846089 26.071674 7.995761 8.818173
1.420000 0.205812 198.481107 9.096626 26.380796 8.192275 9.051465
1.430000 0.207261 199.943819 9.353195 26.694209 8.388964 9.285348
1.440000 0.208711 201.408348 9.615896 27.011968 8.585819 9.519790
1.450000 0.210160 202.874722 9.884828 27.334128 8.782828 9.754761
1.460000 0.211609 204.342972 10.160091 27.660742 8.979979 9.990230
1.470000 0.213059 205.813130 10.441784 27.991864 9.177258 10.226164
1.480000 0.214508 207.285226 10.730007 28.327547 9.374650 10.462530
1.490000 0.215958 208.759292 11.024855 28.667846 9.572139 10.699294
1.500000 0.217407 210.235360 11.326429 29.012814 9.769706 10.936421
1.510000 0.218856 211.713460 11.634822 29.362501 9.967334 11.173875
1.520000 0.220306 213.193626 11.950132 29.716962 10.165001 11.411620
1.530000 0.221755 214.675889 12.272452 30.076247 10.362687 11.649621
1.540000 0.223205 216.160282 12.601877 30.440409 10.560371 11.887838
1.550000 0.224654 217.646837 12.938497 30.809496 10.758028 12.126235
1.560000 0.226103 219.135587 13.282403 31.183561 10.955635 12.364774
1.570000 0.227553 220.626566 13.633685 31.562652 11.153167 12.603415
1.580000 0.229002 222.119805 13.992430 31.946818 11.350599 12.842120
1.590000 0.230451 223.615339 14.358723 32.336108 11.547905 13.080848
1.600000 0.231901 225.113201 14.732649 32.730569 11.745057 13.319562
1.610000 0.233350 226.613424 15.114290 33.130248 11.942028 13.558221
1.620000 0.234800 228.116041 15.503725 33.535191 12.138790 13.796784
1.630000 0.236249 229.621086 15.901032 33.945443 12.335315 14.035213
1.640000 0.237698 231.128593 16.306287 34.361049 12.531574 14.273467
1.650000 0.239148 232.638596 16.719563 34.782052 12.727538 14.511507
1.660000 0.240597 234.151128 17.140931 35.208495 12.923177 14.749291
1.670000 0.242046 235.666222 17.570460 35.640419 13.118462 14.986782
1.680000 0.243496 237.183914 18.008215 36.077865 13.313363 15.223940
1.690000 0.244945 238.704235 18.454259 36.520872 13.507851 15.460724
1.700000 0.246395 240.227221 18.908654 36.969479 13.701896 15.697098
1.710000 0.247844 241.752904 19.371457 37.423724 13.895468 15.933022
1.720000 0.249293 243.281318 19.842723 37.883642 14.088538 16.168459
1.730000 0.250743 244.812497 20.322505 38.349269 14.281077 16.403371
1.740000 0.252192 246.346474 20.810852 38.820638 14.473056 16.637721
1.750000 0.253642 247.883282 21.307811 39.297783 14.664445 16.871474
1.760000 0.255091 249.422954 21.813427 39.780735 14.855218 17.104594
1.770000 0.256540 250.965524 22.327739 40.269525 15.045347 17.337046
1.780000 0.257990 252.511025 22.850786 40.764180 15.234803 17.568796
1.790000 0.259439 254.059488 23.382603 41.264730 15.423561 17.799812
1.800000 0.260888 255.610947 23.923222 41.771201 15.611594 18.030059
1.810000 0.262338 257.165434 24.472673 42.283617 15.798876 18.259508
1.820000 0.263787 258.722981 25.030982 42.802003 15.985384 18.488128
1.830000 0.265237 260.283620 25.598173 43.326381 16.171091 18.715888
1.840000 0.266686 261.847383 26.174268 43.856772 16.355977 18.942760
1.850000 0.268135 263.414301 26.759283 44.393196 16.540016 19.168717
1.860000 0.269585 264.984405 27.353234 44.935671 16.723189 19.393731
1.870000 0.271034 266.557726 27.956135 45.484216 16.905473 19.617777
1.880000 0.272483 268.134296 28.567995 46.038844 17.086848 19.840830
1.890000 0.273933 269.714144 29.188821 46.599572 17.267295 20.062867
1.900000 0.275382 271.297300 29.818620 47.166411 17.446796 20.283864
1.910000 0.276832 272.883795 30.457392 47.739374 17.625332 20.503801
1.920000 0.278281 274.473657 31.105139 48.318471 17.802887 20.722657
1.930000 0.279730 276.066917 31.761858 48.903710 17.979446 20.940412
1.940000 0.281180 277.663603 32.427545 49.495101 18.154993 21.157048
1.950000 0.282629 279.263742 33.102193 50.092648 18.329513 21.372548
1.960000 0.284078 280.867365 33.785793 50.696357 18.502995 21.586895
1.970000 0.285528 282.474498 34.478335 51.306232 18.675425 21.800074
1.980000 0.286977 284.085169 35.179805 51.922276 18.846793 22.012072
1.990000 0.288427 285.699406 35.890189 52.544490 19.017087 22.222874
1.100000 0.157463 149.684879 3.272039 12.604670 1.800925 1.740156
1.110000 0.158894 151.075802 3.362028 12.794432 1.978779 1.918499
1.120000 0.160326 152.467546 3.453962 12.985917 2.156367 2.097657
1.130000 0.161757 153.860119 3.547874 13.179141 2.333725 2.277636
1.140000 0.163189 155.253531 3.643801 13.374123 2.510884 2.458441
1.150000 0.164620 156.647795 3.741778 13.570880 2.687878 2.640078
1.160000 0.166052 158.042919 3.841842 13.769429 2.864739 2.822555
1.170000 0.167483 159.438915 3.944030 13.969790 3.041497 3.005875
1.180000 0.168915 160.835793 4.048379 14.171979 3.218185 3.190044
1.190000 0.170346 162.233565 4.154926 14.376016 3.394832 3.375067
1.200000 0.171778 163.632242 4.263710 14.581920 3.571468 3.560950
1.210000 0.173209 165.031835 4.374771 14.789708 3.748122 3.747696
1.220000 0.174641 166.432355 4.488147 14.999400 3.924821 3.935310
1.230000 0.176072 167.833814 4.603880 15.211015 4.101595 4.123795
1.240000 0.177504 169.236224 4.722009 15.424572 4.278468 4.313157
1.250000 0.178935 170.639596 4.842577 15.640091 4.455469 4.503397
1.260000 0.180366 172.043943 4.965625 15.857592 4.632621 4.694519
1.270000 0.181798 173.449276 5.091198 16.077094 4.809950 4.886526
1.280000 0.183229 174.855608 5.219338 16.298618 4.987480 5.079421
1.290000 0.184661 176.262951 5.350091 16.522183 5.165234 5.273204
1.300000 0.186092 177.671318 5.483503 16.747811 5.343235 5.467878
1.310000 0.187524 179.080722 5.619618 16.975522 5.521503 5.663444
1.320000 0.188955 180.491175 5.758486 17.205337 5.700061 5.859904
1.330000 0.190387 181.902691 5.900154 17.437277 5.878928 6.057256
1.340000 0.191818 183.315283 6.044670 17.671364 6.058123 6.255503
1.350000 0.193250 184.728963 6.192086 17.907620 6.237665 6.454642
1.360000 0.194681 186.143747 6.342452 18.146066 6.417571 6.654673
1.370000 0.196113 187.559647 6.495821 18.386725 6.597858 6.855594
1.380000 0.197544 188.976678 6.652244 18.629619 6.778542 7.057405
1.390000 0.198976 190.394854 6.811778 18.874772 6.959637 7.260101
1.400000 0.200407 191.814189 6.974476 19.122206 7.141158 7.463681
1.410000 0.201839 193.234697 7.140396 19.371944 7.323117 7.668140
1.420000 0.203270 194.656393 7.309594 19.624011 7.505527 7.873475
1.430000 0.204702 196.079293 7.482129 19.878431 7.688399 8.079681
1.440000 0.206133 197.503411 7.658061 20.135228 7.871743 8.286752
1.450000 0.207565 198.928763 7.837450 20.394426 8.055568 8.494683
1.460000 0.208996 200.355364 8.020359 20.656051 8.239882 8.703466
1.470000 0.210428 201.783231 8.206851 20.920128 8.424694 8.913096
1.480000 0.211859 203.212378 8.396989 21.186683 8.610008 9.123563
1.490000 0.213291 204.642822 8.590841 21.455742 8.795830 9.334859
1.500000 0.214722 206.074580 8.788471 21.727332 8.982165 9.546975
1.510000 0.216153 207.507668 8.989948 22.001478 9.169015 9.759900
1.520000 0.217585 208.942104 9.195341 22.278209 9.356382 9.973625
1.530000 0.219016 210.377904 9.404720 22.557552 9.544268 10.188136
1.540000 0.220448 211.815085 9.618157 22.839535 9.732671 10.403423
1.550000 0.221879 213.253666 9.835723 23.124186 9.921592 10.619471
1.560000 0.223311 214.693664 10.057494 23.411534 10.111028 10.836267
1.570000 0.224742 216.135097 10.283542 23.701607 10.300974 11.053796
1.580000 0.226174 217.577984 10.513945 23.994436 10.491427 11.272042
1.590000 0.227605 219.022343 10.748779 24.290049 10.682382 11.490989
1.600000 0.229037 220.468193 10.988121 24.588477 10.873831 11.710621
1.610000 0.230468 221.915553 11.232052 24.889751 11.065766 11.930918
1.620000 0.231900 223.364443 11.480651 25.193901 11.258179 12.151862
1.630000 0.233331 224.814882 11.733998 25.500958 11.451059 12.373433
1.640000 0.234763 226.266890 11.992176 25.810955 11.644396 12.595610
1.650000 0.236194 227.720487 12.255267 26.123922 11.838176 12.818373
1.660000 0.237626 229.175694 12.523354 26.439892 12.032387 13.041698
1.670000 0.239057 230.632531 12.796521 26.758897 12.227015 13.265563
1.680000 0.240489 232.091019 13.074854 27.080970 12.422043 13.489944
1.690000 0.241920 233.551179 13.358437 27.406144 12.617455 13.714815
1.700000 0.243352 235.013033 13.647356 27.734453 12.813233 13.940151
1.710000 0.244783 236.476603 13.941698 28.065930 13.009359 14.165927
1.720000 0.246215 237.941910 14.241550 28.400608 13.205813 14.392113
1.730000 0.247646 239.408976 14.546997 28.738523 13.402575 14.618684
1.740000 0.249078 240.877824 14.858128 29.079707 13.599622 14.845609
1.750000 0.250509 242.348477 15.175030 29.424197 13.796932 15.072859
1.760000 0.251940 243.820958 15.497790 29.772025 13.994482 15.300405
1.770000 0.253372 245.295289 15.826495 30.123228 14.192247 15.528215
1.780000 0.254803 246.771494 16.161232 30.477839 14.390202 15.756258
1.790000 0.256235 248.249597 16.502089 30.835894 14.588320 15.984501
1.800000 0.257666 249.729622 16.849151 31.197428 14.786577 16.212913
1.810000 0.259098 251.211592 17.202505 31.562476 14.984942 16.441459
1.820000 0.260529 252.695531 17.562237 31.931073 15.183390 16.670106
1.830000 0.261961 254.181465 17.928430 32.303255 15.381890 16.898820
1.840000 0.263392 255.669418 18.301168 32.679056 15.580413 17.127566
1.850000 0.264824 257.159415 18.680536 33.058512 15.778929 17.356309
1.860000 0.266255 258.651480 19.066614 33.441657 15.977408 17.585014
1.870000 0.267687 260.145639 19.459484 33.828526 16.175818 17.813645
1.880000 0.269118 261.641918 19.859225 34.219155 16.374129 18.042166
1.890000 0.270550 263.140341 20.265916 34.613577 16.572309 18.270541
1.900000 0.271981 264.640934 20.679632 35.011827 16.770325 18.498734
1.910000 0.273413 266.143724 21.100451 35.413939 16.968146 18.726709
1.920000 0.274844 267.648735 21.528444 35.819947 17.165739 18.954428
1.930000 0.276276 269.155995 21.963685 36.229884 17.363072 19.181857
1.940000 0.277707 270.665528 22.406242 36.643783 17.560112 19.408959
1.950000 0.279139 272.177362 22.856185 37.061678 17.756826 19.635697
1.960000 0.280570 273.691522 23.313579 37.483600 17.953183 19.862036
1.970000 0.282002 275.208035 23.778487 37.909582 18.149149 20.087940
1.980000 0.283433 276.726927 24.250972 38.339655 18.344693 20.313373
1.990000 0.284865 278.248225 24.731093 38.773851 18.539782 20.538302
1.100000 0.169824 162.309298 3.790778 17.752848 2.027499 1.668980
1.110000 0.171367 163.819764 3.893969 17.956665 2.224205 1.838505
1.120000 0.172911 165.331171 3.999538 18.162279 2.419914 2.008510
1.130000 0.174455 166.843531 4.107529 18.369720 2.614649 2.178998
1.140000 0.175999 168.356858 4.217985 18.579013 2.808435 2.349968
1.150000 0.177543 169.871165 4.330950 18.790184 3.001297 2.521420
1.160000 0.179087 171.386465 4.446467 19.003262 3.193257 2.693355
1.170000 0.180630 172.902772 4.564582 19.218272 3.384340 2.865771
1.180000 0.182174 174.420099 4.685338 19.435241 3.574568 3.038668
1.190000 0.183718 175.938462 4.808779 19.654196 3.763965 3.212046
1.200000 0.185262 177.457873 4.934952 19.875162 3.952552 3.385903
1.210000 0.186806 178.978347 5.063900 20.098166 4.140352 3.560239
1.220000 0.188350 180.499898 5.195670 20.323234 4.327386 3.735051
1.230000 0.189894 182.022541 5.330305 20.550392 4.513676 3.910339
1.240000 0.191437 183.546291 5.467853 20.779665 4.699242 4.086101
1.250000 0.192981 185.071161 5.608358 21.011079 4.884107 4.262334
1.260000 0.194525 186.597168 5.751867 21.244660 5.068289 4.439037
1.270000 0.196069 188.124326 5.898426 21.480433 5.251808 4.616207
1.280000 0.197613 189.652650 6.048082 21.718423 5.434685 4.793842
1.290000 0.199157 191.182155 6.200880 21.958656 5.616938 4.971938
1.300000 0.200701 192.712857 6.356868 22.201155 5.798585 5.150492
1.310000 0.202244 194.244771 6.516092 22.445947 5.979646 5.329502
1.320000 0.203788 195.777913 6.678599 22.693055 6.160137 5.508964
1.330000 0.205332 197.312299 6.844437 22.942504 6.340076 5.688874
1.340000 0.206876 198.847945 7.013654 23.194319 6.519481 5.869228
1.350000 0.208420 200.384866 7.186295 23.448523 6.698367 6.050022
1.360000 0.209964 201.923078 7.362409 23.705141 6.876751 6.231252
1.370000 0.211507 203.462599 7.542044 23.964195 7.054648 6.412913
1.380000 0.213051 205.003444 7.725248 24.225711 7.232073 6.595000
1.390000 0.214595 206.545629 7.912068 24.489711 7.409042 6.777508
1.400000 0.216139 208.089171 8.102552 24.756218 7.585568 6.960432
1.410000 0.217683 209.634088 8.296749 25.025257 7.761665 7.143766
1.420000 0.219227 211.180395 8.494706 25.296849 7.937346 7.327505
1.430000 0.220771 212.728109 8.696472 25.571018 8.112625 7.511642
1.440000 0.222314 214.277248 8.902096 25.847786 8.287513 7.696172
1.450000 0.223858 215.827828 9.111624 26.127176 8.462022 7.881087
1.460000 0.225402 217.379866 9.325107 26.409209 8.636165 8.066382
1.470000 0.226946 218.933381 9.542592 26.693909 8.809951 8.252050
1.480000 0.228490 220.488389 9.764128 26.981296 8.983392 8.438082
1.490000 0.230034 222.044907 9.989763 27.271393 9.156498 8.624473
1.500000 0.231578 223.602954 10.219545 27.564222 9.329277 8.811214
1.510000 0.233121 225.162547 10.453523 27.859802 9.501739 8.998297
1.520000 0.234665 226.723703 10.691746 28.158156 9.673893 9.185715
1.530000 0.236209 228.286440 10.934260 28.459305 9.845747 9.373459
1.540000 0.237753 229.850777 11.181116 28.763269 10.017308 9.561522
1.550000 0.239297 231.416730 11.432360 29.070069 10.188584 9.749893
1.560000 0.240841 232.984319 11.688042 29.379725 10.359581 9.938565
1.570000 0.242384 234.553561 11.948208 29.692258 10.530306 10.127528
1.580000 0.243928 236.124475 12.212907 30.007687 10.700765 10.316773
1.590000 0.245472 237.697079 12.482186 30.326032 10.870963 10.506291
1.600000 0.247016 239.271390 12.756093 30.647312 11.040904 10.696071
1.610000 0.248560 240.847428 13.034675 30.971547 11.210595 10.886104
1.620000 0.250104 242.425211 13.317980 31.298757 11.380037 11.076380
1.630000 0.251648 244.004758 13.606054 31.628959 11.549236 11.266889
1.640000 0.253191 245.586087 13.898944 31.962173 11.718194 11.457619
1.650000 0.254735 247.169216 14.196698 32.298416 11.886915 11.648561
1.660000 0.256279 248.754164 14.499360 32.637708 12.055400 11.839704
1.670000 0.257823 250.340951 14.806977 32.980066 12.223651 12.031036
1.680000 0.259367 251.929595 15.119595 33.325508 12.391671 12.222546
1.690000 0.260911 253.520115 15.437259 33.674051 12.559460 12.414224
1.700000 0.262455 255.112529 15.760015 34.025713 12.727019 12.606058
1.710000 0.263998 256.706857 16.087907 34.380511 12.894349 12.798035
1.720000 0.265542 258.303117 16.420980 34.738460 13.061450 12.990145
1.730000 0.267086 259.901329 16.759277 35.099579 13.228320 13.182375
1.740000 0.268630 261.501512 17.102843 35.463883 13.394961 13.374714
1.750000 0.270174 263.103685 17.451720 35.831388 13.561370 13.567148
1.760000 0.271718 264.707866 17.805953 36.202110 13.727547 13.759667
1.770000 0.273261 266.314075 18.165582 36.576065 13.893489 13.952257
1.780000 0.274805 267.922332 18.530650 36.953267 14.059195 14.144906
1.790000 0.276349 269.532654 18.901200 37.333732 14.224663 14.337602
1.800000 0.277893 271.145063 19.277270 37.717474 14.389889 14.530332
1.810000 0.279437 272.759576 19.658903 38.104508 14.554871 14.723082
1.820000 0.280981 274.376213 20.046139 38.494847 14.719606 14.915841
1.830000 0.282525 275.994993 20.439016 38.888507 14.884091 15.108595
1.840000 0.284068 277.615935 20.837573 39.285499 15.048321 15.301332
1.850000 0.285612 279.239059 21.241850 39.685838 15.212293 15.494038
1.860000 0.287156 280.864384 21.651884 40.089536 15.376003 15.686701
1.870000 0.288700 282.491928 22.067712 40.496606 15.539446 15.879307
1.880000 0.290244 284.121712 22.489370 40.907061 15.702618 16.071843
1.890000 0.291788 285.753755 22.916895 41.320913 15.865514 16.264296
1.900000 0.293332 287.388075 23.350323 41.738172 16.028129 16.456653
1.910000 0.294875 289.024692 23.789687 42.158852 16.190458 16.648901
1.920000 0.296419 290.663624 24.235021 42.582962 16.352495 16.841027
1.930000 0.297963 292.304892 24.686360 43.010515 16.514235 17.033018
1.940000 0.299507 293.948514 25.143736 43.441519 16.675672 17.224860
1.950000 0.301051 295.594509 25.607180 43.875986 16.836801 17.416541
1.960000 0.302595 297.242897 26.076725 44.313926 16.997616 17.608047
1.970000 0.304138 298.893696 26.552400 44.755348 17.158110 17.799366
1.980000 0.305682 300.546924 27.034236 45.200261 17.318278 17.990485
1.990000 0.307226 302.202602 27.522261 45.648674 17.478113 18.181391
1.100000 0.160476 153.369109 3.736016 17.715446 2.239065 1.409413
1.110000 0.161935 154.797740 3.825077 17.927669 2.455733 1.551647
1.120000 0.163393 156.227180 3.915705 18.141056 2.671132 1.694123
1.130000 0.164852 157.657437 4.007925 18.355617 2.885277 1.836842
1.140000 0.166311 159.088516 4.101759 18.571364 3.098178 1.979806
1.150000 0.167770 160.520426 4.197231 18.788308 3.309848 2.123015
1.160000 0.169229 161.953174 4.294364 19.006459 3.520301 2.266472
1.170000 0.170688 163.386766 4.393182 19.225830 3.729547 2.410176
1.180000 0.172147 164.821209 4.493710 19.446431 3.937601 2.554129
1.190000 0.173606 166.256513 4.595970 19.668274 4.144474 2.698332
1.200000 0.175064 167.692682 4.699987 19.891370 4.350179 2.842786
1.210000 0.176523 169.129726 4.805786 20.115731 4.554728 2.987491
1.220000 0.177982 170.567652 4.913390 20.341368 4.758135 3.132448
1.230000 0.179441 172.006467 5.022824 20.568293 4.960412 3.277657
1.240000 0.180900 173.446180 5.134112 20.796518 5.161571 3.423120
1.250000 0.182359 174.886797 5.247280 21.026055 5.361625 3.568836
1.260000 0.183818 176.328327 5.362352 21.256914 5.560587 3.714805
1.270000 0.185276 177.770779 5.479352 21.489108 5.758469 3.861029
1.280000 0.186735 179.214159 5.598306 21.722649 5.955285 4.007506
1.290000 0.188194 180.658476 5.719239 21.957548 6.151045 4.154238
1.300000 0.189653 182.103739 5.842176 22.193817 6.345764 4.301223
1.310000 0.191112 183.549955 5.967143 22.431468 6.539453 4.448463
1.320000 0.192571 184.997132 6.094164 22.670512 6.732125 4.595956
1.330000 0.194030 186.445280 6.223266 22.910962 6.923792 4.743703
1.340000 0.195489 187.894407 6.354475 23.152829 7.114467 4.891702
1.350000 0.196947 189.344520 6.487815 23.396124 7.304162 5.039955
1.360000 0.198406 190.795629 6.623313 23.640860 7.492890 5.188459
1.370000 0.199865 192.247743 6.760995 23.887048 7.680661 5.337215
1.380000 0.201324 193.700869 6.900886 24.134700 7.867490 5.486222
1.390000 0.202783 195.155017 7.043013 24.383828 8.053386 5.635478
1.400000 0.204242 196.610196 7.187403 24.634442 8.238364 5.784984
1.410000 0.205701 198.066415 7.334081 24.886555 8.422434 5.934738
1.420000 0.207160 199.523681 7.483074 25.140178 8.605608 6.084739
1.430000 0.208618 200.982006 7.634408 25.395323 8.787898 6.234986
1.440000 0.210077 202.441397 7.788110 25.652001 8.969316 6.385477
1.450000 0.211536 203.901863 7.944207 25.910224 9.149873 6.536213
1.460000 0.212995 205.363414 8.102724 26.170003 9.329581 6.687190
1.470000 0.214454 206.826060 8.263690 26.431349 9.508451 6.838408
1.480000 0.215913 208.289809 8.427131 26.694274 9.686495 6.989865
1.490000 0.217372 209.754670 8.593074 26.958789 9.863723 7.141560
1.500000 0.218831 211.220654 8.761545 27.224905 10.040146 7.293491
1.510000 0.220289 212.687769 8.932572 27.492633 10.215776 7.445656
1.520000 0.221748 214.156026 9.106182 27.761985 10.390624 7.598053
1.530000 0.223207 215.625433 9.282402 28.032971 10.564699 7.750680
1.540000 0.224666 217.096001 9.461259 28.305603 10.738013 7.903535
1.550000 0.226125 218.567739 9.642780 28.579891 10.910577 8.056616
1.560000 0.227584 220.040656 9.826993 28.855847 11.082399 8.209922
1.570000 0.229043 221.514763 10.013925 29.133480 11.253492 8.363449
1.580000 0.230501 222.990069 10.203603 29.412803 11.423864 8.517195
1.590000 0.231960 224.466585 10.396054 29.693825 11.593526 8.671157
1.600000 0.233419 225.944320 10.591307 29.976558 11.762487 8.825334
1.610000 0.234878 227.423284 10.789387 30.261012 11.930758 8.979723
1.620000 0.236337 228.903487 10.990324 30.547197 12.098347 9.134321
1.630000 0.237796 230.384939 11.194144 30.835123 12.265265 9.289124
1.640000 0.239255 231.867650 11.400874 31.124802 12.431520 9.444131
1.650000 0.240714 233.351632 11.610542 31.416244 12.597122 9.599338
1.660000 0.242172 234.836892 11.823176 31.709459 12.762079 9.754743
1.670000 0.243631 236.323443 12.038803 32.004456 12.926400 9.910342
1.680000 0.245090 237.811294 12.257450 32.301247 13.090095 10.066131
1.690000 0.246549 239.300455 12.479144 32.599840 13.253171 10.222109
1.700000 0.248008 240.790938 12.703914 32.900247 13.415637 10.378271
1.710000 0.249467 242.282751 12.931786 33.202477 13.577502 10.534614
1.720000 0.250926 243.775906 13.162788 33.506539 13.738772 10.691134
1.730000 0.252385 245.270414 13.396947 33.812444 13.899457 10.847829
1.740000 0.253843 246.766284 13.634291 34.120202 14.059564 11.004693
1.750000 0.255302 248.263528 13.874846 34.429820 14.219100 11.161724
1.760000 0.256761 249.762155 14.118640 34.741310 14.378074 11.318918
1.770000 0.258220 251.262176 14.365700 35.054681 14.536491 11.476271
1.780000 0.259679 252.763603 14.616053 35.369941 14.694360 11.633779
1.790000 0.261138 254.266446 14.869727 35.687101 14.851688 11.791438
1.800000 0.262597 255.770715 15.126747 36.006169 15.008481 11.949243
1.810000 0.264055 257.276421 15.387141 36.327154 15.164746 12.107191
1.820000 0.265514 258.783576 15.650936 36.650065 15.320489 12.265278
1.830000 0.266973 260.292189 15.918159 36.974912 15.475718 12.423498
1.840000 0.268432 261.802271 16.188836 37.301703 15.630437 12.581849
1.850000 0.269891 263.313835 16.462994 37.630446 15.784653 12.740324
1.860000 0.271350 264.826889 16.740659 37.961151 15.938373 12.898921
1.870000 0.272809 266.341446 17.021858 38.293826 16.091601 13.057634
1.880000 0.274268 267.857517 17.306616 38.628478 16.244343 13.216458
1.890000 0.275726 269.375111 17.594961 38.965118 16.396605 13.375389
1.900000 0.277185 270.894241 17.886919 39.303752 16.548392 13.534423
1.910000 0.278644 272.414916 18.182514 39.644389 16.699709 13.693554
1.920000 0.280103 273.937149 18.481774 39.987038 16.850561 13.852777
1.930000 0.281562 275.460951 18.784723 40.331705 17.000952 14.012088
1.940000 0.283021 276.986331 19.091388 40.678399 17.150889 14.171481
1.950000 0.284480 278.513302 19.401793 41.027128 17.300374 14.330952
1.960000 0.285939 280.041874 19.715965 41.377899 17.449412 14.490496
1.970000 0.287397 281.572059 20.033928 41.730720 17.598008 14.650107
1.980000 0.288856 283.103868 20.355707 42.085598 17.746166 14.809780
1.990000 0.290315 284.637311 20.681327 42.442541 17.893888 14.969509
1.100000 0.186930 178.149709 4.352347 15.031018 2.058924 1.391344
1.110000 0.188629 179.809349 4.469686 15.243589 2.258010 1.530492
1.120000 0.190328 181.470056 4.589192 15.457968 2.455893 1.669644
1.130000 0.192028 183.131839 4.710888 15.674161 2.652581 1.808799
1.140000 0.193727 184.794709 4.834799 15.892170 2.848084 1.947958
1.150000 0.195426 186.458676 4.960948 16.112000 3.042411 2.087122
1.160000 0.197126 188.123749 5.089360 16.333654 3.235571 2.226289
1.170000 0.198825 189.789940 5.220058 16.557136 3.427572 2.365460
1.180000 0.200524 191.457257 5.353065 16.782451 3.618424 2.504635
1.190000 0.202224 193.125711 5.488406 17.009601 3.808136 2.643813
1.200000 0.203923 194.795313 5.626103 17.238591 3.996717 2.782995
1.210000 0.205623 196.466072 5.766179 17.469424 4.184177 2.922180
1.220000 0.207322 198.137998 5.908658 17.702105 4.370524 3.061368
1.230000 0.209021 199.811102 6.053563 17.936637 4.555768 3.200558
1.240000 0.210721 201.485394 6.200916 18.173024 4.739918 3.339750
1.250000 0.212420 203.160885 6.350740 18.411270 4.922984 3.478944
1.260000 0.214119 204.837584 6.503059 18.651379 5.104974 3.618139
1.270000 0.215819 206.515502 6.657894 18.893354 5.285898 3.757334
1.280000 0.217518 208.194648 6.815268 19.137199 5.465766 3.896530
1.290000 0.219217 209.875035 6.975203 19.382917 5.644587 4.035725
1.300000 0.220917 211.556671 7.137721 19.630512 5.822370 4.174919
1.310000 0.222616 213.239567 7.302845 19.879988 5.999124 4.314111
1.320000 0.224316 214.923734 7.470597 20.131348 6.174859 4.453300
1.330000 0.226015 216.609182 7.640997 20.384595 6.349585 4.592487
1.340000 0.227714 218.295921 7.814069 20.639732 6.523310 4.731669
1.350000 0.229414 219.983961 7.989833 20.896763 6.696045 4.870847
1.360000 0.231113 221.673314 8.168312 21.155692 6.867797 5.010019
1.370000 0.232812 223.363989 8.349525 21.416520 7.038578 5.149185
1.380000 0.234512 225.055996 8.533495 21.679251 7.208396 5.288344
1.390000 0.236211 226.749347 8.720243 21.943888 7.377260 5.427494
1.400000 0.237910 228.444052 8.909790 22.210434 7.545179 5.566635
1.410000 0.239610 230.140120 9.102155 22.478892 7.712164 5.705767
1.420000 0.241309 231.837562 9.297361 22.749264 7.878223 5.844887
1.430000 0.243008 233.536390 9.495427 23.021553 8.043365 5.983996
1.440000 0.244708 235.236612 9.696374 23.295761 8.207600 6.123091
1.450000 0.246407 236.938240 9.900222 23.571891 8.370937 6.262173
1.460000 0.248107 238.641284 10.106991 23.849945 8.533385 6.401239
1.470000 0.249806 240.345754 10.316702 24.129926 8.694953 6.540289
1.480000 0.251505 242.051661 10.529373 24.411835 8.855650 6.679322
1.490000 0.253205 243.759015 10.745026 24.695675 9.015485 6.818337
1.500000 0.254904 245.467826 10.963678 24.981448 9.174467 6.957332
1.510000 0.256603 247.178105 11.185350 25.269156 9.332606 7.096306
1.520000 0.258303 248.889862 11.410060 25.558800 9.489910 7.235258
1.530000 0.260002 250.603108 11.637828 25.850383 9.646387 7.374187
1.540000 0.261701 252.317852 11.868673 26.143906 9.802048 7.513092
1.550000 0.263401 254.034105 12.102614 26.439370 9.956900 7.651972
1.560000 0.265100 255.751877 12.339668 26.736777 10.110952 7.790824
1.570000 0.266800 257.471179 12.579854 27.036129 10.264213 7.929649
1.580000 0.268499 259.192021 12.823192 27.337427 10.416692 8.068444
1.590000 0.270198 260.914413 13.069698 27.640672 10.568397 8.207209
1.600000 0.271898 262.638366 13.319391 27.945865 10.719337 8.345942
1.610000 0.273597 264.363889 13.572288 28.253007 10.869519 8.484642
1.620000 0.275296 266.090993 13.828408 28.562099 11.018954 8.623307
1.630000 0.276996 267.819687 14.087767 28.873143 11.167648 8.761936
1.640000 0.278695 269.549983 14.350383 29.186138 11.315611 8.900528
1.650000 0.280394 271.281890 14.616273 29.501086 11.462850 9.039082
1.660000 0.282094 273.015419 14.885454 29.817988 11.609373 9.177595
1.670000 0.283793 274.750579 15.157943 30.136843 11.755189 9.316067
1.680000 0.285492 276.487380 15.433757 30.457652 11.900306 9.454497
1.690000 0.287192 278.225834 15.712911 30.780416 12.044732 9.592882
1.700000 0.288891 279.965949 15.995422 31.105134 12.188474 9.731222
1.710000 0.290591 281.707736 16.281307 31.431808 12.331541 9.869515
1.720000 0.292290 283.451204 16.570582 31.760436 12.473940 10.007760
1.730000 0.293989 285.196364 16.863261 32.091020 12.615680 10.145954
1.740000 0.295689 286.943226 17.159361 32.423559 12.756766 10.284098
1.750000 0.297388 288.691800 17.458897 32.758053 12.897208 10.422189
1.760000 0.299087 290.442095 17.761885 33.094502 13.037013 10.560226
1.770000 0.300787 292.194121 18.068339 33.432905 13.176187 10.698207
1.780000 0.302486 293.947888 18.378275 33.773261 13.314739 10.836131
1.790000 0.304185 295.703407 18.691707 34.115572 13.452676 10.973997
1.800000 0.305885 297.460686 19.008650 34.459836 13.590005 11.111803
1.810000 0.307584 299.219736 19.329119 34.806051 13.726733 11.249547
1.820000 0.309284 300.980566 19.653127 35.154219 13.862867 11.387229
1.830000 0.310983 302.743187 19.980689 35.504337 13.998414 11.524846
1.840000 0.312682 304.507606 20.311819 35.856406 14.133381 11.662397
1.850000 0.314382 306.273836 20.646530 36.210423 14.267775 11.799881
1.860000 0.316081 308.041884 20.984836 36.566389 14.401603 11.937296
1.870000 0.317780 309.811761 21.326751 36.924301 14.534871 12.074641
1.880000 0.319480 311.583475 21.672287 37.284160 14.667586 12.211914
1.890000 0.321179 313.357038 22.021458 37.645963 14.799755 12.349114
1.900000 0.322878 315.132457 22.374277 38.009709 14.931383 12.486239
1.910000 0.324578 316.909743 22.730756 38.375397 15.062479 12.623288
1.920000 0.326277 318.688905 23.090909 38.743025 15.193046 12.760259
1.930000 0.327976 320.469953 23.454747 39.112593 15.323093 12.897151
1.940000 0.329676 322.252895 23.822282 39.484097 15.452625 13.033962
1.950000 0.331375 324.037741 24.193528 39.857538 15.581648 13.170691
1.960000 0.333075 325.824501 24.568495 40.232912 15.710168 13.307336
1.970000 0.334774 327.613183 24.947196 40.610218 15.838191 13.443896
1.980000 0.336473 329.403797 25.329642 40.989455 15.965724 13.580370
1.990000 0.338173 331.196352 25.715845 41.370620 16.092771 13.716755
1.100000 0.180095 172.586757 3.839153 20.307894 1.807952 2.149697
1.110000 0.181733 174.191199 3.965511 20.503077 1.989334 2.370918
1.120000 0.183370 175.796796 4.095603 20.701075 2.171012 2.593279
1.130000 0.185007 177.403571 4.229511 20.901938 2.353028 2.816779
1.140000 0.186644 179.011549 4.367319 21.105718 2.535420 3.041416
1.150000 0.188281 180.620752 4.509110 21.312466 2.718224 3.267186
1.160000 0.189919 182.231206 4.654972 21.522235 2.901476 3.494085
1.170000 0.191556 183.842936 4.804991 21.735076 3.085209 3.722109
1.180000 0.193193 185.455966 4.959258 21.951039 3.269454 3.951252
1.190000 0.194830 187.070321 5.117863 22.170177 3.454238 4.181507
1.200000 0.196468 188.686028 5.280898 22.392540 3.639589 4.412866
1.210000 0.198105 190.303112 5.448457 22.618181 3.825531 4.645320
1.220000 0.199742 191.921600 5.620636 22.847151 4.012086 4.878861
1.230000 0.201379 193.541518 5.797531 23.079501 4.199276 5.113477
1.240000 0.203017 195.162894 5.979243 23.315283 4.387118 5.349156
1.250000 0.204654 196.785756 6.165870 23.554550 4.575627 5.585885
1.260000 0.206291 198.410130 6.357515 23.797354 4.764820 5.823651
1.270000 0.207928 200.036045 6.554281 24.043745 4.954706 6.062438
1.280000 0.209565 201.663530 6.756273 24.293778 5.145296 6.302230
1.290000 0.211203 203.292614 6.963598 24.547504 5.336599 6.543008
1.300000 0.212840 204.923326 7.176363 24.804977 5.528618 6.784756
1.310000 0.214477 206.555696 7.394678 25.066248 5.721359 7.027451
1.320000 0.216114 208.189754 7.618653 25.331371 5.914822 7.271074
1.330000 0.217752 209.825531 7.848400 25.600400 6.109007 7.515602
1.340000 0.219389 211.463057 8.084033 25.873388 6.303912 7.761010
1.350000 0.221026 213.102364 8.325667 26.150388 6.499531 8.007275
1.360000 0.222663 214.743483 8.573415 26.431454 6.695858 8.254370
1.370000 0.224301 216.386446 8.827396 26.716640 6.892884 8.502267
1.380000 0.225938 218.031287 9.087727 27.006001 7.090598 8.750938
1.390000 0.227575 219.678037 9.354526 27.299590 7.288989 9.000352
1.400000 0.229212 221.326731 9.627912 27.597461 7.488041 9.250479
1.410000 0.230849 222.977401 9.908005 27.899670 7.687738 9.501286
1.420000 0.232487 224.630081 10.194926 28.206271 7.888061 9.752740
1.430000 0.234124 226.284807 10.488794 28.517317 8.088991 10.004805
1.440000 0.235761 227.941612 10.789731 28.832865 8.290506 10.257446
1.450000 0.237398 229.600532 11.097859 29.152968 8.492583 10.510625
1.460000 0.239036 231.261601 11.413297 29.477681 8.695195 10.764305
1.470000 0.240673 232.924857 11.736167 29.807058 8.898316 11.018446
1.480000 0.242310 234.590335 12.066589 30.141154 9.101918 11.273008
1.490000 0.243947 236.258071 12.404684 30.480024 9.305970 11.527950
1.500000 0.245585 237.928102 12.750571 30.823721 9.510442 11.783229
1.510000 0.247222 239.600466 13.104369 31.172299 9.715301 12.038802
1.520000 0.248859 241.275199 13.466195 31.525812 9.920513 12.294627
1.530000 0.250496 242.952339 13.836166 31.884313 10.126043 12.550657
1.540000 0.252133 244.631924 14.214398 32.247856 10.331853 12.806848
1.550000 0.253771 246.313992 14.601003 32.616493 10.537908 13.063154
1.560000 0.255408 247.998582 14.996096 32.990276 10.744169 13.319529
1.570000 0.257045 249.685732 15.399785 33.369258 10.950595 13.575925
1.580000 0.258682 251.375480 15.812180 33.753489 11.157149 13.832295
1.590000 0.260320 253.067867 16.233387 34.143020 11.363788 14.088592
1.600000 0.261957 254.762931 16.663510 34.537901 11.570471 14.344767
1.610000 0.263594 256.460711 17.102650 34.938182 11.777157 14.600774
1.620000 0.265231 258.161246 17.550907 35.343911 11.983803 14.856562
1.630000 0.266869 259.864578 18.008378 35.755137 12.190367 15.112085
1.640000 0.268506 261.570744 18.475155 36.171906 12.396805 15.367294
1.650000 0.270143 263.279785 18.951329 36.594266 12.603076 15.622142
1.660000 0.271780 264.991740 19.436988 37.022260 12.809135 15.876580
1.670000 0.273417 266.706650 19.932215 37.455935 13.014941 16.130562
1.680000 0.275055 268.424554 20.437092 37.895332 13.220449 16.384040
1.690000 0.276692 270.145492 20.951695 38.340495 13.425618 16.636968
1.700000 0.278329 271.869505 21.476099 38.791466 13.630405 16.889301
1.710000 0.279966 273.596630 22.010373 39.248283 13.834768 17.140992
1.720000 0.281604 275.326910 22.554584 39.710986 14.038667 17.391998
1.730000 0.283241 277.060382 23.108795 40.179614 14.242059 17.642275
1.740000 0.284878 278.797087 23.673064 40.654202 14.444905 17.891780
1.750000 0.286515 280.537063 24.247447 41.134785 14.647165 18.140472
1.760000 0.288152 282.280351 24.831994 41.621399 14.848802 18.388308
1.770000 0.289790 284.026990 25.426753 42.114075 15.049776 18.635250
1.780000 0.291427 285.777017 26.031767 42.612845 15.250050 18.881259
1.790000 0.293064 287.530472 26.647076 43.117739 15.449590 19.126296
1.800000 0.294701 289.287393 27.272715 43.628785 15.648360 19.370326
1.810000 0.296339 291.047819 27.908715 44.146009 15.846326 19.613314
1.820000 0.297976 292.811787 28.555105 44.669439 16.043455 19.855224
1.830000 0.299613 294.579336 29.211909 45.199097 16.239716 20.096026
1.840000 0.301250 296.350502 29.879147 45.735006 16.435078 20.335687
1.850000 0.302888 298.125323 30.556835 46.277188 16.629513 20.574177
1.860000 0.304525 299.903835 31.244988 46.825662 16.822991 20.811468
1.870000 0.306162 301.686075 31.943613 47.380446 17.015487 21.047533
1.880000 0.307799 303.472079 32.652717 47.941557 17.206974 21.282345
1.890000 0.309436 305.261882 33.372302 48.509009 17.397429 21.515881
1.900000 0.311074 307.055521 34.102369 49.082816 17.586829 21.748116
1.910000 0.312711 308.853030 34.842913 49.662991 17.775152 21.979031
1.920000 0.314348 310.654443 35.593927 50.249543 17.962378 22.208604
1.930000 0.315985 312.459795 36.355401 50.842482 18.148488 22.436816
1.940000 0.317623 314.269119 37.127322 51.441815 18.333463 22.663650
1.950000 0.319260 316.082450 37.909675 52.047549 18.517289 22.889090
1.960000 0.320897 317.899819 38.702441 52.659687 18.699949 23.113121
1.970000 0.322534 319.721259 39.505599 53.278233 18.881430 23.335729
1.980000 0.324172 321.546802 40.319127 53.903189 19.061718 23.556902
1.990000 0.325809 323.376481 41.142998 54.534555 19.240802 23.776630
1.100000 0.177510 169.023015 4.107378 14.187070 2.157810 1.652034
1.110000 0.179124 170.597360 4.202980 14.397941 2.368891 1.820088
1.120000 0.180738 172.172572 4.300075 14.609848 2.579199 1.988684
1.130000 0.182351 173.748659 4.398684 14.822795 2.788756 2.157828
1.140000 0.183965 175.325625 4.498828 15.036787 2.997583 2.327525
1.150000 0.185579 176.903476 4.600527 15.251828 3.205699 2.497783
1.160000 0.187193 178.482218 4.703804 15.467922 3.413126 2.668605
1.170000 0.188806 180.061857 4.808680 15.685073 3.619884 2.839998
1.180000 0.190420 181.642400 4.915177 15.903288 3.825994 3.011967
1.190000 0.192034 183.223852 5.023317 16.122571 4.031475 3.184517
1.200000 0.193648 184.806220 5.133123 16.342929 4.236349 3.357654
1.210000 0.195261 186.389510 5.244617 16.564366 4.440636 3.531382
1.220000 0.196875 187.973729 5.357823 16.786889 4.644355 3.705708
1.230000 0.198489 189.558882 5.472764 17.010504 4.847527 3.880635
1.240000 0.200103 191.144977 5.589463 17.235219 5.050173 4.056169
1.250000 0.201716 192.732020 5.707945 17.461039 5.252312 4.232314
1.260000 0.203330 194.320019 5.828234 17.687972 5.453963 4.409076
1.270000 0.204944 195.908979 5.950356 17.916024 5.655147 4.586459
1.280000 0.206557 197.498908 6.074334 18.145204 5.855882 4.764466
1.290000 0.208171 199.089813 6.200194 18.375519 6.056189 4.943104
1.300000 0.209785 200.681701 6.327963 18.606976 6.256087 5.122375
1.310000 0.211399 202.274580 6.457666 18.839584 6.455594 5.302285
1.320000 0.213012 203.868456 6.589331 19.073350 6.654730 5.482837
1.330000 0.214626 205.463337 6.722984 19.308284 6.853514 5.664035
1.340000 0.216240 207.059230 6.858653 19.544393 7.051963 5.845882
1.350000 0.217854 208.656143 6.996365 19.781687 7.250096 6.028383
1.360000 0.219467 210.254085 7.136151 20.020174 7.447931 6.211541
1.370000 0.221081 211.853061 7.278038 20.259863 7.645487 6.395360
1.380000 0.222695 213.453081 7.422055 20.500764 7.842780 6.579841
1.390000 0.224308 215.054153 7.568234 20.742886 8.039829 6.764989
1.400000 0.225922 216.656284 7.716604 20.986239 8.236650 6.950806
1.410000 0.227536 218.259483 7.867196 21.230833 8.433261 7.137295
1.420000 0.229150 219.863757 8.020042 21.476677 8.629678 7.324459
1.430000 0.230763 221.469116 8.175174 21.723782 8.825917 7.512299
1.440000 0.232377 223.075568 8.332626 21.972158 9.021995 7.700818
1.450000 0.233991 224.683122 8.492429 22.221816 9.217927 7.890018
1.460000 0.235605 226.291786 8.654619 22.472767 9.413729 8.079900
1.470000 0.237218 227.901569 8.819229 22.725021 9.609417 8.270466
1.480000 0.238832 229.512480 8.986296 22.978589 9.805004 8.461717
1.490000 0.240446 231.124528 9.155855 23.233484 10.000506 8.653654
1.500000 0.242060 232.737723 9.327942 23.489716 10.195936 8.846278
1.510000 0.243673 234.352074 9.502595 23.747298 10.391309 9.039590
1.520000 0.245287 235.967589 9.679853 24.006241 10.586638 9.233589
1.530000 0.246901 237.584280 9.859753 24.266557 10.781936 9.428276
1.540000 0.248514 239.202155 10.042336 24.528259 10.977215 9.623650
1.550000 0.250128 240.821225 10.227641 24.791360 11.172489 9.819712
1.560000 0.251742 242.441499 10.415710 25.055871 11.367768 10.016459
1.570000 0.253356 244.062987 10.606585 25.321807 11.563065 10.213891
1.580000 0.254969 245.685701 10.800308 25.589180 11.758390 10.412006
1.590000 0.256583 247.309649 10.996923 25.858004 11.953754 10.610803
1.600000 0.258197 248.934843 11.196475 26.128293 12.149167 10.810280
1.610000 0.259811 250.561294 11.399009 26.400061 12.344639 11.010433
1.620000 0.261424 252.189012 11.604570 26.673321 12.540178 11.211260
1.630000 0.263038 253.818009 11.813207 26.948088 12.735794 11.412758
1.640000 0.264652 255.448295 12.024966 27.224376 12.931494 11.614923
1.650000 0.266265 257.079882 12.239898 27.502202 13.127287 11.817752
1.660000 0.267879 258.712781 12.458052 27.781579 13.323179 12.021240
1.670000 0.269493 260.347004 12.679478 28.062523 13.519177 12.225381
1.680000 0.271107 261.982563 12.904229 28.345050 13.715286 12.430171
1.690000 0.272720 263.619470 13.132358 28.629175 13.911514 12.635605
1.700000 0.274334 265.257737 13.363917 28.914916 14.107863 12.841676
1.710000 0.275948 266.897376 13.598963 29.202287 14.304339 13.048377
1.720000 0.277562 268.538400 13.837551 29.491306 14.500946 13.255702
1.730000 0.279175 270.180821 14.079737 29.781990 14.697686 13.463643
1.740000 0.280789 271.824653 14.325580 30.074356 14.894561 13.672192
1.750000 0.282403 273.469909 14.575139 30.368422 15.091575 13.881341
1.760000 0.284016 275.116601 14.828473 30.664204 15.288728 14.091081
1.770000 0.285630 276.764744 15.085644 30.961722 15.486020 14.301401
1.780000 0.287244 278.414350 15.346713 31.260993 15.683453 14.512294
1.790000 0.288858 280.065435 15.611743 31.562037 15.881024 14.723747
1.800000 0.290471 281.718011 15.880799 31.864871 16.078732 14.935749
1.810000 0.292085 283.372093 16.153945 32.169515 16.276576 15.148290
1.820000 0.293699 285.027695 16.431248 32.475989 16.474553 15.361357
1.830000 0.295313 286.684833 16.712775 32.784312 16.672660 15.574937
1.840000 0.296926 288.343521 16.998593 33.094504 16.870891 15.789017
1.850000 0.298540 290.003774 17.288773 33.406585 17.069243 16.003583
1.860000 0.300154 291.665608 17.583383 33.720577 17.267710 16.218621
1.870000 0.301768 293.329038 17.882495 34.036498 17.466286 16.434115
1.880000 0.303381 294.994079 18.186181 34.354372 17.664963 16.650051
1.890000 0.304995 296.660748 18.494513 34.674218 17.863735 16.866411
1.900000 0.306609 298.329061 18.807565 34.996059 18.062592 17.083180
1.910000 0.308222 299.999034 19.125412 35.319916 18.261527 17.300340
1.920000 0.309836 301.670683 19.448128 35.645811 18.460528 17.517873
1.930000 0.311450 303.344027 19.775790 35.973768 18.659586 17.735761
1.940000 0.313064 305.019081 20.108475 36.303808 18.858690 17.953984
1.950000 0.314677 306.695863 20.446260 36.635954 19.057827 18.172522
1.960000 0.316291 308.374391 20.789222 36.970229 19.256985 18.391357
1.970000 0.317905 310.054682 21.137441 37.306657 19.456151 18.610466
1.980000 0.319519 311.736753 21.490995 37.645260 19.655311 18.829829
1.990000 0.321132 313.420624 21.849965 37.986064 19.854451 19.049424
1.100000 0.175017 166.798403 4.027473 15.043290 1.811512 2.114114
1.110000 0.176608 168.352006 4.169462 15.254231 1.995599 2.331303
1.120000 0.178199 169.906906 4.315414 15.468684 2.180334 2.549535
1.130000 0.179790 171.463127 4.465409 15.686689 2.365739 2.768807
1.140000 0.181381 173.020694 4.619524 15.908287 2.551835 2.989114
1.150000 0.182972 174.579630 4.777841 16.133521 2.738641 3.210451
1.160000 0.184563 176.139962 4.940439 16.362430 2.926175 3.432811
1.170000 0.186154 177.701715 5.107403 16.595057 3.114453 3.656188
1.180000 0.187745 179.264913 5.278816 16.831443 3.303489 3.880572
1.190000 0.189336 180.829583 5.454762 17.071629 3.493296 4.105956
1.200000 0.190927 182.395751 5.635329 17.315658 3.683883 4.332329
1.210000 0.192518 183.963443 5.820602 17.563570 3.875261 4.559682
1.220000 0.194109 185.532686 6.010670 17.815408 4.067435 4.788001
1.230000 0.195700 187.103507 6.205624 18.071213 4.260413 5.017276
1.240000 0.197291 188.675933 6.405553 18.331028 4.454198 5.247492
1.250000 0.198883 190.249992 6.610550 18.594896 4.648793 5.478636
1.260000 0.200474 191.825711 6.820707 18.862858 4.844197 5.710691
1.270000 0.202065 193.403119 7.036119 19.134957 5.040411 5.943641
1.280000 0.203656 194.982244 7.256880 19.411237 5.237431 6.177469
1.290000 0.205247 196.563115 7.483087 19.691739 5.435253 6.412157
1.300000 0.206838 198.145761 7.714836 19.976507 5.633871 6.647685
1.310000 0.208429 199.730211 7.952225 20.265583 5.833278 6.884033
1.320000 0.210020 201.316495 8.195353 20.559012 6.033465 7.121180
1.330000 0.211611 202.904643 8.444318 20.856837 6.234420 7.359102
1.340000 0.213202 204.494685 8.699223 21.159101 6.436133 7.597777
1.350000 0.214793 206.086652 8.960166 21.465847 6.638589 7.837179
1.360000 0.216384 207.680574 9.227250 21.777120 6.841773 8.077285
1.370000 0.217975 209.276483 9.500576 22.092963 7.045668 8.318066
1.380000 0.219566 210.874411 9.780246 22.413421 7.250257 8.559496
1.390000 0.221157 212.474388 10.066364 22.738536 7.455520 8.801546
1.400000 0.222748 214.076447 10.359031 23.068352 7.661435 9.044187
1.410000 0.224339 215.680620 10.658351 23.402915 7.867981 9.287388
1.420000 0.225931 217.286939 10.964427 23.742267 8.075134 9.531118
1.430000 0.227522 218.895439 11.277362 24.086452 8.282869 9.775345
1.440000 0.229113 220.506150 11.597258 24.435514 8.491161 10.020037
1.450000 0.230704 222.119108 11.924218 24.789496 8.699981 10.265158
1.460000 0.232295 223.734345 12.258344 25.148442 8.909302 10.510675
1.470000 0.233886 225.351896 12.599737 25.512396 9.119094 10.756552
1.480000 0.235477 226.971794 12.948499 25.881400 9.329326 11.002752
1.490000 0.237068 228.594074 13.304729 26.255497 9.539967 11.249240
1.500000 0.238659 230.218769 13.668528 26.634730 9.750985 11.495977
1.510000 0.240250 231.845916 14.039992 27.019140 9.962346 11.742926
1.520000 0.241841 233.475548 14.419220 27.408771 10.174015 11.990048
1.530000 0.243432 235.107701 14.806307 27.803663 10.385959 12.237303
1.540000 0.245023 236.742409 15.201349 28.203858 10.598141 12.484653
1.550000 0.246614 238.379709 15.604438 28.609397 10.810526 12.732057
1.560000 0.248205 240.019636 16.015666 29.020319 11.023075 12.979475
1.570000 0.249796 241.662225 16.435122 29.436664 11.235753 13.226866
1.580000 0.251387 243.307512 16.862896 29.858473 11.448521 13.474190
1.590000 0.252979 244.955533 17.299073 30.285782 11.661341 13.721405
1.600000 0.254570 246.606324 17.743737 30.718631 11.874175 13.968471
1.610000 0.256161 248.259921 18.196970 31.157056 12.086984 14.215346
1.620000 0.257752 249.916360 18.658852 31.601094 12.299729 14.461990
1.630000 0.259343 251.575677 19.129461 32.050781 12.512372 14.708361
1.640000 0.260934 253.237907 19.608871 32.506152 12.724873 14.954419
1.650000 0.262525 254.903088 20.097155 32.967242 12.937194 15.200122
1.660000 0.264116 256.571256 20.594383 33.434083 13.149296 15.445431
1.670000 0.265707 258.242445 21.100623 33.906707 13.361140 15.690306
1.680000 0.267298 259.916694 21.615938 34.385148 13.572687 15.934707
1.690000 0.268889 261.594036 22.140390 34.869435 13.783901 16.178594
1.700000 0.270480 263.274510 22.674039 35.359598 13.994744 16.421930
1.710000 0.272071 264.958149 23.216941 35.855666 14.205177 16.664675
1.720000 0.273662 266.644990 23.769148 36.357666 14.415166 16.906793
1.730000 0.275253 268.335069 24.330710 36.865625 14.624672 17.148246
1.740000 0.276844 270.028422 24.901675 37.379569 14.833662 17.388999
1.750000 0.278436 271.725082 25.482087 37.899521 15.042099 17.629015
1.760000 0.280027 273.425087 26.071987 38.425506 15.249950 17.868261
1.770000 0.281618 275.128470 26.671413 38.957544 15.457181 18.106703
1.780000 0.283209 276.835266 27.280399 39.495658 15.663761 18.344307
1.790000 0.284800 278.545511 27.898979 40.039867 15.869656 18.581043
1.800000 0.286391 280.259239 28.527181 40.590189 16.074836 18.816878
1.810000 0.287982 281.976483 29.165031 41.146642 16.279271 19.051783
1.820000 0.289573 283.697278 29.812552 41.709242 16.482931 19.285729
1.830000 0.291164 285.421657 30.469764 42.278004 16.685790 19.518687
1.840000 0.292755 287.149654 31.136684 42.852942 16.887818 19.750631
1.850000 0.294346 288.881302 31.813327 43.434068 17.088991 19.981536
1.860000 0.295937 290.616634 32.499704 44.021393 17.289284 20.211375
1.870000 0.297528 292.355682 33.195825 44.614927 17.488671 20.440125
1.880000 0.299119 294.098479 33.901695 45.214679 17.687130 20.667765
1.890000 0.300710 295.845056 34.617317 45.820657 17.884639 20.894271
1.900000 0.302301 297.595446 35.342693 46.432866 18.081176 21.119624
1.910000 0.303892 299.349679 36.077822 47.051312 18.276723 21.343805
1.920000 0.305484 301.107786 36.822698 47.675998 18.471260 21.566795
1.930000 0.307075 302.869798 37.577317 48.306928 18.664769 21.788577
1.940000 0.308666 304.635745 38.341669 48.944101 18.857233 22.009134
1.950000 0.310257 306.405657 39.115743 49.587520 19.048638 22.228453
1.960000 0.311848 308.179564 39.899527 50.237182 19.238968 22.446519
1.970000 0.313439 309.957495 40.693005 50.893086 19.428209 22.663320
1.980000 0.315030 311.739477 41.496161 51.555227 19.616349 22.878843
1.990000 0.316621 313.525541 42.308976 52.223603 19.803376 23.093077
1.100000 0.154624 147.521514 3.858442 16.067876 2.238029 1.634151
1.110000 0.156029 148.898186 3.967087 16.295828 2.457217 1.800295
1.120000 0.157435 150.275847 4.078134 16.525996 2.675611 1.966933
1.130000 0.158841 151.654511 4.191627 16.758400 2.893221 2.134066
1.140000 0.160246 153.034190 4.307611 16.993063 3.110059 2.301690
1.150000 0.161652 154.414898 4.426127 17.230007 3.326135 2.469806
1.160000 0.163058 155.796647 4.547222 17.469254 3.541459 2.638411
1.170000 0.164463 157.179452 4.670938 17.710828 3.756043 2.807503
1.180000 0.165869 158.563325 4.797321 17.954750 3.969896 2.977080
1.190000 0.167275 159.948281 4.926415 18.201045 4.183028 3.147141
1.200000 0.168680 161.334333 5.058266 18.449733 4.395450 3.317681
1.210000 0.170086 162.721496 5.192918 18.700840 4.607171 3.488699
1.220000 0.171492 164.109783 5.330416 18.954388 4.818200 3.660192
1.230000 0.172897 165.499209 5.470807 19.210399 5.028548 3.832156
1.240000 0.174303 166.889788 5.614136 19.468898 5.238223 4.004588
1.250000 0.175709 168.281535 5.760450 19.729908 5.447235 4.177485
1.260000 0.177114 169.674465 5.909793 19.993451 5.655591 4.350841
1.270000 0.178520 171.068592 6.062213 20.259552 5.863302 4.524654
1.280000 0.179926 172.463931 6.217756 20.528233 6.070375 4.698918
1.290000 0.181331 173.860498 6.376468 20.799518 6.276819 4.873630
1.300000 0.182737 175.258308 6.538397 21.073430 6.482641 5.048784
1.310000 0.184143 176.657376 6.703588 21.349993 6.687849 5.224375
1.320000 0.185548 178.057717 6.872090 21.629229 6.892452 5.400398
1.330000 0.186954 179.459348 7.043949 21.911162 7.096455 5.576848
1.340000 0.188360 180.862283 7.219212 22.195814 7.299867 5.753718
1.350000 0.189765 182.266539 7.397927 22.483210 7.502694 5.931004
1.360000 0.191171 183.672132 7.580141 22.773371 7.704943 6.108697
1.370000 0.192577 185.079078 7.765901 23.066321 7.906620 6.286793
1.380000 0.193982 186.487393 7.955254 23.362083 8.107731 6.465285
1.390000 0.195388 187.897093 8.148249 23.660679 8.308282 6.644165
1.400000 0.196794 189.308195 8.344932 23.962132 8.508278 6.823426
1.410000 0.198199 190.720715 8.545351 24.266464 8.707725 7.003062
1.420000 0.199605 192.134669 8.749553 24.573698 8.906629 7.183065
1.430000 0.201011 193.550076 8.957586 24.883856 9.104993 7.363426
1.440000 0.202416 194.966950 9.169497 25.196960 9.302822 7.544138
1.450000 0.203822 196.385310 9.385333 25.513032 9.500122 7.725194
1.460000 0.205228 197.805171 9.605142 25.832094 9.696894 7.906583
1.470000 0.206634 199.226552 9.828970 26.154168 9.893144 8.088298
1.480000 0.208039 200.649470 10.056864 26.479274 10.088876 8.270330
1.490000 0.209445 202.073941 10.288872 26.807434 10.284091 8.452670
1.500000 0.210851 203.499983 10.525039 27.138670 10.478793 8.635309
1.510000 0.212256 204.927614 10.765413 27.473002 10.672985 8.818237
1.520000 0.213662 206.356850 11.010040 27.810451 10.866669 9.001445
1.530000 0.215068 207.787710 11.258965 28.151038 11.059848 9.184923
1.540000 0.216473 209.220212 11.512235 28.494782 11.252523 9.368661
1.550000 0.217879 210.654372 11.769895 28.841705 11.444697 9.552648
1.560000 0.219285 212.090208 12.031991 29.191826 11.636369 9.736876
1.570000 0.220690 213.527739 12.298567 29.545164 11.827543 9.921332
1.580000 0.222096 214.966982 12.569670 29.901740 12.018218 10.106007
1.590000 0.223502 216.407956 12.845342 30.261572 12.208395 10.290889
1.600000 0.224907 217.850678 13.125629 30.624679 12.398075 10.475968
1.610000 0.226313 219.295166 13.410574 30.991081 12.587258 10.661233
1.620000 0.227719 220.741438 13.700220 31.360795 12.775944 10.846672
1.630000 0.229124 222.189513 13.994612 31.733839 12.964133 11.032274
1.640000 0.230530 223.639409 14.293790 32.110232 13.151824 11.218028
1.650000 0.231936 225.091144 14.597799 32.489992 13.339017 11.403921
1.660000 0.233341 226.544735 14.906679 32.873136 13.525711 11.589942
1.670000 0.234747 228.000203 15.220473 33.259680 13.711904 11.776080
1.680000 0.236153 229.457564 15.539220 33.649642 13.897595 11.962322
1.690000 0.237558 230.916837 15.862963 34.043038 14.082784 12.148657
1.700000 0.238964 232.378041 16.191739 34.439884 14.267467 12.335071
1.710000 0.240370 233.841194 16.525590 34.840197 14.451644 12.521554
1.720000 0.241775 235.306314 16.864554 35.243992 14.635313 12.708092
1.730000 0.243181 236.773419 17.208670 35.651284 14.818470 12.894673
1.740000 0.244587 238.242529 17.557975 36.062088 15.001114 13.081286
1.750000 0.245992 239.713661 17.912507 36.476419 15.183243 13.267917
1.760000 0.247398 241.186834 18.272303 36.894291 15.364852 13.454553
1.770000 0.248804 242.662067 18.637398 37.315718 15.545941 13.641184
1.780000 0.250209 244.139377 19.007829 37.740714 15.726506 13.827794
1.790000 0.251615 245.618783 19.383630 38.169293 15.906543 14.014374
1.800000 0.253021 247.100304 19.764835 38.601466 16.086050 14.200909
1.810000 0.254426 248.583957 20.151479 39.037247 16.265023 14.387386
1.820000 0.255832 250.069762 20.543594 39.476648 16.443459 14.573795
1.830000 0.257238 251.557737 20.941213 39.919681 16.621354 14.760121
1.840000 0.258643 253.047899 21.344367 40.366357 16.798705 14.946352
1.850000 0.260049 254.540267 21.753087 40.816688 16.975507 15.132476
1.860000 0.261455 256.034860 22.167404 41.270685 17.151759 15.318480
1.870000 0.262860 257.531696 22.587348 41.728357 17.327454 15.504352
1.880000 0.264266 259.030792 23.012947 42.189716 17.502590 15.690080
1.890000 0.265672 260.532167 23.444230 42.654770 17.677163 15.875650
1.900000 0.267077 262.035839 23.881223 43.123530 17.851169 16.061051
1.910000 0.268483 263.541826 24.323955 43.596003 18.024603 16.246270
1.920000 0.269889 265.050146 24.772451 44.072200 18.197461 16.431295
1.930000 0.271294 266.560817 25.226736 44.552128 18.369740 16.616115
1.940000 0.272700 268.073857 25.686835 45.035794 18.541436 16.800716
1.950000 0.274106 269.589284 26.152771 45.523207 18.712543 16.985088
1.960000 0.275511 271.107115 26.624569 46.014374 18.883059 17.169218
1.970000 0.276917 272.627368 27.102250 46.509300 19.052979 17.353095
1.980000 0.278323 274.150061 27.585837 47.007994 19.222299 17.536708
1.990000 0.279728 275.675212 28.075349 47.510460 19.391015 17.720044
1.100000 0.162656 155.703254 3.337979 19.255445 1.979493 1.521125
1.110000 0.164135 157.149433 3.415226 19.442451 2.169768 1.675514
1.120000 0.165613 158.596314 3.493999 19.630361 2.358765 1.830332
1.130000 0.167092 160.043905 3.574324 19.819196 2.546512 1.985582
1.140000 0.168571 161.492214 3.656228 20.008976 2.733038 2.141267
1.150000 0.170049 162.941249 3.739739 20.199722 2.918371 2.297391
1.160000 0.171528 164.391017 3.824885 20.391454 3.102540 2.453957
1.170000 0.173007 165.841526 3.911695 20.584192 3.285572 2.610967
1.180000 0.174485 167.292784 4.000195 20.777958 3.467496 2.768424
1.190000 0.175964 168.744799 4.090415 20.972770 3.648340 2.926332
1.200000 0.177443 170.197580 4.182383 21.168649 3.828131 3.084693
1.210000 0.178921 171.651135 4.276127 21.365615 4.006896 3.243509
1.220000 0.180400 173.105472 4.371678 21.563688 4.184663 3.402782
1.230000 0.181879 174.560599 4.469063 21.762887 4.361459 3.562516
1.240000 0.183358 176.016526 4.568312 21.963233 4.537310 3.722713
1.250000 0.184836 177.473261 4.669455 22.164745 4.712243 3.883374
1.260000 0.186315 178.930812 4.772522 22.367442 4.886283 4.044501
1.270000 0.187794 180.389190 4.877542 22.571344 5.059458 4.206096
1.280000 0.189272 181.848402 4.984545 22.776471 5.231792 4.368162
1.290000 0.190751 183.308457 5.093563 22.982840 5.403311 4.530699
1.300000 0.192230 184.769366 5.204625 23.190472 5.574040 4.693709
1.310000 0.193708 186.231137 5.317763 23.399385 5.744004 4.857194
1.320000 0.195187 187.693780 5.433007 23.609599 5.913227 5.021154
1.330000 0.196666 189.157304 5.550389 23.821132 6.081733 5.185591
1.340000 0.198144 190.621718 5.669941 24.034003 6.249546 5.350506
1.350000 0.199623 192.087033 5.791694 24.248230 6.416690 5.515900
1.360000 0.201102 193.553258 5.915680 24.463833 6.583188 5.681772
1.370000 0.202581 195.020403 6.041931 24.680830 6.749062 5.848125
1.380000 0.204059 196.488478 6.170481 24.899238 6.914336 6.014957
1.390000 0.205538 197.957493 6.301361 25.119078 7.079030 6.182270
1.400000 0.207017 199.427458 6.434604 25.340365 7.243168 6.350064
1.410000 0.208495 200.898383 6.570245 25.563120 7.406769 6.518337
1.420000 0.209974 202.370279 6.708316 25.787360 7.569856 6.687091
1.430000 0.211453 203.843156 6.848852 26.013102 7.732449 6.856325
1.440000 0.212931 205.317024 6.991886 26.240366 7.894568 7.026038
1.450000 0.214410 206.791894 7.137452 26.469169 8.056232 7.196230
1.460000 0.215889 208.267777 7.285585 26.699528 8.217462 7.366899
1.470000 0.217367 209.744683 7.436321 26.931461 8.378276 7.538044
1.480000 0.218846 211.222624 7.589693 27.164987 8.538693 7.709665
1.490000 0.220325 212.701610 7.745738 27.400123 8.698730 7.881760
1.500000 0.221804 214.181653 7.904492 27.636885 8.858407 8.054327
1.510000 0.223282 215.662763 8.065989 27.875293 9.017740 8.227365
1.520000 0.224761 217.144951 8.230267 28.115363 9.176745 8.400871
1.530000 0.226240 218.628230 8.397361 28.357113 9.335441 8.574844
1.540000 0.227718 220.112610 8.567310 28.600560 9.493842 8.749281
1.550000 0.229197 221.598103 8.740149 28.845722 9.651964 8.924179
1.560000 0.230676 223.084720 8.915916 29.092615 9.809822 9.099536
1.570000 0.232154 224.572474 9.094648 29.341257 9.967431 9.275348
1.580000 0.233633 226.061375 9.276385 29.591665 10.124806 9.451614
1.590000 0.235112 227.551437 9.461163 29.843857 10.281959 9.628328
1.600000 0.236590 229.042670 9.649022 30.097849 10.438905 9.805488
1.610000 0.238069 230.535087 9.840000 30.353658 10.595656 9.983091
1.620000 0.239548 232.028700 10.034136 30.611302 10.752225 10.161130
1.630000 0.241026 233.523521 10.231469 30.870798 10.908624 10.339604
1.640000 0.242505 235.019563 10.432040 31.132161 11.064864 10.518507
1.650000 0.243984 236.516837 10.635888 31.395411 11.220955 10.697834
1.660000 0.245463 238.015358 10.843053 31.660562 11.376910 10.877581
1.670000 0.246941 239.515136 11.053576 31.927633 11.532737 11.057742
1.680000 0.248420 241.016185 11.267497 32.196639 11.688447 11.238313
1.690000 0.249899 242.518517 11.484857 32.467598 11.844049 11.419287
1.700000 0.251377 244.022146 11.705699 32.740527 11.999550 11.600659
1.710000 0.252856 245.527084 11.930062 33.015442 12.154960 11.782423
1.720000 0.254335 247.033345 12.157989 33.292360 12.310287 11.964572
1.730000 0.255813 248.540942 12.389521 33.571298 12.465536 12.147099
1.740000 0.257292 250.049887 12.624702 33.852272 12.620716 12.329999
1.750000 0.258771 251.560194 12.863573 34.135299 12.775832 12.513264
1.760000 0.260249 253.071877 13.106177 34.420395 12.930891 12.696887
1.770000 0.261728 254.584949 13.352557 34.707577 13.085897 12.880860
1.780000 0.263207 256.099424 13.602756 34.996863 13.240855 13.065176
1.790000 0.264686 257.615315 13.856817 35.288267 13.395771 13.249827
1.800000 0.266164 259.132637 14.114783 35.581807 13.550648 13.434804
1.810000 0.267643 260.651402 14.376699 35.877498 13.705489 13.620099
1.820000 0.269122 262.171626 14.642607 36.175359 13.860297 13.805704
1.830000 0.270600 263.693322 14.912553 36.475404 14.015076 13.991609
1.840000 0.272079 265.216504 15.186579 36.777650 14.169827 14.177805
1.850000 0.273558 266.741186 15.464730 37.082114 14.324552 14.364283
1.860000 0.275036 268.267383 15.747050 37.388811 14.479252 14.551034
1.870000 0.276515 269.795110 16.033584 37.697758 14.633927 14.738047
1.880000 0.277994 271.324380 16.324375 38.008971 14.788580 14.925312
1.890000 0.279472 272.855208 16.619469 38.322467 14.943208 15.112820
1.900000 0.280951 274.387609 16.918910 38.638260 15.097812 15.300559
1.910000 0.282430 275.921597 17.222743 38.956368 15.252391 15.488519
1.920000 0.283908 277.457188 17.531011 39.276806 15.406943 15.676689
1.930000 0.285387 278.994396 17.843760 39.599590 15.561467 15.865057
1.940000 0.286866 280.533236 18.161035 39.924736 15.715961 16.053613
1.950000 0.288345 282.073723 18.482878 40.252260 15.870422 16.242345
1.960000 0.289823 283.615873 18.809336 40.582177 16.024847 16.431240
1.970000 0.291302 285.159700 19.140452 40.914503 16.179233 16.620288
1.980000 0.292781 286.705219 19.476270 41.249254 16.333576 16.809476
1.990000 0.294259 288.252447 19.816835 41.586445 16.487872 16.998791
1.100000 0.160071 152.544140 3.369785 14.978578 1.772805 1.923199
1.110000 0.161526 153.962032 3.479035 15.171285 1.948696 2.120683
1.120000 0.162981 155.380922 3.591306 15.366673 2.124504 2.319113
1.130000 0.164436 156.800828 3.706660 15.564782 2.300266 2.518492
1.140000 0.165892 158.221769 3.825158 15.765653 2.476020 2.718819
1.150000 0.167347 159.643763 3.946864 15.969325 2.651800 2.920093
1.160000 0.168802 161.066829 4.071841 16.175839 2.827642 3.122314
1.170000 0.170257 162.490988 4.200154 16.385235 3.003577 3.325480
1.180000 0.171712 163.916257 4.331869 16.597552 3.179637 3.529590
1.190000 0.173168 165.342657 4.467052 16.812832 3.355853 3.734639
1.200000 0.174623 166.770209 4.605770 17.031114 3.532252 3.940626
1.210000 0.176078 168.198931 4.748092 17.252438 3.708863 4.147546
1.220000 0.177533 169.628844 4.894086 17.476844 3.885710 4.355395
1.230000 0.178988 171.059969 5.043822 17.704372 4.062818 4.564167
1.240000 0.180444 172.492327 5.197372 17.935062 4.240211 4.773857
1.250000 0.181899 173.925939 5.354807 18.168955 4.417910 4.984457
1.260000 0.183354 175.360826 5.516200 18.406090 4.595934 5.195962
1.270000 0.184809 176.797010 5.681624 18.646508 4.774303 5.408362
1.280000 0.186264 178.234513 5.851155 18.890248 4.953035 5.621649
1.290000 0.187720 179.673356 6.024867 19.137352 5.132143 5.835813
1.300000 0.189175 181.113563 6.202837 19.387859 5.311644 6.050845
1.310000 0.190630 182.555154 6.385143 19.641811 5.491550 6.266732
1.320000 0.192085 183.998155 6.571862 19.899246 5.671873 6.483465
1.330000 0.193540 185.442587 6.763073 20.160207 5.852622 6.701029
1.340000 0.194995 186.888473 6.958856 20.424734 6.033805 6.919411
1.350000 0.196451 188.335838 7.159292 20.692867 6.215431 7.138597
1.360000 0.197906 189.784705 7.364461 20.964647 6.397504 7.358573
1.370000 0.199361 191.235099 7.574447 21.240115 6.580030 7.579322
1.380000 0.200816 192.687043 7.789332 21.519312 6.763010 7.800827
1.390000 0.202271 194.140562 8.009199 21.802279 6.946446 8.023071
1.400000 0.203727 195.595681 8.234132 22.089056 7.130337 8.246036
1.410000 0.205182 197.052425 8.464216 22.379686 7.314684 8.469702
1.420000 0.206637 198.510819 8.699537 22.674209 7.499482 8.694049
1.430000 0.208092 199.970889 8.940179 22.972666 7.684727 8.919056
1.440000 0.209547 201.432661 9.186229 23.275098 7.870413 9.144702
1.450000 0.211003 202.896160 9.437774 23.581547 8.056535 9.370963
1.460000 0.212458 204.361413 9.694899 23.892053 8.243083 9.597817
1.470000 0.213913 205.828447 9.957693 24.206658 8.430048 9.825239
1.480000 0.215368 207.297288 10.226242 24.525403 8.617418 10.053205
1.490000 0.216823 208.767963 10.500633 24.848329 8.805183 10.281688
1.500000 0.218279 210.240500 10.780954 25.175476 8.993328 10.510661
1.510000 0.219734 211.714925 11.067292 25.506886 9.181839 10.740099
1.520000 0.221189 213.191267 11.359733 25.842600 9.370700 10.969971
1.530000 0.222644 214.669553 11.658365 26.182658 9.559894 11.200250
1.540000 0.224099 216.149811 11.963275 26.527100 9.749403 11.430907
1.550000 0.225554 217.632070 12.274547 26.875968 9.939209 11.661910
1.560000 0.227010 219.116358 12.592269 27.229300 10.129292 11.893230
1.570000 0.228465 220.602703 12.916524 27.587137 10.319629 12.124835
1.580000 0.229920 222.091135 13.247397 27.949519 10.510200 12.356693
1.590000 0.231375 223.581681 13.584973 28.316485 10.700981 12.588772
1.600000 0.232830 225.074373 13.929333 28.688073 10.891948 12.821039
1.610000 0.234286 226.569237 14.280560 29.064324 11.083078 13.053460
1.620000 0.235741 228.066305 14.638734 29.445274 11.274345 13.286001
1.630000 0.237196 229.565606 15.003936 29.830963 11.465723 13.518630
1.640000 0.238651 231.067169 15.376242 30.221427 11.657185 13.751310
1.650000 0.240106 232.571023 15.755732 30.616704 11.848704 13.984008
1.660000 0.241562 234.077200 16.142479 31.016831 12.040253 14.216688
1.670000 0.243017 235.585728 16.536560 31.421843 12.231803 14.449315
1.680000 0.244472 237.096638 16.938045 31.831777 12.423325 14.681854
1.690000 0.245927 238.609961 17.347008 32.246667 12.614791 14.914269
1.700000 0.247382 240.125725 17.763515 32.666548 12.806171 15.146525
1.710000 0.248837 241.643962 18.187636 33.091454 12.997435 15.378587
1.720000 0.250293 243.164701 18.619436 33.521417 13.188554 15.610419
1.730000 0.251748 244.687973 19.058978 33.956472 13.379498 15.841985
1.740000 0.253203 246.213809 19.506324 34.396649 13.570236 16.073251
1.750000 0.254658 247.742238 19.961534 34.841979 13.760739 16.304181
1.760000 0.256113 249.273291 20.424664 35.292494 13.950977 16.534741
1.770000 0.257569 250.806998 20.895771 35.748222 14.140919 16.764897
1.780000 0.259024 252.343389 21.374907 36.209193 14.330536 16.994614
1.790000 0.260479 253.882494 21.862122 36.675434 14.519798 17.223858
1.800000 0.261934 255.424344 22.357466 37.146972 14.708675 17.452597
1.810000 0.263389 256.968969 22.860983 37.623834 14.897139 17.680797
1.820000 0.264845 258.516398 23.372718 38.106045 15.085161 17.908427
1.830000 0.266300 260.066661 23.892711 38.593630 15.272711 18.135454
1.840000 0.267755 261.619789 24.421002 39.086612 15.459763 18.361847
1.850000 0.269210 263.175810 24.957627 39.585013 15.646289 18.587576
1.860000 0.270665 264.734755 25.502618 40.088855 15.832261 18.812612
1.870000 0.272121 266.296652 26.056009 40.598159 16.017652 19.036924
1.880000 0.273576 267.861531 26.617827 41.112944 16.202438 19.260484
1.890000 0.275031 269.429421 27.188099 41.633229 16.386593 19.483266
1.900000 0.276486 271.000350 27.766848 42.159031 16.570092 19.705241
1.910000 0.277941 272.574348 28.354097 42.690367 16.752910 19.926384
1.920000 0.279396 274.151443 28.949865 43.227253 16.935026 20.146670
1.930000 0.280852 275.731663 29.554168 43.769702 17.116415 20.366074
1.940000 0.282307 277.315036 30.167021 44.317729 17.297057 20.584573
1.950000 0.283762 278.901590 30.788435 44.871345 17.476929 20.802144
1.960000 0.285217 280.491353 31.418421 45.430562 17.656013 21.018765
1.970000 0.286672 282.084352 32.056986 45.995390 17.834287 21.234415
1.980000 0.288128 283.680614 32.704136 46.565839 18.011735 21.449075
1.990000 0.289583 285.280166 33.359873 47.141915 18.188336 21.662725
1.100000 0.186990 178.457916 3.837968 16.370955 1.865512 1.646454
1.110000 0.188690 180.115599 3.937000 16.558235 2.045444 1.813233
1.120000 0.190390 181.774183 4.038120 16.746906 2.224306 1.980413
1.130000 0.192090 183.433679 4.141361 16.936987 2.402130 2.147995
1.140000 0.193790 185.094099 4.246755 17.128496 2.578948 2.315983
1.150000 0.195490 186.755452 4.354336 17.321453 2.754790 2.484379
1.160000 0.197190 188.417751 4.464135 17.515876 2.929689 2.653187
1.170000 0.198889 190.081006 4.576186 17.711783 3.103675 2.822407
1.180000 0.200589 191.745228 4.690522 17.909193 3.276779 2.992042
1.190000 0.202289 193.410429 4.807175 18.108123 3.449031 3.162095
1.200000 0.203989 195.076620 4.926178 18.308592 3.620461 3.332566
1.210000 0.205689 196.743813 5.047565 18.510616 3.791098 3.503459
1.220000 0.207389 198.412019 5.171368 18.714214 3.960970 3.674774
1.230000 0.209089 200.081249 5.297621 18.919402 4.130107 3.846514
1.240000 0.210789 201.751516 5.426357 19.126198 4.298537 4.018679
1.250000 0.212489 203.422832 5.557610 19.334619 4.466287 4.191271
1.260000 0.214189 205.095207 5.691412 19.544681 4.633385 4.364292
1.270000 0.215889 206.768655 5.827798 19.756402 4.799857 4.537742
1.280000 0.217588 208.443187 5.966801 19.969796 4.965730 4.711622
1.290000 0.219288 210.118815 6.108455 20.184882 5.131030 4.885933
1.300000 0.220988 211.795552 6.252794 20.401675 5.295782 5.060675
1.310000 0.222688 213.473409 6.399852 20.620190 5.460011 5.235850
1.320000 0.224388 215.152400 6.549664 20.840444 5.623742 5.411458
1.330000 0.226088 216.832536 6.702262 21.062453 5.786999 5.587498
1.340000 0.227788 218.513829 6.857683 21.286231 5.949806 5.763971
1.350000 0.229488 220.196294 7.015960 21.511795 6.112185 5.940877
1.360000 0.231188 221.879941 7.177129 21.739159 6.274159 6.118216
1.370000 0.232888 223.564784 7.341223 21.968338 6.435751 6.295987
1.380000 0.234588 225.250836 7.508278 22.199347 6.596982 6.474190
1.390000 0.236287 226.938109 7.678330 22.432202 6.757873 6.652825
1.400000 0.237987 228.626616 7.851413 22.666916 6.918445 6.831889
1.410000 0.239687 230.316371 8.027563 22.903505 7.078718 7.011383
1.420000 0.241387 232.007386 8.206815 23.141982 7.238712 7.191306
1.430000 0.243087 233.699674 8.389206 23.382363 7.398446 7.371655
1.440000 0.244787 235.393249 8.574771 23.624660 7.557938 7.552430
1.450000 0.246487 237.088123 8.763547 23.868888 7.717207 7.733629
1.460000 0.248187 238.784311 8.955570 24.115062 7.876270 7.915251
1.470000 0.249887 240.481824 9.150876 24.363194 8.035145 8.097292
1.480000 0.251587 242.180678 9.349503 24.613299 8.193847 8.279752
1.490000 0.253287 243.880885 9.551487 24.865390 8.352394 8.462627
1.500000 0.254986 245.582460 9.756865 25.119480 8.510800 8.645915
1.510000 0.256686 247.285414 9.965675 25.375584 8.669081 8.829615
1.520000 0.258386 248.989763 10.177954 25.633714 8.827252 9.013721
1.530000 0.260086 250.695520 10.393740 25.893884 8.985325 9.198233
1.540000 0.261786 252.402700 10.613071 26.156106 9.143315 9.383146
1.550000 0.263486 254.111314 10.835985 26.420395 9.301235 9.568457
1.560000 0.265186 255.821379 11.062521 26.686762 9.459097 9.754163
1.570000 0.266886 257.532908 11.292718 26.955221 9.616913 9.940259
1.580000 0.268586 259.245914 11.526613 27.225784 9.774694 10.126741
1.590000 0.270286 260.960413 11.764247 27.498465 9.932452 10.313607
1.600000 0.271986 262.676418 12.005658 27.773276 10.090197 10.500850
1.610000 0.273686 264.393943 12.250887 28.050229 10.247938 10.688466
1.620000 0.275385 266.113004 12.499972 28.329337 10.405686 10.876451
1.630000 0.277085 267.833615 12.752955 28.610614 10.563448 11.064800
1.640000 0.278785 269.555789 13.009874 28.894070 10.721234 11.253507
1.650000 0.280485 271.279542 13.270771 29.179719 10.879051 11.442567
1.660000 0.282185 273.004889 13.535686 29.467573 11.036907 11.631974
1.670000 0.283885 274.731843 13.804660 29.757644 11.194808 11.821722
1.680000 0.285585 276.460421 14.077735 30.049944 11.352761 12.011806
1.690000 0.287285 278.190636 14.354951 30.344486 11.510772 12.202219
1.700000 0.288985 279.922503 14.636349 30.641281 11.668845 12.392955
1.710000 0.290685 281.656039 14.921973 30.940343 11.826987 12.584006
1.720000 0.292385 283.391257 15.211863 31.241682 11.985201 12.775366
1.730000 0.294084 285.128173 15.506062 31.545311 12.143491 12.967029
1.740000 0.295784 286.866803 15.804613 31.851241 12.301861 13.158986
1.750000 0.297484 288.607160 16.107556 32.159486 12.460314 13.351229
1.760000 0.299184 290.349262 16.414936 32.470056 12.618853 13.543752
1.770000 0.300884 292.093122 16.726795 32.782963 12.777478 13.736547
1.780000 0.302584 293.838757 17.043177 33.098220 12.936193 13.929604
1.790000 0.304284 295.586183 17.364123 33.415837 13.094997 14.122916
1.800000 0.305984 297.335414 17.689678 33.735827 13.253893 14.316474
1.810000 0.307684 299.086467 18.019885 34.058202 13.412879 14.510269
1.820000 0.309384 300.839357 18.354788 34.382972 13.571957 14.704293
1.830000 0.311084 302.594100 18.694429 34.710150 13.731125 14.898535
1.840000 0.312783 304.350712 19.038854 35.039747 13.890382 15.092987
1.850000 0.314483 306.109209 19.388106 35.371775 14.049727 15.287639
1.860000 0.316183 307.869608 19.742228 35.706245 14.209157 15.482481
1.870000 0.317883 309.631923 20.101265 36.043168 14.368672 15.677504
1.880000 0.319583 311.396171 20.465261 36.382556 14.528267 15.872696
1.890000 0.321283 313.162369 20.834260 36.724421 14.687941 16.068047
1.900000 0.322983 314.930532 21.208305 37.068772 14.847689 16.263548
1.910000 0.324683 316.700678 21.587442 37.415623 15.007508 16.459186
1.920000 0.326383 318.472822 21.971714 37.764983 15.167393 16.654952
1.930000 0.328083 320.246981 22.361165 38.116865 15.327341 16.850834
1.940000 0.329783 322.023171 22.755839 38.471278 15.487345 17.046820
1.950000 0.331482 323.801409 23.155780 38.828235 15.647401 17.242900
1.960000 0.333182 325.581712 23.561033 39.187746 15.807504 17.439062
1.970000 0.334882 327.364096 23.971640 39.549822 15.967647 17.635294
1.980000 0.336582 329.148577 24.387645 39.914473 16.127824 17.831583
1.990000 0.338282 330.935174 24.809092 40.281711 16.288029 18.027919
1.100000 0.160497 153.480973 3.493297 18.287953 2.129376 1.607233
1.110000 0.161956 154.908382 3.575328 18.486327 2.335144 1.770968
1.120000 0.163415 156.336538 3.658966 18.685725 2.539724 1.935268
1.130000 0.164874 157.765448 3.744241 18.886167 2.743144 2.100139
1.140000 0.166333 159.195119 3.831184 19.087674 2.945434 2.265583
1.150000 0.167792 160.625561 3.919825 19.290266 3.146622 2.431605
1.160000 0.169251 162.056781 4.010196 19.493963 3.346736 2.598210
1.170000 0.170710 163.488787 4.102327 19.698786 3.545803 2.765399
1.180000 0.172169 164.921589 4.196251 19.904756 3.743852 2.933178
1.190000 0.173628 166.355194 4.291999 20.111892 3.940911 3.101549
1.200000 0.175087 167.789612 4.389605 20.320216 4.137006 3.270516
1.210000 0.176546 169.224851 4.489100 20.529748 4.332165 3.440081
1.220000 0.178005 170.660920 4.590520 20.740509 4.526416 3.610247
1.230000 0.179464 172.097828 4.693896 20.952520 4.719783 3.781018
1.240000 0.180923 173.535585 4.799264 21.165801 4.912295 3.952396
1.250000 0.182383 174.974200 4.906657 21.380374 5.103977 4.124382
1.260000 0.183842 176.413682 5.016112 21.596258 5.294855 4.296981
1.270000 0.185301 177.854041 5.127662 21.813475 5.484955 4.470192
1.280000 0.186760 179.295287 5.241345 22.032047 5.674302 4.644019
1.290000 0.188219 180.737429 5.357197 22.251993 5.862920 4.818463
1.300000 0.189678 182.180478 5.475253 22.473334 6.050835 4.993525
1.310000 0.191137 183.624444 5.595552 22.696093 6.238070 5.169206
1.320000 0.192596 185.069337 5.718131 22.920290 6.424650 5.345509
1.330000 0.194055 186.515167 5.843029 23.145945 6.610598 5.522433
1.340000 0.195514 187.961945 5.970283 23.373081 6.795938 5.699979
1.350000 0.196973 189.409681 6.099934 23.601719 6.980691 5.878148
1.360000 0.198432 190.858387 6.232021 23.831879 7.164881 6.056939
1.370000 0.199891 192.308073 6.366583 24.063583 7.348529 6.236353
1.380000 0.201350 193.758751 6.503662 24.296853 7.531657 6.416389
1.390000 0.202809 195.210431 6.643298 24.531710 7.714286 6.597047
1.400000 0.204268 196.663125 6.785534 24.768175 7.896436 6.778326
1.410000 0.205727 198.116844 6.930412 25.006270 8.078128 6.960225
1.420000 0.207187 199.571600 7.077974 25.246017 8.259382 7.142743
1.430000 0.208646 201.027405 7.228263 25.487437 8.440217 7.325877
1.440000 0.210105 202.484271 7.381324 25.730552 8.620651 7.509627
1.450000 0.211564 203.942209 7.537200 25.975384 8.800704 7.693989
1.460000 0.213023 205.401233 7.695938 26.221954 8.980392 7.878962
1.470000 0.214482 206.861353 7.857581 26.470285 9.159733 8.064542
1.480000 0.215941 208.322583 8.022176 26.720399 9.338744 8.250727
1.490000 0.217400 209.784935 8.189769 26.972318 9.517441 8.437513
1.500000 0.218859 211.248422 8.360408 27.226064 9.695840 8.624896
1.510000 0.220318 212.713057 8.534140 27.481658 9.873955 8.812873
1.520000 0.221777 214.178853 8.711014 27.739125 10.051803 9.001438
1.530000 0.223236 215.645823 8.891077 27.998485 10.229396 9.190588
1.540000 0.224695 217.113980 9.074380 28.259761 10.406748 9.380318
1.550000 0.226154 218.583338 9.260972 28.522976 10.583873 9.570621
1.560000 0.227613 220.053911 9.450904 28.788153 10.760782 9.761493
1.570000 0.229072 221.525712 9.644226 29.055314 10.937488 9.952926
1.580000 0.230531 222.998756 9.840990 29.324482 11.114001 10.144915
1.590000 0.231991 224.473056 10.041247 29.595679 11.290332 10.337454
1.600000 0.233450 225.948626 10.245051 29.868930 11.466491 10.530533
1.610000 0.234909 227.425482 10.452455 30.144256 11.642488 10.724147
1.620000 0.236368 228.903636 10.663511 30.421681 11.818331 10.918287
1.630000 0.237827 230.383106 10.878273 30.701227 11.994029 11.112945
1.640000 0.239286 231.863904 11.096797 30.982919 12.169588 11.308112
1.650000 0.240745 233.346046 11.319138 31.266780 12.345017 11.503779
1.660000 0.242204 234.829547 11.545350 31.552832 12.520321 11.699936
1.670000 0.243663 236.314423 11.775489 31.841099 12.695506 11.896574
1.680000 0.245122 237.800689 12.009612 32.131605 12.870577 12.093682
1.690000 0.246581 239.288361 12.247776 32.424374 13.045539 12.291250
1.700000 0.248040 240.777454 12.490037 32.719428 13.220395 12.489266
1.710000 0.249499 242.267984 12.736454 33.016792 13.395148 12.687719
1.720000 0.250958 243.759967 12.987083 33.316489 13.569802 12.886597
1.730000 0.252417 245.253420 13.241983 33.618544 13.744358 13.085889
1.740000 0.253876 246.748359 13.501213 33.922979 13.918817 13.285580
1.750000 0.255336 248.244800 13.764831 34.229819 14.093180 13.485658
1.760000 0.256795 249.742760 14.032896 34.539088 14.267447 13.686110
1.770000 0.258254 251.242256 14.305468 34.850809 14.441618 13.886922
1.780000 0.259713 252.743305 14.582606 35.165006 14.615692 14.088079
1.790000 0.261172 254.245924 14.864369 35.481704 14.789666 14.289566
1.800000 0.262631 255.750130 15.150818 35.800927 14.963538 14.491370
1.810000 0.264090 257.255940 15.442011 36.122697 15.137307 14.693474
1.820000 0.265549 258.763372 15.738010 36.447040 15.310967 14.895863
1.830000 0.267008 260.272445 16.038874 36.773979 15.484515 15.098520
1.840000 0.268467 261.783174 16.344663 37.103539 15.657946 15.301429
1.850000 0.269926 263.295579 16.655438 37.435742 15.831256 15.504574
1.860000 0.271385 264.809678 16.971257 37.770614 16.004438 15.707937
1.870000 0.272844 266.325488 17.292181 38.108177 16.177486 15.911500
1.880000 0.274303 267.843028 17.618269 38.448456 16.350394 16.115247
1.890000 0.275762 269.362316 17.949581 38.791474 16.523154 16.319159
1.900000 0.277221 270.883372 18.286176 39.137255 16.695758 16.523217
1.910000 0.278680 272.406213 18.628114 39.485822 16.868198 16.727402
1.920000 0.280140 273.930858 18.975452 39.837199 17.040466 16.931697
1.930000 0.281599 275.457326 19.328249 40.191410 17.212553 17.136082
1.940000 0.283058 276.985637 19.686562 40.548478 17.384447 17.340538
1.950000 0.284517 278.515809 20.050451 40.908425 17.556141 17.545044
1.960000 0.285976 280.047861 20.419970 41.271275 17.727623 17.749582
1.970000 0.287435 281.581814 20.795177 41.637050 17.898883 17.954130
1.980000 0.288894 283.117685 21.176128 42.005774 18.069910 18.158670
1.990000 0.290353 284.655495 21.562878 42.377469 18.240691 18.363181
1.100000 0.179600 171.853760 4.477205 18.867866 2.254679 2.105031
1.110000 0.181233 173.457373 4.611186 19.095784 2.477383 2.321007
1.120000 0.182866 175.062210 4.748820 19.326322 2.699707 2.537970
1.130000 0.184498 176.668292 4.890195 19.559531 2.921677 2.755917
1.140000 0.186131 178.275642 5.035395 19.795460 3.143319 2.974844
1.150000 0.187764 179.884283 5.184508 20.034161 3.364660 3.194744
1.160000 0.189397 181.494237 5.337622 20.275683 3.585722 3.415612
1.170000 0.191029 183.105530 5.494827 20.520078 3.806529 3.637440
1.180000 0.192662 184.718183 5.656213 20.767398 4.027103 3.860222
1.190000 0.194295 186.332222 5.821873 21.017692 4.247464 4.083947
1.200000 0.195928 187.947672 5.991899 21.271013 4.467632 4.308608
1.210000 0.197560 189.564557 6.166385 21.527413 4.687625 4.534195
1.220000 0.199193 191.182903 6.345427 21.786942 4.907460 4.760695
1.230000 0.200826 192.802735 6.529122 22.049654 5.127153 4.988097
1.240000 0.202459 194.424080 6.717565 22.315600 5.346719 5.216389
1.250000 0.204091 196.046964 6.910857 22.584832 5.566171 5.445557
1.260000 0.205724 197.671414 7.109095 22.857403 5.785520 5.675586
1.270000 0.207357 199.297457 7.312381 23.133365 6.004778 5.906461
1.280000 0.208989 200.925121 7.520815 23.412771 6.223953 6.138166
1.290000 0.210622 202.554434 7.734499 23.695673 6.443055 6.370684
1.300000 0.212255 204.185425 7.953537 23.982124 6.662090 6.603996
1.310000 0.213888 205.818120 8.178031 24.272177 6.881063 6.838083
1.320000 0.215520 207.452551 8.408087 24.565885 7.099978 7.072926
1.330000 0.217153 209.088746 8.643808 24.863300 7.318838 7.308504
1.340000 0.218786 210.726735 8.885300 25.164476 7.537645 7.544794
1.350000 0.220419 212.366548 9.132669 25.469465 7.756399 7.781775
1.360000 0.222051 214.008215 9.386022 25.778320 7.975099 8.019422
1.370000 0.223684 215.651767 9.645464 26.091095 8.193741 8.257711
1.380000 0.225317 217.297236 9.911103 26.407841 8.412324 8.496616
1.390000 0.226949 218.944652 10.183046 26.728611 8.630840 8.736112
1.400000 0.228582 220.594048 10.461400 27.053458 8.849285 8.976170
1.410000 0.230215 222.245455 10.746271 27.382435 9.067650 9.216764
1.420000 0.231848 223.898906 11.037767 27.715593 9.285927 9.457864
1.430000 0.233480 225.554433 11.335996 28.052985 9.504106 9.699440
1.440000 0.235113 227.212070 11.641062 28.394663 9.722176 9.941463
1.450000 0.236746 228.871849 11.953072 28.740677 9.940124 10.183900
1.460000 0.238379 230.533804 12.272132 29.091081 10.157937 10.426721
1.470000 0.240011 232.197969 12.598347 29.445923 10.375600 10.669892
1.480000 0.241644 233.864378 12.931820 29.805256 10.593099 10.913380
1.490000 0.243277 235.533064 13.272656 30.169129 10.810415 11.157152
1.500000 0.244910 237.204063 13.620956 30.537592 11.027533 11.401172
1.510000 0.246542 238.877409 13.976822 30.910696 11.244434 11.645407
1.520000 0.248175 240.553138 14.340355 31.288488 11.461097 11.889819
1.530000 0.249808 242.231283 14.711652 31.671018 11.677504 12.134374
1.540000 0.251440 243.911881 15.090812 32.058333 11.893633 12.379034
1.550000 0.253073 245.594966 15.477930 32.450481 12.109463 12.623764
1.560000 0.254706 247.280575 15.873102 32.847508 12.324971 12.868526
1.570000 0.256339 248.968743 16.276419 33.249462 12.540135 13.113282
1.580000 0.257971 250.659506 16.687973 33.656387 12.754930 13.357995
1.590000 0.259604 252.352900 17.107852 34.068328 12.969334 13.602627
1.600000 0.261237 254.048962 17.536144 34.485329 13.183321 13.847141
1.610000 0.262870 255.747726 17.972933 34.907434 13.396866 14.091498
1.620000 0.264502 257.449230 18.418302 35.334686 13.609946 14.335660
1.630000 0.266135 259.153510 18.872331 35.767125 13.822533 14.579589
1.640000 0.267768 260.860603 19.335099 36.204793 14.034602 14.823249
1.650000 0.269400 262.570543 19.806680 36.647729 14.246128 15.066600
1.660000 0.271033 264.283369 20.287148 37.095973 14.457085 15.309605
1.670000 0.272666 265.999116 20.776574 37.549563 14.667446 15.552228
1.680000 0.274299 267.717820 21.275024 38.008535 14.877186 15.794431
1.690000 0.275931 269.439519 21.782564 38.472926 15.086279 16.036177
1.700000 0.277564 271.164248 22.299256 38.942771 15.294698 16.277431
1.710000 0.279197 272.892043 22.825160 39.418104 15.502419 16.518157
1.720000 0.280830 274.622940 23.360332 39.898957 15.709416 16.758320
1.730000 0.282462 276.356977 23.904826 40.385362 15.915663 16.997885
1.740000 0.284095 278.094187 24.458693 40.877350 16.121137 17.236818
1.750000 0.285728 279.834608 25.021980 41.374950 16.325812 17.475085
1.760000 0.287360 281.578274 25.594733 41.878191 16.529665 17.712654
1.770000 0.288993 283.325222 26.176993 42.387100 16.732673 17.949494
1.780000 0.290626 285.075486 26.768800 42.901702 16.934811 18.185571
1.790000 0.292259 286.829102 27.370190 43.422022 17.136058 18.420857
1.800000 0.293891 288.586104 27.981195 43.948085 17.336392 18.655322
1.810000 0.295524 290.346528 28.601846 44.479911 17.535792 18.888936
1.820000 0.297157 292.110407 29.232171 45.017522 17.734236 19.121672
1.830000 0.298790 293.877776 29.872193 45.560937 17.931705 19.353503
1.840000 0.300422 295.648670 30.521934 46.110176 18.128180 19.584402
1.850000 0.302055 297.423120 31.181414 46.665256 18.323642 19.814344
1.860000 0.303688 299.201162 31.850648 47.226191 18.518074 20.043306
1.870000 0.305321 300.982828 32.529649 47.792998 18.711457 20.271263
1.880000 0.306953 302.768151 33.218428 48.365689 18.903777 20.498193
1.890000 0.308586 304.557164 33.916993 48.944276 19.095017 20.724076
1.900000 0.310219 306.349899 34.625350 49.528771 19.285163 20.948890
1.910000 0.311851 308.146388 35.343501 50.119184 19.474200 21.172616
1.920000 0.313484 309.946662 36.071447 50.715522 19.662117 21.395236
1.930000 0.315117 311.750754 36.809186 51.317793 19.848900 21.616733
1.940000 0.316750 313.558693 37.556715 51.926003 20.034538 21.837089
1.950000 0.318382 315.370510 38.314026 52.540156 20.219020 22.056290
1.960000 0.320015 317.186237 39.081112 53.160256 20.402336 22.274321
1.970000 0.321648 319.005901 39.857961 53.786307 20.584478 22.491168
1.980000 0.323281 320.829534 40.644561 54.418308 20.765438 22.706819
1.990000 0.324913 322.657164 41.440898 55.056260 20.945207 22.921262
1.100000 0.159460 151.661430 3.570420 13.091580 2.121487 1.287349
1.110000 0.160910 153.072985 3.649172 13.295511 2.327361 1.416900
1.120000 0.162360 154.485254 3.728918 13.500198 2.532133 1.546613
1.130000 0.163809 155.898239 3.809667 13.705635 2.735811 1.676490
1.140000 0.165259 157.311943 3.891429 13.911820 2.938406 1.806535
1.150000 0.166709 158.726369 3.974214 14.118747 3.139928 1.936750
1.160000 0.168158 160.141520 4.058031 14.326415 3.340386 2.067139
1.170000 0.169608 161.557397 4.142890 14.534819 3.539792 2.197704
1.180000 0.171058 162.974004 4.228800 14.743957 3.738155 2.328448
1.190000 0.172507 164.391344 4.315772 14.953827 3.935485 2.459374
1.200000 0.173957 165.809419 4.403815 15.164426 4.131793 2.590485
1.210000 0.175406 167.228232 4.492940 15.375753 4.327089 2.721784
1.220000 0.176856 168.647786 4.583154 15.587805 4.521383 2.853273
1.230000 0.178306 170.068084 4.674470 15.800582 4.714687 2.984955
1.240000 0.179755 171.489130 4.766896 16.014082 4.907010 3.116832
1.250000 0.181205 172.910925 4.860442 16.228304 5.098364 3.248908
1.260000 0.182655 174.333472 4.955119 16.443248 5.288759 3.381184
1.270000 0.184104 175.756776 5.050936 16.658913 5.478206 3.513664
1.280000 0.185554 177.180839 5.147903 16.875298 5.666716 3.646349
1.290000 0.187004 178.605664 5.246031 17.092404 5.854299 3.779243
1.300000 0.188453 180.031254 5.345331 17.310230 6.040966 3.912348
1.310000 0.189903 181.457612 5.445811 17.528777 6.226728 4.045665
1.320000 0.191352 182.884742 5.547482 17.748044 6.411597 4.179198
1.330000 0.192802 184.312647 5.650355 17.968033 6.595582 4.312949
1.340000 0.194252 185.741330 5.754441 18.188744 6.778696 4.446920
1.350000 0.195701 187.170794 5.859749 18.410177 6.960949 4.581113
1.360000 0.197151 188.601043 5.966290 18.632334 7.142351 4.715531
1.370000 0.198601 190.032080 6.074075 18.855215 7.322915 4.850176
1.380000 0.200050 191.463908 6.183115 19.078821 7.502651 4.985050
1.390000 0.201500 192.896530 6.293420 19.303154 7.681571 5.120155
1.400000 0.202950 194.329951 6.405000 19.528215 7.859684 5.255493
1.410000 0.204399 195.764174 6.517868 19.754006 8.037003 5.391067
1.420000 0.205849 197.199201 6.632034 19.980527 8.213539 5.526878
1.430000 0.207299 198.635037 6.747508 20.207781 8.389302 5.662928
1.440000 0.208748 200.071685 6.864302 20.435768 8.564304 5.799220
1.450000 0.210198 201.509149 6.982428 20.664492 8.738556 5.935755
1.460000 0.211647 202.947433 7.101895 20.893953 8.912068 6.072536
1.470000 0.213097 204.386539 7.222716 21.124154 9.084852 6.209564
1.480000 0.214547 205.826471 7.344902 21.355097 9.256920 6.346841
1.490000 0.215996 207.267234 7.468464 21.586784 9.428281 6.484369
1.500000 0.217446 208.708831 7.593414 21.819216 9.598947 6.622149
1.510000 0.218896 210.151265 7.719764 22.052397 9.768929 6.760184
1.520000 0.220345 211.594541 7.847524 22.286328 9.938238 6.898476
1.530000 0.221795 213.038662 7.976707 22.521012 10.106885 7.037025
1.540000 0.223245 214.483632 8.107324 22.756451 10.274881 7.175834
1.550000 0.224694 215.929455 8.239388 22.992647 10.442236 7.314904
1.560000 0.226144 217.376135 8.372910 23.229604 10.608962 7.454237
1.570000 0.227593 218.823675 8.507902 23.467324 10.775070 7.593835
1.580000 0.229043 220.272080 8.644377 23.705809 10.940569 7.733698
1.590000 0.230493 221.721353 8.782346 23.945063 11.105472 7.873830
1.600000 0.231942 223.171499 8.921822 24.185087 11.269787 8.014230
1.610000 0.233392 224.622521 9.062817 24.425885 11.433528 8.154900
1.620000 0.234842 226.074423 9.205344 24.667459 11.596702 8.295843
1.630000 0.236291 227.527211 9.349415 24.909813 11.759323 8.437059
1.640000 0.237741 228.980886 9.495042 25.152949 11.921399 8.578549
1.650000 0.239191 230.435455 9.642239 25.396870 12.082941 8.720315
1.660000 0.240640 231.890920 9.791018 25.641579 12.243960 8.862358
1.670000 0.242090 233.347287 9.941392 25.887080 12.404466 9.004680
1.680000 0.243539 234.804559 10.093374 26.133375 12.564469 9.147281
1.690000 0.244989 236.262740 10.246976 26.380468 12.723979 9.290163
1.700000 0.246439 237.721835 10.402213 26.628362 12.883008 9.433327
1.710000 0.247888 239.181848 10.559097 26.877059 13.041563 9.576774
1.720000 0.249338 240.642783 10.717642 27.126563 13.199657 9.720504
1.730000 0.250788 242.104645 10.877861 27.376878 13.357298 9.864519
1.740000 0.252237 243.567438 11.039768 27.628007 13.514496 10.008821
1.750000 0.253687 245.031166 11.203376 27.879953 13.671262 10.153409
1.760000 0.255137 246.495834 11.368698 28.132719 13.827604 10.298284
1.770000 0.256586 247.961446 11.535750 28.386309 13.983533 10.443448
1.780000 0.258036 249.428007 11.704544 28.640727 14.139058 10.588901
1.790000 0.259486 250.895521 11.875096 28.895975 14.294188 10.734645
1.800000 0.260935 252.363993 12.047418 29.152057 14.448933 10.880678
1.810000 0.262385 253.833427 12.221526 29.408978 14.603302 11.027003
1.820000 0.263834 255.303829 12.397433 29.666740 14.757305 11.173620
1.830000 0.265284 256.775201 12.575155 29.925346 14.910949 11.320529
1.840000 0.266734 258.247550 12.754705 30.184802 15.064245 11.467731
1.850000 0.268183 259.720879 12.936100 30.445110 15.217201 11.615226
1.860000 0.269633 261.195194 13.119352 30.706274 15.369827 11.763014
1.870000 0.271083 262.670500 13.304479 30.968297 15.522130 11.911097
1.880000 0.272532 264.146800 13.491494 31.231185 15.674119 12.059474
1.890000 0.273982 265.624100 13.680413 31.494939 15.825803 12.208145
1.900000 0.275432 267.102405 13.871251 31.759565 15.977190 12.357111
1.910000 0.276881 268.581719 14.064025 32.025065 16.128288 12.506371
1.920000 0.278331 270.062048 14.258749 32.291445 16.279106 12.655927
1.930000 0.279780 271.543396 14.455440 32.558707 16.429651 12.805776
1.940000 0.281230 273.025768 14.654113 32.826856 16.579932 12.955921
1.950000 0.282680 274.509170 14.854785 33.095896 16.729957 13.106360
1.960000 0.284129 275.993605 15.057472 33.365831 16.879732 13.257093
1.970000 0.285579 277.479080 15.262190 33.636664 17.029266 13.408121
1.980000 0.287029 278.965599 15.468955 33.908400 17.178567 13.559442
1.990000 0.288478 280.453168 15.677786 34.181043 17.327640 13.711056
1.100000 0.174131 166.377411 4.017756 17.472124 2.097017 1.439896
1.110000 0.175714 167.926945 4.125623 17.682763 2.299191 1.584553
1.120000 0.177297 169.477461 4.235683 17.895177 2.500048 1.729331
1.130000 0.178880 171.028969 4.347967 18.109381 2.699600 1.874229
1.140000 0.180463 172.581481 4.462504 18.325387 2.897861 2.019247
1.150000 0.182046 174.135007 4.579326 18.543211 3.094844 2.164384
1.160000 0.183629 175.689560 4.698461 18.762866 3.290562 2.309641
1.170000 0.185212 177.245150 4.819938 18.984365 3.485027 2.455015
1.180000 0.186795 178.801787 4.943789 19.207723 3.678253 2.600507
1.190000 0.188378 180.359485 5.070042 19.432952 3.870254 2.746115
1.200000 0.189961 181.918254 5.198726 19.660066 4.061041 2.891839
1.210000 0.191544 183.478105 5.329871 19.889078 4.250628 3.037677
1.220000 0.193127 185.039051 5.463507 20.120001 4.439028 3.183629
1.230000 0.194710 186.601102 5.599662 20.352848 4.626255 3.329694
1.240000 0.196293 188.164270 5.738366 20.587630 4.812320 3.475870
1.250000 0.197876 189.728568 5.879646 20.824362 4.997238 3.622156
1.260000 0.199459 191.294006 6.023533 21.063055 5.181020 3.768551
1.270000 0.201042 192.860596 6.170055 21.303720 5.363681 3.915053
1.280000 0.202625 194.428351 6.319241 21.546371 5.545232 4.061662
1.290000 0.204208 195.997281 6.471119 21.791018 5.725686 4.208375
1.300000 0.205791 197.567399 6.625717 22.037674 5.905057 4.355192
1.310000 0.207374 199.138718 6.783063 22.286350 6.083357 4.502110
1.320000 0.208957 200.711247 6.943187 22.537056 6.260599 4.649128
1.330000 0.210540 202.285001 7.106115 22.789805 6.436795 4.796245
1.340000 0.212123 203.859990 7.271876 23.044606 6.611958 4.943458
1.350000 0.213706 205.436227 7.440497 23.301470 6.786100 5.090766
1.360000 0.215289 207.013723 7.612007 23.560408 6.959234 5.238168
1.370000 0.216872 208.592492 7.786431 23.821431 7.131372 5.385660
1.380000 0.218455 210.172544 7.963798 24.084547 7.302527 5.533242
1.390000 0.220038 211.753892 8.144135 24.349768 7.472710 5.680911
1.400000 0.221621 213.336548 8.327469 24.617102 7.641933 5.828666
1.410000 0.223204 214.920525 8.513826 24.886560 7.810209 5.976504
1.420000 0.224787 216.505834 8.703233 25.158150 7.977550 6.124423
1.430000 0.226370 218.092487 8.895717 25.431881 8.143968 6.272421
1.440000 0.227953 219.680498 9.091304 25.707763 8.309473 6.420496
1.450000 0.229536 221.269878 9.290020 25.985805 8.474079 6.568646
1.460000 0.231119 222.860639 9.491891 26.266014 8.637796 6.716869
1.470000 0.232702 224.452793 9.696943 26.548399 8.800636 6.865161
1.480000 0.234285 226.046353 9.905201 26.832969 8.962610 7.013522
1.490000 0.235868 227.641332 10.116691 27.119731 9.123729 7.161948
1.500000 0.237451 229.237740 10.331438 27.408693 9.284006 7.310438
1.510000 0.239035 230.835592 10.549468 27.699862 9.443450 7.458988
1.520000 0.240618 232.434898 10.770804 27.993247 9.602073 7.607596
1.530000 0.242201 234.035671 10.995472 28.288854 9.759885 7.756260
1.540000 0.243784 235.637923 11.223496 28.586690 9.916898 7.904978
1.550000 0.245367 237.241667 11.454901 28.886762 10.073121 8.053746
1.560000 0.246950 238.846915 11.689710 29.189077 10.228566 8.202562
1.570000 0.248533 240.453679 11.927947 29.493642 10.383243 8.351424
1.580000 0.250116 242.061972 12.169636 29.800462 10.537161 8.500328
1.590000 0.251699 243.671805 12.414801 30.109543 10.690332 8.649273
1.600000 0.253282 245.283191 12.663464 30.420892 10.842765 8.798255
1.610000 0.254865 246.896142 12.915649 30.734515 10.994470 8.947273
1.620000 0.256448 248.510671 13.171379 31.050416 11.145457 9.096322
1.630000 0.258031 250.126789 13.430675 31.368601 11.295736 9.245400
1.640000 0.259614 251.744509 13.693561 31.689076 11.445315 9.394505
1.650000 0.261197 253.363843 13.960059 32.011846 11.594205 9.543634
1.660000 0.262780 254.984803 14.230190 32.336915 11.742415 9.692784
1.670000 0.264363 256.607401 14.503976 32.664288 11.889954 9.841951
1.680000 0.265946 258.231649 14.781439 32.993970 12.036831 9.991134
1.690000 0.267529 259.857561 15.062600 33.325964 12.183054 10.140329
1.700000 0.269112 261.485147 15.347480 33.660276 12.328634 10.289534
1.710000 0.270695 263.114419 15.636100 33.996908 12.473577 10.438745
1.720000 0.272278 264.745391 15.928481 34.335866 12.617894 10.587959
1.730000 0.273861 266.378073 16.224642 34.677152 12.761592 10.737174
1.740000 0.275444 268.012478 16.524604 35.020770 12.904680 10.886386
1.750000 0.277027 269.648618 16.828388 35.366724 13.047165 11.035594
1.760000 0.278610 271.286505 17.136011 35.715016 13.189056 11.184793
1.770000 0.280193 272.926151 17.447495 36.065650 13.330361 11.333980
1.780000 0.281776 274.567567 17.762858 36.418629 13.471087 11.483153
1.790000 0.283359 276.210766 18.082120 36.773954 13.611242 11.632309
1.800000 0.284942 277.855760 18.405298 37.131630 13.750834 11.781444
1.810000 0.286525 279.502559 18.732411 37.491657 13.889870 11.930556
1.820000 0.288108 281.151178 19.063479 37.854039 14.028358 12.079642
1.830000 0.289691 282.801626 19.398518 38.218777 14.166304 12.228697
1.840000 0.291274 284.453915 19.737546 38.585874 14.303715 12.377721
1.850000 0.292857 286.108058 20.080582 38.955330 14.440599 12.526708
1.860000 0.294440 287.764067 20.427642 39.327149 14.576962 12.675657
1.870000 0.296023 289.421952 20.778744 39.701331 14.712811 12.824564
1.880000 0.297606 291.081725 21.133905 40.077877 14.848153 12.973427
1.890000 0.299189 292.743398 21.493140 40.456789 14.982993 13.122241
1.900000 0.300772 294.406983 21.856467 40.838068 15.117339 13.271004
1.910000 0.302355 296.072491 22.223902 41.221715 15.251196 13.419714
1.920000 0.303938 297.739934 22.595460 41.607730 15.384571 13.568366
1.930000 0.305521 299.409322 22.971157 41.996115 15.517469 13.716958
1.940000 0.307104 301.080668 23.351010 42.386869 15.649896 13.865486
1.950000 0.308687 302.753982 23.735032 42.779993 15.781858 14.013949
1.960000 0.310270 304.429277 24.123239 43.175487 15.913361 14.162342
1.970000 0.311853 306.106563 24.515646 43.573352 16.044410 14.310662
1.980000 0.313436 307.785851 24.912267 43.973587 16.175010 14.458907
1.990000 0.315019 309.467153 25.313117 44.376192 16.305168 14.607074
1.100000 0.185519 177.157271 4.441016 16.925868 2.273774 1.380395
1.110000 0.187206 178.808614 4.540388 17.143928 2.495126 1.518947
1.120000 0.188892 180.460858 4.641128 17.362867 2.715410 1.657602
1.130000 0.190579 182.114008 4.743249 17.582682 2.934630 1.796362
1.140000 0.192266 183.768067 4.846765 17.803373 3.152795 1.935230
1.150000 0.193952 185.423041 4.951690 18.024939 3.369911 2.074206
1.160000 0.195639 187.078934 5.058038 18.247381 3.585986 2.213294
1.170000 0.197325 188.735749 5.165823 18.470698 3.801025 2.352495
1.180000 0.199012 190.393492 5.275059 18.694890 4.015037 2.491811
1.190000 0.200698 192.052167 5.385761 18.919957 4.228029 2.631244
1.200000 0.202385 193.711778 5.497942 19.145900 4.440007 2.770796
1.210000 0.204071 195.372330 5.611618 19.372720 4.650979 2.910468
1.220000 0.205758 197.033828 5.726801 19.600418 4.860952 3.050262
1.230000 0.207444 198.696277 5.843508 19.828995 5.069934 3.190180
1.240000 0.209131 200.359680 5.961753 20.058452 5.277932 3.330223
1.250000 0.210817 202.024043 6.081549 20.288790 5.484953 3.470392
1.260000 0.212504 203.689371 6.202913 20.520011 5.691006 3.610690
1.270000 0.214191 205.355668 6.325859 20.752118 5.896097 3.751118
1.280000 0.215877 207.022940 6.450402 20.985111 6.100235 3.891676
1.290000 0.217564 208.691191 6.576557 21.218993 6.303426 4.032367
1.300000 0.219250 210.360426 6.704339 21.453766 6.505679 4.173191
1.310000 0.220937 212.030651 6.833763 21.689432 6.707000 4.314150
1.320000 0.222623 213.701869 6.964846 21.925994 6.907399 4.455244
1.330000 0.224310 215.374087 7.097601 22.163453 7.106882 4.596476
1.340000 0.225996 217.047310 7.232045 22.401813 7.305458 4.737845
1.350000 0.227683 218.721542 7.368194 22.641077 7.503134 4.879354
1.360000 0.229369 220.396789 7.506063 22.881246 7.699917 5.021002
1.370000 0.231056 222.073056 7.645668 23.122324 7.895816 5.162791
1.380000 0.232743 223.750349 7.787024 23.364315 8.090839 5.304722
1.390000 0.234429 225.428672 7.930148 23.607219 8.284994 5.446796
1.400000 0.236116 227.108032 8.075056 23.851042 8.478287 5.589013
1.410000 0.237802 228.788433 8.221764 24.095786 8.670728 5.731374
1.420000 0.239489 230.469880 8.370288 24.341454 8.862324 5.873880
1.430000 0.241175 232.152380 8.520645 24.588050 9.053082 6.016531
1.440000 0.242862 233.835938 8.672850 24.835577 9.243011 6.159328
1.450000 0.244548 235.520560 8.826921 25.084038 9.432119 6.302272
1.460000 0.246235 237.206250 8.982874 25.333437 9.620413 6.445363
1.470000 0.247921 238.893016 9.140726 25.583778 9.807902 6.588601
1.480000 0.249608 240.580861 9.300493 25.835064 9.994592 6.731988
1.490000 0.251294 242.269792 9.462192 26.087298 10.180493 6.875522
1.500000 0.252981 243.959816 9.625841 26.340485 10.365612 7.019205
1.510000 0.254668 245.650936 9.791455 26.594628 10.549956 7.163037
1.520000 0.256354 247.343161 9.959053 26.849731 10.733533 7.307019
1.530000 0.258041 249.036494 10.128651 27.105798 10.916352 7.451149
1.540000 0.259727 250.730942 10.300267 27.362833 11.098419 7.595429
1.550000 0.261414 252.426512 10.473917 27.620839 11.279744 7.739859
1.560000 0.263100 254.123208 10.649620 27.879820 11.460332 7.884439
1.570000 0.264787 255.821037 10.827392 28.139781 11.640193 8.029168
1.580000 0.266473 257.520005 11.007252 28.400726 11.819334 8.174046
1.590000 0.268160 259.220118 11.189216 28.662658 11.997762 8.319075
1.600000 0.269846 260.921382 11.373303 28.925582 12.175485 8.464253
1.610000 0.271533 262.623804 11.559531 29.189501 12.352510 8.609580
1.620000 0.273219 264.327389 11.747916 29.454420 12.528846 8.755057
1.630000 0.274906 266.032143 11.938477 29.720343 12.704499 8.900682
1.640000 0.276593 267.738073 12.131232 29.987274 12.879477 9.046456
1.650000 0.278279 269.445185 12.326199 30.255217 13.053788 9.192378
1.660000 0.279966 271.153486 12.523397 30.524177 13.227439 9.338448
1.670000 0.281652 272.862981 12.722842 30.794157 13.400436 9.484666
1.680000 0.283339 274.573678 12.924553 31.065163 13.572788 9.631031
1.690000 0.285025 276.285581 13.128549 31.337197 13.744502 9.777543
1.700000 0.286712 277.998699 13.334849 31.610265 13.915585 9.924200
1.710000 0.288398 279.713037 13.543469 31.884370 14.086044 10.071003
1.720000 0.290085 281.428602 13.754430 32.159517 14.255886 10.217951
1.730000 0.291771 283.145400 13.967748 32.435711 14.425118 10.365042
1.740000 0.293458 284.863438 14.183444 32.712955 14.593747 10.512278
1.750000 0.295144 286.582723 14.401535 32.991254 14.761780 10.659655
1.760000 0.296831 288.303260 14.622041 33.270612 14.929224 10.807175
1.770000 0.298518 290.025058 14.844980 33.551034 15.096086 10.954836
1.780000 0.300204 291.748122 15.070370 33.832523 15.262373 11.102637
1.790000 0.301891 293.472459 15.298231 34.115085 15.428090 11.250577
1.800000 0.303577 295.198076 15.528582 34.398723 15.593246 11.398655
1.810000 0.305264 296.924980 15.761441 34.683442 15.757846 11.546870
1.820000 0.306950 298.653177 15.996828 34.969246 15.921897 11.695221
1.830000 0.308637 300.382674 16.234762 35.256140 16.085405 11.843707
1.840000 0.310323 302.113479 16.475261 35.544127 16.248377 11.992327
1.850000 0.312010 303.845598 16.718346 35.833213 16.410819 12.141080
1.860000 0.313696 305.579037 16.964034 36.123401 16.572737 12.289964
1.870000 0.315383 307.313805 17.212346 36.414697 16.734138 12.438978
1.880000 0.317070 309.049908 17.463300 36.707104 16.895027 12.588121
1.890000 0.318756 310.787352 17.716916 37.000626 17.055410 12.737391
1.900000 0.320443 312.526146 17.973214 37.295268 17.215294 12.886787
1.910000 0.322129 314.266295 18.232212 37.591035 17.374685 13.036307
1.920000 0.323816 316.007808 18.493930 37.887930 17.533587 13.185951
1.930000 0.325502 317.750691 18.758388 38.185958 17.692008 13.335715
1.940000 0.327189 319.494951 19.025606 38.485124 17.849952 13.485600
1.950000 0.328875 321.240596 19.295601 38.785431 18.007425 13.635602
1.960000 0.330562 322.987632 19.568396 39.086884 18.164432 13.785721
1.970000 0.332248 324.736068 19.844008 39.389488 18.320980 13.935955
1.980000 0.333935 326.485910 20.122458 39.693245 18.477073 14.086302
1.990000 0.335621 328.237165 20.403764 39.998162 18.632716 14.236759
1.100000 0.167310 159.328757 3.815721 14.296695 2.124788 1.373867
1.110000 0.168831 160.812284 3.903245 14.504500 2.331495 1.512315
1.120000 0.170352 162.296605 3.992013 14.713257 2.537192 1.650968
1.130000 0.171873 163.781725 4.082040 14.922963 2.741889 1.789828
1.140000 0.173394 165.267647 4.173340 15.133616 2.945597 1.928899
1.150000 0.174915 166.754375 4.265928 15.345218 3.148325 2.068183
1.160000 0.176436 168.241914 4.359819 15.557766 3.350083 2.207683
1.170000 0.177957 169.730269 4.455028 15.771260 3.550883 2.347401
1.180000 0.179478 171.219442 4.551568 15.985702 3.750734 2.487340
1.190000 0.180999 172.709440 4.649456 16.201092 3.949647 2.627501
1.200000 0.182520 174.200266 4.748706 16.417429 4.147632 2.767889
1.210000 0.184041 175.691924 4.849332 16.634716 4.344700 2.908504
1.220000 0.185562 177.184420 4.951351 16.852954 4.540862 3.049350
1.230000 0.187083 178.677758 5.054776 17.072143 4.736127 3.190428
1.240000 0.188604 180.171943 5.159624 17.292286 4.930507 3.331740
1.250000 0.190125 181.666978 5.265910 17.513384 5.124012 3.473289
1.260000 0.191646 183.162870 5.373649 17.735440 5.316653 3.615077
1.270000 0.193167 184.659623 5.482857 17.958456 5.508441 3.757106
1.280000 0.194688 186.157242 5.593549 18.182434 5.699386 3.899378
1.290000 0.196209 187.655731 5.705741 18.407376 5.889499 4.041894
1.300000 0.197730 189.155096 5.819449 18.633286 6.078790 4.184657
1.310000 0.199251 190.655341 5.934689 18.860166 6.267271 4.327668
1.320000 0.200772 192.156472 6.051477 19.088020 6.454952 4.470929
1.330000 0.202293 193.658493 6.169830 19.316850 6.641843 4.614442
1.340000 0.203814 195.161411 6.289762 19.546659 6.827957 4.758208
1.350000 0.205335 196.665229 6.411292 19.777452 7.013302 4.902229
1.360000 0.206856 198.169954 6.534435 20.009232 7.197890 5.046507
1.370000 0.208377 199.675590 6.659207 20.242002 7.381732 5.191043
1.380000 0.209898 201.182142 6.785627 20.475766 7.564837 5.335838
1.390000 0.211419 202.689617 6.913710 20.710528 7.747218 5.480894
1.400000 0.212940 204.198019 7.043474 20.946292 7.928884 5.626212
1.410000 0.214461 205.707354 7.174935 21.183062 8.109846 5.771793
1.420000 0.215982 207.217628 7.308111 21.420842 8.290114 5.917639
1.430000 0.217503 208.728846 7.443019 21.659636 8.469700 6.063751
1.440000 0.219024 210.241013 7.579676 21.899449 8.648613 6.210129
1.450000 0.220545 211.754135 7.718101 22.140285 8.826863 6.356776
1.460000 0.222066 213.268218 7.858311 22.382148 9.004462 6.503691
1.470000 0.223587 214.783267 8.000323 22.625044 9.181420 6.650876
1.480000 0.225108 216.299289 8.144156 22.868976 9.357746 6.798332
1.490000 0.226629 217.816289 8.289827 23.113949 9.533452 6.946059
1.500000 0.228150 219.334272 8.437355 23.359969 9.708546 7.094058
1.510000 0.229671 220.853246 8.586758 23.607039 9.883040 7.242330
1.520000 0.231192 222.373215 8.738055 23.855165 10.056943 7.390876
1.530000 0.232713 223.894185 8.891263 24.104352 10.230266 7.539696
1.540000 0.234234 225.416164 9.046403 24.354604 10.403018 7.688791
1.550000 0.235755 226.939156 9.203491 24.605928 10.575209 7.838161
1.560000 0.237276 228.463168 9.362549 24.858327 10.746849 7.987806
1.570000 0.238797 229.988206 9.523593 25.111807 10.917947 8.137727
1.580000 0.240318 231.514276 9.686645 25.366374 11.088514 8.287924
1.590000 0.241839 233.041384 9.851722 25.622032 11.258558 8.438397
1.600000 0.243360 234.569537 10.018845 25.878787 11.428089 8.589147
1.610000 0.244881 236.098741 10.188033 26.136644 11.597116 8.740173
1.620000 0.246402 237.629002 10.359305 26.395609 11.765650 8.891476
1.630000 0.247923 239.160327 10.532682 26.655687 11.933698 9.043055
1.640000 0.249444 240.692722 10.708184 26.916883 12.101270 9.194911
1.650000 0.250965 242.226194 10.885830 27.179203 12.268375 9.347042
1.660000 0.252486 243.760749 11.065641 27.442653 12.435021 9.499450
1.670000 0.254007 245.296393 11.247638 27.707238 12.601218 9.652133
1.680000 0.255528 246.833135 11.431840 27.972964 12.766975 9.805091
1.690000 0.257049 248.370979 11.618269 28.239837 12.932299 9.958324
1.700000 0.258570 249.909933 11.806944 28.507862 13.097199 10.111830
1.710000 0.260091 251.450003 11.997888 28.777044 13.261684 10.265610
1.720000 0.261612 252.991197 12.191122 29.047391 13.425761 10.419663
1.730000 0.263133 254.533521 12.386665 29.318907 13.589440 10.573988
1.740000 0.264654 256.076982 12.584541 29.591598 13.752727 10.728584
1.750000 0.266175 257.621586 12.784769 29.865471 13.915630 10.883450
1.760000 0.267696 259.167342 12.987373 30.140531 14.078159 11.038585
1.770000 0.269217 260.714256 13.192373 30.416784 14.240319 11.193989
1.780000 0.270738 262.262335 13.399791 30.694236 14.402118 11.349659
1.790000 0.272259 263.811586 13.609650 30.972894 14.563565 11.505595
1.800000 0.273780 265.362016 13.821972 31.252762 14.724666 11.661796
1.810000 0.275301 266.913632 14.036779 31.533848 14.885427 11.818259
1.820000 0.276822 268.466443 14.254093 31.816157 15.045857 11.974984
1.830000 0.278343 270.020454 14.473938 32.099695 15.205962 12.131968
1.840000 0.279864 271.575673 14.696335 32.384469 15.365749 12.289211
1.850000 0.281385 273.132109 14.921308 32.670484 15.525223 12.446711
1.860000 0.282906 274.689767 15.148880 32.957748 15.684392 12.604465
1.870000 0.284427 276.248656 15.379074 33.246265 15.843263 12.762472
1.880000 0.285948 277.808783 15.611913 33.536042 16.001840 12.920730
1.890000 0.287469 279.370155 15.847421 33.827087 16.160130 13.079237
1.900000 0.288990 280.932781 16.085621 34.119403 16.318138 13.237990
1.910000 0.290511 282.496667 16.326537 34.412999 16.475871 13.396987
1.920000 0.292032 284.061822 16.570193 34.707881 16.633334 13.556226
1.930000 0.293553 285.628253 16.816613 35.004054 16.790533 13.715705
1.940000 0.295074 287.195968 17.065821 35.301525 16.947471 13.875421
1.950000 0.296595 288.764975 17.317841 35.600300 17.104156 14.035371
1.960000 0.298116 290.335282 17.572698 35.900387 17.260591 14.195552
1.970000 0.299637 291.906896 17.830416 36.201791 17.416781 14.355962
1.980000 0.301158 293.479826 18.091021 36.504518 17.572731 14.516599
1.990000 0.302679 295.054079 18.354536 36.808576 17.728445 14.677458
1.100000 0.183970 175.759083 4.443765 17.370764 2.068860 2.079260
1.110000 0.185642 177.397921 4.583315 17.591767 2.274244 2.292196
1.120000 0.187314 179.038032 4.726646 17.815626 2.479477 2.506037
1.130000 0.188987 180.679440 4.873838 18.042385 2.684588 2.720777
1.140000 0.190659 182.322168 5.024970 18.272088 2.889601 2.936414
1.150000 0.192332 183.966240 5.180122 18.504781 3.094542 3.152943
1.160000 0.194004 185.611678 5.339376 18.740508 3.299435 3.370357
1.170000 0.195677 187.258508 5.502815 18.979312 3.504302 3.588652
1.180000 0.197349 188.906752 5.670520 19.221240 3.709166 3.807819
1.190000 0.199022 190.556436 5.842576 19.466335 3.914045 4.027852
1.200000 0.200694 192.207584 6.019068 19.714641 4.118960 4.248743
1.210000 0.202366 193.860222 6.200081 19.966204 4.323927 4.470483
1.220000 0.204039 195.514374 6.385702 20.221068 4.528965 4.693062
1.230000 0.205711 197.170068 6.576017 20.479276 4.734087 4.916470
1.240000 0.207384 198.827327 6.771115 20.740874 4.939309 5.140696
1.250000 0.209056 200.486180 6.971085 21.005907 5.144642 5.365728
1.260000 0.210729 202.146653 7.176016 21.274417 5.350100 5.591554
1.270000 0.212401 203.808771 7.385998 21.546451 5.555692 5.818161
1.280000 0.214074 205.472564 7.601122 21.822051 5.761427 6.045535
1.290000 0.215746 207.138057 7.821480 22.101263 5.967314 6.273661
1.300000 0.217419 208.805279 8.047163 22.384131 6.173358 6.502523
1.310000 0.219091 210.474258 8.278266 22.670698 6.379565 6.732106
1.320000 0.220763 212.145022 8.514880 22.961010 6.585940 6.962392
1.330000 0.222436 213.817599 8.757100 23.255109 6.792484 7.193363
1.340000 0.224108 215.492019 9.005020 23.553041 6.999201 7.425002
1.350000 0.225781 217.168311 9.258734 23.854848 7.206089 7.657288
1.360000 0.227453 218.846504 9.518339 24.160576 7.413148 7.890202
1.370000 0.229126 220.526627 9.783928 24.470267 7.620377 8.123723
1.380000 0.230798 222.208712 10.055597 24.783965 7.827771 8.357828
1.390000 0.232471 223.892787 10.333443 25.101713 8.035326 8.592497
1.400000 0.234143 225.578883 10.617561 25.423555 8.243037 8.827705
1.410000 0.235815 227.267032 10.908047 25.749534 8.450897 9.063429
1.420000 0.237488 228.957264 11.204997 26.079693 8.658897 9.299644
1.430000 0.239160 230.649610 11.508506 26.414074 8.867028 9.536326
1.440000 0.240833 232.344101 11.818670 26.752721 9.075281 9.773448
1.450000 0.242505 234.040770 12.135584 27.095674 9.283644 10.010983
1.460000 0.244178 235.739648 12.459344 27.442977 9.492105 10.248906
1.470000 0.245850 237.440767 12.790044 27.794671 9.700650 10.487187
1.480000 0.247523 239.144159 13.127777 28.150797 9.909266 10.725799
1.490000 0.249195 240.849858 13.472639 28.511396 10.117936 10.964712
1.500000 0.250868 242.557895 13.824720 28.876510 10.326645 11.203897
1.510000 0.252540 244.268304 14.184114 29.246178 10.535375 11.443324
1.520000 0.254212 245.981117 14.550912 29.620441 10.744109 11.682963
1.530000 0.255885 247.696368 14.925204 29.999339 10.952828 11.922783
1.540000 0.257557 249.414090 15.307080 30.382909 11.161513 12.162752
1.550000 0.259230 251.134316 15.696627 30.771192 11.370143 12.402838
1.560000 0.260902 252.857081 16.093933 31.164226 11.578697 12.643011
1.570000 0.262575 254.582417 16.499083 31.562047 11.787155 12.883236
1.580000 0.264247 256.310360 16.912163 31.964694 11.995493 13.123482
1.590000 0.265920 258.040942 17.333255 32.372202 12.203689 13.363716
1.600000 0.267592 259.774197 17.762441 32.784609 12.411720 13.603904
1.610000 0.269264 261.510161 18.199800 33.201949 12.619562 13.844014
1.620000 0.270937 263.248867 18.645412 33.624258 12.827192 14.084013
1.630000 0.272609 264.990349 19.099351 34.051569 13.034585 14.323866
1.640000 0.274282 266.734641 19.561694 34.483916 13.241716 14.563540
1.650000 0.275954 268.481779 20.032512 34.921332 13.448560 14.803003
1.660000 0.277627 270.231796 20.511878 35.363849 13.655092 15.042220
1.670000 0.279299 271.984726 20.999858 35.811498 13.861288 15.281159
1.680000 0.280972 273.740605 21.496521 36.264311 14.067120 15.519787
1.690000 0.282644 275.499465 22.001931 36.722315 14.272565 15.758070
1.700000 0.284317 277.261343 22.516149 37.185542 14.477596 15.995976
1.710000 0.285989 279.026271 23.039237 37.654018 14.682187 16.233473
1.720000 0.287661 280.794284 23.571252 38.127772 14.886315 16.470528
1.730000 0.289334 282.565416 24.112249 38.606829 15.089952 16.707110
1.740000 0.291006 284.339702 24.662282 39.091215 15.293075 16.943188
1.750000 0.292679 286.117174 25.221402 39.580955 15.495658 17.178731
1.760000 0.294351 287.897868 25.789655 40.076073 15.697676 17.413707
1.770000 0.296024 289.681817 26.367090 40.576590 15.899105 17.648088
1.780000 0.297696 291.469053 26.953748 41.082530 16.099922 17.881844
1.790000 0.299369 293.259612 27.549670 41.593914 16.300102 18.114946
1.800000 0.301041 295.053526 28.154896 42.110760 16.499622 18.347366
1.810000 0.302713 296.850828 28.769460 42.633088 16.698459 18.579076
1.820000 0.304386 298.651551 29.393397 43.160916 16.896592 18.810050
1.830000 0.306058 300.455728 30.026737 43.694260 17.093997 19.040260
1.840000 0.307731 302.263392 30.669509 44.233138 17.290654 19.269681
1.850000 0.309403 304.074575 31.321738 44.777563 17.486542 19.498289
1.860000 0.311076 305.889309 31.983449 45.327551 17.681641 19.726059
1.870000 0.312748 307.707626 32.654661 45.883112 17.875931 19.952968
1.880000 0.314421 309.529558 33.335395 46.444260 18.069392 20.178993
1.890000 0.316093 311.355136 34.025666 47.011006 18.262008 20.404112
1.900000 0.317766 313.184391 34.725487 47.583358 18.453759 20.628305
1.910000 0.319438 315.017355 35.434872 48.161327 18.644629 20.851550
1.920000 0.321110 316.854058 36.153830 48.744919 18.834601 21.073829
1.930000 0.322783 318.694531 36.882367 49.334142 19.023660 21.295123
1.940000 0.324455 320.538803 37.620488 49.929000 19.211791 21.515414
1.950000 0.326128 322.386905 38.368197 50.529500 19.398979 21.734685
1.960000 0.327800 324.238865 39.125495 51.135645 19.585211 21.952920
1.970000 0.329473 326.094714 39.892380 51.747437 19.770474 22.170103
1.980000 0.331145 327.954480 40.668849 52.364879 19.954755 22.386220
1.990000 0.332818 329.818191 41.454897 52.987971 20.138044 22.601258
1.100000 0.180971 172.442724 3.867807 14.875410 1.852923 1.762480
1.110000 0.182616 174.046041 3.977204 15.070660 2.034202 1.941830
1.120000 0.184261 175.650354 4.089099 15.267832 2.214881 2.121754
1.130000 0.185906 177.255678 4.203535 15.466950 2.394991 2.302256
1.140000 0.187552 178.862026 4.320554 15.668035 2.574561 2.483338
1.150000 0.189197 180.469412 4.440196 15.871108 2.753621 2.665002
1.160000 0.190842 182.077850 4.562504 16.076192 2.932200 2.847248
1.170000 0.192487 183.687354 4.687522 16.283309 3.110327 3.030079
1.180000 0.194132 185.297938 4.815291 16.492480 3.288030 3.213497
1.190000 0.195778 186.909617 4.945855 16.703726 3.465336 3.397501
1.200000 0.197423 188.522405 5.079258 16.917069 3.642272 3.582093
1.210000 0.199068 190.136316 5.215541 17.132530 3.818864 3.767273
1.220000 0.200713 191.751366 5.354751 17.350130 3.995138 3.953042
1.230000 0.202358 193.367569 5.496930 17.569891 4.171118 4.139400
1.240000 0.204004 194.984940 5.642123 17.791834 4.346828 4.326346
1.250000 0.205649 196.603495 5.790375 18.015978 4.522294 4.513881
1.260000 0.207294 198.223247 5.941731 18.242347 4.697537 4.702004
1.270000 0.208939 199.844214 6.096237 18.470959 4.872580 4.890714
1.280000 0.210584 201.466409 6.253938 18.701835 5.047445 5.080010
1.290000 0.212230 203.089849 6.414879 18.934997 5.222153 5.269890
1.300000 0.213875 204.714550 6.579109 19.170464 5.396725 5.460354
1.310000 0.215520 206.340526 6.746673 19.408258 5.571180 5.651398
1.320000 0.217165 207.967795 6.917618 19.648397 5.745538 5.843021
1.330000 0.218810 209.596371 7.091993 19.890904 5.919816 6.035221
1.340000 0.220455 211.226272 7.269844 20.135797 6.094033 6.227995
1.350000 0.222101 212.857513 7.451220 20.383097 6.268207 6.421339
1.360000 0.223746 214.490110 7.636170 20.632823 6.442352 6.615251
1.370000 0.225391 216.124081 7.824743 20.884997 6.616486 6.809726
1.380000 0.227036 217.759442 8.016987 21.139637 6.790624 7.004762
1.390000 0.228681 219.396209 8.212954 21.396764 6.964779 7.200353
1.400000 0.230327 221.034399 8.412692 21.656398 7.138965 7.396496
1.410000 0.231972 222.674030 8.616252 21.918557 7.313196 7.593185
1.420000 0.233617 224.315118 8.823686 22.183263 7.487485 7.790415
1.430000 0.235262 225.957681 9.035045 22.450534 7.661841 7.988181
1.440000 0.236907 227.601736 9.250379 22.720391 7.836277 8.186477
1.450000 0.238553 229.247300 9.469742 22.992852 8.010803 8.385296
1.460000 0.240198 230.894390 9.693185 23.267937 8.185428 8.584633
1.470000 0.241843 232.543026 9.920762 23.545667 8.360162 8.784481
1.480000 0.243488 234.193223 10.152526 23.826060 8.535012 8.984832
1.490000 0.245133 235.845001 10.388529 24.109135 8.709986 9.185679
1.500000 0.246779 237.498378 10.628827 24.394913 8.885091 9.387014
1.510000 0.248424 239.153370 10.873473 24.683412 9.060333 9.588829
1.520000 0.250069 240.809997 11.122522 24.974653 9.235718 9.791115
1.530000 0.251714 242.468278 11.376030 25.268654 9.411250 9.993864
1.540000 0.253359 244.128230 11.634050 25.565434 9.586933 10.197066
1.550000 0.255004 245.789872 11.896639 25.865013 9.762771 10.400712
1.560000 0.256650 247.453223 12.163852 26.167410 9.938766 10.604791
1.570000 0.258295 249.118303 12.435747 26.472645 10.114921 10.809294
1.580000 0.259940 250.785128 12.712379 26.780736 10.291238 11.014209
1.590000 0.261585 252.453720 12.993805 27.091702 10.467716 11.219527
1.600000 0.263230 254.124097 13.280081 27.405564 10.644356 11.425234
1.610000 0.264876 255.796279 13.571266 27.722339 10.821158 11.631321
1.620000 0.266521 257.470285 13.867417 28.042047 10.998120 11.837774
1.630000 0.268166 259.146134 14.168590 28.364706 11.175241 12.044581
1.640000 0.269811 260.823846 14.474845 28.690337 11.352518 12.251730
1.650000 0.271456 262.503442 14.786238 29.018957 11.529948 12.459207
1.660000 0.273102 264.184940 15.102828 29.350586 11.707528 12.666998
1.670000 0.274747 265.868361 15.424673 29.685242 11.885254 12.875092
1.680000 0.276392 267.553725 15.751831 30.022945 12.063120 13.083472
1.690000 0.278037 269.241053 16.084360 30.363712 12.241121 13.292125
1.700000 0.279682 270.930364 16.422318 30.707563 12.419252 13.501036
1.710000 0.281327 272.621680 16.765765 31.054515 12.597506 13.710189
1.720000 0.282973 274.315020 17.114757 31.404589 12.775876 13.919571
1.730000 0.284618 276.010405 17.469354 31.757801 12.954354 14.129164
1.740000 0.286263 277.707856 17.829612 32.114170 13.132933 14.338953
1.750000 0.287908 279.407394 18.195591 32.473715 13.311603 14.548922
1.760000 0.289553 281.109040 18.567347 32.836453 13.490356 14.759055
1.770000 0.291199 282.812815 18.944938 33.202404 13.669182 14.969334
1.780000 0.292844 284.518739 19.328423 33.571583 13.848072 15.179743
1.790000 0.294489 286.226835 19.717856 33.944011 14.027014 15.390264
1.800000 0.296134 287.937123 20.113296 34.319703 14.205998 15.600880
1.810000 0.297779 289.649624 20.514799 34.698678 14.385013 15.811573
1.820000 0.299425 291.364361 20.922420 35.080953 14.564047 16.022327
1.830000 0.301070 293.081354 21.336216 35.466545 14.743089 16.233121
1.840000 0.302715 294.800626 21.756242 35.855472 14.922124 16.443939
1.850000 0.304360 296.522197 22.182551 36.247751 15.101142 16.654761
1.860000 0.306005 298.246090 22.615199 36.643398 15.280129 16.865570
1.870000 0.307651 299.972326 23.054239 37.042429 15.459071 17.076347
1.880000 0.309296 301.700927 23.499724 37.444863 15.637954 17.287072
1.890000 0.310941 303.431915 23.951706 37.850713 15.816766 17.497727
1.900000 0.312586 305.165311 24.410238 38.259998 15.995492 17.708293
1.910000 0.314231 306.901138 24.875370 38.672732 16.174116 17.918752
1.920000 0.315876 308.639418 25.347152 39.088931 16.352626 18.129082
1.930000 0.317522 310.380172 25.825634 39.508610 16.531005 18.339267
1.940000 0.319167 312.123423 26.310865 39.931786 16.709239 18.549286
1.950000 0.320812 313.869193 26.802893 40.358472 16.887314 18.759121
1.960000 0.322457 315.617503 27.301764 40.788683 17.065212 18.968751
1.970000 0.324102 317.368376 27.807525 41.222434 17.242920 19.178158
1.980000 0.325748 319.121835 28.320221 41.659739 17.420422 19.387324
1.990000 0.327393 320.877900 28.839896 42.100612 17.597701 19.596228
1.100000 0.159144 151.462053 3.604712 13.731962 1.992707 1.298935
1.110000 0.160590 152.872192 3.702443 13.938772 2.185652 1.429179
1.120000 0.162037 154.283220 3.801975 14.147372 2.377478 1.559489
1.130000 0.163484 155.695145 3.903328 14.357766 2.568193 1.689865
1.140000 0.164931 157.107975 4.006527 14.569956 2.757807 1.820307
1.150000 0.166377 158.521718 4.111593 14.783946 2.946326 1.950814
1.160000 0.167824 159.936383 4.218549 14.999739 3.133759 2.081387
1.170000 0.169271 161.351978 4.327415 15.217338 3.320114 2.212026
1.180000 0.170718 162.768512 4.438213 15.436749 3.505401 2.342731
1.190000 0.172164 164.185993 4.550966 15.657973 3.689626 2.473502
1.200000 0.173611 165.604430 4.665695 15.881016 3.872800 2.604338
1.210000 0.175058 167.023832 4.782421 16.105881 4.054929 2.735239
1.220000 0.176505 168.444206 4.901165 16.332572 4.236023 2.866206
1.230000 0.177951 169.865562 5.021948 16.561094 4.416090 2.997237
1.240000 0.179398 171.287908 5.144792 16.791450 4.595138 3.128332
1.250000 0.180845 172.711254 5.269718 17.023645 4.773177 3.259491
1.260000 0.182292 174.135607 5.396745 17.257682 4.950215 3.390714
1.270000 0.183739 175.560976 5.525896 17.493566 5.126260 3.522000
1.280000 0.185185 176.987371 5.657191 17.731302 5.301321 3.653348
1.290000 0.186632 178.414801 5.790649 17.970893 5.475407 3.784758
1.300000 0.188079 179.843273 5.926293 18.212344 5.648527 3.916230
1.310000 0.189526 181.272797 6.064142 18.455658 5.820688 4.047762
1.320000 0.190972 182.703382 6.204217 18.700840 5.991900 4.179354
1.330000 0.192419 184.135036 6.346537 18.947894 6.162172 4.311005
1.340000 0.193866 185.567769 6.491123 19.196825 6.331511 4.442715
1.350000 0.195313 187.001590 6.637996 19.447635 6.499927 4.574482
1.360000 0.196759 188.436507 6.787174 19.700330 6.667429 4.706306
1.370000 0.198206 189.872529 6.938678 19.954913 6.834025 4.838186
1.380000 0.199653 191.309666 7.092528 20.211388 6.999723 4.970121
1.390000 0.201100 192.747926 7.248744 20.469759 7.164532 5.102110
1.400000 0.202546 194.187319 7.407344 20.730030 7.328462 5.234152
1.410000 0.203993 195.627853 7.568349 20.992205 7.491519 5.366246
1.420000 0.205440 197.069538 7.731778 21.256287 7.653714 5.498391
1.430000 0.206887 198.512382 7.897649 21.522280 7.815055 5.630586
1.440000 0.208333 199.956394 8.065983 21.790187 7.975549 5.762831
1.450000 0.209780 201.401584 8.236799 22.060013 8.135206 5.895122
1.460000 0.211227 202.847961 8.410115 22.331760 8.294034 6.027461
1.470000 0.212674 204.295534 8.585950 22.605432 8.452042 6.159845
1.480000 0.214120 205.744311 8.764324 22.881033 8.609237 6.292273
1.490000 0.215567 207.194302 8.945254 23.158565 8.765629 6.424744
1.500000 0.217014 208.645516 9.128760 23.438032 8.921225 6.557257
1.510000 0.218461 210.097962 9.314859 23.719437 9.076034 6.689810
1.520000 0.219908 211.551649 9.503571 24.002782 9.230064 6.822403
1.530000 0.221354 213.006586 9.694913 24.288072 9.383324 6.955033
1.540000 0.222801 214.462783 9.888903 24.575308 9.535821 7.087699
1.550000 0.224248 215.920248 10.085560 24.864494 9.687564 7.220401
1.560000 0.225695 217.378990 10.284901 25.155633 9.838560 7.353136
1.570000 0.227141 218.839019 10.486944 25.448726 9.988818 7.485904
1.580000 0.228588 220.300343 10.691707 25.743777 10.138346 7.618702
1.590000 0.230035 221.762972 10.899207 26.040788 10.287151 7.751530
1.600000 0.231482 223.226914 11.109461 26.339761 10.435242 7.884385
1.610000 0.232928 224.692179 11.322488 26.640699 10.582626 8.017267
1.620000 0.234375 226.158776 11.538303 26.943604 10.729312 8.150173
1.630000 0.235822 227.626714 11.756925 27.248478 10.875306 8.283103
1.640000 0.237269 229.096002 11.978369 27.555324 11.020616 8.416054
1.650000 0.238715 230.566649 12.202653 27.864143 11.165251 8.549025
1.660000 0.240162 232.038663 12.429793 28.174936 11.309217 8.682015
1.670000 0.241609 233.512055 12.659806 28.487707 11.452523 8.815022
1.680000 0.243056 234.986832 12.892708 28.802457 11.595175 8.948044
1.690000 0.244502 236.463005 13.128515 29.119187 11.737180 9.081079
1.700000 0.245949 237.940581 13.367243 29.437899 11.878547 9.214127
1.710000 0.247396 239.419570 13.608909 29.758595 12.019283 9.347184
1.720000 0.248843 240.899981 13.853528 30.081275 12.159393 9.480251
1.730000 0.250289 242.381823 14.101116 30.405942 12.298887 9.613324
1.740000 0.251736 243.865105 14.351688 30.732596 12.437770 9.746402
1.750000 0.253183 245.349835 14.605260 31.061239 12.576050 9.879484
1.760000 0.254630 246.836023 14.861846 31.391872 12.713733 10.012567
1.770000 0.256077 248.323678 15.121463 31.724495 12.850827 10.145650
1.780000 0.257523 249.812808 15.384126 32.059110 12.987337 10.278732
1.790000 0.258970 251.303422 15.649847 32.395717 13.123272 10.411809
1.800000 0.260417 252.795529 15.918644 32.734318 13.258637 10.544882
1.810000 0.261864 254.289137 16.190530 33.074913 13.393439 10.677947
1.820000 0.263310 255.784257 16.465519 33.417502 13.527685 10.811003
1.830000 0.264757 257.280896 16.743627 33.762086 13.661380 10.944049
1.840000 0.266204 258.779064 17.024866 34.108666 13.794532 11.077081
1.850000 0.267651 260.278768 17.309251 34.457241 13.927146 11.210100
1.860000 0.269097 261.780018 17.596796 34.807812 14.059229 11.343101
1.870000 0.270544 263.282823 17.887515 35.160380 14.190786 11.476085
1.880000 0.271991 264.787190 18.181420 35.514944 14.321825 11.609049
1.890000 0.273438 266.293130 18.478527 35.871505 14.452350 11.741991
1.900000 0.274884 267.800650 18.778846 36.230061 14.582368 11.874909
1.910000 0.276331 269.309759 19.082393 36.590614 14.711884 12.007802
1.920000 0.277778 270.820466 19.389179 36.953163 14.840905 12.140667
1.930000 0.279225 272.332779 19.699218 37.317708 14.969436 12.273503
1.940000 0.280671 273.846707 20.012523 37.684248 15.097483 12.406308
1.950000 0.282118 275.362258 20.329105 38.052783 15.225050 12.539080
1.960000 0.283565 276.879442 20.648977 38.423313 15.352145 12.671816
1.970000 0.285012 278.398266 20.972152 38.795836 15.478771 12.804516
1.980000 0.286458 279.918738 21.298641 39.170353 15.604935 12.937177
1.990000 0.287905 281.440868 21.628457 39.546862 15.730641 13.069798
1.100000 0.179305 171.493674 4.172474 18.432874 1.928988 2.047085
1.110000 0.180936 173.091276 4.313760 18.646037 2.120467 2.256410
1.120000 0.182566 174.690169 4.459140 18.862466 2.311814 2.466557
1.130000 0.184196 176.290379 4.608695 19.082212 2.503058 2.677520
1.140000 0.185826 177.891931 4.762506 19.305326 2.694224 2.889292
1.150000 0.187456 179.494851 4.920655 19.531859 2.885339 3.101866
1.160000 0.189086 181.099166 5.083223 19.761859 3.076424 3.315234
1.170000 0.190716 182.704902 5.250294 19.995378 3.267504 3.529388
1.180000 0.192346 184.312084 5.421949 20.232464 3.458599 3.744318
1.190000 0.193976 185.920742 5.598272 20.473166 3.649728 3.960014
1.200000 0.195606 187.530900 5.779348 20.717533 3.840911 4.176467
1.210000 0.197236 189.142588 5.965259 20.965613 4.032163 4.393664
1.220000 0.198866 190.755833 6.156090 21.217454 4.223502 4.611596
1.230000 0.200496 192.370662 6.351926 21.473103 4.414942 4.830248
1.240000 0.202126 193.987104 6.552852 21.732608 4.606495 5.049609
1.250000 0.203756 195.605187 6.758954 21.996016 4.798174 5.269665
1.260000 0.205386 197.224940 6.970316 22.263372 4.989989 5.490401
1.270000 0.207016 198.846391 7.187024 22.534723 5.181950 5.711803
1.280000 0.208646 200.469570 7.409165 22.810114 5.374065 5.933855
1.290000 0.210276 202.094506 7.636824 23.089592 5.566340 6.156542
1.300000 0.211906 203.721229 7.870087 23.373199 5.758781 6.379846
1.310000 0.213537 205.349767 8.109040 23.660982 5.951393 6.603750
1.320000 0.215167 206.980152 8.353770 23.952984 6.144178 6.828236
1.330000 0.216797 208.612412 8.604362 24.249249 6.337138 7.053285
1.340000 0.218427 210.246579 8.860903 24.549820 6.530275 7.278879
1.350000 0.220057 211.882683 9.123478 24.854740 6.723587 7.504998
1.360000 0.221687 213.520755 9.392172 25.164051 6.917074 7.731621
1.370000 0.223317 215.160825 9.667072 25.477796 7.110732 7.958727
1.380000 0.224947 216.802924 9.948261 25.796015 7.304557 8.186294
1.390000 0.226577 218.447084 10.235825 26.118751 7.498546 8.414302
1.400000 0.228207 220.093336 10.529848 26.446042 7.692691 8.642726
1.410000 0.229837 221.741712 10.830414 26.777930 7.886986 8.871545
1.420000 0.231467 223.392242 11.137606 27.114455 8.081423 9.100734
1.430000 0.233097 225.044960 11.451506 27.455654 8.275993 9.330269
1.440000 0.234727 226.699896 11.772197 27.801567 8.470687 9.560126
1.450000 0.236357 228.357083 12.099760 28.152231 8.665492 9.790279
1.460000 0.237987 230.016553 12.434275 28.507685 8.860399 10.020705
1.470000 0.239617 231.678338 12.775822 28.867965 9.055394 10.251375
1.480000 0.241247 233.342471 13.124480 29.233107 9.250465 10.482266
1.490000 0.242877 235.008983 13.480327 29.603146 9.445597 10.713349
1.500000 0.244507 236.677908 13.843438 29.978119 9.640775 10.944598
1.510000 0.246138 238.349279 14.213891 30.358060 9.835984 11.175986
1.520000 0.247768 240.023127 14.591760 30.743001 10.031207 11.407487
1.530000 0.249398 241.699486 14.977117 31.132978 10.226429 11.639071
1.540000 0.251028 243.378388 15.370036 31.528021 10.421632 11.870711
1.550000 0.252658 245.059866 15.770586 31.928163 10.616798 12.102379
1.560000 0.254288 246.743953 16.178838 32.333435 10.811908 12.334048
1.570000 0.255918 248.430682 16.594860 32.743867 11.006944 12.565688
1.580000 0.257548 250.120085 17.018717 33.159489 11.201887 12.797272
1.590000 0.259178 251.812196 17.450476 33.580330 11.396716 13.028771
1.600000 0.260808 253.507048 17.890199 34.006417 11.591413 13.260156
1.610000 0.262438 255.204673 18.337949 34.437780 11.785955 13.491400
1.620000 0.264068 256.905104 18.793786 34.874443 11.980324 13.722473
1.630000 0.265698 258.608374 19.257767 35.316433 12.174498 13.953348
1.640000 0.267328 260.314515 19.729951 35.763775 12.368457 14.183996
1.650000 0.268958 262.023561 20.210392 36.216492 12.562178 14.414390
1.660000 0.270588 263.735544 20.699143 36.674609 12.755642 14.644500
1.670000 0.272218 265.450496 21.196255 37.138148 12.948826 14.874300
1.680000 0.273848 267.168450 21.701779 37.607130 13.141710 15.103763
1.690000 0.275478 268.889438 22.215761 38.081576 13.334271 15.332860
1.700000 0.277108 270.613492 22.738248 38.561507 13.526489 15.561564
1.710000 0.278739 272.340646 23.269282 39.046940 13.718343 15.789850
1.720000 0.280369 274.070929 23.808907 39.537895 13.909811 16.017691
1.730000 0.281999 275.804375 24.357162 40.034388 14.100872 16.245061
1.740000 0.283629 277.541015 24.914085 40.536436 14.291507 16.471933
1.750000 0.285259 279.280881 25.479711 41.044054 14.481693 16.698284
1.760000 0.286889 281.024004 26.054075 41.557256 14.671410 16.924088
1.770000 0.288519 282.770415 26.637209 42.076057 14.860640 17.149322
1.780000 0.290149 284.520146 27.229142 42.600469 15.049361 17.373960
1.790000 0.291779 286.273226 27.829903 43.130504 15.237554 17.597980
1.800000 0.293409 288.029688 28.439518 43.666172 15.425201 17.821360
1.810000 0.295039 289.789561 29.058011 44.207484 15.612281 18.044076
1.820000 0.296669 291.552876 29.685403 44.754448 15.798778 18.266107
1.830000 0.298299 293.319662 30.321717 45.307072 15.984672 18.487432
1.840000 0.299929 295.089950 30.966968 45.865365 16.169947 18.708031
1.850000 0.301559 296.863769 31.621175 46.429331 16.354585 18.927882
1.860000 0.303189 298.641148 32.284352 46.998976 16.538569 19.146968
1.870000 0.304819 300.422117 32.956511 47.574305 16.721883 19.365268
1.880000 0.306449 302.206704 33.637664 48.155321 16.904512 19.582766
1.890000 0.308079 303.994939 34.327820 48.742027 17.086439 19.799442
1.900000 0.309709 305.786849 35.026986 49.334425 17.267651 20.015282
1.910000 0.311340 307.582462 35.735168 49.932514 17.448134 20.230267
1.920000 0.312970 309.381807 36.452370 50.536296 17.627872 20.444382
1.930000 0.314600 311.184911 37.178594 51.145770 17.806854 20.657613
1.940000 0.316230 312.991801 37.913843 51.760933 17.985066 20.869945
1.950000 0.317860 314.802504 38.658113 52.381783 18.162497 21.081364
1.960000 0.319490 316.617047 39.411405 53.008316 18.339134 21.291857
1.970000 0.321120 318.435456 40.173713 53.640529 18.514967 21.501412
1.980000 0.322750 320.257758 40.945033 54.278417 18.689986 21.710016
1.990000 0.324380 322.083977 41.725358 54.921972 18.864179 21.917659
1.100000 0.170587 162.730056 4.192880 15.942284 2.271839 1.453802
1.110000 0.172138 164.248000 4.295225 16.166405 2.494101 1.600463
1.120000 0.173688 165.766873 4.399228 16.391875 2.715494 1.747364
1.130000 0.175239 167.286682 4.504909 16.618696 2.936023 1.894507
1.140000 0.176790 168.807434 4.612291 16.846870 3.155695 2.041893
1.150000 0.178341 170.329136 4.721396 17.076400 3.374515 2.189525
1.160000 0.179892 171.851794 4.832244 17.307289 3.592491 2.337402
1.170000 0.181442 173.375415 4.944858 17.539539 3.809629 2.485527
1.180000 0.182993 174.900006 5.059260 17.773154 4.025935 2.633901
1.190000 0.184544 176.425574 5.175472 18.008138 4.241416 2.782524
1.200000 0.186095 177.952127 5.293516 18.244494 4.456078 2.931398
1.210000 0.187646 179.479671 5.413415 18.482227 4.669929 3.080524
1.220000 0.189196 181.008213 5.535190 18.721341 4.882974 3.229901
1.230000 0.190747 182.537762 5.658866 18.961840 5.095220 3.379532
1.240000 0.192298 184.068323 5.784464 19.203730 5.306674 3.529417
1.250000 0.193849 185.599906 5.912007 19.447015 5.517343 3.679556
1.260000 0.195400 187.132517 6.041519 19.691700 5.727233 3.829950
1.270000 0.196950 188.666163 6.173023 19.937791 5.936350 3.980599
1.280000 0.198501 190.200853 6.306541 20.185293 6.144702 4.131504
1.290000 0.200052 191.736594 6.442099 20.434212 6.352296 4.282664
1.300000 0.201603 193.273393 6.579719 20.684553 6.559136 4.434081
1.310000 0.203153 194.811259 6.719425 20.936323 6.765232 4.585753
1.320000 0.204704 196.350200 6.861241 21.189526 6.970588 4.737681
1.330000 0.206255 197.890223 7.005191 21.444170 7.175211 4.889865
1.340000 0.207806 199.431337 7.151300 21.700261 7.379109 5.042305
1.350000 0.209357 200.973549 7.299592 21.957805 7.582287 5.195000
1.360000 0.210907 202.516868 7.450092 22.216808 7.784753 5.347950
1.370000 0.212458 204.061301 7.602824 22.477278 7.986512 5.501155
1.380000 0.214009 205.606858 7.757813 22.739220 8.187572 5.654614
1.390000 0.215560 207.153545 7.915084 23.002641 8.387938 5.808326
1.400000 0.217111 208.701373 8.074662 23.267549 8.587617 5.962291
1.410000 0.218661 210.250349 8.236574 23.533950 8.786616 6.116507
1.420000 0.220212 211.800481 8.400843 23.801852 8.984941 6.270975
1.430000 0.221763 213.351779 8.567496 24.071261 9.182597 6.425693
1.440000 0.223314 214.904250 8.736558 24.342184 9.379592 6.580659
1.450000 0.224865 216.457904 8.908056 24.614629 9.575931 6.735874
1.460000 0.226415 218.012749 9.082014 24.888603 9.771621 6.891335
1.470000 0.227966 219.568794 9.258460 25.164113 9.966668 7.047042
1.480000 0.229517 221.126048 9.437419 25.441167 10.161077 7.202993
1.490000 0.231068 222.684520 9.618918 25.719773 10.354855 7.359186
1.500000 0.232618 224.244218 9.802984 25.999937 10.548008 7.515620
1.510000 0.234169 225.805152 9.989642 26.281667 10.740541 7.672293
1.520000 0.235720 227.367331 10.178920 26.564971 10.932461 7.829204
1.530000 0.237271 228.930764 10.370844 26.849857 11.123772 7.986350
1.540000 0.238822 230.495459 10.565442 27.136332 11.314481 8.143730
1.550000 0.240372 232.061428 10.762740 27.424404 11.504594 8.301342
1.560000 0.241923 233.628678 10.962765 27.714080 11.694115 8.459183
1.570000 0.243474 235.197219 11.165546 28.005368 11.883050 8.617252
1.580000 0.245025 236.767060 11.371108 28.298277 12.071405 8.775547
1.590000 0.246576 238.338211 11.579480 28.592814 12.259185 8.934064
1.600000 0.248126 239.910682 11.790688 28.888986 12.446395 9.092801
1.610000 0.249677 241.484482 12.004762 29.186803 12.633039 9.251756
1.620000 0.251228 243.059620 12.221727 29.486270 12.819124 9.410927
1.630000 0.252779 244.636106 12.441613 29.787397 13.004654 9.570310
1.640000 0.254330 246.213951 12.664446 30.090192 13.189634 9.729903
1.650000 0.255880 247.793163 12.890255 30.394661 13.374068 9.889703
1.660000 0.257431 249.373753 13.119068 30.700814 13.557962 10.049707
1.670000 0.258982 250.955731 13.350913 31.008657 13.741320 10.209911
1.680000 0.260533 252.539106 13.585817 31.318200 13.924146 10.370314
1.690000 0.262084 254.123888 13.823809 31.629449 14.106444 10.530910
1.700000 0.263634 255.710088 14.064918 31.942413 14.288220 10.691699
1.710000 0.265185 257.297715 14.309171 32.257100 14.469477 10.852674
1.720000 0.266736 258.886780 14.556596 32.573517 14.650220 11.013835
1.730000 0.268287 260.477292 14.807222 32.891673 14.830451 11.175176
1.740000 0.269837 262.069263 15.061078 33.211575 15.010176 11.336694
1.750000 0.271388 263.662702 15.318191 33.533232 15.189398 11.498386
1.760000 0.272939 265.257620 15.578591 33.856650 15.368121 11.660247
1.770000 0.274490 266.854026 15.842304 34.181839 15.546348 11.822274
1.780000 0.276041 268.451932 16.109360 34.508805 15.724083 11.984463
1.790000 0.277591 270.051347 16.379788 34.837557 15.901329 12.146810
1.800000 0.279142 271.652283 16.653615 35.168102 16.078090 12.309310
1.810000 0.280693 273.254750 16.930870 35.500448 16.254368 12.471960
1.820000 0.282244 274.858758 17.211582 35.834603 16.430167 12.634754
1.830000 0.283795 276.464317 17.495778 36.170574 16.605490 12.797690
1.840000 0.285345 278.071440 17.783487 36.508370 16.780339 12.960762
1.850000 0.286896 279.680135 18.074738 36.847997 16.954717 13.123965
1.860000 0.288447 281.290415 18.369558 37.189464 17.128628 13.287296
1.870000 0.289998 282.902289 18.667976 37.532778 17.302073 13.450750
1.880000 0.291549 284.515769 18.970020 37.877946 17.475055 13.614321
1.890000 0.293099 286.130865 19.275718 38.224976 17.647576 13.778006
1.900000 0.294650 287.747588 19.585099 38.573876 17.819639 13.941798
1.910000 0.296201 289.365950 19.898190 38.924652 17.991245 14.105694
1.920000 0.297752 290.985960 20.215019 39.277313 18.162397 14.269688
1.930000 0.299302 292.607630 20.535614 39.631865 18.333097 14.433776
1.940000 0.300853 294.230971 20.860004 39.988316 18.503346 14.597951
1.950000 0.302404 295.855994 21.188214 40.346673 18.673146 14.762210
1.960000 0.303955 297.482710 21.520275 40.706943 18.842499 14.926545
1.970000 0.305506 299.111131 21.856211 41.069134 19.011407 15.090954
1.980000 0.307056 300.741266 22.196052 41.433251 19.179870 15.255429
1.990000 0.308607 302.373127 22.539825 41.799303 19.347890 15.419966
1.100000 0.161385 153.327570 3.525123 12.070827 1.873828 1.553705
1.110000 0.162853 154.753958 3.625735 12.270399 2.056202 1.711145
1.120000 0.164320 156.181262 3.728496 12.471983 2.237748 1.868965
1.130000 0.165787 157.609493 3.833440 12.675592 2.418483 2.027168
1.140000 0.167254 159.038663 3.940602 12.881239 2.598429 2.185754
1.150000 0.168721 160.468782 4.050016 13.088940 2.777604 2.344723
1.160000 0.170188 161.899863 4.161719 13.298708 2.956028 2.504076
1.170000 0.171655 163.331917 4.275744 13.510559 3.133719 2.663813
1.180000 0.173123 164.764955 4.392127 13.724506 3.310697 2.823934
1.190000 0.174590 166.198990 4.510902 13.940565 3.486980 2.984439
1.200000 0.176057 167.634033 4.632104 14.158749 3.662587 3.145329
1.210000 0.177524 169.070096 4.755769 14.379074 3.837534 3.306602
1.220000 0.178991 170.507192 4.881932 14.601555 4.011841 3.468259
1.230000 0.180458 171.945332 5.010628 14.826206 4.185524 3.630299
1.240000 0.181925 173.384528 5.141892 15.053042 4.358602 3.792722
1.250000 0.183393 174.824794 5.275759 15.282078 4.531091 3.955526
1.260000 0.184860 176.266141 5.412265 15.513328 4.703007 4.118710
1.270000 0.186327 177.708583 5.551445 15.746808 4.874368 4.282274
1.280000 0.187794 179.152130 5.693336 15.982532 5.045189 4.446217
1.290000 0.189261 180.596797 5.837971 16.220515 5.215487 4.610536
1.300000 0.190728 182.042596 5.985388 16.460771 5.385277 4.775230
1.310000 0.192195 183.489540 6.135621 16.703316 5.554575 4.940298
1.320000 0.193662 184.937641 6.288707 16.948164 5.723395 5.105738
1.330000 0.195130 186.386913 6.444681 17.195329 5.891753 5.271548
1.340000 0.196597 187.837369 6.603580 17.444825 6.059662 5.437725
1.350000 0.198064 189.289021 6.765439 17.696669 6.227137 5.604268
1.360000 0.199531 190.741884 6.930294 17.950873 6.394191 5.771174
1.370000 0.200998 192.195969 7.098181 18.207451 6.560839 5.938440
1.380000 0.202465 193.651292 7.269137 18.466420 6.727093 6.106064
1.390000 0.203932 195.107864 7.443198 18.727791 6.892967 6.274042
1.400000 0.205400 196.565700 7.620399 18.991580 7.058471 6.442373
1.410000 0.206867 198.024813 7.800777 19.257801 7.223620 6.611052
1.420000 0.208334 199.485216 7.984368 19.526467 7.388424 6.780076
1.430000 0.209801 200.946924 8.171209 19.797592 7.552896 6.949442
1.440000 0.211268 202.409950 8.361335 20.071191 7.717046 7.119145
1.450000 0.212735 203.874308 8.554784 20.347276 7.880885 7.289184
1.460000 0.214202 205.340011 8.751591 20.625861 8.044424 7.459552
1.470000 0.215670 206.807074 8.951793 20.906960 8.207673 7.630247
1.480000 0.217137 208.275511 9.155427 21.190586 8.370641 7.801263
1.490000 0.218604 209.745335 9.362528 21.476753 8.533339 7.972597
1.500000 0.220071 211.216560 9.573133 21.765473 8.695775 8.144244
1.510000 0.221538 212.689202 9.787278 22.056760 8.857958 8.316199
1.520000 0.223005 214.163274 10.005000 22.350626 9.019896 8.488457
1.530000 0.224472 215.638789 10.226336 22.647085 9.181598 8.661014
1.540000 0.225940 217.115764 10.451320 22.946150 9.343072 8.833863
1.550000 0.227407 218.594211 10.679991 23.247832 9.504325 9.007000
1.560000 0.228874 220.074145 10.912383 23.552144 9.665363 9.180419
1.570000 0.230341 221.555581 11.148534 23.859100 9.826194 9.354115
1.580000 0.231808 223.038534 11.388478 24.168711 9.986825 9.528082
1.590000 0.233275 224.523017 11.632254 24.480989 10.147260 9.702313
1.600000 0.234742 226.009045 11.879895 24.795946 10.307507 9.876803
1.610000 0.236210 227.496633 12.131440 25.113595 10.467570 10.051545
1.620000 0.237677 228.985796 12.386922 25.433948 10.627454 10.226534
1.630000 0.239144 230.476548 12.646379 25.757015 10.787164 10.401762
1.640000 0.240611 231.968905 12.909845 26.082809 10.946705 10.577223
1.650000 0.242078 233.462879 13.177357 26.411341 11.106081 10.752910
1.660000 0.243545 234.958488 13.448950 26.742623 11.265295 10.928816
1.670000 0.245012 236.455745 13.724660 27.076665 11.424351 11.104934
1.680000 0.246480 237.954666 14.004521 27.413479 11.583252 11.281257
1.690000 0.247947 239.455264 14.288569 27.753076 11.742002 11.457778
1.700000 0.249414 240.957556 14.576839 28.095466 11.900601 11.634488
1.710000 0.250881 242.461556 14.869366 28.440660 12.059053 11.811381
1.720000 0.252348 243.967280 15.166184 28.788670 12.217360 11.988449
1.730000 0.253815 245.474741 15.467327 29.139504 12.375523 12.165683
1.740000 0.255282 246.983956 15.772832 29.493174 12.533544 12.343076
1.750000 0.256750 248.494939 16.082730 29.849689 12.691423 12.520621
1.760000 0.258217 250.007706 16.397057 30.209060 12.849161 12.698307
1.770000 0.259684 251.522271 16.715846 30.571297 13.006760 12.876128
1.780000 0.261151 253.038650 17.039132 30.936408 13.164218 13.054075
1.790000 0.262618 254.556858 17.366946 31.304404 13.321537 13.232140
1.800000 0.264085 256.076910 17.699322 31.675294 13.478715 13.410313
1.810000 0.265552 257.598821 18.036294 32.049088 13.635753 13.588586
1.820000 0.267019 259.122607 18.377893 32.425794 13.792649 13.766951
1.830000 0.268487 260.648282 18.724153 32.805421 13.949403 13.945398
1.840000 0.269954 262.175862 19.075105 33.187978 14.106012 14.123918
1.850000 0.271421 263.705363 19.430781 33.573474 14.262476 14.302503
1.860000 0.272888 265.236799 19.791212 33.961917 14.418793 14.481143
1.870000 0.274355 266.770185 20.156431 34.353316 14.574960 14.659830
1.880000 0.275822 268.305538 20.526467 34.747678 14.730976 14.838553
1.890000 0.277289 269.842871 20.901352 35.145012 14.886838 15.017304
1.900000 0.278757 271.382201 21.281116 35.545325 15.042544 15.196072
1.910000 0.280224 272.923543 21.665788 35.948625 15.198091 15.374850
1.920000 0.281691 274.466911 22.055399 36.354919 15.353475 15.553627
1.930000 0.283158 276.012322 22.449977 36.764215 15.508694 15.732393
1.940000 0.284625 277.559790 22.849552 37.176520 15.663745 15.911140
1.950000 0.286092 279.109331 23.254153 37.591840 15.818623 16.089857
1.960000 0.287559 280.660959 23.663806 38.010184 15.973325 16.268535
1.970000 0.289027 282.214690 24.078541 38.431556 16.127847 16.447164
1.980000 0.290494 283.770540 24.498385 38.855963 16.282186 16.625735
1.990000 0.291961 285.328523 24.923364 39.283412 16.436337 16.804238
1.100000 0.168989 161.216215 3.903262 16.006502 2.151341 1.417132
1.110000 0.170525 162.717744 4.001363 16.217189 2.359234 1.559766
1.120000 0.172061 164.220166 4.101255 16.429297 2.565861 1.702571
1.130000 0.173597 165.723487 4.202963 16.642836 2.771232 1.845548
1.140000 0.175134 167.227716 4.306512 16.857813 2.975360 1.988698
1.150000 0.176670 168.732862 4.411925 17.074240 3.178258 2.132023
1.160000 0.178206 170.238933 4.519230 17.292124 3.379938 2.275521
1.170000 0.179742 171.745937 4.628449 17.511477 3.580413 2.419195
1.180000 0.181279 173.253882 4.739608 17.732306 3.779695 2.563043
1.190000 0.182815 174.762778 4.852733 17.954623 3.977797 2.707067
1.200000 0.184351 176.272633 4.967848 18.178436 4.174732 2.851267
1.210000 0.185887 177.783456 5.084978 18.403755 4.370512 2.995643
1.220000 0.187424 179.295255 5.204149 18.630590 4.565149 3.140195
1.230000 0.188960 180.808039 5.325386 18.858951 4.758656 3.284923
1.240000 0.190496 182.321818 5.448714 19.088847 4.951046 3.429827
1.250000 0.192032 183.836599 5.574158 19.320289 5.142332 3.574907
1.260000 0.193569 185.352393 5.701743 19.553285 5.332525 3.720163
1.270000 0.195105 186.869208 5.831496 19.787846 5.521639 3.865595
1.280000 0.196641 188.387053 5.963441 20.023981 5.709686 4.011201
1.290000 0.198178 189.905937 6.097603 20.261701 5.896677 4.156983
1.300000 0.199714 191.425870 6.234009 20.501014 6.082627 4.302938
1.310000 0.201250 192.946861 6.372683 20.741930 6.267547 4.449068
1.320000 0.202786 194.468920 6.513651 20.984460 6.451449 4.595371
1.330000 0.204323 195.992055 6.656939 21.228612 6.634346 4.741846
1.340000 0.205859 197.516276 6.802572 21.474396 6.816251 4.888493
1.350000 0.207395 199.041593 6.950575 21.721822 6.997174 5.035311
1.360000 0.208931 200.568015 7.100975 21.970898 7.177129 5.182299
1.370000 0.210468 202.095552 7.253796 22.221635 7.356127 5.329456
1.380000 0.212004 203.624213 7.409064 22.474042 7.534181 5.476781
1.390000 0.213540 205.154009 7.566805 22.728128 7.711302 5.624273
1.400000 0.215076 206.684948 7.727045 22.983902 7.887502 5.771931
1.410000 0.216613 208.217040 7.889808 23.241374 8.062794 5.919754
1.420000 0.218149 209.750296 8.055120 23.500552 8.237188 6.067741
1.430000 0.219685 211.284726 8.223007 23.761445 8.410697 6.215889
1.440000 0.221221 212.820338 8.393495 24.024063 8.583331 6.364198
1.450000 0.222758 214.357143 8.566608 24.288415 8.755104 6.512667
1.460000 0.224294 215.895152 8.742372 24.554508 8.926025 6.661293
1.470000 0.225830 217.434373 8.920813 24.822353 9.096106 6.810076
1.480000 0.227366 218.974817 9.101956 25.091958 9.265358 6.959013
1.490000 0.228903 220.516495 9.285827 25.363330 9.433793 7.108103
1.500000 0.230439 222.059416 9.472450 25.636480 9.601421 7.257344
1.510000 0.231975 223.603590 9.661851 25.911415 9.768253 7.406735
1.520000 0.233512 225.149028 9.854055 26.188143 9.934301 7.556273
1.530000 0.235048 226.695739 10.049088 26.466673 10.099574 7.705956
1.540000 0.236584 228.243735 10.246974 26.747013 10.264083 7.855783
1.550000 0.238120 229.793024 10.447739 27.029172 10.427839 8.005751
1.560000 0.239657 231.343619 10.651408 27.313157 10.590853 8.155859
1.570000 0.241193 232.895528 10.858006 27.598975 10.753133 8.306104
1.580000 0.242729 234.448763 11.067557 27.886636 10.914691 8.456484
1.590000 0.244265 236.003333 11.280087 28.176147 11.075536 8.606997
1.600000 0.245802 237.559250 11.495620 28.467515 11.235678 8.757640
1.610000 0.247338 239.116523 11.714182 28.760748 11.395128 8.908411
1.620000 0.248874 240.675163 11.935796 29.055853 11.553894 9.059308
1.630000 0.250410 242.235180 12.160487 29.352839 11.711985 9.210328
1.640000 0.251947 243.796585 12.388280 29.651712 11.869413 9.361469
1.650000 0.253483 245.359389 12.619200 29.952479 12.026185 9.512727
1.660000 0.255019 246.923602 12.853270 30.255147 12.182311 9.664101
1.670000 0.256555 248.489234 13.090514 30.559724 12.337799 9.815588
1.680000 0.258092 250.056297 13.330958 30.866217 12.492660 9.967184
1.690000 0.259628 251.624801 13.574625 31.174632 12.646900 10.118888
1.700000 0.261164 253.194755 13.821538 31.484975 12.800530 10.270696
1.710000 0.262700 254.766172 14.071722 31.797255 12.953556 10.422605
1.720000 0.264237 256.339062 14.325201 32.111476 13.105989 10.574613
1.730000 0.265773 257.913435 14.581998 32.427647 13.257835 10.726717
1.740000 0.267309 259.489302 14.842137 32.745772 13.409104 10.878913
1.750000 0.268845 261.066673 15.105641 33.065858 13.559802 11.031198
1.760000 0.270382 262.645560 15.372533 33.387912 13.709937 11.183570
1.770000 0.271918 264.225973 15.642837 33.711939 13.859518 11.336025
1.780000 0.273454 265.807923 15.916575 34.037945 14.008552 11.488560
1.790000 0.274991 267.391421 16.193771 34.365937 14.157046 11.641172
1.800000 0.276527 268.976476 16.474448 34.695919 14.305007 11.793858
1.810000 0.278063 270.563101 16.758627 35.027897 14.452443 11.946614
1.820000 0.279599 272.151306 17.046332 35.361878 14.599360 12.099436
1.830000 0.281136 273.741101 17.337585 35.697866 14.745765 12.252322
1.840000 0.282672 275.332497 17.632408 36.035867 14.891666 12.405268
1.850000 0.284208 276.925505 17.930823 36.375886 15.037068 12.558271
1.860000 0.285744 278.520137 18.232853 36.717928 15.181977 12.711327
1.870000 0.287281 280.116401 18.538519 37.061998 15.326401 12.864432
1.880000 0.288817 281.714310 18.847842 37.408101 15.470346 13.017583
1.890000 0.290353 283.313875 19.160845 37.756242 15.613817 13.170777
1.900000 0.291889 284.915105 19.477549 38.106426 15.756820 13.324010
1.910000 0.293426 286.518011 19.797975 38.458657 15.899361 13.477278
1.920000 0.294962 288.122606 20.122143 38.812939 16.041445 13.630577
1.930000 0.296498 289.728898 20.450076 39.169278 16.183079 13.783904
1.940000 0.298034 291.336899 20.781793 39.527676 16.324268 13.937255
1.950000 0.299571 292.946620 21.117315 39.888140 16.465016 14.090626
1.960000 0.301107 294.558071 21.456663 40.250672 16.605329 14.244014
1.970000 0.302643 296.171264 21.799857 40.615277 16.745212 14.397414
1.980000 0.304179 297.786208 22.146916 40.981958 16.884669 14.550823
1.990000 0.305716 299.402915 22.497861 41.350719 17.023706 14.704237
1.100000 0.174871 166.933891 3.944080 16.609418 2.027845 1.609663
1.110000 0.176461 168.487803 4.049515 16.815307 2.224654 1.772648
1.120000 0.178051 170.042675 4.157196 17.022910 2.420457 1.936005
1.130000 0.179641 171.598519 4.267161 17.232248 2.615275 2.099733
1.140000 0.181230 173.155346 4.379447 17.443340 2.809127 2.263834
1.150000 0.182820 174.713168 4.494093 17.656204 3.002032 2.428307
1.160000 0.184410 176.271998 4.611136 17.870860 3.194011 2.593154
1.170000 0.186000 177.831847 4.730614 18.087328 3.385082 2.758373
1.180000 0.187589 179.392728 4.852565 18.305626 3.575264 2.923965
1.190000 0.189179 180.954653 4.977026 18.525775 3.764576 3.089930
1.200000 0.190769 182.517634 5.104038 18.747793 3.953038 3.256268
1.210000 0.192359 184.081685 5.233637 18.971700 4.140666 3.422977
1.220000 0.193948 185.646818 5.365862 19.197514 4.327481 3.590057
1.230000 0.195538 187.213045 5.500752 19.425255 4.513499 3.757507
1.240000 0.197128 188.780380 5.638347 19.654941 4.698738 3.925327
1.250000 0.198718 190.348835 5.778683 19.886592 4.883216 4.093514
1.260000 0.200307 191.918424 5.921801 20.120225 5.066951 4.262069
1.270000 0.201897 193.489160 6.067740 20.355861 5.249959 4.430989
1.280000 0.203487 195.061057 6.216539 20.593517 5.432257 4.600273
1.290000 0.205076 196.634127 6.368237 20.833212 5.613862 4.769919
1.300000 0.206666 198.208385 6.522873 21.074965 5.794790 4.939925
1.310000 0.208256 199.783844 6.680488 21.318793 5.975058 5.110290
1.320000 0.209846 201.360517 6.841119 21.564715 6.154680 5.281011
1.330000 0.211435 202.938418 7.004808 21.812750 6.333673 5.452086
1.340000 0.213025 204.517562 7.171594 22.062914 6.512051 5.623511
1.350000 0.214615 206.097963 7.341516 22.315225 6.689830 5.795286
1.360000 0.216205 207.679634 7.514615 22.569703 6.867024 5.967407
1.370000 0.217794 209.262589 7.690930 22.826363 7.043648 6.139870
1.380000 0.219384 210.846843 7.870501 23.085224 7.219715 6.312674
1.390000 0.220974 212.432410 8.053369 23.346302 7.395240 6.485814
1.400000 0.222564 214.019305 8.239573 23.609616 7.570235 6.659287
1.410000 0.224153 215.607542 8.429153 23.875182 7.744714 6.833090
1.420000 0.225743 217.197135 8.622150 24.143018 7.918690 7.007219
1.430000 0.227333 218.788100 8.818603 24.413139 8.092176 7.181670
1.440000 0.228923 220.380451 9.018554 24.685563 8.265182 7.356440
1.450000 0.230512 221.974202 9.222042 24.960306 8.437722 7.531523
1.460000 0.232102 223.569369 9.429107 25.237385 8.609806 7.706916
1.470000 0.233692 225.165967 9.639789 25.516816 8.781447 7.882614
1.480000 0.235282 226.764011 9.854129 25.798615 8.952655 8.058613
1.490000 0.236871 228.363515 10.072167 26.082799 9.123439 8.234907
1.500000 0.238461 229.964495 10.293943 26.369382 9.293812 8.411492
1.510000 0.240051 231.566966 10.519497 26.658380 9.463782 8.588363
1.520000 0.241640 233.170943 10.748870 26.949810 9.633360 8.765515
1.530000 0.243230 234.776442 10.982101 27.243687 9.802554 8.942942
1.540000 0.244820 236.383478 11.219230 27.540025 9.971373 9.120638
1.550000 0.246410 237.992067 11.460298 27.838840 10.139826 9.298598
1.560000 0.247999 239.602223 11.705345 28.140148 10.307922 9.476817
1.570000 0.249589 241.213964 11.954409 28.443962 10.475668 9.655287
1.580000 0.251179 242.827303 12.207531 28.750297 10.643071 9.834004
1.590000 0.252769 244.442258 12.464751 29.059168 10.810140 10.012960
1.600000 0.254358 246.058843 12.726109 29.370590 10.976881 10.192150
1.610000 0.255948 247.677075 12.991643 29.684575 11.143300 10.371567
1.620000 0.257538 249.296969 13.261393 30.001139 11.309405 10.551204
1.630000 0.259128 250.918542 13.535398 30.320296 11.475200 10.731054
1.640000 0.260717 252.541808 13.813698 30.642058 11.640692 10.911111
1.650000 0.262307 254.166785 14.096332 30.966440 11.805887 11.091367
1.660000 0.263897 255.793488 14.383337 31.293454 11.970788 11.271815
1.670000 0.265487 257.421933 14.674754 31.623114 12.135401 11.452448
1.680000 0.267076 259.052136 14.970621 31.955433 12.299731 11.633258
1.690000 0.268666 260.684114 15.270975 32.290425 12.463781 11.814238
1.700000 0.270256 262.317882 15.575855 32.628100 12.627556 11.995381
1.710000 0.271846 263.953457 15.885299 32.968473 12.791058 12.176677
1.720000 0.273435 265.590856 16.199345 33.311555 12.954291 12.358120
1.730000 0.275025 267.230093 16.518030 33.657358 13.117259 12.539701
1.740000 0.276615 268.871186 16.841392 34.005895 13.279963 12.721412
1.750000 0.278205 270.514151 17.169468 34.357177 13.442406 12.903246
1.760000 0.279794 272.159004 17.502294 34.711216 13.604590 13.085193
1.770000 0.281384 273.805762 17.839907 35.068024 13.766517 13.267245
1.780000 0.282974 275.454441 18.182344 35.427611 13.928189 13.449393
1.790000 0.284563 277.105057 18.529640 35.789988 14.089607 13.631630
1.800000 0.286153 278.757628 18.881832 36.155168 14.250771 13.813945
1.810000 0.287743 280.412168 19.238954 36.523159 14.411683 13.996332
1.820000 0.289333 282.068695 19.601043 36.893973 14.572344 14.178779
1.830000 0.290922 283.727226 19.968132 37.267621 14.732753 14.361279
1.840000 0.292512 285.387776 20.340257 37.644111 14.892910 14.543823
1.850000 0.294102 287.050362 20.717451 38.023455 15.052816 14.726401
1.860000 0.295692 288.715001 21.099749 38.405661 15.212470 14.909005
1.870000 0.297281 290.381709 21.487184 38.790740 15.371872 15.091624
1.880000 0.298871 292.050502 21.879789 39.178701 15.531020 15.274251
1.890000 0.300461 293.721398 22.277597 39.569553 15.689913 15.456875
1.900000 0.302051 295.394413 22.680641 39.963305 15.848551 15.639486
1.910000 0.303640 297.069562 23.088952 40.359965 16.006931 15.822077
1.920000 0.305230 298.746863 23.502562 40.759543 16.165053 16.004637
1.930000 0.306820 300.426333 23.921502 41.162046 16.322914 16.187156
1.940000 0.308410 302.107986 24.345804 41.567483 16.480513 16.369626
1.950000 0.309999 303.791841 24.775497 41.975861 16.637847 16.552037
1.960000 0.311589 305.477913 25.210611 42.387189 16.794914 16.734379
1.970000 0.313179 307.166219 25.651177 42.801474 16.951711 16.916642
1.980000 0.314769 308.856775 26.097222 43.218723 17.108236 17.098817
1.990000 0.316358 310.549598 26.548776 43.638944 17.264486 17.280895
1.100000 0.186099 178.065215 4.663650 18.830016 2.200703 2.287174
1.110000 0.187791 179.727048 4.810360 19.059305 2.421049 2.522729
1.120000 0.189483 181.390222 4.961290 19.291575 2.641581 2.759515
1.130000 0.191175 183.054762 5.116542 19.526884 2.862327 2.997527
1.140000 0.192866 184.720696 5.276224 19.765289 3.083316 3.236757
1.150000 0.194558 186.388051 5.440443 20.006849 3.304571 3.477197
1.160000 0.196250 188.056853 5.609309 20.251623 3.526116 3.718838
1.170000 0.197942 189.727132 5.782934 20.499670 3.747972 3.961668
1.180000 0.199634 191.398915 5.961432 20.751050 3.970158 4.205676
1.190000 0.201325 193.072232 6.144918 21.005824 4.192692 4.450848
1.200000 0.203017 194.747113 6.333510 21.264051 4.415590 4.697170
1.210000 0.204709 196.423586 6.527328 21.525793 4.638864 4.944625
1.220000 0.206401 198.101683 6.726493 21.791111 4.862526 5.193197
1.230000 0.208093 199.781436 6.931128 22.060067 5.086585 5.442866
1.240000 0.209784 201.462874 7.141359 22.332723 5.311048 5.693613
1.250000 0.211476 203.146031 7.357312 22.609143 5.535921 5.945415
1.260000 0.213168 204.830938 7.579117 22.889388 5.761207 6.198250
1.270000 0.214860 206.517630 7.806902 23.173524 5.986907 6.452093
1.280000 0.216552 208.206139 8.040801 23.461612 6.213019 6.706918
1.290000 0.218244 209.896500 8.280945 23.753718 6.439540 6.962698
1.300000 0.219935 211.588747 8.527469 24.049907 6.666466 7.219404
1.310000 0.221627 213.282915 8.780510 24.350242 6.893788 7.477005
1.320000 0.223319 214.979040 9.040204 24.654789 7.121497 7.735468
1.330000 0.225011 216.677158 9.306690 24.963614 7.349582 7.994762
1.340000 0.226703 218.377306 9.580105 25.276783 7.578028 8.254850
1.350000 0.228394 220.079520 9.860589 25.594360 7.806821 8.515696
1.360000 0.230086 221.783838 10.148284 25.916412 8.035942 8.777262
1.370000 0.231778 223.490299 10.443329 26.243006 8.265372 9.039509
1.380000 0.233470 225.198941 10.745865 26.574208 8.495089 9.302396
1.390000 0.235162 226.909802 11.056034 26.910083 8.725069 9.565882
1.400000 0.236853 228.622923 11.373976 27.250699 8.955288 9.829922
1.410000 0.238545 230.338343 11.699833 27.596122 9.185718 10.094472
1.420000 0.240237 232.056102 12.033744 27.946418 9.416331 10.359486
1.430000 0.241929 233.776241 12.375851 28.301653 9.647095 10.624918
1.440000 0.243621 235.498802 12.726290 28.661893 9.877979 10.890718
1.450000 0.245312 237.223826 13.085201 29.027205 10.108950 11.156838
1.460000 0.247004 238.951355 13.452721 29.397652 10.339971 11.423227
1.470000 0.248696 240.681430 13.828984 29.773302 10.571007 11.689836
1.480000 0.250388 242.414096 14.214123 30.154217 10.802021 11.956611
1.490000 0.252080 244.149394 14.608272 30.540464 11.032972 12.223500
1.500000 0.253772 245.887367 15.011559 30.932104 11.263823 12.490450
1.510000 0.255463 247.628060 15.424112 31.329203 11.494530 12.757407
1.520000 0.257155 249.371517 15.846056 31.731821 11.725054 13.024318
1.530000 0.258847 251.117780 16.277512 32.140021 11.955351 13.291127
1.540000 0.260539 252.866895 16.718602 32.553863 12.185378 13.557780
1.550000 0.262231 254.618905 17.169439 32.973409 12.415093 13.824221
1.560000 0.263922 256.373856 17.630139 33.398716 12.644449 14.090397
1.570000 0.265614 258.131792 18.100809 33.829844 12.873404 14.356251
1.580000 0.267306 259.892758 18.581557 34.266850 13.101913 14.621730
1.590000 0.268998 261.656798 19.072484 34.709789 13.329931 14.886779
1.600000 0.270690 263.423959 19.573689 35.158717 13.557413 15.151343
1.610000 0.272381 265.194284 20.085266 35.613687 13.784315 15.415369
1.620000 0.274073 266.967819 20.607304 36.074753 14.010592 15.678804
1.630000 0.275765 268.744609 21.139891 36.541964 14.236201 15.941595
1.640000 0.277457 270.524699 21.683107 37.015371 14.461099 16.203692
1.650000 0.279149 272.308134 22.237029 37.495022 14.685241 16.465043
1.660000 0.280840 274.094958 22.801729 37.980964 14.908587 16.725598
1.670000 0.282532 275.885217 23.377276 38.473242 15.131094 16.985309
1.680000 0.284224 277.678955 23.963732 38.971900 15.352722 17.244127
1.690000 0.285916 279.476216 24.561156 39.476980 15.573430 17.502007
1.700000 0.287608 281.277045 25.169601 39.988522 15.793181 17.758904
1.710000 0.289300 283.081486 25.789117 40.506565 16.011937 18.014772
1.720000 0.290991 284.889581 26.419749 41.031146 16.229660 18.269571
1.730000 0.292683 286.701376 27.061534 41.562300 16.446316 18.523258
1.740000 0.294375 288.516913 27.714510 42.100060 16.661871 18.775794
1.750000 0.296067 290.336234 28.378706 42.644459 16.876291 19.027142
1.760000 0.297759 292.159383 29.054147 43.195526 17.089545 19.277264
1.770000 0.299450 293.986402 29.740857 43.753288 17.301603 19.526126
1.780000 0.301142 295.817332 30.438850 44.317773 17.512436 19.773694
1.790000 0.302834 297.652216 31.148141 44.889004 17.722017 20.019938
1.800000 0.304526 299.491093 31.868738 45.467004 17.930320 20.264826
1.810000 0.306218 301.334005 32.600645 46.051792 18.137321 20.508330
1.820000 0.307909 303.180992 33.343863 46.643389 18.342997 20.750425
1.830000 0.309601 305.032093 34.098388 47.241810 18.547326 20.991084
1.840000 0.311293 nan nan nan nan nan
1.850000 0.312985 308.746797 35.641329 48.459184 18.951868 21.468006
1.860000 0.314677 310.610476 36.429719 49.078161 19.152045 21.704227
1.870000 0.316368 312.478425 37.229367 49.704012 19.350805 21.938929
1.880000 0.318060 314.350679 38.040253 50.336744 19.548134 22.172097
1.890000 0.319752 316.227277 38.862352 50.976362 19.744019 22.403713
1.900000 0.321444 318.108253 39.695638 51.622872 19.938450 22.633765
1.910000 0.323136 319.993645 40.540081 52.276275 20.131416 22.862241
1.920000 0.324828 321.883487 41.395649 52.936572 20.322909 23.089130
1.930000 0.326519 323.777814 42.262309 53.603762 20.512922 23.314422
1.940000 0.328211 325.676660 43.140022 54.277843 20.701448 23.538109
1.950000 0.329903 327.580059 44.028751 54.958811 20.888484 23.760185
1.960000 0.331595 329.488044 44.928454 55.646658 21.074025 23.980645
1.970000 0.333287 331.400646 45.839088 56.341380 21.258070 24.199484
1.980000 0.334978 333.317899 46.760609 57.042965 21.440617 24.416700
1.990000 0.336670 335.239834 47.692970 57.751405 21.621666 24.632291
1.100000 0.170156 161.710534 3.825715 12.368027 1.984624 1.285929
1.110000 0.171703 163.215872 3.928077 12.573276 2.176250 1.414484
1.120000 0.173249 164.722140 4.032235 12.780229 2.366668 1.543036
1.130000 0.174796 166.229346 4.138208 12.988886 2.555885 1.671584
1.140000 0.176343 167.737497 4.246017 13.199246 2.743910 1.800129
1.150000 0.177890 169.246603 4.355679 13.411309 2.930752 1.928672
1.160000 0.179437 170.756670 4.467215 13.625076 3.116420 2.057214
1.170000 0.180984 172.267707 4.580644 13.840546 3.300923 2.185754
1.180000 0.182531 173.779721 4.695986 14.057721 3.484270 2.314292
1.190000 0.184078 175.292722 4.813258 14.276599 3.666470 2.442830
1.200000 0.185624 176.806715 4.932480 14.497183 3.847531 2.571367
1.210000 0.187171 178.321711 5.053671 14.719472 4.027464 2.699904
1.220000 0.188718 179.837716 5.176849 14.943468 4.206276 2.828441
1.230000 0.190265 181.354739 5.302034 15.169172 4.383978 2.956977
1.240000 0.191812 182.872788 5.429243 15.396584 4.560578 3.085513
1.250000 0.193359 184.391872 5.558496 15.625705 4.736086 3.214050
1.260000 0.194906 185.911997 5.689810 15.856537 4.910510 3.342586
1.270000 0.196452 187.433173 5.823204 16.089081 5.083861 3.471123
1.280000 0.197999 188.955407 5.958696 16.323337 5.256146 3.599659
1.290000 0.199546 190.478708 6.096304 16.559308 5.427377 3.728195
1.300000 0.201093 192.003085 6.236047 16.796994 5.597562 3.856731
1.310000 0.202640 193.528544 6.377942 17.036397 5.766710 3.985267
1.320000 0.204187 195.055095 6.522007 17.277518 5.934831 4.113802
1.330000 0.205734 196.582745 6.668261 17.520357 6.101934 4.242336
1.340000 0.207281 198.111504 6.816720 17.764918 6.268028 4.370869
1.350000 0.208827 199.641378 6.967403 18.011200 6.433123 4.499400
1.360000 0.210374 201.172377 7.120327 18.259206 6.597228 4.627930
1.370000 0.211921 202.704509 7.275509 18.508936 6.760353 4.756458
1.380000 0.213468 204.237782 7.432968 18.760392 6.922506 4.884983
1.390000 0.215015 205.772204 7.592720 19.013575 7.083698 5.013506
1.400000 0.216562 207.307783 7.754783 19.268486 7.243938 5.142025
1.410000 0.218109 208.844529 7.919173 19.525127 7.403234 5.270541
1.420000 0.219656 210.382448 8.085908 19.783499 7.561596 5.399052
1.430000 0.221202 211.921551 8.255005 20.043603 7.719034 5.527559
1.440000 0.222749 213.461844 8.426480 20.305440 7.875557 5.656061
1.450000 0.224296 215.003336 8.600351 20.569012 8.031173 5.784557
1.460000 0.225843 216.546035 8.776634 20.834320 8.185893 5.913047
1.470000 0.227390 218.089950 8.955346 21.101364 8.339725 6.041530
1.480000 0.228937 219.635090 9.136503 21.370146 8.492679 6.170005
1.490000 0.230484 221.181461 9.320121 21.640667 8.644764 6.298473
1.500000 0.232030 222.729073 9.506217 21.912928 8.795989 6.426931
1.510000 0.233577 224.277934 9.694808 22.186930 8.946363 6.555381
1.520000 0.235124 225.828053 9.885908 22.462674 9.095894 6.683820
1.530000 0.236671 227.379437 10.079535 22.740160 9.244593 6.812248
1.540000 0.238218 228.932094 10.275704 23.019390 9.392468 6.940665
1.550000 0.239765 230.486034 10.474430 23.300365 9.539528 7.069070
1.560000 0.241312 232.041264 10.675730 23.583084 9.685782 7.197462
1.570000 0.242859 233.597793 10.879620 23.867550 9.831239 7.325840
1.580000 0.244405 235.155629 11.086113 24.153762 9.975907 7.454204
1.590000 0.245952 236.714780 11.295226 24.441721 10.119795 7.582552
1.600000 0.247499 238.275255 11.506975 24.731428 10.262913 7.710884
1.610000 0.249046 239.837061 11.721374 25.022883 10.405269 7.839199
1.620000 0.250593 241.400207 11.938437 25.316088 10.546871 7.967496
1.630000 0.252140 242.964701 12.158181 25.611041 10.687727 8.095774
1.640000 0.253687 244.530552 12.380620 25.907744 10.827848 8.224033
1.650000 0.255234 246.097767 12.605768 26.206197 10.967240 8.352271
1.660000 0.256780 247.666355 12.833641 26.506401 11.105913 8.480488
1.670000 0.258327 249.236324 13.064252 26.808355 11.243874 8.608683
1.680000 0.259874 250.807682 13.297615 27.112059 11.381133 8.736854
1.690000 0.261421 252.380437 13.533746 27.417515 11.517696 8.865002
1.700000 0.262968 253.954598 13.772658 27.724721 11.653574 8.993124
1.710000 0.264515 255.530172 14.014365 28.033678 11.788772 9.121220
1.720000 0.266062 257.107168 14.258880 28.344387 11.923301 9.249289
1.730000 0.267609 258.685594 14.506219 28.656846 12.057167 9.377330
1.740000 0.269155 260.265458 14.756393 28.971055 12.190378 9.505342
1.750000 0.270702 261.846768 15.009418 29.287016 12.322944 9.633324
1.760000 0.272249 263.429531 15.265305 29.604727 12.454870 9.761275
1.770000 0.273796 265.013757 15.524069 29.924187 12.586165 9.889194
1.780000 0.275343 266.599453 15.785722 30.245398 12.716837 10.017080
1.790000 0.276890 268.186627 16.050277 30.568357 12.846893 10.144932
1.800000 0.278437 269.775287 16.317748 30.893066 12.976341 10.272748
1.810000 0.279983 271.365441 16.588146 31.219523 13.105189 10.400529
1.820000 0.281530 272.957097 16.861485 31.547727 13.233443 10.528272
1.830000 0.283077 274.550263 17.137777 31.877679 13.361111 10.655977
1.840000 0.284624 276.144947 17.417035 32.209377 13.488200 10.783642
1.850000 0.286171 277.741157 17.699270 32.542821 13.614717 10.911267
1.860000 0.287718 279.338900 17.984495 32.878010 13.740671 11.038851
1.870000 0.289265 280.938185 18.272722 33.214944 13.866067 11.166392
1.880000 0.290812 282.539020 18.563962 33.553620 13.990912 11.293889
1.890000 0.292358 284.141411 18.858228 33.894039 14.115214 11.421341
1.900000 0.293905 285.745368 19.155531 34.236200 14.238979 11.548747
1.910000 0.295452 287.350897 19.455883 34.580101 14.362215 11.676107
1.920000 0.296999 288.958007 19.759294 34.925741 14.484927 11.803418
1.930000 0.298546 290.566705 20.065776 35.273119 14.607122 11.930679
1.940000 0.300093 292.176999 20.375341 35.622235 14.728808 12.057891
1.950000 0.301640 293.788896 20.687999 35.973086 14.849990 12.185051
1.960000 0.303187 295.402405 21.003761 36.325672 14.970674 12.312158
1.970000 0.304733 297.017533 21.322638 36.679991 15.090868 12.439211
1.980000 0.306280 298.634288 21.644640 37.036041 15.210577 12.566210
1.990000 0.307827 300.252676 21.969778 37.393822 15.329808 12.693152
1.100000 0.166784 159.564983 3.499596 18.715284 1.754515 2.078392
1.110000 0.168300 161.047924 3.618440 18.907502 1.930357 2.292380
1.120000 0.169817 162.531952 3.740865 19.102687 2.106455 2.507487
1.130000 0.171333 164.017089 3.866952 19.300893 2.282849 2.723712
1.140000 0.172849 165.503359 3.996780 19.502171 2.459577 2.941051
1.150000 0.174365 166.990784 4.130431 19.706576 2.636675 3.159500
1.160000 0.175882 168.479388 4.267988 19.914160 2.814177 3.379056
1.170000 0.177398 169.969195 4.409536 20.124978 2.992115 3.599712
1.180000 0.178914 171.460229 4.555159 20.339080 3.170519 3.821463
1.190000 0.180430 172.952515 4.704944 20.556522 3.349417 4.044302
1.200000 0.181946 174.446077 4.858981 20.777355 3.528835 4.268220
1.210000 0.183463 175.940941 5.017358 21.001632 3.708797 4.493208
1.220000 0.184979 177.437132 5.180166 21.229407 3.889325 4.719256
1.230000 0.186495 178.934676 5.347499 21.460733 4.070439 4.946353
1.240000 0.188011 180.433599 5.519448 21.695664 4.252156 5.174486
1.250000 0.189527 181.933927 5.696109 21.934251 4.434493 5.403644
1.260000 0.191044 183.435688 5.877579 22.176550 4.617463 5.633810
1.270000 0.192560 184.938909 6.063955 22.422612 4.801078 5.864971
1.280000 0.194076 186.443617 6.255336 22.672493 4.985348 6.097108
1.290000 0.195592 187.949839 6.451821 22.926245 5.170279 6.330205
1.300000 0.197109 189.457605 6.653511 23.183923 5.355879 6.564243
1.310000 0.198625 190.966943 6.860509 23.445580 5.542151 6.799202
1.320000 0.200141 192.477882 7.072919 23.711270 5.729096 7.035061
1.330000 0.201657 193.990450 7.290843 23.981047 5.916714 7.271797
1.340000 0.203173 195.504678 7.514387 24.254966 6.105002 7.509388
1.350000 0.204690 197.020595 7.743658 24.533081 6.293957 7.747807
1.360000 0.206206 198.538233 7.978762 24.815447 6.483573 7.987030
1.370000 0.207722 200.057620 8.219807 25.102117 6.673841 8.227030
1.380000 0.209238 201.578789 8.466900 25.393146 6.864751 8.467778
1.390000 0.210755 203.101771 8.720151 25.688589 7.056292 8.709245
1.400000 0.212271 204.626597 8.979668 25.988501 7.248450 8.951401
1.410000 0.213787 206.153300 9.245560 26.292934 7.441209 9.194214
1.420000 0.215303 207.681911 9.517938 26.601946 7.634553 9.437651
1.430000 0.216819 209.212464 9.796911 26.915588 7.828463 9.681679
1.440000 0.218336 210.744990 10.082588 27.233917 8.022918 9.926263
1.450000 0.219852 212.279524 10.375079 27.556985 8.217896 10.171367
1.460000 0.221368 213.816100 10.674494 27.884848 8.413374 10.416954
1.470000 0.222884 215.354749 10.980940 28.217559 8.609326 10.662987
1.480000 0.224401 216.895508 11.294526 28.555171 8.805726 10.909426
1.490000 0.225917 218.438410 11.615360 28.897739 9.002546 11.156233
1.500000 0.227433 219.983490 11.943548 29.245314 9.199756 11.403367
1.510000 0.228949 221.530782 12.279196 29.597951 9.397327 11.650786
1.520000 0.230465 223.080322 12.622409 29.955700 9.595226 11.898449
1.530000 0.231982 224.632146 12.973289 30.318615 9.793420 12.146314
1.540000 0.233498 226.186288 13.331940 30.686747 9.991877 12.394338
1.550000 0.235014 227.742784 13.698461 31.060147 10.190560 12.642476
1.560000 0.236530 229.301671 14.072952 31.438865 10.389435 12.890686
1.570000 0.238047 230.862983 14.455508 31.822951 10.588464 13.138921
1.580000 0.239563 232.426759 14.846226 32.212455 10.787611 13.387139
1.590000 0.241079 233.993033 15.245198 32.607425 10.986838 13.635293
1.600000 0.242595 235.561843 15.652515 33.007910 11.186107 13.883339
1.610000 0.244111 237.133225 16.068264 33.413955 11.385378 14.131231
1.620000 0.245628 238.707216 16.492533 33.825608 11.584612 14.378924
1.630000 0.247144 240.283852 16.925404 34.242914 11.783771 14.626373
1.640000 0.248660 241.863170 17.366957 34.665917 11.982814 14.873532
1.650000 0.250176 243.445207 17.817272 35.094662 12.181702 15.120357
1.660000 0.251693 245.030000 18.276422 35.529191 12.380394 15.366802
1.670000 0.253209 246.617586 18.744479 35.969544 12.578852 15.612825
1.680000 0.254725 248.208001 19.221513 36.415764 12.777034 15.858379
1.690000 0.256241 249.801283 19.707589 36.867889 12.974903 16.103423
1.700000 0.257757 251.397467 20.202770 37.325958 13.172419 16.347914
1.710000 0.259274 252.996592 20.707115 37.790007 13.369543 16.591808
1.720000 0.260790 254.598692 21.220681 38.260074 13.566237 16.835065
1.730000 0.262306 256.203806 21.743518 38.736191 13.762464 17.077643
1.740000 0.263822 257.811968 22.275678 39.218393 13.958185 17.319504
1.750000 0.265338 259.423216 22.817206 39.706712 14.153365 17.560606
1.760000 0.266855 261.037585 23.368144 40.201178 14.347968 17.800913
1.770000 0.268371 262.655111 23.928532 40.701822 14.541959 18.040387
1.780000 0.269887 264.275830 24.498405 41.208670 14.735303 18.278992
1.790000 0.271403 265.899777 25.077795 41.721749 14.927967 18.516692
1.800000 0.272920 267.526988 25.666731 42.241085 15.119920 18.753453
1.810000 0.274436 269.157497 26.265239 42.766701 15.311129 18.989243
1.820000 0.275952 270.791339 26.873342 43.298621 15.501564 19.224030
1.830000 0.277468 272.428549 27.491057 43.836863 15.691196 19.457783
1.840000 0.278984 274.069160 28.118401 44.381449 15.879996 19.690472
1.850000 0.280501 275.713208 28.755386 44.932395 16.067937 19.922070
1.860000 0.282017 277.360724 29.402022 45.489719 16.254993 20.152549
1.870000 0.283533 279.011743 30.058316 46.053435 16.441140 20.381884
1.880000 0.285049 280.666297 30.724269 46.623556 16.626352 20.610050
1.890000 0.286566 282.324419 31.399884 47.200096 16.810609 20.837025
1.900000 0.288082 283.986142 32.085158 47.783064 16.993887 21.062786
1.910000 0.289598 285.651496 32.780086 48.372469 17.176166 21.287312
1.920000 0.291114 287.320514 33.484661 48.968319 17.357429 21.510585
1.930000 0.292630 288.993227 34.198872 49.570621 17.537655 21.732587
1.940000 0.294147 290.669665 34.922706 50.179379 17.716829 21.953300
1.950000 0.295663 292.349859 35.656149 50.794596 17.894935 22.172708
1.960000 0.297179 294.033839 36.399184 51.416275 18.071959 22.390798
1.970000 0.298695 295.721635 37.151790 52.044415 18.247886 22.607557
1.980000 0.300212 297.413275 37.913948 52.679017 18.422704 22.822971
1.990000 0.301728 299.108788 38.685633 53.320079 18.596403 23.037031


==> anc/Fig12/Fig12_posterior.out <==
#n_sat(fm^-3) E_sat(MeV) K_sat(MeV) E_sym(MeV) L_sym(MeV) m*/m Radius(1.4Msol) tidal deformability(1.4Msol)  Radius(2Msol) tidal deformability(2Msol)
0.160424	-15.891604	200.487045	33.062599	58.54768	0.718842	11.97542078559738	330.82502618657946	11.42471403508772	20.770113157894727
0.144805	-16.074036	202.169464	33.370945	64.303871	0.742621	12.415758349328215	392.90396353167006	11.635079166666667	22.31231666666667
0.157129	-15.98439	226.47728	32.844685	57.908127	0.707105	12.446574285714286	440.7489885714288	12.036794158075601	32.26182577319587
0.156678	-15.812332	204.904739	32.937668	62.177666	0.722502	12.179982943143813	364.1601070234114	11.564054954954955	22.37585765765767
0.157076	-15.847046	209.209335	33.370586	57.663807	0.710604	12.268661481481482	393.2177629629631	11.820353731343284	27.68911268656717
0.153143	-16.015865	211.672623	33.427139	65.871124	0.687665	12.76773304981774	506.2528019441073	12.48388672985782	42.8805587677725
0.153143	-16.015865	211.672623	33.427139	65.871124	0.687665	12.76773304981774	506.2528019441073	12.48388672985782	42.8805587677725
0.161947	-16.126331	201.753616	33.879349	54.386982	0.660147	12.499001296111665	472.5078334995016	12.438626138279933	45.0406704890388
0.1598	-15.825216	222.580261	32.764168	61.419178	0.690295	12.525374809160306	461.53734351145073	12.214778670360111	36.80579695290861
0.155748	-16.076571	202.600433	33.22686	61.602367	0.691372	12.49479125	443.6246225000001	12.208557943925234	36.512208177570095
0.158038	-16.128595	209.195084	33.072735	56.469776	0.662733	12.684431319234642	516.9218600201409	12.609914371257485	49.49291077844312
0.147056	-15.991396	225.35321	33.282143	65.495186	0.693355	13.058381326781326	584.5974189189192	12.772375229357797	50.61739541284402
0.145812	-16.196566	218.670212	32.86874	63.637604	0.720529	12.776795852534562	496.6814823348697	12.276113605442177	35.96252721088437
0.145249	-15.810509	227.102646	33.18409	62.761539	0.74839	12.651027756653994	457.5471026615972	11.84849393939394	25.84206181818181
0.148831	-16.190273	240.172455	33.177116	65.493309	0.741928	12.693470437956204	474.91541605839427	11.922054545454545	27.392472727272732
0.155443	-15.992906	204.533264	32.418324	58.095901	0.706227	12.335780790960452	409.23446468926556	11.946126946107785	30.406762574850294
0.158956	-15.880854	220.38295	32.522636	57.335083	0.681884	12.5651	481.0706600000002	12.355190692124106	41.23922100238664
0.160858	-15.891405	213.226715	33.144382	59.364979	0.697362	12.318921138211383	410.7321463414635	11.953348407643313	30.84626878980891
0.148009	-16.098442	227.511337	33.342361	67.770538	0.743479	12.646385171102661	453.2089809885935	11.806827272727274	24.915572727272735
0.167002	-15.867579	209.198227	33.626888	55.061283	0.681995	12.1761	392.73234756097565	11.92487319587629	31.43773969072164
0.145382	-15.986493	228.553268	32.656311	63.23164	0.703592	13.035506044678055	579.8782798948754	12.704028571428571	48.307183928571426
0.146933	-16.018433	219.572693	33.186131	67.143967	0.69541	13.028313567839197	570.1330879396986	12.711076470588235	48.39541529411764
0.147424	-16.16062	234.604965	32.706367	62.594372	0.737372	12.701723036649215	481.014942408377	12.029570588235293	29.98928823529412
0.146733	-16.123022	221.58313	32.431732	61.906452	0.708521	12.85717182320442	529.3753259668512	12.48060704225352	42.042584788732384
0.16162	-16.162128	213.402939	33.973648	63.583302	0.70628	12.23182767857143	381.4572648809524	11.73515078125	25.840312109375024
0.148573	-15.999888	223.24353	32.889301	61.064312	0.734338	12.557034142114384	444.95702426343183	11.906670048309177	27.807670048309163
0.141427	-15.908751	227.606201	31.343136	58.41354	0.702396	13.150162656641605	625.9746190476194	12.89973133640553	55.282428110599085
0.151968	-15.97553	206.41748	33.420124	64.920197	0.691894	12.717245341614907	490.0150024844722	12.416381173594132	40.97108068459659
0.145557	-16.061577	226.579819	33.374809	60.827461	0.693868	13.047260628019323	588.5618562801933	12.805703563474387	52.28614832962135
0.151579	-15.953225	223.615341	32.976879	57.21767	0.696809	12.72004910941476	508.33361323155225	12.44519819121447	42.5044645994832
0.144043	-15.989783	213.368942	33.272865	64.236992	0.73005	12.727521926910299	473.85655481727605	12.131341106719368	32.05447786561265
0.154761	-15.883574	230.305832	33.958702	60.971924	0.722088	12.47009680511182	432.1486677316296	11.90302543859649	28.368228070175434
0.160923	-15.970354	226.626465	33.072071	61.627289	0.707781	12.348778518518518	414.55327555555573	11.866253256704981	28.43906896551725
0.156612	-16.011986	202.186646	32.775002	54.241566	0.658263	12.720076945244957	531.3314495677233	12.69630430107527	52.75823978494622
0.153706	-16.079525	235.928711	32.941074	62.498833	0.733012	12.490302090592335	435.8419895470386	11.797411827956989	25.84746021505376
0.148502	-16.161926	224.469727	32.63707	60.20647	0.703797	12.818874365821095	526.0648744993325	12.486650135501355	42.758667479674806
0.149496	-16.124744	209.419983	33.774174	66.269562	0.718816	12.57525	440.09401250000025	12.031025925925926	30.45806296296297
0.164173	-16.160103	201.181671	33.648178	57.740681	0.697237	12.056619835841314	355.8797510259919	11.715027710843374	26.606902710843364
0.14332	-16.164932	211.797424	32.138699	58.408691	0.705913	12.8849654353562	538.8082744063328	12.581664231738035	45.29784559193957
0.154485	-16.153587	216.690521	33.577446	60.935265	0.704117	12.518419001386963	447.15809292649095	12.126646583850931	33.91377204968947
0.153187	-16.159975	236.202637	33.001099	62.215431	0.730569	12.524043877551021	444.4909897959184	11.870328855721393	27.326440298507443
0.167775	-15.938347	214.158539	32.491409	56.398804	0.675205	12.2691	418.89314402810305	12.056759846547314	34.64330946291562
0.142557	-15.951928	203.184021	32.470257	61.94698	0.739905	12.546486861313868	427.3673321167886	11.859409523809523	26.45493571428572
0.148866	-16.129757	233.537476	33.894356	64.653221	0.708961	12.881748951048952	531.9527454545454	12.466726865671642	41.247273134328346
0.163854	-15.961346	206.08429	33.440216	60.228489	0.666189	12.4781	458.1315363247865	12.327418007662835	41.019861302682
0.153795	-16.070271	231.323151	33.696796	65.505096	0.715315	12.632431297709925	467.6777847328244	12.105882771535581	32.429658426966284
0.161612	-16.037888	218.538971	33.983585	56.144787	0.679569	12.4461	451.1607777777779	12.238417073170732	38.41497560975609
0.15998	-16.167149	217.336212	33.150539	57.845936	0.699976	12.32293724137931	413.7943710344828	11.950881758957655	30.824440065146582
0.165053	-15.944826	223.688446	33.507271	56.118652	0.694772	12.2279677462888	400.273342780027	11.874080066445183	29.68474119601329
0.155405	-16.008392	213.699936	32.497402	57.80471	0.7047	12.43159720670391	434.5895921787712	12.05606178343949	32.78616050955413
0.167765	-16.108259	211.862869	33.208889	59.835995	0.669524	12.3351	428.5632716049383	12.140282212581345	36.40460412147506
0.157699	-16.07826	207.394058	32.779789	58.488876	0.679845	12.5471	470.41243103448295	12.350375	41.027851250000005
0.166249	-15.857833	206.398392	32.374378	55.901855	0.661113	12.409048240165632	456.07968737060077	12.309995327102804	41.57871775700934
0.160242	-15.840042	202.805649	33.790955	66.110123	0.6741	12.580335426008968	465.9481928251122	12.35869758551308	40.566765794768614
0.151725	-15.917903	222.149536	33.60294	67.214371	0.720011	12.634057074721781	459.15799364069966	12.054072440944882	30.845762992125984
0.142843	-16.029261	219.414719	32.569595	60.319324	0.702912	13.031566666666667	578.5472333333337	12.741826618705035	49.755563309352496
0.147038	-15.89386	224.296158	33.450932	68.610657	0.711985	12.944073913043479	537.5553304347827	12.474215501519756	40.656190577507616
0.146395	-15.884188	215.449707	33.281853	65.211388	0.741975	12.566683804143127	432.34077589453875	11.78348202247191	24.743082022471896
0.167343	-16.190779	220.874359	33.731533	62.466251	0.678538	12.341440606060607	423.07297212121216	12.060415217391304	33.81206548913044
0.16369	-15.857012	211.973785	33.469261	57.061497	0.688072	12.273603797468354	407.74796708860777	11.981670361145703	32.109976089663775
0.160967	-15.855089	209.113205	33.702965	63.803391	0.66344	12.6721	499.6419875259877	12.526876031434185	45.932221611001964
0.169194	-15.875066	209.096344	33.144657	54.468456	0.666705	12.24959451754386	418.6288168859649	12.102144397463002	36.23447653276956
0.165331	-15.911114	207.486343	33.069447	58.894234	0.697345	12.108789750692521	368.0582202216068	11.714957142857143	26.367210714285708
0.14443	-15.968344	212.970764	32.238773	58.905064	0.700645	12.918571482889734	550.4908669201525	12.647147619047619	47.4301976190476
0.162702	-16.077562	214.497025	32.262482	55.02446	0.661869	12.546363374485596	491.85243209876563	12.464831898238748	45.82188180039141
0.161737	-16.166889	204.338882	33.951508	64.305191	0.700903	12.206180508474576	374.90668926553684	11.77861724137931	26.932265517241373
0.16017	-16.082193	217.953873	33.201164	60.437542	0.670484	12.635637622682662	496.7677840785171	12.47246974789916	44.56469327731096
0.150731	-15.898593	202.310745	32.956715	61.222927	0.705602	12.542388065843621	446.0205884773663	12.1687	34.73115599999999
0.153038	-16.09034	210.823975	33.69783	60.772396	0.70497	12.513964077669904	442.7396601941749	12.126807692307693	33.8493276923077
0.150893	-16.028345	228.758255	33.881626	63.740227	0.733696	12.544989667250437	438.8993099824872	11.852176923076923	26.5632076923077
0.162726	-16.000311	203.579254	33.260223	59.95327	0.696903	12.17464816824966	377.5172428765266	11.809804142011833	28.090254437869827
0.163607	-15.886591	219.726898	32.836281	60.055767	0.702477	12.23503525179856	393.99174820143924	11.793557249070632	27.45848921933087
0.153394	-15.824366	226.128021	33.772858	67.349266	0.721918	12.591644570502432	450.0694991896276	11.976589361702128	29.194581702127675
0.144792	-15.961107	204.085922	33.418941	63.203964	0.727781	12.587561412151068	438.97183251231564	12.016367441860465	29.937920930232572
0.160091	-16.170586	220.519547	33.279354	58.50526	0.714062	12.218741185647426	385.76241809672393	11.696908695652175	25.2494095652174
0.159126	-15.956814	213.95285	32.218903	57.22097	0.700493	12.336665934065934	418.71320329670357	11.974954838709676	31.417624838709692
0.15752	-15.807557	225.610107	33.552666	60.608143	0.7167	12.378003426791278	415.18733021806867	11.841919327731093	27.54648277310923
0.159192	-16.012032	200.057602	33.772625	62.444851	0.656315	12.7291	516.7021926427883	12.652859811616954	50.17964301412873
0.166375	-15.825849	211.151627	32.120949	57.281334	0.669488	12.3711	443.0075483870969	12.205068287526426	38.34452156448202
0.157216	-16.099731	207.951065	33.46096	56.042141	0.677467	12.5551	475.11506368715095	12.393433996023857	42.46936520874753
0.153386	-16.149315	217.642426	33.890755	65.431084	0.733396	12.354856363636364	392.31478909090936	11.596377456647398	22.074935838150278
0.161682	-15.891164	207.896667	32.286133	57.036366	0.688945	12.3131	417.8950970996219	12.034866066838045	33.32450128534704
0.142172	-16.028183	200.919281	33.102844	59.938938	0.721704	12.672353393665158	464.52101659125213	12.221184548104956	34.94825918367347
0.157153	-16.183294	220.204056	33.904987	60.703014	0.69609	12.512899736495388	451.3767167325429	12.173354335260116	35.440576011560694
0.159212	-16.137098	212.736633	32.913704	55.657494	0.672659	12.5591	483.5247327491789	12.421059745762712	43.681683262711886
0.158661	-15.835546	226.518555	33.49791	63.23011	0.72513	12.303512265758092	393.81557240204444	11.62834064171123	23.196900534759376
0.142431	-16.149916	205.403305	33.062496	65.59864	0.714806	12.866176700434153	509.3537322720696	12.42417204610951	39.45812651296828
0.159638	-16.174189	230.261215	33.48106	60.086914	0.701656	12.440272461752434	438.9577162726009	12.04112657807309	32.410584717607975
0.151201	-16.053047	223.901962	32.69479	62.874474	0.683681	12.928584918793504	562.6455359628771	12.711765236051502	50.09508755364804
0.157053	-15.924029	212.987625	33.711777	59.557163	0.669701	12.72055753715499	514.76322611465	12.584223260437376	47.65710397614312
0.152258	-15.821236	225.478424	33.767403	67.047363	0.734768	12.517447747747747	427.6851423423425	11.75415027932961	24.499436312849166
0.146039	-16.064222	226.274796	33.451321	66.672783	0.693529	13.116920197044335	598.683633004926	12.826691836734694	52.020146938775525
0.144485	-16.180668	235.374573	33.006832	64.077614	0.736697	12.857869624573379	516.1946211604098	12.214170796460177	33.67777256637167
0.160793	-16.057026	208.169739	32.914364	59.012962	0.716887	12.065138834951457	350.7831585760519	11.4986	21.837649999999986
0.154193	-16.113436	211.831604	33.947819	57.070961	0.697879	12.49923133940182	448.2019622886869	12.192242061281338	36.109466852367696
0.144815	-15.868461	223.51181	32.154087	59.623993	0.698445	13.023146019900498	584.7791828358208	12.765257407407407	51.05237592592588
0.151683	-16.189165	215.198959	33.454575	59.66243	0.696009	12.674337913486005	488.77310687022907	12.382243958868894	40.53070925449872
0.151615	-15.82334	225.594299	32.229462	61.033997	0.725602	12.54971463414634	451.65776585365865	11.977300854700855	29.7400982905983
0.153129	-16.008451	231.224106	33.671684	63.46862	0.726394	12.537680165289256	443.22800826446297	11.916247465437788	28.193466820276495
0.151325	-15.966278	215.689438	33.391861	60.816738	0.723935	12.456247727272729	423.35040909090924	11.892205485232068	28.058204641350223
0.161703	-16.180218	224.704468	33.868717	58.996971	0.698947	12.332507152682256	415.47844429160955	11.945783333333333	30.62309
0.16557	-15.815356	208.448334	33.753437	64.614983	0.70873	12.057050233281492	345.54768429237964	11.491561538461537	21.64485384615384
0.155998	-15.817019	222.393082	33.204685	62.939045	0.727358	12.349484879725086	401.3208213058422	11.678763212435234	23.94148860103626
0.158158	-16.099236	211.477188	32.952583	60.380306	0.679979	12.5781	475.82940534262525	12.363442528735632	41.10248597701147
0.162867	-16.159672	222.375427	33.695301	55.998146	0.677603	12.4381	453.24871809744786	12.238420388349514	38.62372038834951
0.160558	-16.192633	228.070557	33.637863	61.785984	0.717466	12.270948142164782	392.82474151857843	11.6801663507109	24.534950710900475
0.140382	-15.938821	232.286377	31.879425	62.819527	0.747242	12.940818411552348	535.6863357400725	12.234270731707317	33.647357560975614
0.168459	-16.074259	225.301636	33.97966	59.698174	0.687913	12.2155777486911	396.24239267015724	11.867990322580646	29.55047483870967
0.16705	-15.874056	207.078934	33.481373	56.905899	0.707524	11.915663552833077	329.1966600306279	11.415697457627118	21.077112288135602
0.142904	-15.971667	207.376114	32.997288	58.028881	0.703694	12.88108712998713	533.4805611325613	12.599148309178744	45.82617053140095
0.150351	-16.084797	202.196762	32.493187	58.821838	0.713871	12.425905309734514	420.7368097345135	12.000663636363637	31.006049090909087
0.169918	-16.046038	206.692352	33.684563	56.947605	0.70178	11.864066026587887	322.37277548005926	11.407497637795275	21.218898818897657
0.144651	-16.164671	201.252335	33.080082	61.634357	0.741852	12.371490891840608	387.8500929791272	11.634398507462686	22.57505970149255
0.15616	-16.1527	203.047714	33.905365	66.636505	0.672154	12.740798808234018	503.5973391115927	12.551101814882033	45.625763883847576
0.166635	-16.043079	222.143555	33.402973	61.124435	0.694527	12.21930054945055	392.82585714285716	11.818252777777777	28.191559375000004
0.146384	-16.095984	220.696915	33.379673	68.055534	0.705961	12.973890921595597	547.717463548831	12.56449344262295	43.438821311475415
0.165327	-15.825974	211.60463	33.757576	61.984512	0.675808	12.3911	431.9766448598131	12.149733663366337	35.93943960396042
0.166347	-16.168291	210.377518	33.72031	57.285854	0.677777	12.256086966824645	408.46804502369696	12.026582100238663	33.610312887828144
0.149141	-16.112705	210.294479	33.797459	63.332405	0.728868	12.457302037351443	413.5738030560273	11.827928828828828	26.3380108108108
0.163474	-16.17625	226.824127	32.887047	59.240643	0.707626	12.219927586206897	392.0274482758623	11.733112345679013	26.195961728395055
0.145473	-15.997034	219.280594	33.348042	57.816448	0.696734	12.933420245398773	557.4648785276074	12.692805069124423	49.07604677419355
0.149707	-16.081217	207.247543	33.711208	61.553101	0.734587	12.31821510791367	383.560223021583	11.62289255319149	22.72759468085107
0.152562	-15.873973	220.668518	33.876892	60.879169	0.691747	12.751234401972873	508.5944673242911	12.477421867321867	43.05427346437345
0.145591	-15.801805	213.744766	32.736416	58.035236	0.70306	12.847123285899094	530.1747244501943	12.554746464646465	44.76915757575758
0.167253	-15.80864	213.825577	32.183399	55.233189	0.68225	12.212446863468635	405.84549446494475	11.959830337078651	32.29277752808988
0.142393	-16.036613	207.246841	32.205452	59.997574	0.723159	12.73915529953917	486.3027235023044	12.270659602649006	36.0580082781457
0.166783	-15.806776	200.686844	32.860912	56.631168	0.662964	12.3481	436.9094654088051	12.23819604519774	39.56798418079094
0.149775	-16.121605	209.184784	33.910789	64.563957	0.724835	12.473842574257427	416.6705049504952	11.87425611814346	27.28012869198313
0.150469	-16.115765	204.301941	33.315262	62.896633	0.730888	12.308293321616873	381.37217398945523	11.64204495412844	23.140745871559645
0.145081	-15.883179	207.824417	32.724808	59.735649	0.717799	12.68629674556213	476.40895562130197	12.252004458598726	35.98584968152865
0.147055	-16.180857	224.222488	33.630077	61.997784	0.713251	12.80663735632184	510.3331580459772	12.383315384615385	39.13897230769229
0.14075	-16.154379	235.963562	32.229923	62.78553	0.727386	13.090485911179172	587.128436447167	12.597859197324414	43.81635719063544
0.144567	-15.903352	227.591019	32.225098	62.44072	0.728679	12.8514968	519.5863696000004	12.30427358490566	36.38481962264152
0.154339	-15.806841	215.019897	32.019051	57.828152	0.692864	12.613424155193993	484.4872816020027	12.348283673469387	40.3052306122449
0.147758	-16.151871	220.295959	33.603081	61.705044	0.720214	12.677032411674347	474.2377649769588	12.181252482269503	34.043964893617
0.146768	-15.841798	227.318207	33.552322	64.306969	0.724028	12.808248902821317	503.61843730407554	12.26818455882353	35.499936764705865
0.155147	-15.960194	205.882294	31.986116	57.765274	0.659099	12.84011550387597	559.9495232558143	12.797115050167225	55.41237759197329
0.157895	-15.99828	214.788971	32.26947	55.362122	0.667164	12.67752544316997	519.4544452554748	12.58654894026975	48.81824046242774
0.151718	-15.972777	205.995636	32.654938	57.245537	0.709249	12.4481	431.918	12.064167251461988	32.70524678362572
0.153143	-16.015865	211.672623	33.427139	65.871124	0.687665	12.76773304981774	506.2528019441073	12.48388672985782	42.8805587677725
0.161947	-16.126331	201.753616	33.879349	54.386982	0.660147	12.499001296111665	472.5078334995016	12.438626138279933	45.0406704890388
0.1598	-15.825216	222.580261	32.764168	61.419178	0.690295	12.525374809160306	461.53734351145073	12.214778670360111	36.80579695290861
0.155748	-16.076571	202.600433	33.22686	61.602367	0.691372	12.49479125	443.6246225000001	12.208557943925234	36.512208177570095
0.158038	-16.128595	209.195084	33.072735	56.469776	0.662733	12.684431319234642	516.9218600201409	12.609914371257485	49.49291077844312
0.147056	-15.991396	225.35321	33.282143	65.495186	0.693355	13.058381326781326	584.5974189189192	12.772375229357797	50.61739541284402
0.145812	-16.196566	218.670212	32.86874	63.637604	0.720529	12.776795852534562	496.6814823348697	12.276113605442177	35.96252721088437
0.145249	-15.810509	227.102646	33.18409	62.761539	0.74839	12.651027756653994	457.5471026615972	11.84849393939394	25.84206181818181
0.148831	-16.190273	240.172455	33.177116	65.493309	0.741928	12.693470437956204	474.91541605839427	11.922054545454545	27.392472727272732
0.155443	-15.992906	204.533264	32.418324	58.095901	0.706227	12.335780790960452	409.23446468926556	11.946126946107785	30.406762574850294
0.158956	-15.880854	220.38295	32.522636	57.335083	0.681884	12.5651	481.0706600000002	12.355190692124106	41.23922100238664
0.160858	-15.891405	213.226715	33.144382	59.364979	0.697362	12.318921138211383	410.7321463414635	11.953348407643313	30.84626878980891
0.148009	-16.098442	227.511337	33.342361	67.770538	0.743479	12.646385171102661	453.2089809885935	11.806827272727274	24.915572727272735
0.167002	-15.867579	209.198227	33.626888	55.061283	0.681995	12.1761	392.73234756097565	11.92487319587629	31.43773969072164
0.145382	-15.986493	228.553268	32.656311	63.23164	0.703592	13.035506044678055	579.8782798948754	12.704028571428571	48.307183928571426
0.146933	-16.018433	219.572693	33.186131	67.143967	0.69541	13.028313567839197	570.1330879396986	12.711076470588235	48.39541529411764
0.147424	-16.16062	234.604965	32.706367	62.594372	0.737372	12.701723036649215	481.014942408377	12.029570588235293	29.98928823529412
0.146733	-16.123022	221.58313	32.431732	61.906452	0.708521	12.85717182320442	529.3753259668512	12.48060704225352	42.042584788732384
0.16162	-16.162128	213.402939	33.973648	63.583302	0.70628	12.23182767857143	381.4572648809524	11.73515078125	25.840312109375024
0.148573	-15.999888	223.24353	32.889301	61.064312	0.734338	12.557034142114384	444.95702426343183	11.906670048309177	27.807670048309163
0.141427	-15.908751	227.606201	31.343136	58.41354	0.702396	13.150162656641605	625.9746190476194	12.89973133640553	55.282428110599085
0.151968	-15.97553	206.41748	33.420124	64.920197	0.691894	12.717245341614907	490.0150024844722	12.416381173594132	40.97108068459659
0.145557	-16.061577	226.579819	33.374809	60.827461	0.693868	13.047260628019323	588.5618562801933	12.805703563474387	52.28614832962135
0.151579	-15.953225	223.615341	32.976879	57.21767	0.696809	12.72004910941476	508.33361323155225	12.44519819121447	42.5044645994832
0.144043	-15.989783	213.368942	33.272865	64.236992	0.73005	12.727521926910299	473.85655481727605	12.131341106719368	32.05447786561265
0.154761	-15.883574	230.305832	33.958702	60.971924	0.722088	12.47009680511182	432.1486677316296	11.90302543859649	28.368228070175434
0.160923	-15.970354	226.626465	33.072071	61.627289	0.707781	12.348778518518518	414.55327555555573	11.866253256704981	28.43906896551725
0.156612	-16.011986	202.186646	32.775002	54.241566	0.658263	12.720076945244957	531.3314495677233	12.69630430107527	52.75823978494622
0.153706	-16.079525	235.928711	32.941074	62.498833	0.733012	12.490302090592335	435.8419895470386	11.797411827956989	25.84746021505376
0.148502	-16.161926	224.469727	32.63707	60.20647	0.703797	12.818874365821095	526.0648744993325	12.486650135501355	42.758667479674806
0.149496	-16.124744	209.419983	33.774174	66.269562	0.718816	12.57525	440.09401250000025	12.031025925925926	30.45806296296297
0.164173	-16.160103	201.181671	33.648178	57.740681	0.697237	12.056619835841314	355.8797510259919	11.715027710843374	26.606902710843364
0.14332	-16.164932	211.797424	32.138699	58.408691	0.705913	12.8849654353562	538.8082744063328	12.581664231738035	45.29784559193957
0.154485	-16.153587	216.690521	33.577446	60.935265	0.704117	12.518419001386963	447.15809292649095	12.126646583850931	33.91377204968947
0.153187	-16.159975	236.202637	33.001099	62.215431	0.730569	12.524043877551021	444.4909897959184	11.870328855721393	27.326440298507443
0.167775	-15.938347	214.158539	32.491409	56.398804	0.675205	12.2691	418.89314402810305	12.056759846547314	34.64330946291562
0.142557	-15.951928	203.184021	32.470257	61.94698	0.739905	12.546486861313868	427.3673321167886	11.859409523809523	26.45493571428572
0.148866	-16.129757	233.537476	33.894356	64.653221	0.708961	12.881748951048952	531.9527454545454	12.466726865671642	41.247273134328346
0.163854	-15.961346	206.08429	33.440216	60.228489	0.666189	12.4781	458.1315363247865	12.327418007662835	41.019861302682
0.153795	-16.070271	231.323151	33.696796	65.505096	0.715315	12.632431297709925	467.6777847328244	12.105882771535581	32.429658426966284
0.161612	-16.037888	218.538971	33.983585	56.144787	0.679569	12.4461	451.1607777777779	12.238417073170732	38.41497560975609
0.15998	-16.167149	217.336212	33.150539	57.845936	0.699976	12.32293724137931	413.7943710344828	11.950881758957655	30.824440065146582
0.165053	-15.944826	223.688446	33.507271	56.118652	0.694772	12.2279677462888	400.273342780027	11.874080066445183	29.68474119601329
0.155405	-16.008392	213.699936	32.497402	57.80471	0.7047	12.43159720670391	434.5895921787712	12.05606178343949	32.78616050955413
0.167765	-16.108259	211.862869	33.208889	59.835995	0.669524	12.3351	428.5632716049383	12.140282212581345	36.40460412147506
0.157699	-16.07826	207.394058	32.779789	58.488876	0.679845	12.5471	470.41243103448295	12.350375	41.027851250000005
0.166249	-15.857833	206.398392	32.374378	55.901855	0.661113	12.409048240165632	456.07968737060077	12.309995327102804	41.57871775700934
0.160242	-15.840042	202.805649	33.790955	66.110123	0.6741	12.580335426008968	465.9481928251122	12.35869758551308	40.566765794768614
0.151725	-15.917903	222.149536	33.60294	67.214371	0.720011	12.634057074721781	459.15799364069966	12.054072440944882	30.845762992125984
0.142843	-16.029261	219.414719	32.569595	60.319324	0.702912	13.031566666666667	578.5472333333337	12.741826618705035	49.755563309352496
0.147038	-15.89386	224.296158	33.450932	68.610657	0.711985	12.944073913043479	537.5553304347827	12.474215501519756	40.656190577507616
0.146395	-15.884188	215.449707	33.281853	65.211388	0.741975	12.566683804143127	432.34077589453875	11.78348202247191	24.743082022471896
0.167343	-16.190779	220.874359	33.731533	62.466251	0.678538	12.341440606060607	423.07297212121216	12.060415217391304	33.81206548913044
0.16369	-15.857012	211.973785	33.469261	57.061497	0.688072	12.273603797468354	407.74796708860777	11.981670361145703	32.109976089663775
0.160967	-15.855089	209.113205	33.702965	63.803391	0.66344	12.6721	499.6419875259877	12.526876031434185	45.932221611001964
0.169194	-15.875066	209.096344	33.144657	54.468456	0.666705	12.24959451754386	418.6288168859649	12.102144397463002	36.23447653276956
0.165331	-15.911114	207.486343	33.069447	58.894234	0.697345	12.108789750692521	368.0582202216068	11.714957142857143	26.367210714285708
0.14443	-15.968344	212.970764	32.238773	58.905064	0.700645	12.918571482889734	550.4908669201525	12.647147619047619	47.4301976190476
0.162702	-16.077562	214.497025	32.262482	55.02446	0.661869	12.546363374485596	491.85243209876563	12.464831898238748	45.82188180039141
0.161737	-16.166889	204.338882	33.951508	64.305191	0.700903	12.206180508474576	374.90668926553684	11.77861724137931	26.932265517241373
0.16017	-16.082193	217.953873	33.201164	60.437542	0.670484	12.635637622682662	496.7677840785171	12.47246974789916	44.56469327731096
0.150731	-15.898593	202.310745	32.956715	61.222927	0.705602	12.542388065843621	446.0205884773663	12.1687	34.73115599999999
0.153038	-16.09034	210.823975	33.69783	60.772396	0.70497	12.513964077669904	442.7396601941749	12.126807692307693	33.8493276923077
0.150893	-16.028345	228.758255	33.881626	63.740227	0.733696	12.544989667250437	438.8993099824872	11.852176923076923	26.5632076923077
0.162726	-16.000311	203.579254	33.260223	59.95327	0.696903	12.17464816824966	377.5172428765266	11.809804142011833	28.090254437869827
0.163607	-15.886591	219.726898	32.836281	60.055767	0.702477	12.23503525179856	393.99174820143924	11.793557249070632	27.45848921933087
0.153394	-15.824366	226.128021	33.772858	67.349266	0.721918	12.591644570502432	450.0694991896276	11.976589361702128	29.194581702127675
0.144792	-15.961107	204.085922	33.418941	63.203964	0.727781	12.587561412151068	438.97183251231564	12.016367441860465	29.937920930232572
0.160091	-16.170586	220.519547	33.279354	58.50526	0.714062	12.218741185647426	385.76241809672393	11.696908695652175	25.2494095652174
0.159126	-15.956814	213.95285	32.218903	57.22097	0.700493	12.336665934065934	418.71320329670357	11.974954838709676	31.417624838709692
0.15752	-15.807557	225.610107	33.552666	60.608143	0.7167	12.378003426791278	415.18733021806867	11.841919327731093	27.54648277310923
0.159192	-16.012032	200.057602	33.772625	62.444851	0.656315	12.7291	516.7021926427883	12.652859811616954	50.17964301412873
0.159041	-16.131226	209.002869	33.280704	54.178543	0.662336	12.621083951855567	504.8022367101307	12.558136082474228	48.321954810996566
0.144306	-16.017859	204.965271	32.351807	60.963696	0.715399	12.724508695652174	484.4596000000002	12.307292771084338	37.29531626506023
0.15343	-16.12314	201.330704	32.254322	57.759155	0.662987	12.829426771653544	551.2254881889764	12.772789335394126	54.27740896445132
0.141175	-15.817183	227.359589	32.196953	61.37812	0.733704	12.942294805194805	540.8711168831173	12.388769201520914	38.137916349809906
0.146912	-15.848903	201.663361	32.566383	59.393078	0.712249	12.600233333333334	457.8864000000004	12.20885136612022	35.42190163934427
0.151812	-15.852105	218.280289	32.773724	56.708633	0.696789	12.672836975857688	496.2219008894536	12.400164599483205	41.3985896640827
0.145127	-15.927197	212.265198	32.390572	60.472054	0.73053	12.623537603993345	457.62243094841944	12.049437398373984	30.823732926829273
0.151918	-16.180088	221.650742	33.328503	63.514912	0.686483	12.856148809523809	537.2873738095238	12.606536363636364	46.691259090909085
0.158289	-15.878972	220.586258	33.564167	58.207283	0.700381	12.422901089918255	433.8613841961853	12.058488012618296	32.95455205047319
0.164517	-15.898957	219.547791	33.79739	62.612114	0.679539	12.43705673076923	441.7452884615386	12.167164935064935	36.07141948051948
0.145363	-15.989367	206.320938	33.358124	68.386978	0.733693	12.617375310834813	437.54259325044404	11.91166818181818	27.125506818181805
0.154888	-15.831246	210.073807	33.272621	56.445221	0.694977	12.503406226175349	453.2589504447268	12.223352010723861	37.12924235924932
0.169493	-16.139774	211.358612	33.527367	56.936317	0.689733	12.0369362183755	360.8622902796274	11.6894125	26.38137343750001
0.147176	-15.903813	211.392853	32.851322	65.088577	0.725887	12.63828821603928	455.63560883797066	12.050048412698413	30.599423412698428
0.163321	-16.032408	208.700546	33.652927	58.740856	0.703204	12.112773410404623	364.8353453757228	11.676267832167833	25.362995104895116
0.145045	-16.085808	214.883179	32.739456	60.26664	0.725131	12.685815189873418	475.3416139240508	12.174461313868614	33.781097080291964
0.16242	-15.853688	200.97644	33.016777	57.59539	0.6563	12.574815264187867	490.19895792563636	12.514190163934426	47.01785737704918
0.154333	-16.080479	221.517532	33.961872	58.796494	0.69723	12.599105188067444	472.81254345006516	12.285400275482093	38.160795316804425
0.161495	-15.805806	201.661819	32.138386	57.928646	0.666297	12.523928961175237	474.72687932843655	12.40748989169675	43.554630324909745
0.161341	-16.177778	219.766876	33.391533	61.834679	0.707776	12.267014414414414	393.88835435435453	11.772941269841269	26.634766666666657
0.14845	-16.131111	235.703842	33.53138	66.616005	0.728903	12.791955024711697	499.3098434925865	12.166019491525423	32.80599194915255
0.167621	-15.956264	208.859497	33.917084	63.259762	0.6658	12.4011	437.02254644808767	12.209787242798354	37.771453497942396
0.161253	-16.179665	217.833344	33.873901	61.09248	0.689635	12.412759846547315	431.9559028132994	12.094281303116146	34.02549688385271
0.155531	-16.120029	208.548019	32.85944	56.188789	0.661544	12.78280275590551	543.3541840551184	12.730276573426574	53.24402674825174
0.154784	-16.110502	213.619034	32.709713	57.581913	0.703624	12.453522865013774	439.42730440771373	12.092791358024693	33.64717160493828
0.157345	-16.101112	221.325455	33.952286	66.441017	0.719792	12.379399342105264	404.4377203947369	11.747588372093023	25.168711627906973
0.169169	-16.102308	205.46994	33.323341	57.414051	0.702352	11.87504674556213	324.0473491124261	11.425107751937984	21.502333720930217
0.160534	-15.987762	203.6035	33.718792	62.939491	0.685602	12.405925766871166	425.4741607361964	12.12514255319149	34.77874680851063
0.157112	-16.00532	214.91333	32.771736	57.556614	0.704023	12.379098597475455	423.770690042076	11.99686797385621	31.592737254901955
0.15134	-15.819356	210.36235	33.330006	67.148605	0.710389	12.636614619883042	459.76814619883044	12.158177922077922	33.53850779220778
0.156906	-16.024792	213.245117	33.083748	60.581997	0.70907	12.357600736377025	410.9540162002948	11.901897101449276	29.0977536231884
0.158604	-16.0679	215.539368	33.511299	59.224438	0.711542	12.266460060514373	392.6243948562784	11.779779841897232	26.75391422924903
0.161842	-15.814733	215.348999	33.86047	58.990784	0.714731	12.125567511885896	363.30088114104615	11.57149534883721	23.005606976744183
0.152043	-16.142017	200.577576	33.275467	65.437187	0.659018	13.0101	584.506197696737	12.928705263157894	58.11481842105265
0.146261	-15.820491	217.502747	33.192711	62.120785	0.72261	12.72515900621118	483.20968322981383	12.215224555160143	34.60082775800712
0.166375	-15.825849	211.151627	32.120949	57.281334	0.669488	12.3711	443.0075483870969	12.205068287526426	38.34452156448202
0.157216	-16.099731	207.951065	33.46096	56.042141	0.677467	12.5551	475.11506368715095	12.393433996023857	42.46936520874753
0.153386	-16.149315	217.642426	33.890755	65.431084	0.733396	12.354856363636364	392.31478909090936	11.596377456647398	22.074935838150278
0.161682	-15.891164	207.896667	32.286133	57.036366	0.688945	12.3131	417.8950970996219	12.034866066838045	33.32450128534704
0.142172	-16.028183	200.919281	33.102844	59.938938	0.721704	12.672353393665158	464.52101659125213	12.221184548104956	34.94825918367347
0.157153	-16.183294	220.204056	33.904987	60.703014	0.69609	12.512899736495388	451.3767167325429	12.173354335260116	35.440576011560694
0.159212	-16.137098	212.736633	32.913704	55.657494	0.672659	12.5591	483.5247327491789	12.421059745762712	43.681683262711886
0.158661	-15.835546	226.518555	33.49791	63.23011	0.72513	12.303512265758092	393.81557240204444	11.62834064171123	23.196900534759376
0.142431	-16.149916	205.403305	33.062496	65.59864	0.714806	12.866176700434153	509.3537322720696	12.42417204610951	39.45812651296828
0.159638	-16.174189	230.261215	33.48106	60.086914	0.701656	12.440272461752434	438.9577162726009	12.04112657807309	32.410584717607975
0.151201	-16.053047	223.901962	32.69479	62.874474	0.683681	12.928584918793504	562.6455359628771	12.711765236051502	50.09508755364804
0.157053	-15.924029	212.987625	33.711777	59.557163	0.669701	12.72055753715499	514.76322611465	12.584223260437376	47.65710397614312
0.152258	-15.821236	225.478424	33.767403	67.047363	0.734768	12.517447747747747	427.6851423423425	11.75415027932961	24.499436312849166
0.146039	-16.064222	226.274796	33.451321	66.672783	0.693529	13.116920197044335	598.683633004926	12.826691836734694	52.020146938775525
0.16557	-15.815356	208.448334	33.753437	64.614983	0.70873	12.057050233281492	345.54768429237964	11.491561538461537	21.64485384615384
0.155998	-15.817019	222.393082	33.204685	62.939045	0.727358	12.349484879725086	401.3208213058422	11.678763212435234	23.94148860103626
0.158158	-16.099236	211.477188	32.952583	60.380306	0.679979	12.5781	475.82940534262525	12.363442528735632	41.10248597701147
0.162867	-16.159672	222.375427	33.695301	55.998146	0.677603	12.4381	453.24871809744786	12.238420388349514	38.62372038834951
0.160558	-16.192633	228.070557	33.637863	61.785984	0.717466	12.270948142164782	392.82474151857843	11.6801663507109	24.534950710900475
0.140382	-15.938821	232.286377	31.879425	62.819527	0.747242	12.940818411552348	535.6863357400725	12.234270731707317	33.647357560975614
0.168459	-16.074259	225.301636	33.97966	59.698174	0.687913	12.2155777486911	396.24239267015724	11.867990322580646	29.55047483870967
0.16705	-15.874056	207.078934	33.481373	56.905899	0.707524	11.915663552833077	329.1966600306279	11.415697457627118	21.077112288135602
0.142904	-15.971667	207.376114	32.997288	58.028881	0.703694	12.88108712998713	533.4805611325613	12.599148309178744	45.82617053140095
0.150351	-16.084797	202.196762	32.493187	58.821838	0.713871	12.425905309734514	420.7368097345135	12.000663636363637	31.006049090909087
0.169918	-16.046038	206.692352	33.684563	56.947605	0.70178	11.864066026587887	322.37277548005926	11.407497637795275	21.218898818897657
0.144651	-16.164671	201.252335	33.080082	61.634357	0.741852	12.371490891840608	387.8500929791272	11.634398507462686	22.57505970149255
0.15616	-16.1527	203.047714	33.905365	66.636505	0.672154	12.740798808234018	503.5973391115927	12.551101814882033	45.625763883847576
0.166635	-16.043079	222.143555	33.402973	61.124435	0.694527	12.21930054945055	392.82585714285716	11.818252777777777	28.191559375000004
0.146384	-16.095984	220.696915	33.379673	68.055534	0.705961	12.973890921595597	547.717463548831	12.56449344262295	43.438821311475415
0.165327	-15.825974	211.60463	33.757576	61.984512	0.675808	12.3911	431.9766448598131	12.149733663366337	35.93943960396042
0.166347	-16.168291	210.377518	33.72031	57.285854	0.677777	12.256086966824645	408.46804502369696	12.026582100238663	33.610312887828144
0.149141	-16.112705	210.294479	33.797459	63.332405	0.728868	12.457302037351443	413.5738030560273	11.827928828828828	26.3380108108108
0.163474	-16.17625	226.824127	32.887047	59.240643	0.707626	12.219927586206897	392.0274482758623	11.733112345679013	26.195961728395055
0.159726	-15.933096	204.119141	31.996967	55.265026	0.697947	12.236371753681393	398.853495314592	11.915466197183099	30.58249718309858
0.145473	-15.997034	219.280594	33.348042	57.816448	0.696734	12.933420245398773	557.4648785276074	12.692805069124423	49.07604677419355
0.149707	-16.081217	207.247543	33.711208	61.553101	0.734587	12.31821510791367	383.560223021583	11.62289255319149	22.72759468085107
0.152562	-15.873973	220.668518	33.876892	60.879169	0.691747	12.751234401972873	508.5944673242911	12.477421867321867	43.05427346437345
0.145591	-15.801805	213.744766	32.736416	58.035236	0.70306	12.847123285899094	530.1747244501943	12.554746464646465	44.76915757575758
0.167253	-15.80864	213.825577	32.183399	55.233189	0.68225	12.212446863468635	405.84549446494475	11.959830337078651	32.29277752808988
0.142393	-16.036613	207.246841	32.205452	59.997574	0.723159	12.73915529953917	486.3027235023044	12.270659602649006	36.0580082781457
0.166783	-15.806776	200.686844	32.860912	56.631168	0.662964	12.3481	436.9094654088051	12.23819604519774	39.56798418079094
0.149775	-16.121605	209.184784	33.910789	64.563957	0.724835	12.473842574257427	416.6705049504952	11.87425611814346	27.28012869198313
0.150469	-16.115765	204.301941	33.315262	62.896633	0.730888	12.308293321616873	381.37217398945523	11.64204495412844	23.140745871559645
0.145081	-15.883179	207.824417	32.724808	59.735649	0.717799	12.68629674556213	476.40895562130197	12.252004458598726	35.98584968152865
0.147055	-16.180857	224.222488	33.630077	61.997784	0.713251	12.80663735632184	510.3331580459772	12.383315384615385	39.13897230769229
0.162029	-15.851179	217.274338	33.720379	57.075974	0.696134	12.289265997322623	407.8620669344044	11.940609554140126	30.809406369426746
0.14075	-16.154379	235.963562	32.229923	62.78553	0.727386	13.090485911179172	587.128436447167	12.597859197324414	43.81635719063544
0.144567	-15.903352	227.591019	32.225098	62.44072	0.728679	12.8514968	519.5863696000004	12.30427358490566	36.38481962264152
0.154339	-15.806841	215.019897	32.019051	57.828152	0.692864	12.613424155193993	484.4872816020027	12.348283673469387	40.3052306122449
0.147758	-16.151871	220.295959	33.603081	61.705044	0.720214	12.677032411674347	474.2377649769588	12.181252482269503	34.043964893617
0.146768	-15.841798	227.318207	33.552322	64.306969	0.724028	12.808248902821317	503.61843730407554	12.26818455882353	35.499936764705865
0.155147	-15.960194	205.882294	31.986116	57.765274	0.659099	12.84011550387597	559.9495232558143	12.797115050167225	55.41237759197329
0.157895	-15.99828	214.788971	32.26947	55.362122	0.667164	12.67752544316997	519.4544452554748	12.58654894026975	48.81824046242774
0.151718	-15.972777	205.995636	32.654938	57.245537	0.709249	12.4481	431.918	12.064167251461988	32.70524678362572
0.147137	-16.112595	233.067291	33.404579	68.975975	0.734389	12.829915331010453	501.89369686411186	12.121618518518519	31.283155555555567
0.152651	-15.89743	216.543732	32.856979	63.043228	0.71586	12.531475191424196	443.3501117917308	12.02521111111111	30.94241777777777
0.167062	-15.966955	213.035858	33.155762	55.864368	0.675419	12.2711	417.3732972027973	12.063614084507043	34.74238661971832
0.155951	-15.89661	204.343048	33.721199	65.325096	0.677259	12.704672553430822	494.355709786277	12.487563796477495	43.707977690802345
0.151259	-16.027813	228.273605	33.240364	65.143639	0.737921	12.52308903107861	432.67146435100574	11.752539306358381	24.51524682080924
0.161042	-15.834761	220.903137	33.307823	62.119411	0.690308	12.472785494223363	446.2640423620028	12.145713636363636	35.06799261363636
0.159419	-15.819071	220.264816	32.838764	58.663441	0.706253	12.341193795093796	415.33414574314594	11.911488489208633	29.641720863309352
0.163587	-15.920424	214.776886	33.907734	59.001873	0.698162	12.2128081604426	387.7887123098204	11.817637931034483	28.10750241379309
0.147696	-16.154575	201.357864	33.929325	62.663319	0.725158	12.424225203252032	403.96923414634153	11.869725899280576	27.387722302158267
0.159455	-16.045471	220.03653	33.908527	64.43441	0.72363	12.226926758147512	374.3048078902233	11.539208695652173	21.71821304347824
0.144946	-16.140444	225.868881	33.27771	65.139236	0.725052	12.864858293838862	516.00518957346	12.317520289855073	36.459479347826104
0.149421	-15.977131	215.602539	33.221546	64.608818	0.738968	12.453286219739292	411.09135754189964	11.677163583815029	23.180297109826576
0.168751	-16.027275	213.367783	33.851898	54.663208	0.668239	12.263228888888888	419.3255422222225	12.101222807017544	36.04598333333334
0.147803	-15.940729	206.016205	33.842972	66.995148	0.730224	12.515528324697755	417.88701727115733	11.845727802690583	26.248786995515704
0.162354	-15.83284	212.763336	33.699482	60.42667	0.710268	12.145098468606433	366.9602373660032	11.626245922746781	24.014949356223187
0.167683	-16.056471	207.656799	32.525364	56.325455	0.675837	12.2171	405.92589929742405	12.007788372093023	33.5715953488372
0.142957	-15.991843	218.917877	32.796127	67.489075	0.695581	13.204409023485786	618.9341112484553	12.906412910284462	54.14070415754921
0.150244	-16.124912	209.608719	33.411903	62.069561	0.695015	12.731401507537688	496.7623919597993	12.438097518610421	41.679902481389576
0.153432	-15.834433	210.151627	33.559471	61.49617	0.692577	12.644429588014981	478.560059925094	12.35557355163728	39.80821259445843
0.15026	-15.996513	232.511139	33.656776	65.733124	0.739188	12.596939416058394	448.09420437956226	11.825463636363638	25.659818181818203
0.151297	-16.0096	228.552887	33.534103	63.197922	0.730917	12.548263822525596	442.7013259385668	11.892153140096617	27.512708695652154
0.149605	-16.047537	221.116653	33.713188	64.144249	0.737681	12.49658087431694	422.7304098360658	11.749488888888889	24.487768888888887
0.15557	-15.872129	219.38382	32.28471	60.083035	0.684573	12.6971	507.3509406175773	12.470076744186047	43.70965000000003
0.154523	-15.871312	222.492645	33.727867	61.107395	0.720828	12.429788	421.3597040000003	11.8711	27.801359999999995
0.16816	-16.145363	200.230896	33.395763	56.536873	0.681248	12.0821	371.0307198538368	11.857178817733992	30.23331527093597
0.156308	-15.930952	212.279556	32.720116	59.013168	0.7214	12.2401	383.7266666666668	11.668593150684933	24.382430136986304
0.160995	-16.086807	216.893234	33.886814	64.249191	0.684907	12.505450184956844	450.509654747226	12.204644973544973	36.42965820105821
0.154579	-15.906418	200.090652	33.020359	57.015747	0.657252	12.833352601702932	553.6460009460739	12.805725920471282	55.69194108983802
0.162681	-15.871818	202.129395	32.656635	54.887005	0.679753	12.3021	420.5019813084113	12.111104444444445	35.77266266666666
0.152775	-15.800564	205.659912	32.17004	58.769455	0.699753	12.53988947368421	457.15021052631596	12.222221546961325	36.65237845303868
0.151665	-15.81062	205.303421	33.884556	57.786015	0.690141	12.647637170263788	482.6290407673862	12.415878823529411	41.87709741176471
0.157901	-15.965756	207.218674	33.247501	57.980381	0.71341	12.187852293577981	375.05328440367	11.699950746268657	25.360070149253747
0.152412	-15.841384	226.259476	33.8438	66.131157	0.711068	12.704427485380117	482.38468421052636	12.2247644295302	35.1144100671141
0.149257	-15.99573	221.743805	33.470413	55.938667	0.682825	12.8981	561.4705145413874	12.746367893660532	52.074994274028626
0.151841	-15.984587	204.189346	32.744465	60.552975	0.721942	12.332259420289855	395.3497487922708	11.78642075471698	26.289814716981105
0.158748	-15.935668	212.451645	32.728901	57.872326	0.673081	12.608584649122808	492.07121052631607	12.456395116772825	44.31507388535031
0.164754	-16.024845	227.160568	33.827969	60.090858	0.701834	12.238065417867434	394.5400864553314	11.789959315589353	27.359313307984785
0.156652	-15.974761	203.500198	33.5919	66.134155	0.690904	12.535468686868686	446.4354040404041	12.210006698564593	36.014909808612444
0.145209	-15.900333	213.117004	33.087307	68.573936	0.727621	12.782833333333333	483.3000000000001	12.155413725490197	32.26435490196078
0.153692	-16.175156	217.532303	33.748737	65.501274	0.698754	12.66709732977303	477.83497596795746	12.290987005649718	37.44681694915253
0.153471	-16.16342	204.791748	32.642273	59.637432	0.657814	12.918371251193888	575.0929598853869	12.876004411764706	57.629152941176486
0.163272	-15.973218	203.459549	33.758289	59.735146	0.683219	12.295864848484849	407.7572242424245	12.039080769230768	33.37209423076924
0.160071	-15.939855	209.180206	33.449928	60.58252	0.668535	12.6131	488.0388696581198	12.462865432098766	44.31015596707818
0.163122	-16.157988	218.512726	33.798798	59.345818	0.711702	12.119522776911078	364.73650546021855	11.583461990950227	23.326420361990944
0.15614	-16.012806	215.93428	33.899265	65.207153	0.700573	12.544948693259972	448.46438651994526	12.138103076923077	33.90412061538462
0.155565	-16.061838	218.84491	32.558914	59.533386	0.696597	12.563118276762403	468.06291906005225	12.24382268907563	37.31564789915967
0.147359	-15.834097	232.079819	33.645126	65.600784	0.734948	12.756681475128644	486.2218576329333	12.080810280373832	30.738600934579445
0.159612	-15.865692	226.344406	33.299393	65.417625	0.707763	12.450715727002967	430.801787833828	11.948197744360902	29.65368045112782
0.154458	-16.199825	200.097916	32.701427	55.16547	0.656444	12.808406103286385	553.1490732394366	12.801553237410072	56.09978273381299
0.165412	-16.028225	228.222061	33.711643	59.047535	0.711831	12.121977551020407	369.2697755102043	11.567363157894738	23.089884210526304
0.146365	-16.103235	225.615891	33.264534	64.820656	0.707936	12.945513223140496	546.7707685950414	12.552340223463688	43.478937430167605
0.147238	-16.164501	212.657745	32.16143	58.732224	0.715197	12.646829809104258	475.3182628487522	12.229170063694268	35.86298089171977
0.150863	-15.808475	212.027908	32.74107	61.244144	0.734721	12.360031899641577	397.8973405017923	11.66084054054054	23.41764594594596
0.162234	-15.985807	213.343735	33.132786	59.146938	0.694481	12.291386284953395	407.0450812250333	11.94181875	30.796106250000012
0.166971	-15.997769	201.483521	33.971008	59.372364	0.710961	11.834782464454976	308.4641895734598	11.31632026431718	19.467317180616735
0.157274	-16.02623	211.323166	33.594612	63.35088	0.705373	12.391772413793102	414.3788103448278	11.94699383561644	29.87980787671232
0.167841	-16.190861	207.603851	32.82135	57.139618	0.656246	12.40534417426545	455.5258693009122	12.319272661870503	41.95774676258991
0.154817	-15.919773	203.621933	33.124748	63.907398	0.657373	12.929188631984585	568.4282023121391	12.852782706766918	56.06724120300751
0.16825	-15.933385	206.87764	33.849827	59.157627	0.710941	11.85310319488818	313.8998498402557	11.284027536231884	18.878602898550724
0.151488	-16.043741	206.85704	32.891071	61.157406	0.732128	12.276708540925268	379.3983843416373	11.597636842105263	22.520236842105252
0.146378	-15.962566	226.049805	33.044914	67.085938	0.70342	13.035323262032087	571.3585828877007	12.661406282722513	46.476615445026184
0.165425	-16.07165	200.59758	33.35297	54.002338	0.666764	12.3071	428.1276577825162	12.199959073359073	38.7087030888031
0.154542	-15.980876	204.184448	32.574574	58.158108	0.706921	12.358581586402266	412.74170679886686	11.969177151335312	30.81089317507418
0.15618	-16.079607	213.212891	33.901489	67.569954	0.69543	12.59995997357992	459.6429643328931	12.21900395480226	35.749170056497164
0.164685	-16.125954	215.84874	33.399818	60.733246	0.664838	12.516739186295503	470.688268736617	12.363278343949045	41.99114585987262
0.161567	-16.098866	220.86998	33.381329	60.008781	0.687496	12.437551693851944	442.7649447929737	12.144825274725275	35.4429335164835
0.15672	-16.045921	222.228027	32.342861	58.471634	0.688959	12.603050556242273	485.56015080346117	12.3471	40.4749
0.147472	-16.022966	207.965042	33.179478	62.805656	0.715365	12.641184319526626	461.9924142011837	12.182811974110033	34.230798058252454
0.157315	-16.132545	206.813217	32.353149	57.581421	0.667738	12.666889583333333	509.46126458333356	12.561646572934974	47.70197557117749
0.149701	-15.841724	207.236526	33.647587	61.079178	0.723842	12.438887439613527	414.24401449275376	11.887946153846155	27.905746153846145
0.169599	-15.988622	204.11824	33.677876	60.158127	0.687458	12.044066057441254	356.95249347258493	11.715152478134112	26.782449271137022
0.15897	-16.180809	214.531509	33.516331	62.374115	0.662804	12.747582546201233	523.7108932238195	12.626770454545454	49.073570454545454
0.167654	-15.951446	208.952408	32.998512	55.854698	0.667042	12.310416192560176	429.7003161925604	12.160754244306418	37.46849254658383
0.158238	-16.08791	217.3022	33.840549	65.037865	0.697091	12.504387449392713	442.6906680161945	12.113732530120481	33.62557530120483
0.142344	-16.191107	211.380035	32.215214	59.721672	0.713033	12.870653997194951	527.6222201963535	12.501166852367689	42.422259610027865
0.152252	-16.136587	223.613815	31.803045	56.442955	0.6836	12.80115069124424	543.6477373271889	12.629631453362256	48.85975965292841
0.158683	-15.962148	226.134521	33.70385	58.766228	0.710385	12.360156296296296	416.6224118518521	11.893988888888888	29.02084444444444
0.161952	-16.029886	223.578949	33.800774	62.616871	0.706334	12.302728698224852	401.19228254437894	11.813472093023256	27.347451162790673
0.156304	-16.10936	201.356171	33.732815	58.755486	0.719881	12.10150549273021	350.87772051696294	11.572817131474103	22.959118725099586
0.161517	-15.960396	206.443237	32.520397	59.189674	0.673537	12.4831	459.65717765363155	12.3066898989899	40.295353939393934
0.165718	-15.849381	211.006378	33.526161	60.180836	0.703174	12.080217130307467	358.401713030747	11.608156603773585	24.070228679245286
0.162495	-16.18651	211.929871	33.485413	57.859638	0.673366	12.4501	452.8182877939531	12.270855274261605	39.46405654008441
0.161982	-15.880151	209.499527	32.89539	58.495251	0.680095	12.41506694214876	441.2040247933887	12.189563800904978	37.08420588235295
0.156996	-16.070162	202.251099	33.805489	64.200836	0.655335	12.851558373205743	545.9838956937801	12.774731419939577	53.64515921450151
0.147677	-16.146311	226.076401	33.690121	69.452271	0.732402	12.757964347826087	480.20663478260883	12.050943317972349	29.83967972350229
0.144759	-15.815093	224.526291	32.182682	63.281509	0.729585	12.828362214983715	510.7602003257332	12.257987596899225	35.132612015503874
0.153388	-15.907742	208.132767	33.560783	63.604591	0.711305	12.461933087149188	423.7511624815364	11.989159027777777	30.342950347222224
0.154556	-16.095581	220.176941	32.934841	59.199406	0.685032	12.707801421800948	508.6479431279624	12.487144083526681	44.154212993039444
0.14053	-15.878261	231.044434	32.337376	61.157749	0.721118	13.094989374090249	590.7054570596803	12.674844047619047	46.498001785714315
0.152346	-16.166826	218.23056	33.007694	59.806927	0.688349	12.7521	515.2858050541515	12.51502523364486	44.56858831775702
0.149297	-15.83045	204.009506	33.642651	65.15538	0.7368	12.34375120593692	381.88243413729134	11.586616853932584	21.780583146067418
0.151206	-16.065493	226.051956	33.954666	69.742882	0.711164	12.794254867256637	499.03007964601767	12.286715894039736	36.11492251655629
0.15238	-16.194046	236.205276	33.770908	61.80901	0.717095	12.648576550680787	476.80640242057484	12.154922878228783	33.77545276752767
0.145104	-16.034925	200.371475	32.895493	60.539272	0.715571	12.619113062409289	456.2556153846158	12.203033333333334	34.93708666666666
0.152574	-15.805661	200.828506	32.821758	57.516834	0.710743	12.358653314121037	409.0128371757926	11.95800361445783	30.426518373493973
0.166202	-16.060097	201.955612	33.594917	59.362202	0.709775	11.879655382215288	317.3676926677067	11.379766666666667	20.446366666666655
0.168107	-15.856717	213.908936	33.895222	61.625793	0.683421	12.229699496221663	395.45333501259455	11.910630973451328	30.43745752212391
0.165002	-16.071014	201.406418	32.881737	56.997623	0.688985	12.127409462915601	376.65792583120225	11.850238297872341	29.635173404255315
0.147987	-16.051447	225.103592	32.629417	61.65004	0.72223	12.71276355140187	487.8709719626169	12.202340875912409	34.52772627737227
0.153321	-16.129436	206.193237	33.71199	57.368214	0.694925	12.51792471626734	452.1027162673394	12.24229570405728	37.43473365155131
0.14852	-16.024254	212.252594	32.268131	59.692944	0.703714	12.724532396251673	498.6147228915665	12.392864227642276	40.38873170731707
0.15513	-15.893826	215.161621	33.549137	62.90004	0.718746	12.383123923444977	407.8905167464118	11.820905907172996	26.816817299578055
0.149146	-15.957849	231.010345	32.694138	62.732689	0.735709	12.625762020905924	462.37608013937313	11.948413432835821	28.44332537313432
0.148448	-16.05974	238.631302	32.771587	64.544319	0.741024	12.700956115107914	478.88007194244625	11.957947826086956	28.23022608695652
0.159859	-16.076675	222.40062	32.723171	55.948006	0.683169	12.5041	468.5504611708483	12.288385359801488	39.65187071960297
0.15651	-16.107866	203.216431	33.162838	62.130882	0.67343	12.6671	494.1426470588239	12.499568634686348	44.82788321033212
0.153413	-16.109303	210.875519	33.361095	61.399696	0.718578	12.374723028391168	406.2959558359622	11.841857085020242	27.348034008097176
0.145745	-15.840862	201.994522	32.755833	63.853069	0.716964	12.664260953800298	462.6233561847991	12.196629411764706	34.306396470588254
0.154442	-15.961697	204.772919	32.608353	58.634205	0.699925	12.449511451398136	435.4915446071907	12.118769291338582	34.30407244094486
0.158166	-15.918961	212.426788	33.777298	59.585575	0.707692	12.302601457725949	399.34554081632666	11.857749819494586	28.33619241877254
0.155533	-15.835423	201.195221	32.094677	54.732105	0.672201	12.634203813559322	501.54326271186443	12.532552296819789	46.965155123674926
0.149298	-15.825129	202.211578	33.720993	59.199585	0.71701	12.442604504504505	418.2972162162164	11.987437579617835	30.37938471337582
0.15731	-15.868726	214.242828	33.550388	56.767448	0.669387	12.689853164556961	512.832253164557	12.573173267326732	47.79817366336635
0.148559	-15.920874	217.15181	33.288128	68.107681	0.739669	12.564148964218456	430.8031016949154	11.750871428571429	24.077774857142863
0.159806	-15.817253	215.524033	32.632843	55.881989	0.684087	12.4681	457.3002658682638	12.24533	38.512086
0.147399	-16.072298	202.333344	33.797192	63.923393	0.71243	12.613987445887446	450.87205339105356	12.17925406162465	34.16246666666668
0.153645	-16.009485	204.014923	33.465916	61.338142	0.697876	12.515909399477806	444.18123498694536	12.18726	35.57350400000003
0.146894	-15.818697	232.147995	32.661961	63.78207	0.739979	12.721263120567375	481.65881028368835	12.012135714285714	29.34609285714285
0.154322	-16.157333	202.035736	33.912247	55.453487	0.669103	12.6921	510.0001494370526	12.606514715719063	48.90434314381272
0.156104	-15.807432	204.849106	32.350735	58.472878	0.714424	12.24682018348624	386.9061804281347	11.76445251798561	26.477350359712222
0.15103	-16.076571	221.977234	32.581341	60.168655	0.703616	12.705405405405406	497.49697297297314	12.355634090909092	39.46426732954545
0.149776	-16.023666	224.800812	33.924992	64.604996	0.712055	12.755694476744186	494.5504433139538	12.299000321543408	36.89010096463024
0.145502	-15.997066	205.087204	32.231464	59.844933	0.72591	12.55493922829582	442.2021125401931	12.030781818181818	30.77488181818181
0.169282	-15.962262	216.281067	33.181236	58.258781	0.670399	12.2911	422.1664367160776	12.089905896805897	35.35669877149878
0.156675	-15.818423	200.015137	33.726791	59.492847	0.716619	12.140915047021943	358.4691504702197	11.638652631578948	24.11067368421053
0.148796	-16.013393	217.265503	33.60717	69.283447	0.701427	12.907128225806451	529.2681276881724	12.508246666666667	42.113412266666636
0.162039	-15.878778	218.592087	33.688969	62.738136	0.684369	12.478375862068965	447.8290172413795	12.186502116402115	36.21581693121691
0.150078	-15.894315	207.900421	33.826691	59.707672	0.721803	12.427905687203792	414.5579842022118	11.907202362204723	28.49541496062993
0.157864	-16.119984	212.00264	32.758533	54.909748	0.662641	12.690518511066399	523.5435814889338	12.628186238532109	50.34305394495413
0.145563	-15.853671	224.056854	32.392181	64.803215	0.708761	12.98701286307054	559.8417219917017	12.594091689750693	44.62376371191136
0.164235	-16.108931	215.773148	32.59874	54.796154	0.684858	12.278876951672862	418.0616877323423	12.02705041322314	33.61981900826448
0.145929	-16.183355	236.538864	32.911976	62.832695	0.741072	12.751413829787234	490.8156117021277	12.053805583756345	30.224416751269025
0.158679	-16.049456	206.166046	32.935173	59.308605	0.706665	12.233165312046445	386.21711465892605	11.801181699346404	27.453033660130703
0.169935	-16.121254	226.593277	33.40728	58.083679	0.690802	12.131159219380889	382.285131897712	11.759643554006969	27.52872334494773
0.157025	-16.088886	221.366684	33.02948	63.03632	0.687724	12.64819012345679	487.68478395061754	12.362524242424243	40.301418939393926
0.147266	-15.8735	205.335861	33.428169	64.799866	0.720185	12.608603105590062	447.0217732919257	12.084720567375886	31.61317695035462
0.151009	-15.847729	211.566895	33.751587	65.429436	0.715153	12.5805	445.70353333333355	12.071947517730496	31.59445673758865
0.154268	-16.190916	214.911636	33.945576	65.492203	0.69386	12.666888931788932	478.62062548262577	12.327859894459102	38.601029815303406
0.160043	-16.137934	205.103653	33.928852	65.113029	0.669168	12.623646925566344	480.8601391585762	12.442062264150943	43.12235188679244
0.16084	-15.808606	216.579468	32.721237	60.498749	0.676983	12.5611	476.3376551724139	12.351505529953918	41.01351981566824
0.160388	-15.921718	204.622177	33.879364	65.423927	0.717422	12.112847540983607	348.46404262295107	11.497276991150443	21.33793849557522
0.146303	-16.096207	202.382538	33.367184	64.784225	0.706728	12.738906275579808	483.0160463847205	12.354940000000001	38.46937200000001
0.162762	-16.012976	217.70932	32.769424	57.020531	0.69605	12.267412668463612	406.80292452830207	11.916235922330097	30.44004466019419
0.155851	-15.93162	211.433807	33.080585	61.351425	0.706159	12.425047218259628	424.82883452211144	12.00215298013245	31.16010794701984
0.157995	-15.923562	220.385269	33.88232	57.399117	0.694134	12.475097416020672	448.3809612403102	12.171150991501417	35.837185269121825
0.169827	-16.022068	223.171478	33.172802	57.684795	0.689754	12.125146604527297	381.63076697736363	11.76748775510204	27.772124489795925
0.150283	-16.057035	203.173172	33.77837	63.058102	0.718308	12.432963777089784	410.9392476780189	11.922453535353537	28.700712121212124
0.151952	-16.076199	222.681976	32.64325	60.340122	0.687177	12.823628571428571	536.6275714285714	12.595926484018264	46.893289497716914
0.164798	-16.17033	225.806793	33.833031	61.882534	0.700355	12.254488017118401	396.0985706134095	11.805532835820896	27.5759
0.164307	-15.950942	222.054825	33.129089	61.566944	0.694955	12.30900612244898	410.98557959183694	11.921497350993377	30.162687086092713
0.168121	-15.93185	206.150101	33.923878	65.63102	0.665245	12.4031	434.09294736842133	12.200926530612245	37.36967265306122
0.150538	-15.85139	219.430923	32.631798	62.475536	0.69245	12.851630864197531	535.4536481481484	12.576717224880383	45.625641148325364
0.143762	-16.057327	227.383408	33.01012	66.374756	0.743348	12.813581617647058	494.1874963235296	12.053996907216495	29.604528865979375
0.169187	-15.847827	209.351974	31.833963	54.09631	0.670391	12.2221	415.8522821670431	12.055778571428572	35.21777500000002
0.144456	-16.002882	216.763199	33.217796	67.751129	0.71384	12.953510480349346	535.9220524017469	12.487795266272188	40.89477899408284
0.166669	-15.864908	217.561661	33.139305	58.037701	0.68876	12.2165012987013	397.7676	11.890584375	30.16355656250001
0.159509	-16.009102	216.772797	33.944626	66.330856	0.6756	12.677453881278538	492.35871232876747	12.44053820224719	42.50732584269661
0.145401	-16.129095	213.543808	32.054409	57.987972	0.710602	12.767510540915394	508.59372815534005	12.413881869688385	40.67452039660056
0.167042	-16.168736	216.098923	33.782841	59.860302	0.70466	12.036631531531532	351.3375720720722	11.534381385281385	22.80641082251082
0.150666	-15.939506	209.903931	33.852303	66.477417	0.724207	12.49566694214876	420.20137851239673	11.878184745762713	27.214710169491546
0.1612	-15.981472	217.255569	33.135818	57.902763	0.690937	12.37647900128041	429.80283866837397	12.074202857142858	33.905286285714304
0.141628	-16.005148	233.262177	32.482895	62.927307	0.745164	12.897132085561498	523.5420142602496	12.198558937198067	32.96648888888887
0.146851	-15.848078	207.947266	32.893581	65.495911	0.714188	12.736650660792952	482.1754537444937	12.271323270440252	35.97923364779874
0.141648	-15.805022	221.782181	32.69733	61.883228	0.735845	12.852582412060302	510.79801005025143	12.255047154471544	34.72252682926831
0.147305	-15.889202	209.631775	33.37257	60.798306	0.697575	12.821279648241205	518.4658894472363	12.5369401937046	44.20218571428572
0.14759	-15.819035	229.388809	33.307629	66.846054	0.725056	12.8316856	507.8466864000003	12.249542307692307	34.78260807692306
0.160112	-15.836447	209.300293	33.789879	68.867973	0.667842	12.727634632034631	503.60970562770586	12.523567741935484	44.90145100806454
0.147984	-16.027941	218.686081	32.237022	59.434315	0.714225	12.69938115942029	490.3779130434785	12.283541640378548	37.14124227129338
0.161895	-16.090593	223.685028	33.597809	61.089218	0.714153	12.212952848101267	382.04436234177246	11.650384403669726	24.226655045871578
0.159698	-15.811057	215.061279	33.764858	61.936337	0.7014	12.366931241283124	414.05042398884245	11.952059731543624	30.301175838926167
0.157756	-16.189966	211.666779	33.903904	66.346039	0.662334	12.8291	536.0994723926383	12.68935	50.287925
0.167134	-15.948509	201.828629	32.798817	54.432472	0.660278	12.338686419753087	440.4719074074077	12.255576277372263	40.44759288321167
0.157229	-15.886724	230.683502	33.072445	60.990517	0.715114	12.448770750382849	434.3523200612559	11.935083870967743	29.45658749999999
0.161905	-15.969591	203.851974	32.600452	56.850594	0.678709	12.3711	433.78813904982644	12.175539655172415	37.08741637931032
0.154798	-15.871846	200.763687	33.463207	62.683983	0.658168	12.889909980806141	556.5784452975049	12.817065361445783	54.982589608433756
0.153324	-16.162916	229.842896	32.997391	61.448437	0.698248	12.728634120734908	506.7962821522311	12.399204395604396	40.780650000000016
0.149947	-16.198187	204.225769	33.520657	65.374924	0.719831	12.469044620253165	415.8994636075952	11.921601730103806	28.40437093425607
0.151028	-15.940692	203.334259	33.952984	67.538673	0.701225	12.65938322147651	463.97717046979886	12.268522391857505	36.464670992366415
0.164217	-16.023684	220.433014	33.648224	59.244823	0.692203	12.289900264550266	408.8099312169314	11.942125157232704	30.876387735849043
0.15123	-16.044115	216.592712	33.573502	60.30547	0.696688	12.712136942675158	496.3951312101913	12.412481443298969	41.157292525773194
0.149287	-16.055466	220.836884	33.733547	66.103409	0.731665	12.5906	443.3182500000004	11.905861904761904	27.399592380952388
0.166593	-16.141838	218.812378	33.675049	58.259968	0.672593	12.3631	435.4647812142042	12.160221951219512	36.81407073170733
0.151508	-16.01593	222.659775	33.737507	58.935089	0.694171	12.7510725	511.5070275000003	12.481377915632754	43.283685856079416
0.161066	-15.916959	202.9888	32.711704	58.075832	0.718129	11.98681568627451	335.5953872549021	11.42669375	20.815984375000003
0.158092	-15.871235	223.974899	33.186275	58.426052	0.691801	12.5391	466.6071837769329	12.249799453551912	37.80140054644807
0.16675	-15.805505	203.710922	33.577606	54.735893	0.667358	12.29625059588299	424.41732286023836	12.161574849094567	37.53536036217302
0.162401	-15.969166	200.796127	32.255886	56.286709	0.663174	12.488471017471737	470.72416957862305	12.401770175438596	43.861786666666674
0.160873	-15.948784	207.918259	33.0466	55.126156	0.673753	12.461104434589801	458.9642838137476	12.30991135902637	40.76647606490872
0.160647	-15.981536	225.02803	33.539562	63.739281	0.700526	12.433909256661993	431.50158906030856	12.00655117845118	31.352279461279466
0.146525	-15.937047	222.065659	32.760147	62.510677	0.735149	12.653317993079584	463.73784083045	12.000183333333334	29.418900000000008
0.142802	-16.008131	200.319839	32.939751	66.031342	0.718086	12.773870149253732	481.8158955223881	12.297116759776536	36.20411731843575
0.167858	-15.909962	203.926727	32.984665	55.071167	0.684823	12.083208886107634	373.4104367959952	11.819606666666667	29.327831999999987
0.145813	-16.110867	233.762787	32.317413	62.085815	0.721328	12.89030060331825	537.4821266968329	12.415419865319866	39.649310437710426
0.152838	-15.906568	226.046371	33.117928	60.163662	0.72023	12.523539937597503	446.57261778471167	12.0022	30.542079999999995
0.157271	-16.177511	218.137177	33.956417	56.223011	0.690684	12.488447880299251	454.0659376558606	12.224812765957447	37.4207715425532
0.151533	-15.915874	209.237152	33.057606	60.173077	0.715401	12.464157142857143	428.08902857142886	11.994897872340426	30.596092553191472
0.147615	-16.063204	218.861526	33.371868	63.871758	0.710598	12.799189361702126	505.71762978723416	12.377877777777778	38.934733333333334
0.164475	-16.183216	206.529053	33.866734	56.360569	0.658285	12.477742570281125	467.39427510040184	12.397804745166958	43.790819859402475
0.152003	-15.989516	211.521469	33.037113	64.761864	0.693608	12.74198101265823	499.13503037974687	12.42834120603015	41.25635527638192
0.154814	-16.147697	225.394699	33.728741	66.11911	0.697224	12.709016334661355	491.60947808764973	12.334690395480226	38.56563672316386
0.152311	-16.055769	202.801315	33.586403	63.965118	0.727945	12.259629411764706	371.0705294117648	11.608766666666666	22.69401999999999
0.161008	-15.943327	203.79483	33.245209	61.278561	0.66436	12.5971	484.89721309771346	12.468445195729538	44.702321352313156
0.156954	-16.196714	224.42691	33.766537	64.565948	0.725869	12.337248020654046	397.06629259896744	11.652836842105263	23.44224736842106
0.158153	-15.851214	204.745239	33.948887	65.27282	0.702193	12.363234265734265	403.9398825174826	11.93109099099099	29.549136036036025
0.147242	-15.801879	228.384933	33.625755	64.263191	0.72039	12.829180547112461	510.93293465045605	12.32269027777778	36.99891111111111
0.153716	-15.90456	221.492462	33.818645	65.199272	0.686099	12.822229496402878	524.3453956834536	12.55096511627907	44.864959999999975
0.151019	-16.156311	224.40593	33.970329	66.119232	0.686757	12.940647192353643	553.6741780167267	12.672964253393666	48.071521945701335
0.152823	-16.112505	223.37207	33.966324	59.105888	0.709101	12.56501452991453	458.7260256410257	12.157217647058824	34.46240588235294
0.142861	-16.104445	222.73584	32.460026	59.790554	0.720186	12.894607396449704	535.0278624260357	12.463801257861636	41.042458490566055
0.141061	-15.829869	214.462418	32.438076	59.591885	0.701017	13.086935205992509	593.3674044943821	12.8279018018018	52.526256981981994
0.143333	-15.971144	207.797821	32.309864	62.104965	0.709208	12.880060273972603	526.3146575342469	12.515804787234043	42.72989920212765
0.169323	-16.007727	227.939896	33.242985	59.965412	0.700915	12.099061876832845	370.22919941349	11.61989746835443	24.431491139240503
0.162589	-15.957911	216.708893	33.352592	63.923847	0.685374	12.450722027534418	440.3349299123907	12.138669482288828	35.0126697547684
0.143445	-15.914578	215.617569	32.543251	62.757637	0.704734	13.001957707509883	563.5005652173913	12.67191795511222	47.20248553615961
0.14924	-16.047199	205.987274	33.644772	67.174118	0.712973	12.6277706231454	452.38770623145405	12.139462537764349	32.94896193353472
0.159995	-16.080952	203.085861	33.291576	57.872211	0.700668	12.195658620689654	381.646082758621	11.833364705882353	28.534477647058804
0.155074	-15.945978	207.301453	33.55777	60.221199	0.695925	12.500588372093024	444.8182325581398	12.183789567430026	35.711219338422374
0.142822	-16.177197	218.913177	32.789207	63.761192	0.744596	12.703201123595505	466.19811235955075	11.947780628272252	27.70580209424083
0.157738	-16.175573	202.495148	33.943302	58.893372	0.655943	12.746857633587785	527.0529751908398	12.69750182648402	52.036728767123286
0.144437	-15.840355	232.59581	32.026302	62.463364	0.74232	12.798634513274337	503.20310265486745	12.108443137254902	31.33276764705883
0.151043	-15.832389	216.765701	32.393524	61.04715	0.72297	12.512640930979133	439.62582182985574	11.965270731707317	29.57180000000001
0.155631	-15.952303	229.011673	33.532589	67.756439	0.728607	12.474451916376307	423.6613344947737	11.747232275132275	24.668153439153425
0.142723	-15.814327	223.645676	32.752857	62.909061	0.733344	12.860868595041321	513.8994545454549	12.271953174603174	35.161973809523836
0.146437	-16.100201	213.107376	33.77914	64.582008	0.707957	12.822016897506925	506.9623656509696	12.424307865168538	40.07382078651684
0.168011	-15.975984	205.407562	33.908718	62.78257	0.705271	11.943994817073172	327.60825762195134	11.427120408163265	21.010871836734683
0.161737	-16.179077	203.231827	32.884037	58.260685	0.663365	12.53350824742268	476.5461175257733	12.432626501766784	44.30045159010601
0.160212	-16.030157	212.365723	33.372864	58.569843	0.674818	12.5371	470.9024349775785	12.35717982261641	41.44436674057652
0.166276	-15.995306	200.43367	33.719448	54.078979	0.668734	12.259188235294118	415.44061764705884	12.133929659318637	36.96236092184371
0.157467	-16.182396	201.741119	33.947582	63.322754	0.702652	12.30347552155772	392.6144575799724	11.907691836734694	29.36358571428571
0.144562	-15.885759	228.261841	32.28339	62.784142	0.72617	12.883930455259026	528.8896907378336	12.360546043165467	37.82848345323742
0.168358	-15.966811	211.180801	33.36655	60.44595	0.679522	12.226029181929183	398.9187789987793	11.94898717948718	31.588948717948725
0.150622	-15.937709	218.176453	33.980495	63.36219	0.709055	12.677514184397163	476.05743687943266	12.250875	36.06376624999999
0.155699	-16.15731	203.915207	33.584206	61.379181	0.705768	12.340053191489362	402.409825531915	11.930622388059701	29.76834149253731
0.153395	-15.806478	206.563553	33.057896	58.303345	0.701022	12.495018774966711	444.3716284953398	12.162740000000001	35.18583200000002
0.164103	-15.85374	205.032715	33.999016	63.035656	0.672787	12.430433333333333	437.6920000000001	12.215549152542373	37.504408050847445
0.14519	-15.940016	229.485016	32.719986	62.474377	0.741205	12.73015338078292	482.8283345195733	12.033299999999999	29.792235999999992
0.166414	-16.122116	201.850082	33.028042	56.949123	0.681386	12.160511124546554	387.1015973397825	11.931684541062802	31.66475700483093
0.167315	-16.123468	203.874252	33.812176	61.723217	0.667442	12.338839273927393	423.57924092409246	12.161155214723927	36.81031717791411
0.159894	-15.864348	206.184128	32.192646	56.932617	0.692655	12.326051030927836	418.09423969072196	12.03132454308094	33.068781201044395
0.167864	-15.812366	221.59021	33.676979	56.574703	0.687262	12.196742213642214	396.0781660231661	11.883466459627329	30.17496770186337
0.165299	-16.049416	214.581009	33.792507	61.144821	0.681663	12.333261172161173	418.5249047619048	12.051262162162162	33.528205405405416
0.148625	-16.099613	223.544479	33.433689	65.189934	0.695423	12.949933333333334	553.4897500000003	12.639343961352656	46.67659710144929
0.161222	-15.890762	207.003601	32.944138	57.757328	0.692259	12.290531524547804	407.91866149870816	11.980860107816712	31.86530458221024
0.143232	-15.85731	206.875046	32.976089	60.885014	0.704133	12.906738491547465	534.9402093628089	12.59681921182266	45.304622167487665
0.141363	-15.871089	223.091095	32.135868	59.697887	0.720642	12.974915519765739	557.1608931185946	12.55760755287009	43.466276737160136
0.16005	-15.988632	204.237213	33.467564	62.420963	0.687915	12.399540298507462	424.449854477612	12.105466504854368	34.285203155339794
0.160039	-15.807756	202.023087	32.955299	57.272911	0.662807	12.597936032388665	492.172844129555	12.510276570458403	46.49836129032257
0.154987	-15.801596	207.412003	33.731926	65.160744	0.714999	12.381103095975233	402.5182136222912	11.84188346456693	27.17923385826771
0.152716	-15.903086	214.994339	33.218369	62.882389	0.697364	12.683050391644908	486.3211671018279	12.349345283018868	39.25746415094341
0.161563	-16.071199	210.885635	33.378796	60.197571	0.698269	12.262818792866941	396.24847736625526	11.875466972477064	29.168722935779787
0.159515	-15.988823	223.343582	33.932041	56.296913	0.685223	12.5041	462.4011230398073	12.26720101010101	38.77440858585862
0.145169	-16.188927	222.298218	32.334736	56.637794	0.689343	13.0181	593.3650000000001	12.843809543568465	54.676775518672216
0.150345	-15.808917	217.529877	32.449177	60.957569	0.727561	12.50622417218543	435.96742052980153	11.914170175438597	28.34083464912281
0.161522	-15.806309	228.498123	33.179604	63.74176	0.721178	12.260539799331104	388.6106086956524	11.600475661375661	22.904970899470882
0.153143	-15.962011	203.731842	33.907856	63.327316	0.713207	12.392043113772456	405.17641616766474	11.907471710526316	28.67247236842105
0.149654	-16.150536	217.636673	32.453129	60.710289	0.69126	12.844900486618005	537.1414549878349	12.597464896073904	46.55991709006927
0.15441	-15.910172	227.0504	33.778416	67.05471	0.705831	12.687232102272727	481.0857713068183	12.233307006369428	35.559913057324835
0.142662	-16.015005	219.498245	32.207386	62.19186	0.719882	12.923247102526004	538.0795007429424	12.472330529595016	40.94888006230527
0.159778	-16.011251	216.107712	33.776905	60.736324	0.698696	12.372490710382515	418.4258128415301	11.989673717948717	31.332169551282043
0.150424	-15.919548	219.406464	33.276249	66.478188	0.695559	12.876828900255754	531.6445473145781	12.543470000000001	43.86176600000003
0.151396	-15.848511	221.613724	33.93158	58.508347	0.696661	12.726871573604061	503.55712690355364	12.442192783505154	42.08858170103093
0.154589	-16.049767	232.231064	33.686142	65.723145	0.717403	12.59557663551402	458.49900000000014	12.03819126984127	30.897385317460323
0.165967	-16.12982	212.125839	33.530231	58.659813	0.68477	12.230808020050125	398.99221052631594	11.938766666666666	31.262946666666668
0.159061	-15.821777	210.380493	33.706348	64.378517	0.670391	12.690967391304348	499.23383695652177	12.50711242236025	44.824525465838505
0.145544	-16.065342	224.575256	33.338074	60.196629	0.715769	12.833035064935064	519.1907489177493	12.417087577639752	40.05826645962732
0.168711	-16.198912	212.686874	32.897289	55.638153	0.68225	12.1341	387.23506335403744	11.866694594594595	30.280770270270278
0.143506	-15.833526	231.053665	32.64732	64.773849	0.72308	13.009518816388468	560.1022822458272	12.509911258278146	41.42973145695366
0.162914	-16.073381	215.457306	33.934433	60.605659	0.712086	12.115261695447408	360.8210847723707	11.565843119266054	22.92260366972477
0.169982	-15.91908	210.604034	33.908443	60.444103	0.668767	12.272536794582393	412.3170304740408	12.063924719101124	34.540063370786505
0.147641	-16.065582	230.848175	33.482716	60.804199	0.706722	12.881499188092016	538.5682557510152	12.527460110803325	43.483860387811625
0.158713	-16.090025	214.548904	33.642612	61.50407	0.678288	12.6031	479.74191139240537	12.386500911161733	41.575638041002314
0.161533	-15.837647	221.497086	33.923012	61.587925	0.686959	12.476790000000001	447.63974000000036	12.175089041095891	35.914689041095876
0.15905	-15.993126	217.649857	33.129642	58.790886	0.705088	12.332762857142857	411.99861142857156	11.913640350877193	29.70839789473684
0.145827	-16.051865	205.285828	33.43203	62.072491	0.716603	12.650273076923076	461.62784615384635	12.19927571884984	34.54903194888176
0.152458	-16.122856	210.023468	32.366581	58.997345	0.68638	12.704331132075472	504.86583018867964	12.489136199095022	44.17366628959277
0.155572	-16.144468	201.265656	33.851009	64.774361	0.681149	12.629771658986176	473.45386751152074	12.400459281437126	41.35593293413171
0.160368	-16.149401	216.358566	33.33099	57.239189	0.698081	12.31190868385346	412.2735318860246	11.95750127388535	31.097474522292995
0.147704	-15.87595	207.392715	33.09763	60.755863	0.714633	12.61591818181818	459.55454545454575	12.182103205128206	34.48166282051283
0.165547	-15.939868	224.880615	33.719093	58.817543	0.693177	12.263250134048256	404.75080831099217	11.900175409836066	30.019612459016397
0.163565	-16.094303	201.154755	33.516006	59.280689	0.678686	12.3061	413.151452631579	12.095993805309734	35.00983230088494
0.144199	-15.848107	228.593536	32.215794	63.269917	0.734142	12.849577386934673	515.6449932998327	12.240664315352697	34.499395850622406
0.164152	-16.193432	206.622253	33.38969	57.995209	0.661631	12.479188934850052	464.8705077559465	12.371103616636528	42.72609403254975
0.160215	-16.040926	213.939697	33.474751	57.186363	0.667295	12.600714572333686	492.60888173178483	12.479039148073023	45.30383488843814
0.144958	-16.023611	218.046661	32.382767	59.13203	0.715945	12.796445875542691	511.99295224312607	12.391433333333334	39.592666666666666
0.156258	-15.879322	206.812897	33.440628	64.419838	0.728566	12.174715658362988	357.396334519573	11.45535	20.260275
0.16204	-15.82821	216.375946	33.67112	58.50676	0.680617	12.44895663507109	448.07663388625605	12.215618796992482	37.578047368421046
0.146425	-16.063524	205.970657	32.761356	63.292126	0.724344	12.58131578099839	442.9532946859905	12.032307547169811	30.50465849056603
0.155556	-15.996627	200.755142	33.400475	62.822685	0.715523	12.235851552795031	373.94755279503113	11.72723475177305	25.450858156028385
0.15809	-15.903058	210.33165	33.075718	60.769009	0.723486	12.151618644067796	362.0790813559322	11.515747668393782	21.65803626943004
0.14114	-15.933419	222.082367	31.739946	61.256512	0.709059	13.102571849865951	597.8727680965151	12.770868261964734	50.14454156171284
0.162843	-16.055569	227.377762	33.801155	60.846584	0.711869	12.225655900621119	386.73247204968976	11.683633333333333	24.909353333333357
0.163947	-16.149103	205.365952	33.749363	58.163776	0.675931	12.3341	422.81746268656735	12.136462445414848	36.09806855895198
0.154419	-15.95568	203.82756	33.139984	59.279148	0.663362	12.823235323383084	543.9473850746272	12.745733757961784	52.97538343949046
0.168918	-16.016901	224.431061	32.879189	55.579956	0.692481	12.117864546684709	382.56763599458753	11.758942657342658	27.6842083916084
0.146532	-16.043482	216.14827	33.24173	60.186916	0.719669	12.681986363636364	476.6308484848488	12.21475306122449	34.9916224489796
0.159255	-16.073467	217.740295	33.823769	67.238441	0.694438	12.527473333333335	446.8947466666668	12.134732047477746	34.011661721068265
0.161831	-15.888438	208.384552	32.599792	54.80196	0.66962	12.47419827213823	466.71455939524844	12.348727906976745	42.11677209302325
0.14997	-16.075964	204.734283	32.774429	61.337719	0.735564	12.275792307692308	376.4393589743593	11.564554081632654	21.829111734693893
0.150888	-15.809469	214.599182	32.000832	57.902046	0.715061	12.533273333333332	452.88790222222246	12.098914432989691	33.12250103092782
0.142365	-15.917732	205.189301	32.600075	58.40974	0.709776	12.832897297297297	517.2057027027029	12.503173298429319	42.79593036649216
0.161053	-16.142481	200.441864	33.424217	56.7673	0.685741	12.279327878787878	406.76443515151533	12.052974709976798	33.96759187935035
0.145657	-15.994959	208.117569	33.571388	59.164253	0.707288	12.743859784075573	494.3508663967615	12.404400813008131	40.29065284552847
0.145806	-15.963114	214.819412	33.274132	66.628838	0.742178	12.602576370510397	437.6832060491496	11.803933333333333	24.94637666666666
0.14943	-15.972589	218.222549	33.344536	61.859436	0.694314	12.846557711442786	530.1508308457715	12.566446153846153	45.16991153846151
0.155121	-15.822732	220.146606	33.408207	65.629074	0.689172	12.746118587360595	504.3814907063199	12.440217206982544	41.754902992518716
0.151515	-16.158024	204.493134	33.486332	63.595898	0.702523	12.572779296346415	450.8849188092019	12.200120833333333	35.337578124999986
0.157672	-16.046165	206.569244	32.792927	56.96344	0.660578	12.71629603960396	525.4842495049509	12.654801954397394	50.90889283387622
0.149058	-15.942884	223.00177	33.958401	61.108131	0.712118	12.720867575322812	489.77268866571023	12.300256739811912	37.294454545454585
0.150223	-16.095133	232.775055	33.730812	60.131821	0.709816	12.75080126227209	505.4499200561013	12.3566	39.0306
0.160596	-16.036316	221.751068	32.978661	58.71851	0.700446	12.35027728531856	420.3156288088646	11.964232450331126	31.0076496688742
0.143269	-16.146084	202.557678	33.275318	65.372032	0.740757	12.519489513108613	413.71531086142335	11.771590566037736	24.540690566037735
0.150801	-16.074673	217.467529	32.034454	57.490993	0.697624	12.703070550576184	504.4106389244559	12.426089743589744	42.020171282051265
0.15905	-16.075205	212.406128	32.518192	57.61055	0.691965	12.40532349936143	435.93238697318037	12.114072144846796	34.816661281337055
0.147593	-16.102356	233.361633	32.99752	62.391098	0.742236	12.639210707803992	462.7759782214158	11.903315469613261	27.261930386740353
0.147166	-16.166044	233.112778	33.604904	66.697746	0.735238	12.771919444444444	489.395993055556	12.079564788732394	30.595036619718325
0.153335	-16.053696	212.461975	32.754719	57.039124	0.689282	12.6351	488.9882222222224	12.406609615384616	42.01138653846154
0.152981	-16.170034	233.722031	33.930145	65.823799	0.707669	12.74312564102564	497.45735897435907	12.296373885350318	37.0782585987261
0.161598	-16.132681	206.256668	32.234631	55.447987	0.666994	12.493025026399156	472.5760718057022	12.38530295202952	43.25986937269373
0.148169	-15.950245	208.425049	32.721878	59.627129	0.720349	12.533951851851851	441.5381728395063	12.04831582733813	31.463435251798547
0.153674	-16.120628	222.607025	33.95882	67.67836	0.702799	12.70369388038943	483.12053685674545	12.273982530120483	36.56687409638556
0.166563	-16.001242	203.588593	33.354351	59.641281	0.675639	12.264082517482517	407.12770979021	12.047054545454547	34.04690568181817
0.149726	-15.934111	235.658325	32.908901	65.461983	0.7407	12.64665737704918	463.27400000000006	11.874128571428573	26.554614285714262
0.169989	-16.156132	216.768188	33.951328	57.174416	0.681369	12.13878578553616	384.65543142144656	11.852147619047619	29.7825880952381
0.151155	-16.099155	236.265854	32.661633	62.732059	0.735127	12.58444554973822	456.51828446771384	11.89731875	27.563065625000004
0.15302	-15.894504	204.022308	32.792084	56.725311	0.698123	12.493817981888744	447.7791681759382	12.202433333333333	36.47786
0.145133	-15.872381	211.280441	32.667786	63.569126	0.721279	12.747437962962962	485.503425925926	12.243548979591838	35.14041734693877
0.151607	-15.899648	207.463669	33.734802	66.618439	0.693658	12.747573484848486	493.07676388888893	12.420257894736842	40.70517368421054
0.141309	-16.009926	203.149063	32.762852	63.832718	0.728314	12.735806645056726	471.9397714748785	12.182763082437276	33.263670250896084
0.165781	-15.881575	214.022812	33.121067	57.405609	0.671451	12.3811	441.23366292134835	12.1995	37.93306
0.147056	-16.152561	202.484253	32.584953	58.821106	0.707169	12.62704693877551	468.3157673469391	12.284857575757576	37.59147272727272
0.169886	-16.118979	205.676773	33.485836	58.163582	0.709668	11.779031419457734	303.6892488038278	11.23208086124402	18.360277511961716
0.169114	-15.998972	205.769821	33.550571	55.726685	0.692142	11.976230376344086	347.98549865591417	11.632413479623823	25.401252351097163
0.140848	-16.157	215.394165	32.422905	62.387756	0.74157	12.758790647482016	481.3731007194246	12.07836388888889	30.524641666666657


==> anc/Fig13/Fig13_posterior.out <==
#n_sat(fm^-3) E_sat(MeV) K_sat(MeV) E_sym(MeV) L_sym(MeV) m*/m Radius(1.4Msol) tidal deformability(1.4Msol)  Radius(2Msol) tidal deformability(2Msol) weights (next columns not necessary)
0.151199	-16.00946	234.320145	33.590881	66.811287	0.725541	12.702975613747954	478.8219410801966	12.082376595744682	31.238941702127654	0.030610921649739595	6.706719	0.26607783409048813	0
0.14056	-16.109274	240.776627	31.422506	66.038292	0.7315	13.18347101910828	615.1647898089175	12.629177738515901	44.125753710247345	8.492886376781976e-06	11.090989	1.8356462834217209	0
0.154837	-16.184229	241.061066	33.702579	60.558285	0.73619	12.416506749555952	420.50383481349945	11.689221212121211	23.950288484848496	1.2658969950608975e-05	3.241682	0.02463225903694264	0.620043755102041
0.164791	-16.189302	206.154953	31.766434	55.316612	0.681783	12.2321	408.94438935912945	12.009680952380952	33.49692904761907	4.056592113865757e-06	10.515761	0.007363635298423764	0
0.156285	-15.861824	231.557312	33.589489	64.586517	0.716009	12.530347678018575	446.0025510835914	11.984104032258065	29.98399032258064	0.0003158967521943892	3.442079	0.0985092626569222	0
0.148461	-16.18026	211.246674	32.345226	67.397415	0.71664	12.698671648690294	473.7605423728816	12.173313058419245	33.53558453608247	0.003190428715686252	9.716774	0.23491495516669275	0
0.168062	-15.95155	208.852005	33.4823	66.457047	0.644622	12.630496584440229	499.5352884250477	12.547511575562702	47.50911286173633	0.001406433603051377	4.49575	0.4138272767283471	0
0.154528	-16.159124	242.86499	32.616383	69.114868	0.729957	12.650829166666666	471.3571406250002	11.925161224489797	27.860691836734716	5.942114899770853e-05	9.166797	0.2207967024634721	0
0.143354	-16.143518	244.487518	32.352074	58.245441	0.710042	13.093623872679045	610.2181445623344	12.784760477453581	51.2814718832891	3.3455226687083735e-08	5.494576	1.754086617708075	0
0.159326	-15.828897	205.5672	31.643503	61.341053	0.68105	12.52399386792453	463.90208490566056	12.29238695652174	39.31686478260869	0.0008812964992862516	10.675916	0.17978688016461467	0
0.149467	-15.872676	211.523041	30.897757	58.661236	0.646503	13.223580869565218	684.8855791304352	13.271466255144032	73.62112880658438	3.875981313693584e-06	6.123219	3.1823393699517277	0
0.14485	-16.148148	233.247818	32.807076	67.216873	0.721499	13.00679266055046	558.1104648318045	12.483324832214766	40.58954161073824	0.000281886299080868	9.327548	1.0075275261594256	0
0.16685	-16.042271	229.182892	32.773785	61.010056	0.729397	11.957397397769517	333.0713048327139	11.108682608695652	15.762311304347838	6.729539340472787e-05	7.157016	0.14523695280937823	0.00026059183673462577
0.168906	-15.951046	220.368683	32.91457	65.215454	0.735006	11.812922085889571	299.4512822085891	10.713918181818183	11.068318181818197	0.0002662228930333487	11.774494	0.3457347208173325	0.39420459183673684
0.144176	-16.179844	234.305054	32.906666	64.141563	0.702442	13.13876235446313	609.8327360931439	12.818792118226602	51.67042931034481	4.627522037495609e-05	8.967921	1.747809874452693	0
0.165369	-15.866847	223.859329	33.62373	68.681915	0.743495	11.94531645021645	314.6899826839828	10.66014255319149	10.163602127659578	0.0030869402968984145	5.604645	0.2442489517178313	0.6761537959183674
0.155569	-16.068127	202.595657	33.920929	52.709068	0.636344	12.936643513957307	603.9245155993433	13.036731707317074	65.99581158536587	9.378289660828393e-10	14.153609	1.6529970449579263	0
0.165644	-15.900373	218.749344	33.923248	66.840599	0.68009	12.439036196319018	436.42818404908	12.126429758713137	34.697374798927626	0.021247322686634432	2.523458	0.0649957655329495	0
0.15402	-16.195599	234.02298	32.420597	61.604729	0.719721	12.559286520376176	459.64395611285266	12.025946774193548	31.055270967741947	0.0003573074348938409	4.38515	0.1582519692088207	0
0.153451	-15.978155	204.163193	32.485458	58.61515	0.709125	12.383174605451938	416.1748005738884	11.977348484848484	30.813018787878775	0.0012859688351285023	2.336432	0.016979774839060584	0
0.155	-16.096756	204.19986	33.546528	69.660255	0.659821	12.967982703777336	567.2803359840955	12.835508450704225	54.417894366197174	0.0032741699205898265	6.465547	1.1239958027661188	0
0.145567	-16.149977	242.758514	31.362082	65.870911	0.689158	13.282043195266272	673.0138745562135	13.04964926624738	60.53271278825995	3.970930293638581e-07	11.200103	2.9270235056381737	0
0.150302	-16.037403	237.66037	33.636742	67.720123	0.692301	13.041768742216687	583.0259352428398	12.73088896882494	49.310742925659476	1.042274977658556e-05	8.05663	1.3388403246937588	0
0.164179	-16.186064	232.433746	33.744358	64.147369	0.744619	11.971732911392404	325.5145105485235	10.789222807017545	11.516954385964926	0.003352111780303913	2.991804	0.18284433587924268	0.4958171632653064
0.151668	-16.141916	209.740051	32.880878	53.745766	0.640635	13.091160200668897	649.4605769230773	13.183037249666222	71.23668691588783	3.4908810042389303e-07	4.085997	2.4520780197122014	0
0.166139	-15.926678	202.568604	33.788292	60.213295	0.742076	11.551606550218342	252.8544890829696	10.398548979591839	8.476965306122462	0.0008816922828183307	1.539061	0.7651728766433558	0.6259070204081618
0.145747	-15.991753	223.047409	31.368944	60.42284	0.732885	12.698026050420168	484.2593394957985	12.10726170212766	32.06908212765957	0.00011318829631575239	6.324569	0.30171757395412874	0
0.146308	-15.890479	234.343735	32.75843	61.66684	0.720509	12.879173243647235	533.8422316890883	12.414233779264213	39.667029765886326	3.4263657247719906e-06	6.570974	0.7300228279443871	0
0.151137	-15.82355	218.937805	33.732864	62.283768	0.736983	12.404043533697632	404.9491621129327	11.666059770114943	23.26985862068966	5.748750308023735e-05	8.378924	0.0037485756875518263	0.8849433673469302
0.142001	-16.09066	204.783676	32.335953	69.827637	0.650998	13.609792239858907	769.5451172839507	13.577580895915679	82.52132714097496	2.6575379710311003e-06	14.248112	5.312531877159703	0
0.153518	-15.938614	206.995193	31.785223	57.273716	0.715113	12.342071168437027	409.8350303490138	11.885767896678967	28.849219188191874	0.00010983106342226921	4.021171	0.008334319543901911	0
0.167862	-15.963167	226.87825	32.259586	58.261726	0.661114	12.480934745762712	476.24958898305107	12.355534599156119	42.58082194092828	2.0663687145877185e-06	5.959296	0.24999747067132722	0
0.155597	-15.880398	202.742493	32.604488	65.912415	0.666822	12.8341	536.1685285565944	12.685728183361629	50.05909796264858	0.02429565160704004	5.805324	0.7546907817215248	0
0.150546	-16.003841	232.74263	32.904579	65.280373	0.713229	12.802089736070382	512.8964208211146	12.330915181518153	37.69944521452147	0.00050988362257028	5.064056	0.5263740986482117	0
0.145983	-15.88418	205.475571	31.458874	61.894375	0.701511	12.838213133940181	524.0813016905073	12.525655831265508	43.69449975186106	0.003545162932848254	6.90854	0.6309863174860407	0
0.140488	-16.115108	241.224625	30.831638	63.478416	0.690638	13.4471	729.9639791907516	13.255287134502924	68.26314678362569	1.41874784916948e-07	10.959043	4.249026929431566	0
0.167395	-15.901628	224.366562	32.520443	59.541878	0.734695	11.84068742632613	311.46691748526536	10.877540476190477	12.980864285714292	1.1696323271667127e-05	7.512874	0.26424713370559877	0.15557389795918491
0.160184	-15.940267	219.38472	32.182556	63.959019	0.740671	12.064972727272727	342.2191272727276	11.082048979591837	14.892024489795912	0.00027782849466578857	11.176338	0.1054985287896816	0.027508591836735215
0.164588	-15.994169	208.210541	32.366779	59.286568	0.689028	12.232823514211887	398.5175400516798	11.917121798365123	30.672723160762946	0.0011548817937454014	6.908055	0.0004685666467283936	0
0.16349	-16.149796	200.001877	32.985172	61.372147	0.712982	11.939066613672496	324.3115151033386	11.429536734693878	21.037753469387752	0.0005559050028411606	6.090902	0.18923027302193715	0
0.155285	-16.052444	227.281265	33.339638	59.68977	0.725474	12.376342524916945	413.13041528239216	11.77093653846154	25.90992019230771	0.00017168036865347218	2.258339	0.012448263510040213	0
0.157924	-15.944475	223.315826	33.097942	69.394699	0.732571	12.334911214953271	390.50866542056076	11.48711986754967	20.231098013245038	0.0030699149982176214	7.221896	0.0007639133275064295	0.2856138979591823
0.164219	-15.971708	214.21109	31.818085	59.149685	0.661507	12.552952390852392	489.0630831600835	12.440859036144579	44.71891204819278	9.678137277493133e-05	9.776888	0.3350670244196275	0
0.16524	-15.889074	201.402924	32.649109	62.537388	0.66187	12.4831	460.237088633994	12.348968852459016	41.719905464480895	0.020391998873673843	6.230477	0.16116933428410282	0
0.163027	-15.9855	209.668549	33.887825	64.985611	0.691245	12.331533070866142	406.3780433070869	11.960144943820225	30.732055056179764	0.15657223482102003	2.377455	0.004902622276845253	0
0.159861	-16.185966	247.657379	32.725048	59.286964	0.737977	12.25071580882353	393.4869338235295	11.447327272727273	20.21159999999999	1.3438417430632908e-06	2.670586	8.669800726642453e-05	0.0794434489795919
0.15816	-15.995938	219.917343	33.61327	58.190636	0.645608	12.911211010830325	585.6338953068591	12.917677160493827	60.16255061728394	1.4832662890524858e-06	3.304337	1.3762378997345903	0
0.147463	-15.899583	226.339539	31.375757	65.289948	0.710298	12.931329787234043	550.9549404255318	12.510976832844575	42.47175542521994	9.714281522631804e-05	10.298088	0.9210676806866248	0
0.151757	-15.935516	227.577133	30.983912	60.127392	0.706536	12.718068011126565	508.8387510431155	12.348288622754492	39.38965089820361	3.4558090463844085e-06	11.025754	0.4907649226624921	0
0.166434	-16.010145	208.128723	32.810307	62.311413	0.662872	12.4611	456.88389787234047	12.306261538461538	40.55351923076925	0.012224453421704239	6.111397	0.14502690900352247	0
0.152028	-15.939043	202.446487	31.943327	64.452446	0.739008	12.19806887159533	357.97301556420246	11.373948484848485	18.710127272727277	0.0011221441282893798	9.68484	0.05191943484625017	0.5235556122448988
0.156111	-16.069775	201.425079	33.114906	60.163925	0.715167	12.191041267387943	369.76678052550255	11.702442857142858	25.270665714285716	0.001985905795202589	2.404711	0.02411229784797755	0
0.146271	-15.949925	238.248413	33.690289	69.747139	0.727964	12.977392207792208	542.9443198051949	12.356177821011672	36.75195680933849	1.1320790121547803e-06	14.102513	0.8288765637915947	0
0.146108	-16.013023	229.947327	32.70277	61.664383	0.709148	12.942362653898769	554.41304377565	12.573999441340783	44.533920670391055	5.671812220221634e-05	6.039097	0.9623675654747376	0
0.158317	-15.89244	200.408676	33.815037	67.9758	0.678964	12.602945265588914	464.61166743648965	12.351214285714287	39.88185142857143	0.06167670361156532	4.496714	0.18350898909494665	0
0.160844	-16.174976	241.05072	32.744141	68.937447	0.683718	12.742565260545906	516.0805781637721	12.42388350515464	41.67391340206186	2.0949122568982438e-06	10.837331	0.5551907752321258	0
0.157506	-16.130917	218.397171	33.426006	66.432121	0.663891	12.8711	550.1734336099587	12.722498130841121	51.25548280373836	0.009663611525980635	3.823218	0.9118596733085637	0
0.141894	-15.991645	237.911774	30.079805	57.584805	0.699347	13.213836263736264	663.1365934065935	13.005205726872246	59.80697643171806	5.696028153260444e-09	9.823495	2.7227354404238713	0
0.156781	-16.184875	218.081818	33.873714	56.030926	0.668501	12.711754811715481	520.5875962343098	12.607049416342413	48.95120856031129	2.1398814247954917e-05	5.139499	0.5972920928913429	0
0.153545	-15.805728	216.938324	31.278503	60.282242	0.656848	13.02401586998088	614.965464627151	12.986069453376205	61.71499372990351	1.122775185715748e-05	6.632673	1.832324000137787	0
0.162801	-16.048033	222.85347	32.524998	63.069199	0.655807	12.738066	532.114652	12.63884128440367	50.088286788990814	9.19968765914058e-05	6.27944	0.711968863169935	0
0.159091	-16.003994	237.93486	33.981049	68.732445	0.748051	12.263840585774059	374.7228326359834	11.126492405063292	14.850111392405074	0.0010474628574317787	3.846661	0.015570689374990353	0.16034304081632877
0.160713	-16.105801	231.245834	32.463253	61.278912	0.729786	12.196806618962434	378.4336225402508	11.452625974025974	20.45738311688312	9.329953862171914e-05	6.607384	0.010393178211176786	0.3009306122448938
0.153534	-15.860229	226.728317	33.951443	64.944977	0.740032	12.393684905660377	401.828603773585	11.557521768707483	21.227297959183673	0.0002612473412729262	6.954218	0.0017658633655524333	0.30580899999999983
0.154954	-16.134172	215.762436	32.593578	60.249802	0.661366	12.898975992063493	570.978551587302	12.823795652173914	55.65030869565218	0.005963081723796465	2.143586	1.1727697275745221	0
0.155644	-15.952229	222.503906	32.107628	65.343704	0.668414	12.9281	571.3921744680852	12.772474045801527	52.882895419847294	0.00013707674582303893	7.964013	1.178289200987622	0
0.156146	-16.180746	206.147354	32.738354	66.714401	0.724039	12.23841724137931	370.4152396551725	11.5611	21.962	0.001940249980930374	9.482264	0.022888916116926943	0
0.164347	-15.952616	203.821243	31.882389	52.526512	0.643431	12.584406787330316	516.340722171946	12.619839385065886	52.07185007320643	9.429424353446116e-06	1.871852	0.5575790147108883	0
0.152744	-16.03895	208.067871	32.220177	67.655075	0.639544	13.253849571183533	674.9471620926244	13.258390713324362	71.52690834454911	4.433056198943703e-06	8.95661	2.96787364975012	0
0.160621	-15.804432	222.031006	32.99638	67.079506	0.663968	12.801253276955602	534.8211543340384	12.633192702169625	48.66150433925049	8.492787708879285e-05	4.451819	0.7403533329913556	0
0.16647	-16.140554	219.621704	32.564133	65.902824	0.65478	12.634455759429153	502.7794322120286	12.504916247582205	45.97195880077369	2.383956132535458e-05	13.553897	0.4399112334370564	0
0.155898	-16.190355	202.460663	33.892769	63.362507	0.693001	12.47689415501906	434.30225921219824	12.166657692307693	35.24296826923077	0.013813648642673678	3.873027	0.05849628702230802	0
0.14493	-16.122562	240.041138	30.601776	61.601837	0.73772	12.861594915254237	535.1686169491526	12.24808678414097	35.061823348017626	5.567944097946944e-07	13.646467	0.7440375357136384	0
0.149689	-16.141479	242.95784	31.45718	64.564537	0.723374	12.832588262910798	528.8490172143977	12.29231755725191	36.57304198473282	4.688553115430301e-06	11.393519	0.6784590545518628	0
0.153129	-16.060856	237.715775	32.997841	63.013428	0.695091	12.841284713375797	537.9716624203825	12.530629715762274	44.29752609819121	7.200661585371654e-05	3.039233	0.7740931126247689	0
0.144381	-16.186968	232.313904	33.348549	62.881947	0.733296	12.83722417218543	510.96811920529825	12.238375720164608	34.49290164609054	2.1089903569825855e-05	10.946145	0.5092962716029071	0
0.154135	-15.854523	229.27272	31.311283	58.122028	0.702642	12.642670270270271	494.8833621621623	12.305405882352941	38.81966470588234	1.0733036265327716e-06	6.228786	0.37781532920492983	0
0.158997	-16.015459	242.902069	33.63332	65.701797	0.733406	12.378143165467625	409.5406258992807	11.580338410596026	21.919169536423844	0.00015009048526387015	2.653742	0.008006809052509653	0.3009306122448938
0.141472	-15.885198	231.51059	31.899757	64.857651	0.749391	12.91025671641791	524.0304197761195	12.135179787234042	31.179496276595778	4.6642660118572954e-05	9.007593	0.6304889648322505	0
0.162113	-15.902547	223.324371	33.151386	66.118729	0.663555	12.7381	520.4054367693944	12.57154488977956	47.05714609218436	0.0003351939199892617	3.810238	0.5955606559554115	0
0.143238	-16.034124	225.220825	31.52154	63.466942	0.724312	12.944429192546584	546.3012298136649	12.439603401360545	39.83883673469387	0.00041939780849652375	8.146095	0.8669183296805659	0
0.142251	-16.067566	207.843918	31.143309	59.092216	0.718415	12.798553608247422	509.6183505154641	12.387063855421687	39.36318012048192	0.00013268278359043824	6.581248	0.4975097287530713	0
0.15853	-16.117371	238.366837	32.241798	67.467209	0.697815	12.688426975476839	497.77016621253426	12.281542424242424	37.46353666666664	6.310917512911606e-06	12.637592	0.39996997162989517	0
0.158091	-16.154612	241.245163	32.284439	60.785629	0.681896	12.7481	530.4126077738517	12.526528235294117	45.59541952941176	3.546576068293591e-06	4.49464	0.6944028153984383	0
0.150412	-16.194906	241.095917	31.593719	63.818485	0.709347	12.879945070422535	547.6746056338029	12.471717737003058	41.92952844036695	1.0513877779095296e-05	10.135855	0.8827279604425939	0
0.141056	-15.865567	225.523697	31.921919	65.077705	0.711608	13.181087586206896	613.5438593103452	12.79513947368421	50.054752631578936	5.3999502790536875e-05	9.883565	1.8087164380500806	0
0.154087	-16.195641	243.604584	33.228523	64.636314	0.72893	12.59047688442211	460.15153266331663	11.933173170731708	28.423587804878053	0.00032598557101568937	3.541294	0.1607468765303371	0
0.141972	-16.014011	226.238861	31.744745	69.145721	0.734074	13.041997260273973	559.1698681506853	12.379414741035857	36.96854860557768	0.00010872656440616299	13.010665	1.0206578218646487	0
0.1464	-15.932549	233.018372	30.856064	62.979008	0.694866	13.112154187192118	620.1861477832513	12.854315909090909	54.04107386363634	1.4059987564163249e-06	11.114213	1.920333298119206	0
0.144305	-16.178455	207.309891	31.885393	68.112831	0.743846	12.595362327416174	433.54241222879716	11.750545714285714	23.852649714285707	0.00037258731580144745	12.987901	0.056256285554159825	0
0.154312	-15.917856	206.344589	33.240856	63.392033	0.661212	12.920295652173913	564.4955652173916	12.826006735751296	54.97547046632123	0.02558656762065288	3.536914	1.0879525350386003	0
0.147704	-16.028187	233.661148	32.813591	61.371231	0.726519	12.754980952380953	499.7735079365083	12.21663515625	34.675328906249995	3.609566581750807e-05	5.00882	0.4157155205802249	0
0.165501	-15.852544	232.849289	33.668739	64.688858	0.722524	12.14269445407279	364.75195493934143	11.401939743589743	19.711543589743577	0.000492644416829584	2.068738	0.034648775573647574	0.26684604081632235
0.148811	-15.97737	245.715134	32.429455	63.22559	0.749755	12.660025996204933	471.8389449715371	11.82612027027027	25.546208108108114	4.459192393456151e-06	4.310154	0.2235918945075089	0.4380548775510151
0.155723	-16.089996	203.887955	33.210262	69.63726	0.656634	12.9731	572.7219279454723	12.858825609756098	55.452154420731695	0.0017141837555764642	7.168698	1.1961215118638828	0
0.162714	-16.148596	249.973938	32.9212	69.027756	0.724108	12.418300686106347	425.00671526586643	11.676001734104046	23.756130635838144	1.6924198263947468e-06	10.368964	0.034098100299996464	0.6055063061224434
0.150405	-15.939726	241.039703	33.338238	60.17342	0.718079	12.746613353115727	505.4336735905047	12.28711754385965	36.97849999999997	1.226771740883958e-07	6.119153	0.46184506556948224	0
0.166299	-15.807399	202.689117	30.742722	54.690853	0.637654	12.603702112676057	526.0892200704226	12.65299355742297	53.44512268907564	8.113854708639432e-09	14.3563	0.6507695571567975	0
0.142227	-16.050802	224.965408	30.983194	64.248993	0.70911	13.131701092896174	608.5604644808744	12.767618134715025	49.823757512953364	9.701506375610755e-05	11.653869	1.7271695901268385	0
0.1531	-16.192156	221.497513	33.461975	59.958378	0.66879	12.918949585062242	570.055345435685	12.80759168207024	54.46006802218113	0.0008328246008919223	3.684032	1.1604970022478394	0
0.161777	-15.97514	220.467896	33.915417	57.521797	0.651984	12.72021950286807	531.5100105162526	12.678509326424871	52.011811571675274	6.129795012856271e-06	3.39916	0.7057034971322088	0
0.145899	-16.051445	218.322266	33.127285	61.790119	0.73593	12.608311538461539	450.73515384615393	11.953156074766355	28.46924392523364	0.00019183574480006674	8.136075	0.11763909582975424	0
0.14438	-16.163673	208.261139	33.025822	60.285263	0.652309	13.355378169014084	703.4527253521129	13.375425644504748	76.05305033921299	5.994798150686441e-05	9.81544	3.6030516933357064	0
0.140169	-16.186295	212.506851	31.916004	53.49596	0.632829	13.629651204819277	839.7512379518072	13.809865405405406	100.28064994594594	3.648652061146602e-12	7.355326	7.490789629715125	0
0.147603	-15.975945	205.952576	30.925579	61.819225	0.726335	12.525525742574258	438.60504950495067	11.95787108433735	29.237437349397606	9.56721470077094e-05	13.140881	0.07200569343731877	0
0.15186	-15.919868	217.427277	30.07663	55.724586	0.648951	13.096449731663686	658.6178917710199	13.147258959537572	69.58949248554914	3.7933012275288236e-09	13.303976	2.6317403213935022	0
0.166693	-15.824879	205.027222	32.93792	62.973915	0.667391	12.4061	439.35653787047204	12.217067145790555	38.021435318275145	0.030417992585202395	4.729029	0.07450896859094419	0
0.15805	-16.148628	219.956985	33.160816	59.752071	0.749156	11.987022746781117	326.64559656652375	10.893614285714285	12.674562857142872	0.0003304304311944667	2.115113	0.17694009822471685	0.2548807346938793
0.145158	-15.962679	237.809769	30.959755	59.889374	0.727066	12.891523255813954	546.712404651163	12.401948375451264	39.491310108303246	6.394743697003488e-07	7.063106	0.8716365907706778	0
0.146412	-16.071669	209.240326	33.061192	68.471901	0.648718	13.43211946902655	716.280184070797	13.406578260869566	75.99156956521739	2.5277101451117725e-05	10.419745	3.908959306094776	0
0.147333	-16.009417	245.662537	32.972244	62.260548	0.741589	12.757364448336252	497.36734325744334	12.066253846153847	30.604895384615375	7.91798167591814e-07	6.124161	0.3968406330163211	0
0.151696	-15.80711	223.894775	31.762569	65.701591	0.741421	12.484822753346082	425.40950286806907	11.643976623376624	22.561643506493503	0.00024806365882665764	9.43179	0.0350196587808985	0.4533136530612259
0.143098	-15.816991	221.209488	30.704067	61.568279	0.727829	12.875602384737679	530.8178426073133	12.355528571428572	37.8695357142857	4.0344980009073464e-05	9.543901	0.698565164326814	0
0.160138	-16.09618	236.251846	31.828457	58.431267	0.70421	12.438449363507779	447.96140311174	12.03652214532872	32.57580311418684	9.228499106147765e-07	7.951801	0.10622145210184052	0
0.158173	-16.16251	231.990631	31.694036	58.663078	0.739639	12.185139848197343	377.4585787476281	11.35735	18.864100000000008	1.0101703011182266e-06	10.44324	0.011652599651717463	0.053956653061224005
0.150571	-15.92366	219.643265	32.212292	69.312675	0.733694	12.604123593466424	447.13704718693305	11.837495833333334	25.856843749999992	0.0010289285785172251	10.603266	0.10294046634309996	0
0.154271	-16.124849	204.762177	31.854456	56.154694	0.67557	12.6741	509.23380151843827	12.546737362637362	46.98860659340658	0.00043679197757546737	2.983911	0.494177000117546	0
0.144291	-15.957737	232.829453	30.334005	58.93483	0.686633	13.2051	662.2651609977326	13.052610848126234	62.12213570019722	7.184489152806093e-08	9.988239	2.705066652142728	0
0.144372	-15.960987	221.835052	32.643684	67.358055	0.723136	12.930861381475667	530.8650408163268	12.381613888888888	37.83265972222222	0.0007829036800706235	9.961393	0.6990507669972881	0
0.16288	-15.802497	214.22377	32.791676	66.845772	0.655123	12.7571	527.6458340000004	12.63537970749543	49.3790524680073	0.00018182375903991896	6.428603	0.6663163939429361	0
0.143373	-15.905287	231.62973	32.661587	65.861305	0.73558	12.937652364864864	533.5391385135136	12.296078991596637	35.330695378151255	3.187184593202579e-05	10.19671	0.7268390210676079	0
0.157015	-16.183414	200.973267	32.30201	54.896538	0.667663	12.606046446961894	497.1832131822865	12.527220543293717	47.17425500848899	0.00032191318720348536	1.133759	0.3954143074558718	0
0.148214	-15.834949	233.571564	32.273087	62.105534	0.735098	12.693420819112628	482.0799795221844	12.050010798122065	30.616578403755874	2.047473295474636e-05	4.182437	0.2871639416268516	0
0.146998	-15.961017	203.448074	31.833824	60.053177	0.646136	13.29686109215017	695.6870238907853	13.343270860927152	75.78018874172184	0.0008599174248154608	3.698006	3.4239123819663035	0
0.150889	-15.816136	203.493179	31.906809	65.649422	0.691189	12.781700985221676	509.5587881773399	12.4906	42.98695	0.008809770435297272	8.503762	0.4969927933220596	0
0.147834	-15.93643	231.860687	32.918201	60.763538	0.707991	12.882290735694822	541.1134550408722	12.521156497175141	43.31929519774009	6.712261670885706e-06	5.849092	0.8084882080560842	0
0.155279	-16.146791	249.718262	33.17329	63.434433	0.719359	12.642449304482225	481.1856769706339	12.102825806451614	32.5681483870968	1.0846609991413794e-05	2.559683	0.28129593997203134	0
0.160709	-15.906024	225.264984	32.708027	60.344837	0.736836	12.078841379310346	350.9665000000003	11.21791512605042	16.908906722689068	0.00016962286032739737	3.165922	0.07342765906745469	0.007946448979591882
0.143984	-15.938681	211.105988	30.383453	56.30587	0.642895	13.439931275720165	765.698995884774	13.546377093596059	86.3220800492611	1.1118400391666708e-07	5.425671	5.203985630295089	0
0.150887	-15.925048	236.574387	31.622873	69.561554	0.747559	12.662816269841269	466.9435198412699	11.715041605839417	23.191583941605852	3.3602769891155964e-06	14.674815	0.1960092798921163	0.22009502040815965
0.169354	-16.108286	200.080643	33.256416	65.78244	0.639073	12.587019927206551	492.0121110100091	12.547122421524664	48.11212197309415	6.994862101504673e-05	7.806941	0.3564061418269664	0
0.159068	-15.919239	217.666199	33.138046	63.483521	0.683373	12.601900965018094	476.86679975874563	12.333134567901235	39.75127876543212	0.018296261144618492	2.519148	0.2538100980918742	0
0.146075	-15.809094	213.278534	32.057407	61.123684	0.745859	12.479231021194606	419.6596262042389	11.689007975460123	23.359600000000004	0.00037287260611449974	4.946741	0.023028531674614407	0.7872759387755116
0.145668	-16.127577	245.375763	33.498196	65.886749	0.717408	13.057726453488373	579.665296511628	12.596335109717868	44.07070282131664	8.856836063362551e-07	11.53686	1.2914091071518097	0
0.140891	-15.849592	226.012375	30.220377	58.242981	0.730081	12.943453677621283	557.2787856025042	12.465238888888889	40.9852263888889	5.141665446081267e-07	8.810109	0.9972792144520147	0
0.146616	-15.990378	205.359528	33.725803	65.823761	0.71892	12.65027791411043	454.502920245399	12.135289655172414	32.60092862068966	0.0005130517197013591	12.725224	0.13408179948801202	0
0.159205	-16.103838	224.11824	33.697723	60.255325	0.722787	12.22445618729097	380.98441806020065	11.593825388601037	22.945551295336795	0.001122548751180707	1.662474	0.007439016790011062	0
0.165448	-15.940542	202.932541	33.580883	53.371815	0.646561	12.516353703703704	488.65835185185205	12.518430275229358	48.34355137614676	2.2405190675923696e-05	2.91935	0.3321897986880121	0
0.157332	-16.135944	236.489609	32.831741	64.899071	0.730102	12.412629824561403	419.01834385964924	11.683745714285713	23.84521599999998	0.000594422514529712	5.352654	0.021846375072581307	0.7534240000000023
0.143374	-15.977465	234.249924	31.170498	58.579311	0.717898	12.989358202567761	576.1539885877321	12.606085074626865	45.512119402985064	1.117936389634774e-06	4.714155	1.242765162840016	0
0.154598	-16.179354	243.137741	31.679037	63.593521	0.716595	12.666197560975611	491.68736585365883	12.156703773584905	34.01113999999998	3.103871021624386e-06	11.912371	0.35402401763670616	0
0.168808	-16.068777	214.177002	33.492271	56.803421	0.692093	12.059641160593793	365.14611740890706	11.693575570032573	26.335871335504894	0.0007738129957115325	0.69493	0.03375164234841229	0
0.149588	-16.08544	244.694855	31.959057	65.124413	0.74247	12.713670127504555	487.5493934426232	11.944500000000001	27.970684000000006	2.152868332766503e-05	7.581459	0.3243698073977741	0
0.160068	-16.005396	244.02713	33.323231	68.202713	0.717133	12.51783076923077	446.00264102564125	11.89726742081448	28.055107692307686	3.541846353362191e-05	4.601005	0.09850961009573204	0
0.149278	-16.067163	243.319534	33.213181	69.19709	0.733682	12.837711683848797	511.0266752577321	12.132434905660377	31.66405518867922	3.566323039497876e-05	7.691171	0.509810721755767	0
0.163938	-16.095442	205.912628	33.914879	60.626438	0.703168	12.079569565217392	354.9092260869567	11.633271929824561	24.527519999999996	0.013530234329594356	1.232325	0.06086703537786515	0
0.162406	-15.87686	223.29805	32.529438	61.347412	0.661008	12.69436783867632	520.1999369183044	12.577127237354086	48.1323472762646	6.31744764491513e-05	3.32219	0.5936103840699606	0
0.153054	-15.920327	202.761063	32.392479	61.658207	0.699127	12.53615138339921	450.5700513833995	12.201270000000001	35.891966000000004	0.016087630639570145	4.010628	0.11694317105812686	0
0.165196	-15.869684	208.412598	33.723145	64.266632	0.636077	12.779397629499561	543.4408314310799	12.767614726507714	54.87437840112202	7.609924469471805e-05	1.095677	0.834449436627703	0
0.159804	-16.041868	214.707703	32.640079	60.919418	0.698984	12.369264835164836	420.7680109890111	11.985713418530352	31.3419482428115	0.0059605435696224035	4.141825	0.025145198213672757	0
0.166811	-15.942206	231.997452	33.581253	60.987049	0.739399	11.890784210526316	316.6507894736844	10.820629411764706	12.127986764705897	0.00012223032984085054	1.454032	0.2324676464888774	0.34742604081632344
0.153991	-15.946194	207.133224	33.793964	65.436623	0.666605	12.9051	551.6478209876545	12.764070642201833	52.243207706422005	0.014077104812356222	5.908215	0.9292701470364123	0
0.148537	-15.811405	202.391693	33.329037	55.193672	0.649055	13.133303111495247	645.2960345721696	13.185027677329625	69.83569151599445	1.0723937987070757e-07	13.859839	2.3724726124517	0
0.153177	-16.013453	236.248428	32.899632	64.559937	0.715267	12.692882805429864	488.3808778280546	12.189803971119133	34.4706942238267	0.0003188726646233113	3.850227	0.3302244106580095	0
0.145684	-15.988119	222.12085	32.402176	66.034538	0.724593	12.84302663476874	511.24322488038285	12.280773992673993	35.61633369963368	0.0021480276107068595	7.88548	0.5117154965431009	0
0.146796	-16.184231	244.388596	32.233418	68.825096	0.740231	12.911483244206773	532.2977807486633	12.16067	32.018681499999985	4.086999167856933e-05	9.839512	0.713871927990836	0
0.157717	-16.034342	219.324432	32.45266	63.958279	0.733881	12.207333644859814	370.5035607476638	11.398004109589042	19.274291780821915	0.001979424562523139	7.744777	0.022724754027678946	0.22834744897958814
0.163932	-15.977612	226.234772	31.57044	57.94672	0.735228	11.962829366602687	336.9688694817659	11.097017431192661	15.623359633027519	8.161726987077433e-08	14.519935	0.12753087277535882	0.005102040816326304
0.148353	-16.091526	234.444656	33.751942	58.001781	0.693672	12.941870631067962	567.2569016990293	12.708501869158878	49.878532710280375	1.1964349054350371e-08	12.543278	1.1236900424312064	0
0.155584	-15.81971	202.283691	33.777843	59.169003	0.670676	12.6971	504.45886764705904	12.568908098591548	47.14433063380279	0.0014591878193557562	6.126495	0.45372757232005256	0
0.154142	-15.929361	202.657974	33.851967	61.418022	0.657145	12.91278311195446	564.4348823529415	12.855330088495576	56.39017994100292	0.0038933849677263675	6.744846	1.0871736561592473	0
0.158104	-16.15473	204.833511	33.472561	58.553513	0.69412	12.352418298969072	415.97974484536104	12.047785421994885	33.08404322250639	0.002188724783510759	1.492443	0.016668390770232546	0
0.166471	-16.012907	213.696243	32.789459	66.075974	0.63661	12.774407692307692	545.541	12.746250316455695	54.20588544303798	7.377530559006208e-07	8.722433	0.8582283618840243	0
0.145997	-16.004065	233.244385	31.103376	61.594189	0.731416	12.81185081967213	518.5422	12.241372357723577	35.11701300813007	1.2297944788979779e-05	8.7041	0.5779947997477868	0
0.14093	-16.081081	237.957199	32.968475	65.750816	0.728325	13.137207476635513	592.9867616822432	12.606294539249147	43.467593174061456	1.6707674272915179e-06	14.622443	1.4844499995804545	0
0.147033	-15.846862	208.995987	32.593063	59.108643	0.639448	13.368283156173344	723.4630073589536	13.450073684210528	80.8794394736842	2.4145596876266056e-07	6.179035	4.085697408881914	0
0.168116	-16.185753	216.685928	32.054367	57.599442	0.640988	12.585791743119266	512.8285119266055	12.583000840336133	50.378751428571405	1.7432795102722443e-06	8.584877	0.5257678853619208	0
0.147901	-16.120592	227.738129	33.76054	64.44323	0.716957	12.80754328358209	506.74866417910465	12.323471237458195	37.209035117056864	0.0001594338106796087	10.379146	0.47290940386515723	0
0.152624	-16.091661	220.450592	32.84071	65.527504	0.743999	12.346347011952192	390.37416932270924	11.432523076923077	19.194794615384616	0.009282375661615602	5.728175	0.0008103501805430281	0.10852318367346994
0.149098	-15.867812	229.233368	31.593304	66.751694	0.748293	12.609487351778656	452.2676936758895	11.70021888111888	23.083509090909075	8.57119490274808e-05	10.849809	0.12419744336872962	0.3062831836734653
0.153717	-16.025124	242.496887	31.581144	60.195793	0.742553	12.450484473197783	433.7323123844734	11.670266666666667	23.53206000000001	4.052622280095059e-07	7.459097	0.0568120055914199	0.3612009999999965
0.160821	-16.136732	200.0504	31.85635	60.265572	0.714489	12.019923529411765	341.61264705882354	11.519481322957198	22.46301050583657	4.750349028012844e-06	14.508586	0.10793692607112872	0
0.156863	-16.093687	214.735397	31.309448	59.905323	0.646658	12.961228973660308	605.3262924613988	12.967169486404835	62.02954531722059	5.7129559106072774e-06	10.760272	1.6752529912637295	0
0.159303	-15.806897	212.341431	32.603436	65.427269	0.743346	12.018293277310924	327.1526806722692	10.960541860465115	13.346001162790682	0.004241708370916188	7.439037	0.1743245913357283	0.10599675510204146
0.144284	-15.951222	230.019592	30.696363	58.006676	0.700489	13.0591	607.5879056603775	12.812582352941176	53.01575576470587	7.824352710830697e-07	6.501142	1.711474277228518	0
0.143807	-16.152914	231.737366	33.087872	63.824043	0.717557	13.00597299270073	562.2315591240879	12.56105076923077	43.24570707692307	4.969798369925301e-05	10.333416	1.0590823902323616	0
0.153667	-16.120686	247.928848	33.8997	67.70739	0.722968	12.727734615384614	490.9121346153849	12.11902372881356	32.17752118644069	2.0663290179840875e-05	5.676286	0.34836970665958683	0
0.160717	-15.996972	235.232391	32.79261	67.629723	0.712933	12.464620376175548	435.0515203761755	11.88182340425532	28.01390255319149	0.00011863696394474121	8.232968	0.060747901896073944	0
0.153442	-15.858868	234.377243	31.086561	60.586815	0.73594	12.471732326820604	439.06737300177645	11.771965168539326	25.56012921348314	1.8414453778217868e-07	11.289765	0.07354067174542753	0.9576020408163187
0.152318	-16.152596	234.414307	32.690662	59.418728	0.737127	12.452344680851064	429.432436170213	11.752162146892655	25.110672881355928	2.9018540873635978e-05	2.258686	0.04489818359728447	0.9216000000000025
0.152439	-15.806598	237.7724	31.033442	63.149483	0.744852	12.516014448669202	443.936182509506	11.681382758620689	23.37126413793104	1.6939577944773797e-07	13.230311	0.09068875582877849	0.31312018367346767
0.158404	-15.903782	231.516769	32.941433	68.502609	0.724987	12.443155172413794	421.5194672413796	11.725110582010583	24.473310582010583	0.00046092321763229545	6.598481	0.02663316990358738	0
0.150114	-16.152866	248.412231	32.225685	69.359398	0.738463	12.824278571428572	513.6430000000004	12.056467021276596	30.00446170212766	6.986880598224974e-06	10.253177	0.5330617353467489	0
0.14898	-16.025484	228.867874	33.439999	60.046803	0.712002	12.75829034090909	505.4644048295456	12.354545482866044	38.83064454828661	7.4692454704511115e-06	7.694072	0.46210214378587383	0
0.140571	-16.132315	234.684723	32.647755	69.091331	0.732731	13.164709555189457	593.5672158154864	12.547136900369004	41.14074944649449	1.4197396374458876e-05	14.556407	1.4931669281595816	0
0.153631	-16.173861	207.360855	33.265087	69.361458	0.660481	13.0281	586.0546613545819	12.900091511035654	56.52213429541593	0.0021170748588589545	7.162124	1.3823198532663274	0
0.146332	-15.904864	233.997864	33.553665	63.27681	0.689938	13.139720283018868	615.835945754717	12.905449785407725	55.374848497854096	7.456444873991953e-08	13.529722	1.846855003545764	0
0.142625	-15.905851	230.399323	31.689928	63.192696	0.717929	13.067165028901734	585.2081300578037	12.638443283582088	45.55888358208954	3.619743973204252e-05	7.205771	1.3700973345358154	0
0.146119	-15.960179	229.735336	32.117157	69.66095	0.735862	12.88308761061947	517.6107858407083	12.155484259259259	31.887636574074076	0.00012849093695532315	10.804084	0.5693123712937673	0
0.164642	-16.171141	227.182846	33.674194	57.722996	0.661336	12.565023076923076	491.22930769230805	12.453535483870967	45.00804717741936	0.00012960336803732154	0.351786	0.3506775728829689	0
0.143803	-16.163887	251.195023	32.221355	63.035759	0.735696	13.010309756097561	570.2427512195123	12.431774796747968	39.24365121951221	1.1286012339315999e-06	6.24734	1.1629830761650706	0
0.163387	-16.180063	214.971832	32.334644	57.545464	0.657045	12.595664	502.71731200000016	12.522547368421051	47.425068421052636	0.0006652080955122914	4.203274	0.43940428135404985	0
0.155314	-15.841229	203.617279	30.757578	59.693031	0.655102	12.900723462630085	580.5735581835387	12.871095145631068	58.07430533980581	3.3040387955135684e-05	14.100848	1.3041437347938165	0
0.160763	-15.835965	202.135986	33.801979	67.327377	0.715408	12.125119386106624	348.9250759289179	11.525505857740587	21.776433891213404	0.08097620789879721	3.98115	0.0803937942023566	0
0.16135	-16.104116	205.896347	33.112637	67.52182	0.717935	12.11330066889632	348.7535418060204	11.459016666666667	20.64558333333333	0.0036255392054086264	9.2513	0.08099351083502972	0
0.143648	-16.118093	244.120346	31.873339	58.61652	0.701708	13.154948370927318	634.6546190476192	12.905071698113208	55.7390275943396	8.406659432628412e-08	3.942786	2.1750281251923123	0
0.148823	-15.994782	239.354263	33.267101	68.43605	0.731708	12.82905945945946	508.03533108108144	12.154960986547085	32.27825874439463	4.560619035616855e-05	7.999852	0.4838621944656926	0
0.163605	-15.982053	221.049789	32.793888	55.13166	0.645551	12.689934406623735	537.5036136154555	12.694708623548921	53.67077462686567	4.0168845258434774e-07	0.122779	0.7690330847228605	0
0.161326	-16.009323	244.747391	33.333607	61.90588	0.747537	12.136676064908723	361.7048580121704	11.066757894736844	14.557281578947391	1.2275476365055194e-05	1.563433	0.04198121581026209	0.2054679387755103
0.166615	-15.889967	206.032837	32.796284	59.450127	0.708694	11.942140372670806	332.0477608695653	11.419218644067797	20.976966949152544	0.0013974113941074328	4.756001	0.15007751617648976	0
0.154018	-16.19558	204.077789	33.062099	54.244762	0.660298	12.794433333333334	548.3868333333334	12.770372727272727	54.862806060606076	7.265694951340934e-05	2.316911	0.8909830301548984	0
0.154889	-15.81112	203.207153	31.121826	54.208843	0.651126	12.877768789808918	585.6720509554143	12.906291865605658	60.51157179487177	4.805136892159794e-05	2.899179	1.376788866860842	0
0.164846	-15.86943	227.867264	31.916521	61.815029	0.746742	11.89935806451613	317.54496774193575	10.6501	10.268	8.896844524886875e-07	14.539999	0.227191745215537	0.7212862244897947
0.161782	-16.01342	219.406052	31.504488	56.628792	0.648451	12.746729560336764	553.1113947614593	12.742139603960396	54.97854653465347	6.230809553650498e-07	7.100643	0.9467157643896438	0
0.159158	-16.07975	233.466309	32.314354	68.132614	0.719621	12.468210743801654	433.28704132231417	11.815491509433961	26.42690235849055	3.6138505031805227e-05	13.691287	0.055513279364415344	0
0.153966	-16.078453	209.212814	31.222738	57.470909	0.710099	12.398265697674418	427.0036991279073	11.98712356902357	31.193800000000007	9.103716400966714e-06	10.297708	0.0387876642033463	0
0.140528	-15.904857	232.931747	31.086082	63.737167	0.737654	13.045954026845637	572.488224832215	12.44233015873016	39.096836507936516	0.004949216991055696	9.424074	1.1929777970779987	0
0.154807	-16.006655	243.75882	33.348122	61.122276	0.716563	12.61370843373494	475.0288644578316	12.12093141762452	33.27632452107279	2.003420886933811e-06	2.612444	0.24254179015990474	0
0.146668	-16.054585	238.230072	30.493822	57.561848	0.704767	12.96809607329843	586.587107329843	12.685063730569949	49.16224999999997	2.1533065542073623e-08	9.798006	1.3900353020598069	0
0.168784	-16.133532	222.424927	33.274467	56.735012	0.649409	12.498180975609756	484.45386634146354	12.444368156424582	45.73379273743017	4.2586551372780334e-05	0.438408	0.30303410001179354	0
0.152792	-15.937109	201.417694	31.532278	62.741043	0.674604	12.8171	534.9238551351352	12.65933292469352	49.332602626970235	0.0027497420624148757	9.855904	0.7414413343764567	0
0.162845	-16.071993	236.618698	33.0853	60.286346	0.716495	12.253492344497609	396.5874401913879	11.673946153846154	24.661532692307713	6.540111731372177e-05	2.044409	9.543067876860979e-05	0
0.16343	-16.116316	223.961014	32.668251	61.600311	0.726741	12.062834290843806	350.60155834829453	11.306113698630137	18.417654794520566	0.0003493300124759629	7.42475	0.07464981287005519	0.1682171632653034
0.150704	-16.043831	238.271042	30.976553	57.228069	0.693373	12.8881	569.9095000000002	12.663741148325359	49.36126220095693	4.40922834363047e-08	7.039568	1.1585640971455649	0
0.141626	-16.173786	241.971527	31.690599	61.276623	0.711521	13.196762180349932	636.0918613728132	12.861272774869109	53.06094345549735	2.593142430240088e-06	6.326332	2.20119424833923	0
0.153443	-16.098835	244.493301	31.191486	57.947876	0.723593	12.588971271585557	479.21029199372055	12.077711570247933	32.55759090909088	1.6520273329836902e-08	8.92889	0.26854904720161604	0
0.157922	-16.022667	200.976501	32.249531	62.035019	0.725528	12.041979581151832	337.5853089005236	11.398333009708738	19.903604854368933	0.00043971339129979345	8.7138	0.124835853407746	0
0.141695	-16.114193	234.73204	32.095749	61.77243	0.733665	12.975487358184767	554.2741653160458	12.421860456273764	39.02154714828897	2.4853928074584893e-05	7.097409	0.960691493003478	0
0.142653	-15.800136	211.190247	31.499464	63.985695	0.722029	12.877261290322581	520.4663763440861	12.382924675324675	38.35423961038961	0.0018437673913764962	8.414559	0.5961396106192988	0
0.159857	-16.168158	201.806366	33.066727	69.976494	0.653811	12.8361	538.9935374878289	12.722496923076923	51.55543169230767	0.00023792559039059177	10.248512	0.7851981571884986	0
0.162708	-16.019974	206.084213	33.923576	66.605659	0.637712	12.865650087873462	559.5509666080847	12.841169958847736	56.69413744855969	0.0004834703918864005	2.325944	1.0254019639916683	0
0.152829	-15.882417	203.690369	33.843327	68.906685	0.644641	13.193573591549296	639.8865466549296	13.158916500711237	66.54967354196305	7.752507241893245e-05	8.279888	2.2710313176833896	0
0.149527	-15.930489	236.503052	33.084995	67.31208	0.710516	12.927972857142857	544.7548085714286	12.476204938271605	41.18420617283951	3.1958676856032636e-05	6.785875	0.8492876758443637	0
0.159623	-15.900896	229.573318	32.30962	68.081551	0.731197	12.333732352941176	397.941349264706	11.509328758169934	20.77572418300654	4.7356625783278656e-05	12.399114	0.0003276321134953458	0.28729599999999605
0.146891	-15.977219	211.951096	33.306549	66.694603	0.645599	13.429137165082109	720.8213275713052	13.429235099337749	77.53237258278139	2.8455393785172182e-06	10.853461	4.020242840249099	0
0.148011	-16.069239	232.917267	32.6152	62.871323	0.707119	12.918941530054646	550.1554808743172	12.545597175141243	43.8282079096045	0.0002105060118327967	4.807871	0.9116486909478096	0
0.160765	-16.018528	227.362366	31.709951	61.452282	0.739724	12.094670866141731	355.4272598425199	11.170193457943926	16.17335794392525	3.425272655579902e-06	14.662741	0.059304208797971616	0.004412755102041312
0.164497	-16.087221	236.682816	32.500488	61.004948	0.714258	12.228531061806656	393.87259429477024	11.652274757281553	24.3893572815534	1.28810403620599e-05	7.509627	4.813419641882574e-05	0
0.146279	-16.193386	238.669617	33.992889	67.99765	0.715491	13.025761786237188	563.2907086383603	12.544741509433962	42.41420188679244	5.641234906714756e-06	14.57602	1.0725401226604114	0
0.169761	-15.839365	204.717224	32.601379	56.810654	0.702198	11.868634814814815	325.17345333333355	11.416975	21.43255937500001	0.00011919630174069814	5.076066	0.18464365895922924	0
0.154265	-15.888417	239.515213	33.593723	60.005402	0.716477	12.594069969969969	468.951051051051	12.112624344569289	33.13534082397005	1.970421943903755e-07	4.836498	0.20710089283995853	0
0.167424	-15.878963	238.706772	32.991749	60.721764	0.716747	12.119883251231528	370.8723136289	11.479858426966294	21.447424157303374	2.1948893791532304e-06	3.226831	0.022045737263798	0.5614290816326496
0.147975	-16.134834	234.221619	30.826286	57.905262	0.718286	12.778197201767306	524.380400589102	12.35874	39.259905	4.189683597427517e-07	9.375862	0.633913867232057	0
0.147112	-15.96373	238.158554	31.791674	69.119194	0.748789	12.813815953307392	502.05348832684837	11.922119108280254	26.750254777070047	1.2809237482041474e-05	11.417234	0.4340051829754948	0.6313437551020348
0.160348	-16.145872	204.561859	33.791645	57.258656	0.704071	12.144153977272728	369.78046875000024	11.74577741935484	26.735140322580634	0.00020921574361655124	1.543101	0.024086144623705164	0
0.156476	-16.176086	206.392181	32.178047	64.448662	0.652905	12.928311374407583	576.8814426540285	12.869226470588236	57.16357764705881	0.0018263211565802799	9.268284	1.2527662648770905	0
0.163443	-15.929505	234.472626	33.113976	69.53817	0.732516	12.227618026565466	374.9222903225807	11.305231147540983	17.680765573770486	0.00010197675941150498	8.710243	0.015265871749708379	0.01160236734693907
0.163869	-16.148451	250.396591	33.050304	61.585766	0.728585	12.226522066549913	390.03316287215426	11.480333333333334	20.945947333333354	2.441238380924408e-06	3.387625	0.0009342284896396451	0.20520899999999842
0.145708	-16.063004	230.891434	33.025681	63.488441	0.709268	12.986696973865199	562.571955983494	12.604080446927375	45.042801955307276	7.627020969285826e-05	8.235916	1.0633982648855502	0
0.165247	-15.817179	228.354813	31.880079	62.670521	0.710118	12.220660747663551	391.2421308411217	11.666783257918553	24.723280995475104	1.6192914339117804e-06	14.430611	0.0005347817511100081	0
0.160381	-15.804421	206.5504	32.194397	59.638996	0.646865	12.797941429880844	553.9360339138408	12.784590384615385	55.63884647435897	0.0008572749095865061	2.709745	0.9566168189826858	0
0.143633	-15.830962	225.798935	30.675007	61.6437	0.704013	13.090514602346806	606.2351056062582	12.787099999999999	51.31015	8.729348234343333e-06	9.489169	1.6897616981012855	0
0.166285	-16.163317	207.689255	31.162991	53.834064	0.645208	12.530011028730305	504.35040222428194	12.542997709923664	49.648099083969456	4.902384657798653e-07	12.990036	0.4528287987356116	0
0.158524	-16.018015	238.644012	33.048901	64.425583	0.702604	12.600818881118881	474.3708895104899	12.175073684210528	34.94245921052633	0.00012714422552348166	3.129951	0.23856996361415947	0
0.143016	-15.931042	233.180969	32.888702	60.058273	0.700136	13.146353416149068	618.7912981366461	12.886906451612903	54.58605483870967	4.972472479892149e-08	11.6349	1.8966170933655944	0
0.153446	-15.94296	207.504715	30.911316	57.174652	0.641292	13.075647314578005	646.6106905370848	13.143209589041096	69.45940479452054	2.8471737649193765e-06	7.072415	2.397460434274032	0
0.149766	-16.012091	202.77681	31.867638	65.069511	0.682652	12.888829452054793	542.7675376712331	12.671905970149254	48.66248805970148	0.004925852466842636	9.118624	0.8268968592442806	0
0.169922	-16.143845	237.675354	32.508545	60.40937	0.737443	11.839855020080321	314.2747951807231	10.748233333333332	11.502979999999983	5.023506370648967e-07	12.692971	0.24678092092266807	0.4725580408163245
0.159604	-15.997744	219.357712	33.529964	61.089767	0.661377	12.7561	530.066768292683	12.648525373134328	49.986103731343306	0.0021754457568404044	1.440031	0.6908603795324716	0
0.143881	-15.988606	237.094009	32.965469	59.716877	0.747695	12.748650724637681	490.564416666667	12.034246739130435	29.77718423913042	8.486040962724753e-08	9.864444	0.34584834017856914	0
0.150615	-16.047697	245.880234	32.170231	59.612175	0.743821	12.571148648648649	459.7150918918922	11.835766666666666	26.38761333333333	4.5647900797491e-07	2.692305	0.15860044946086824	0.7356737959183629
0.158538	-15.840783	230.321365	32.926685	69.948822	0.744496	12.299128806584362	382.03458436214027	11.225110416666668	16.134358333333346	0.00025955575656690067	7.78018	0.006365993000235087	0.03260604081632754
0.150814	-16.150982	212.056671	32.02911	63.665302	0.7101	12.61965732946299	466.1304978229321	12.17894984025559	34.5477872204473	0.003378041798213261	8.217676	0.19160417403221397	0
0.149855	-15.811103	206.800598	33.561451	66.164429	0.667559	13.0741	595.2483001017298	12.942325303292895	57.6439272097054	0.0011269811912846194	9.424775	1.5185564665044236	0
0.156031	-15.899055	219.346024	33.022121	69.617126	0.734181	12.364190566037735	393.4720641509436	11.511531372549019	20.48783921568627	0.003906904847926062	7.364151	8.841043157705911e-05	0.348437224489792
0.149574	-16.04616	201.023941	33.909435	63.122456	0.71554	12.465068515742129	417.3431349325337	11.996183850931677	30.299309006211168	0.00036106931687283764	9.835301	0.01890520913092195	0
0.145204	-16.194447	215.791138	32.312599	59.897022	0.646488	13.40904880546075	734.2367423208193	13.460495561357703	80.66152885117492	1.8646012098252217e-05	4.745868	4.3581185265019435	0
0.141359	-16.181126	242.624634	31.438519	63.542656	0.699185	13.345374969173859	687.9247657213322	13.086940707964603	61.20990619469025	1.7140020983127053e-06	8.615053	3.249417027139307	0
0.147638	-16.041285	241.134796	30.846655	58.01458	0.697601	13.0071	600.5211791044777	12.768847016706443	52.112820525059675	2.570053919151342e-08	7.064147	1.5995817301015782	0
0.157135	-15.904761	208.533417	30.751345	55.644135	0.682379	12.5421	480.23739860139875	12.358044827586207	41.715813563218404	1.9051201671443187e-06	12.742918	0.2751399430185556	0
0.143691	-15.815044	215.904312	33.057629	68.765938	0.747664	12.717379527559055	459.41787401574817	11.843393413173652	25.150470658682647	0.00012855048410982922	13.669048	0.15714698197240437	0.9587207346938772
0.14996	-16.003096	228.838257	31.194216	62.234802	0.717515	12.73449577039275	503.4871963746226	12.256200694444445	36.21939618055554	2.594326801295326e-05	10.920591	0.4457078069482009	0
0.141511	-15.974221	239.524185	30.181225	60.003315	0.706839	13.22276018158236	657.3953800259407	12.942238014527845	56.628228329297805	1.8963364072957164e-08	11.39279	2.607387851700177	0
0.159863	-16.122559	226.935272	32.537014	65.342751	0.725112	12.290204166666665	392.5043819444447	11.576448314606742	22.26811011235955	0.0005861486194098221	9.895958	0.0002358574003962602	0.7280965102040818
0.145032	-15.848951	232.152344	31.138357	59.904697	0.741821	12.741418661971831	496.749713028169	12.080563414634145	31.16027414634145	2.4853148313292293e-06	5.734672	0.3920664275054106	0
0.145287	-16.085175	201.700089	31.685087	59.965439	0.711779	12.67341029619182	477.00939210155167	12.294402872062662	37.43864464751958	0.00044597239146840326	5.626423	0.2546950207949272	0
0.164638	-16.073713	223.260208	31.869511	57.581997	0.66264	12.550557894736842	493.10989473684225	12.438772131147541	44.84927704918034	7.500630590092805e-06	8.204067	0.3645179245547651	0
0.165866	-15.864969	202.414169	33.030922	60.31094	0.728438	11.722525612052731	284.59699435028256	10.935318045112782	13.943861654135333	0.0012628495169684417	4.120146	0.4615885881748276	0.03234859183673402
0.162208	-16.183762	216.609741	32.744755	64.397888	0.662595	12.6761	507.7317444794954	12.528830158730157	46.22713174603173	0.003424888710495181	7.547197	0.4812666021638906	0
0.165037	-15.930058	215.329391	32.279491	60.496925	0.688594	12.292031347150258	412.43962305699495	11.965764670658682	31.575927844311366	0.0005628843476704845	8.271332	0.011517744941825128	0
0.142489	-16.110926	243.11998	32.141682	63.225182	0.746211	12.938737655417407	541.1799165186501	12.238119704433498	33.892637438423655	9.9350371929734e-06	7.238463	0.8092238766731175	0
0.163508	-15.841261	224.506622	33.89431	67.377319	0.730485	12.111131894934333	349.2282889305816	11.231830158730158	16.87973492063491	0.009454000426771896	2.986788	0.07933915395871509	0.02106644897959158
0.153176	-15.868217	201.984299	31.972012	58.599224	0.682269	12.6721	498.1716439135384	12.488834693877552	44.52073935860059	0.005532956129087368	2.87606	0.4031010881068673	0
0.153617	-15.97749	208.139053	33.724731	60.552074	0.638794	13.120526174496645	640.1310780201345	13.165886486486487	69.00295824324323	8.753748682372024e-06	6.880792	2.275569056996479	0
0.146166	-16.100355	235.746964	33.891396	65.960915	0.749899	12.708292307692307	468.343528846154	11.845574025974026	25.43484805194805	7.435702023635981e-06	13.984985	0.20371212207741068	0.5760809999999968
0.168831	-15.989557	209.609177	33.268276	58.679192	0.636467	12.586881527531084	506.6281172291297	12.592653914327917	50.49260014771049	6.924588519709805e-05	0.489115	0.47188966839745616	0
0.154254	-15.911285	240.328934	33.242111	64.085159	0.73443	12.52107543859649	441.07806491228075	11.795706741573035	25.618582022471905	1.961740275860212e-05	3.317361	0.08040475516441595	0.9240702244897901
0.140043	-15.918668	225.373825	31.904757	58.195179	0.701459	13.191836386138615	634.3742648514853	12.954440757238308	56.98610579064589	7.5054693728613e-07	7.454463	2.1699422929491714	0
0.153957	-16.169598	220.508484	32.713795	62.893894	0.736397	12.314761710037175	390.75992007434957	11.534618987341773	21.244183544303805	0.003258477247755803	4.75894	0.0006808341879632205	0.47531175510203943
0.162246	-16.170078	244.89447	32.000893	59.716015	0.743578	12.113365748031496	365.401501968504	11.1441	15.8154	1.2816231669190655e-07	10.819515	0.033176656500656904	0.075860897959185
0.159208	-15.802346	233.069839	31.960192	61.558659	0.74866	12.13798198757764	361.4034327122155	11.079049999999999	14.71381874999999	3.2438017292197174e-06	7.606361	0.04274477949434824	0.14910630612244746
0.159407	-16.128126	208.030258	31.466757	60.73402	0.65569	12.76258487804878	541.259564878049	12.700300312989047	52.40077871674489	9.186495162859666e-05	14.118584	0.8101059528829813	0
0.169473	-16.157703	210.365967	33.390137	65.496086	0.636347	12.645847520288548	510.9093029756539	12.608046428571429	49.98586726190478	4.091784023177091e-05	6.013137	0.5087797970670551	0
0.153093	-15.874351	241.463074	33.986462	69.387207	0.738932	12.623372058823529	453.88633639705904	11.791495061728396	24.82541604938271	5.076416105533199e-06	7.790191	0.1313174197119091	0.5948816530612182
0.157055	-16.066654	207.30249	31.11586	59.291897	0.641374	12.962335807860262	608.9573973799129	13.00011146131805	63.73429426934093	5.1139320310229064e-06	12.078963	1.7335959438991133	0
0.154039	-16.008619	232.03389	32.93927	67.136086	0.722418	12.611199348534202	460.71253420195455	11.990487931034483	29.588465517241357	0.0014974149208799728	5.438034	0.16352708738435207	0
0.159918	-16.138308	215.048309	32.922535	56.191998	0.669173	12.586637967914438	492.4176556149735	12.463741237113402	45.010699587628864	0.0008265322780334838	0.37997	0.35939217516752964	0
0.146111	-16.151428	201.625229	31.891619	68.680969	0.704366	12.846070027247956	510.8787493188013	12.448789737470166	40.59691073985682	0.00014758757906564916	13.589295	0.5085116040213808	0
0.16167	-16.014309	201.167648	33.134315	57.784573	0.670125	12.454938362068965	453.1613706896553	12.316414285714284	40.877022857142855	0.014234616815383532	0.657544	0.1281039541964306	0
0.149549	-16.014704	235.756699	32.023159	69.293999	0.706679	12.998731504922644	568.7990576652603	12.562172463768116	43.619264637681155	1.0215585045720255e-05	10.913623	1.1439001162729459	0
0.16151	-16.051758	202.844818	33.057858	59.912449	0.702676	12.145082930298718	369.1050270270271	11.74069872611465	26.586863057324834	0.00471477163572401	2.569261	0.025393595276534755	0
0.164727	-15.961891	229.928604	33.680168	60.875481	0.711	12.192567391304348	381.87254347826087	11.642466972477063	24.251404587155985	0.0004985246330566586	0.842125	0.006526110853686204	0
0.155603	-16.031004	205.060806	33.165112	63.535206	0.642566	13.039266229221347	610.4963070866141	13.041013169319827	63.71001476121563	0.004586354145159099	2.788075	1.758623748846137	0
0.156212	-15.839453	221.382599	33.074219	63.3139	0.723778	12.370135	406.713995	11.737470192307693	25.09681634615387	0.004044294305746955	2.885589	0.005196409140261312	0
0.146894	-15.852205	225.529053	31.215885	63.344212	0.724416	12.80336424050633	512.7573354430382	12.268642435424354	35.86475682656827	8.747798127593353e-05	9.100157	0.5251328776575326	0
0.166519	-15.829604	220.273956	32.627934	65.240532	0.675303	12.457466863905326	450.14675147929006	12.191843718592965	36.78164221105527	0.00017028523496911825	9.192213	0.11516834835383973	0
0.158637	-16.187469	226.247772	33.658283	69.681526	0.740728	12.24588947368421	369.1818421052633	11.231496226415095	16.353960377358483	0.009820305161614218	6.222603	0.025243163155599744	0.0024010000000003686
0.157856	-16.08419	204.956009	33.392723	67.922012	0.651912	12.919775521821633	563.9842504743833	12.833666765578636	55.28286142433234	0.008535693198198604	4.981033	1.0813984154656235	0
0.169517	-15.827077	200.25589	33.316082	57.387516	0.656034	12.329392806484297	434.43227051671755	12.24396642599278	39.97515667870034	0.02031860178490249	0.363674	0.05888393687492894	0
0.151747	-16.048729	230.024414	33.329708	64.345016	0.712522	12.715764705882354	490.4061352941179	12.24591081081081	35.80456756756756	0.0012571364250650633	4.778395	0.34470364598379294	0
0.144156	-16.156918	238.980728	30.967691	59.229137	0.708622	13.0642637816245	606.0013768308924	12.752231578947368	50.46311000000001	9.329075918774232e-07	7.101174	1.6860243701598006	0
0.14883	-15.920552	201.480316	31.39957	62.588264	0.650076	13.217993522626442	664.8445022182791	13.221553781512606	70.18798991596638	0.001336280132799777	7.552752	2.7575310912163156	0
0.149294	-16.040392	238.638184	32.16497	68.49585	0.726599	12.861188235294117	523.7587450980394	12.239630612244898	34.53146734693879	4.5428432613840306e-05	9.379396	0.6278367598285213	0
0.164811	-16.112513	218.101379	33.237885	67.269737	0.743777	11.86956255506608	301.8026013215859	10.578262790697675	9.522874418604658	0.0016292328774407993	9.798415	0.3289280045604077	0.7344489999999984
0.159712	-16.094929	239.700714	31.545719	61.610531	0.688573	12.6471	503.2148546365917	12.360908	40.80361199999999	1.4128066098335251e-07	13.838788	0.44347284313443514	0
0.147187	-15.861706	226.6353	31.293787	67.450752	0.714169	12.95631238938053	553.5127345132745	12.481005956112853	41.16011912225706	2.4571937597198942e-05	12.946127	0.9515280285112746	0
0.163953	-16.057766	237.216339	33.34557	65.118027	0.693487	12.47123440860215	447.4797150537638	12.076240127388536	33.18922866242039	0.0002569830246824561	3.637291	0.10429805413961633	0
0.161111	-15.860313	226.157242	32.631626	69.553085	0.73926	12.200249193548387	364.70402016129054	11.172535643564355	15.717948514851495	0.00011916290344233223	11.797021	0.034758680024141626	0.019083448979592944
0.157169	-16.166752	237.696823	33.799103	64.859787	0.738289	12.345848592870544	398.8737560975612	11.495180291970803	20.4192576642336	0.0017252726941509688	3.055671	0.0005682740375249339	0.14180604081632564
0.150132	-16.140015	246.004288	32.354794	68.950943	0.703158	13.050197428958052	589.1057510148854	12.65285623268698	46.488101385041574	2.22470673154534e-06	8.926321	1.4268229141605753	0
0.143056	-15.917939	230.543121	30.045006	60.011711	0.737914	12.853950847457627	531.8696237288137	12.261642372881356	35.459371186440656	1.6799279300017725e-07	14.656332	0.7094265145436044	0
0.167499	-16.152266	246.912994	33.515125	59.117405	0.719139	12.112397520661156	371.5428595041325	11.45905238095238	21.124978571428574	1.465134840071961e-06	1.070086	0.02083739418671216	0.40050816326530153
0.166919	-15.873221	203.622299	32.916718	59.185143	0.678084	12.232382325029656	401.35161328588384	11.997841784037558	32.92087582159622	0.015090514807786457	2.721939	0.0015277819203187181	0
0.155959	-16.004457	225.900909	33.69566	62.387585	0.659309	12.955220911793855	582.9333419226958	12.869415424610052	56.78007400346623	4.708060085934113e-05	3.745504	1.337522026271542	0
0.165971	-16.195446	242.817062	32.722439	61.628902	0.698245	12.34753837535014	426.80291596638676	11.92473440860215	30.22326559139784	6.207419726217861e-06	7.2019	0.038302502777374986	0
0.153147	-15.829424	227.667618	31.222404	59.855927	0.731305	12.454443053173241	434.35090566037735	11.813406532663315	26.539429648241185	2.660591498020507e-06	8.868371	0.05864118442762294	0
0.147518	-16.179653	236.576492	33.443508	65.422783	0.737801	12.746560456942005	486.20385237258387	12.039214427860696	29.818598009950225	0.0002051360185978174	8.275504	0.31500658698603823	0
0.167817	-15.80728	214.981537	33.085484	63.17223	0.678651	12.320518689320389	417.7613118932042	12.034669482288828	33.20299891008174	0.006743809890861413	4.239632	0.019619496107918365	0
0.160557	-15.837986	229.591309	33.000042	64.372322	0.713995	12.376661128526646	415.72566771159893	11.809773913043479	26.84294565217391	0.000594320956541962	3.37935	0.016267107298143978	0
0.163985	-15.84899	233.880905	31.88969	61.636265	0.700002	12.372971650211566	430.8046107193231	11.950930985915493	30.68546338028167	4.912186507912212e-07	11.249762	0.04854798196496152	0
0.151179	-16.043461	240.440063	32.400879	65.91671	0.715637	12.828498203592815	523.8321796407189	12.332874305555556	37.66575173611111	5.821511354388471e-05	6.053124	0.6285531081080602	0
0.156075	-16.163916	212.391891	32.732056	57.787056	0.628525	13.096548248407643	654.3959785031849	13.202963694267515	72.3767214012739	5.296353814548045e-08	0.598711	2.5481192393325354	0
0.155303	-15.869957	230.20253	33.059174	62.549839	0.744354	12.2953265625	387.45041015625014	11.392455371900827	18.826384297520665	0.0002675794500663417	2.659702	0.0021584400211635876	0.03219461224489856
0.154027	-16.144369	241.211517	32.664181	66.1045	0.731046	12.594931325301204	459.79200000000014	11.893484615384615	27.459107692307708	0.0002784392043487598	6.07365	0.15897763840000073	0
0.147904	-15.855141	211.656982	31.443167	58.951576	0.749068	12.327739839034205	391.0383943661973	11.475610948905109	20.086090510948896	5.851386080050247e-05	5.264121	0.0005943410820460097	0.2382834489795919
0.166393	-16.088339	229.442841	33.100151	61.291382	0.713843	12.10961857835218	366.077972536349	11.50268031088083	21.85778911917099	0.0003225866799277402	4.414813	0.03167748819344592	0.8726228775510146
0.147697	-16.075823	238.578613	30.647678	58.82169	0.701444	12.9711	586.950313624679	12.69525909090909	49.50554090909091	7.094667170548926e-08	10.552443	1.3953106897273417	0
0.164153	-16.10174	202.751144	32.367626	58.384411	0.702044	12.044899139167862	354.5048436154952	11.64322292358804	25.10873521594683	9.171926992568885e-05	7.748778	0.06210111964423198	0
0.154584	-16.073622	240.483231	33.246326	68.614021	0.698738	12.855417204301075	533.0872284946238	12.458233903133904	41.45536894586897	4.86289048920858e-05	5.288191	0.7221049059721255	0
0.155429	-16.183487	209.158188	32.493923	65.023193	0.711695	12.405005918057663	414.13746130500783	11.896429896907216	28.499104123711355	0.0035570498630917618	8.789758	0.01386953562890119	0
0.152101	-16.158276	200.414215	32.378796	68.946609	0.697986	12.652433333333333	467.01488888888895	12.28125587529976	37.07063573141486	0.0002309933396530719	12.396767	0.19639836105766706	0
0.154127	-16.199085	205.38591	32.690575	60.387493	0.678624	12.69511450892857	502.5325747767861	12.51638083491461	45.20552751423154	0.012064582312787397	2.860065	0.43789840049704476	0
0.148122	-15.922397	232.5728	32.308929	59.276482	0.736843	12.62411030927835	468.03947422680443	11.987536893203885	29.52857766990291	5.565104485731629e-06	3.147857	0.20202659579940463	0
0.141738	-15.827644	235.834427	31.796211	64.817001	0.718765	13.173201156069364	614.8136835260118	12.735960946745562	48.03921479289941	1.8080184495483327e-06	8.770675	1.8297961833003047	0
0.152029	-15.958275	200.158264	32.802864	68.75853	0.748026	12.123596732026146	332.3072091503271	11.07830353982301	14.391067256637163	0.0030204083696056486	8.871512	0.14884302104694275	0.004643448979591281
0.16061	-15.819983	207.706421	33.648029	63.496861	0.662654	12.6831	502.94657731958773	12.547630864197531	46.58038641975308	0.04084683810787482	1.989356	0.4412767263437153	0
0.155112	-16.068518	214.494843	31.903145	59.263477	0.665435	12.84394678243105	557.88939938713	12.752930291970802	53.40632627737226	0.0014915168226524208	4.413648	1.0047983501140805	0
0.166466	-16.040699	238.013443	32.500195	65.795982	0.704798	12.312805263157895	411.1735578947369	11.782370833333333	26.78477000000001	2.9674099113731767e-06	13.810817	0.009906138697255644	0
0.169622	-16.145943	230.867981	33.661129	63.841507	0.71966	11.980623560209425	336.65285863874374	11.218957142857143	17.33415999999999	0.0022912698449228204	4.689723	0.12892360350411064	0.07570359183673499
0.142042	-16.071798	228.042847	31.991419	68.407799	0.71564	13.173833624454149	606.7428253275112	12.712059537572255	46.92651329479769	0.00010781506049833823	11.892733	1.6978944029416116	0
0.148356	-15.979809	201.384705	33.016499	63.682404	0.749592	12.189403609341825	348.5066815286627	11.23923953488372	16.493772093023264	0.0016279401957668533	6.460187	0.08186049372694706	0.10112399999999731
0.14759	-15.952097	240.194778	33.117626	62.748974	0.719132	12.888518397626113	537.2546172106826	12.420958585858585	39.83591414141416	1.347962337153368e-06	7.225302	0.7663479713233732	0
0.159496	-15.831303	227.197128	32.275097	68.820801	0.732359	12.32607014925373	394.2112388059705	11.472479310344827	20.112102068965505	3.630233459914823e-05	12.896777	2.3560491217301665e-05	0.2117314489795924
0.159359	-16.02828	214.273514	32.691898	59.850361	0.63731	12.942265950128977	599.9804496990546	12.980403290414879	62.90340844062944	7.544299016461515e-06	1.062452	1.5911757541804175	0
0.14643	-15.813172	228.702194	32.947365	58.404037	0.718705	12.797712005856516	515.1633133235728	12.37143660130719	39.050666666666665	9.615913280030219e-08	8.414237	0.54681076899973	0
0.144906	-15.970397	236.727814	31.132799	66.277451	0.723905	13.031337209302325	576.4640046511629	12.505427586206897	41.43650448275864	4.7693682939701285e-06	12.440368	1.2470223899280386	0
0.167738	-16.148996	244.396774	32.147331	58.637356	0.71845	12.100523841059603	373.6563013245036	11.462423529411765	21.335697058823534	2.006164142620745e-08	11.679875	0.017251729160724705	0.45043273469387723
0.144709	-16.05481	205.558548	30.693985	60.875839	0.734652	12.541511971830985	439.01558450704226	11.910806666666668	27.956282666666674	2.1207016569293137e-05	13.383891	0.07336792159040299	0
0.148277	-15.81592	228.120087	30.95788	59.302914	0.736952	12.60366347826087	466.4669460869569	11.96073725490196	29.088042156862738	1.7133448920395822e-06	7.480284	0.19342104172292565	0
0.14319	-16.1425	212.628326	33.295696	69.043419	0.748397	12.667646370967743	444.0368971774197	11.769414814814814	23.793638888888896	0.0001726484040313048	14.21584	0.09106242971981372	0.8164413265306115
0.1652	-15.930981	243.145676	32.680195	65.700256	0.74572	12.068191858037578	347.8740584551149	10.86052857142857	12.166085714285705	2.5311549850218446e-06	9.624814	0.0841033606245464	0.5106123265306104
0.140812	-15.989396	216.108292	31.44669	66.61158	0.737618	12.9134074204947	520.8091325088343	12.234326890756304	33.65767310924368	0.0007178495165753586	12.042309	0.5994011956497203	0
0.169061	-15.96999	220.725922	31.97669	53.319309	0.655506	12.4018269035533	468.541235532995	12.337936653386453	43.166168924302774	2.7841001582320736e-07	4.320124	0.20481186551363592	0
0.164245	-16.167719	209.849106	32.894974	55.712234	0.683591	12.2541	409.4652389705883	12.008197014925374	33.14944029850745	0.00034815805500318007	1.360452	0.007924000510342307	0
0.142639	-15.87089	233.399826	31.825436	64.117981	0.704056	13.21526990920882	635.5343086900132	12.896957142857143	54.11795714285713	4.599768898075199e-06	7.807569	2.191024990560286	0
0.168239	-15.929153	239.369766	33.582096	59.010292	0.703551	12.17627033773862	387.674020558003	11.694289075630254	25.680295798319346	1.9762543718923367e-06	0.396872	0.0020324724178769253	0
0.155273	-16.0236	244.999252	31.657925	62.045555	0.739996	12.45580695970696	435.09569597069617	11.673915789473684	23.57714605263158	4.307075561450182e-07	9.436533	0.060881981931342054	0.3710550204081628
0.154539	-16.03413	239.678238	33.109417	57.840099	0.692576	12.746744720496894	523.3132347826089	12.487371099744246	43.98808030690537	2.654841230460674e-07	2.011038	0.6234995965113151	0
0.156395	-16.080906	231.709305	33.570065	59.106514	0.729123	12.32741794871795	403.3113282051284	11.67293152173913	24.070363586956528	2.98047438018194e-05	2.364671	0.0026159782829202538	0
0.142456	-15.913704	216.187164	32.743832	61.833027	0.742818	12.688637340619307	464.8747850637524	11.985183743842365	28.687204433497566	4.8810044749942327e-05	10.380136	0.1848988624929931	0
0.161063	-15.858358	228.274796	33.486	66.014709	0.728831	12.235329802513464	377.0422441651707	11.446784210526316	20.023963157894734	0.0026121246864925793	3.074209	0.012212298021239128	0.2711433673469364
0.153324	-15.987716	236.91597	31.301544	56.864204	0.686803	12.8261	555.8565448113211	12.632177625570776	48.91201324200915	6.193331645486822e-08	4.849078	0.979875143522331	0
0.143887	-15.955529	236.42749	30.199673	59.547123	0.716565	13.018671022727274	591.193392045455	12.64243625730994	46.76497163742693	4.087334458219647e-08	12.497344	1.4576794161344984	0
0.142553	-16.143652	230.065735	31.985924	60.526516	0.695356	13.192112033694345	637.4662599277979	12.965246551724139	57.580603448275845	3.704807011812086e-05	5.803974	2.2263625923171384	0
0.145656	-15.922894	227.489639	31.424171	68.582245	0.731113	12.912347457627119	531.1214169491527	12.257803703703704	34.56781111111111	4.779121458302998e-05	13.328748	0.701691461386796	0
0.15817	-16.078627	234.55011	33.930225	61.710541	0.702149	12.541664493758669	459.12325658807225	12.138879935275082	34.29221423948222	0.0001685488537028871	2.817555	0.15571283447894918	0
0.141448	-16.074457	206.179657	31.845549	61.348022	0.72718	12.7519928	485.332128	12.234802797202796	34.836572727272724	0.00046782448880221153	7.198	0.3090137126251697	0
0.167605	-15.884034	202.347351	31.669153	58.004288	0.670791	12.272861797752808	419.0514808988766	12.100666596194502	35.87529471458773	5.590524528743135e-05	13.456699	0.021906697597312234	0
0.156286	-16.102278	218.389877	31.747059	54.025627	0.661487	12.787594538232373	557.6578857994044	12.751131746031746	54.59603597883597	1.1411669600970423e-05	1.633281	1.001944153854943	0
0.160784	-16.028805	217.728897	32.149372	63.465736	0.689807	12.482968556701032	450.37510953608245	12.153953932584269	35.309269101123604	0.0007510160281472289	10.924441	0.11612412804291139	0
0.142079	-16.190392	216.896027	33.164001	64.488899	0.74405	12.721965671641792	467.0099813432839	11.970814285714287	28.04177142857144	0.0001258323242513071	12.775333	0.19637159434073748	0
0.156044	-16.000504	231.196838	33.742134	66.490677	0.72665	12.466948122866894	424.5784573378842	11.77608469387755	25.367736734693878	0.0027301113790115512	4.116401	0.033131744889525555	0
0.152045	-16.097986	235.756241	31.700718	66.596558	0.715327	12.780731259484067	512.7232367223066	12.268407420494698	36.178275618374556	2.3667520345015298e-05	12.874197	0.5248287986509348	0
0.159846	-16.071663	231.947235	32.336044	68.741974	0.718686	12.448104942339373	428.00191103789143	11.790242857142857	25.96440571428572	2.683634300972809e-05	14.841936	0.04124501328863054	0
0.146016	-15.891283	200.814102	31.281607	64.133812	0.650226	13.351211111111112	702.9390555555558	13.354991304347827	75.06313478260871	0.0004527569366286397	9.145541	3.5910612804335216	0
0.158657	-15.872319	204.074066	32.3773	59.188484	0.710723	12.18599156626506	375.9091746987953	11.718000355871887	25.815392170818505	0.0017006546558372524	3.655552	0.013802020759521593	0
0.169662	-16.174294	213.075333	32.60207	62.987778	0.682719	12.189424015247775	390.3987306226176	11.860558333333334	29.526941666666687	0.00021383072002739706	14.810944	0.0008017677588918091	0
0.141146	-16.121187	252.952728	31.13434	59.32634	0.744324	13.02442441471572	581.4176923076927	12.43573043478261	39.45439826086955	1.5257378291510015e-08	5.566429	1.3160352570064136	0
0.168764	-16.082872	212.740753	32.467957	60.268047	0.728417	11.734298473282443	291.7722480916033	10.846352427184465	12.856195145631057	1.427367103135946e-05	13.136788	0.4035396455029209	0.039544163265306936
0.159149	-15.851367	224.395782	31.826397	63.789062	0.74517	12.125271842650102	354.85949275362333	11.087493258426965	14.811649438202231	3.115131585192082e-05	12.61757	0.061018142371461984	0.076729
0.167649	-16.137741	203.966858	33.551388	61.791885	0.722511	11.732191561938958	286.6093249551169	11.011619480519482	14.961920779220794	0.00155827789411948	4.502658	0.4449150650579103	0.15726889795918098
0.156997	-15.903047	206.100922	32.388218	65.630554	0.652535	12.938705113636363	576.5745880681819	12.869977450980393	56.92183120915031	0.002493581229969807	6.671471	1.2485427136427911	0
0.157242	-16.165504	243.327026	33.365471	62.94249	0.704002	12.636205702364396	484.29471349095974	12.223255339805826	36.092415533980564	8.33418792440675e-05	2.063455	0.3019567661986305	0
0.140596	-16.082432	230.317703	32.197445	62.510609	0.722294	13.091619230769231	587.3112500000003	12.643266666666666	45.34695	3.295930290122402e-05	8.986853	1.4005630059763359	0
0.14497	-15.895665	232.563217	32.925884	61.547169	0.698769	13.095467041198502	602.65593258427	12.821315962441314	52.40934272300471	5.450689432034747e-07	9.478518	1.6329840979860024	0
0.153668	-16.003748	214.151657	33.515755	68.86747	0.649278	13.165727992633517	635.0659815837939	13.103430316742081	64.37890135746603	7.690242399053165e-05	6.118711	2.1825013212323023	0
0.147352	-15.987646	201.873596	31.861877	66.236618	0.661397	13.214291714836223	646.0368949903662	13.135053488372094	65.10909069767445	0.0017299131606975402	9.245751	2.3865381357218145	0
0.167471	-15.983823	224.152618	32.409111	61.939526	0.65111	12.610509900990099	506.2072712871287	12.524264179104478	47.30052537313432	2.22387779768317e-06	8.137805	0.4683382603409815	0
0.142049	-16.136744	244.923233	31.321041	59.743275	0.70219	13.247416708229427	663.5049576059852	12.9981091954023	58.689366436781626	1.222985971764112e-07	5.38178	2.7302215293346044	0
0.151584	-16.04454	240.101089	33.1068	69.838303	0.741057	12.67742584269663	467.5863820224721	11.824888819875778	25.297492546583864	0.00011144977950731145	7.044228	0.19952787143620393	0.614208081632655
0.160465	-15.862009	235.212372	31.951025	66.004036	0.727583	12.34907539543058	408.60432513181047	11.603608875739646	22.617505917159743	1.8177102755140335e-06	13.672869	0.007008858216975524	0.5507760204081563
0.146732	-16.015759	240.818115	31.12141	63.880451	0.713797	13.01122517780939	582.1128634423898	12.595406306306305	44.95379189189189	1.2301881748440575e-06	10.669235	1.3258688252065476	0
0.15975	-15.964102	222.826019	32.526081	69.77562	0.73132	12.28669287054409	383.21719699812394	11.424819178082192	19.376838356164388	0.0001507928046692878	13.586705	0.005257635846855177	0.1927210000000015
0.164531	-15.823161	209.845383	31.620321	58.179066	0.688298	12.257769654289373	408.5062291933421	11.957710810810811	31.695950810810807	3.149687973919195e-05	11.42137	0.006908145875430499	0
0.159606	-16.004143	236.223862	33.056412	64.464912	0.748256	12.1717	363.07735000000014	11.069853246753247	14.433080519480521	0.000438369381696019	3.948025	0.03859145403162097	0.18563787755101965
0.166668	-16.192493	201.792755	33.259842	68.120995	0.660888	12.4941	454.81705907173006	12.327064879852125	40.612799630314214	0.0007184987172621053	11.189092	0.13550127549314436	0
0.148574	-16.111145	203.382339	33.958244	68.26152	0.718063	12.577683850931676	434.3544767080746	12.034226623376624	30.366634090909102	0.0007259129789182078	11.458448	0.0586518281454727	0
0.158713	-16.138943	234.347473	33.920349	66.170235	0.73156	12.333762454873646	396.26016787003624	11.542253846153846	21.323853846153852	0.004810411828591528	3.170406	6.013815141005168e-05	0.35385502040816474
0.153866	-15.818221	229.147156	32.31319	68.191444	0.700655	12.811998768809849	519.9969179206568	12.402831213872831	39.979545664739874	5.12266630578115e-05	7.943871	0.5916867972416909	0
0.140614	-15.806381	233.121796	31.023081	60.603508	0.742979	12.949440206185567	548.1883298969075	12.324012280701753	36.35105350877191	1.2171582641876368e-06	6.549387	0.8886784157767104	0
0.157835	-15.946548	211.505585	32.76688	65.593727	0.655636	12.9011	564.7534027370482	12.808555479452055	54.70956780821916	0.0036743959569973746	4.803379	1.091265050539417	0
0.15006	-15.817664	234.416443	31.753662	69.410133	0.711165	12.951457664233576	554.1226496350367	12.468411320754717	40.88534433962262	1.2655037592178844e-06	11.589865	0.9588645728520581	0
0.149517	-16.033792	217.374725	30.313795	55.938324	0.645191	13.216475862068965	696.4702387931036	13.293097297297297	75.58466594594596	1.2346086011975437e-08	9.618608	3.4417724924202	0
0.155424	-16.075375	209.408127	32.163799	68.291069	0.705676	12.530696516690856	442.0259419448478	12.054195709570957	31.675285478547845	0.00041477746715758526	14.341848	0.08374681053917891	0
0.160934	-15.940106	203.100937	32.930763	64.792824	0.645326	12.82992191780822	550.9871506849317	12.789507142857142	54.951750714285716	0.0073474306865449375	4.020537	0.9214481866529176	0
0.151018	-16.094812	202.86824	32.663876	66.988182	0.689403	12.780909987819733	505.25503166869703	12.492759707724426	42.941559707724444	0.008022047920426096	7.642197	0.4603520760526536	0
0.152462	-15.879023	203.955948	32.971882	66.294006	0.729578	12.313213475177305	380.3724237588653	11.608190047393366	22.416659715639803	0.02324377494808761	5.88736	0.008102853933830381	0
0.167323	-15.854792	215.535126	33.257751	59.6591	0.693334	12.15480612244898	380.3497265306123	11.77066401384083	27.463947404844287	0.003737506841712586	1.50368	0.008128019416912461	0
0.149148	-16.060827	226.933319	32.901005	67.122864	0.721208	12.774019431279621	496.3387045813586	12.209946441947565	34.15484157303372	0.0029637091712206697	6.865005	0.3889053934666178	0
0.162153	-15.892516	220.289978	32.101727	57.960785	0.673791	12.53402125984252	479.50359842519714	12.35922669683258	41.86895294117646	7.712635436799237e-05	4.047058	0.2704230304116253	0
0.167035	-16.18067	250.847778	33.150768	64.121788	0.731113	12.129265137614679	367.7106788990829	11.256237931034482	17.4518275862069	5.732469484380397e-06	6.670069	0.028201923641144034	7.367346938768708e-06
0.146003	-16.061687	224.452927	33.413525	64.91806	0.725493	12.802170063694268	499.4600254777073	12.240975939849623	34.71911842105261	0.000268563734506053	10.515009	0.41323159944343696	0
0.16767	-16.074505	238.538239	33.209087	67.076065	0.723705	12.128233451957295	363.1001814946621	11.314898561151079	18.329422302158285	7.726833535703682e-05	9.21389	0.038536271552132524	0.07220736734693689
0.15762	-15.973766	229.809906	32.026337	63.365299	0.731367	12.332794096601074	403.28752772808593	11.591776646706586	22.4075892215569	6.463853983504362e-05	9.398564	0.002601017404735364	0.5637864489795849
0.150998	-16.09267	230.85701	32.533699	63.100765	0.719413	12.683893209876544	484.4845061728399	12.165909701492538	33.83655037313434	0.0010509220436526467	4.322095	0.30324172667444327	0
0.169122	-15.94532	202.479248	33.188492	61.815323	0.72512	11.654233828996283	274.0194126394053	10.874976923076924	13.355959999999996	0.001282596693652723	6.605361	0.5542741782007854	0.013923999999999754
0.148136	-16.13195	238.717667	32.684731	66.624687	0.690434	13.141211380145279	618.7296174334141	12.869690200445433	53.9943244988864	3.0466971015229194e-05	6.690374	1.8955717573264597	0
0.157422	-15.970423	210.007187	31.881966	60.892456	0.664924	12.764481836945304	533.6361795665639	12.654463128491619	50.17603147113591	0.002361651042831418	6.75227	0.7278576202532563	0
0.144946	-16.039721	228.630783	30.45682	58.953529	0.735657	12.743812837837838	503.6995371621623	12.159563203463202	33.37410259740259	7.563605653474667e-07	11.889556	0.447454272350989	0
0.148645	-16.046839	220.650848	32.10067	60.666706	0.744813	12.440541458733206	416.8065892514397	11.643048717948718	22.742689743589764	0.000326404199814779	4.438021	0.018008135755020284	0.5461210000000002
0.162438	-16.159367	236.391693	33.758987	59.769085	0.71627	12.250448171701112	394.34137519872826	11.677894258373206	24.728828708133978	0.0001227687303266175	0.80679	1.6427422631015065e-05	0
0.165127	-16.020193	217.79718	32.682278	60.378883	0.740708	11.802920459290187	299.22917536534464	10.710325806451614	11.070619354838723	0.00010197176139835972	7.12804	0.347343937560309	0.4050413265306132
0.154094	-15.83151	201.646729	32.072643	69.367615	0.671316	12.89869698275862	546.7929224137933	12.70348353765324	49.82796304728547	0.0002859167084939309	12.414395	0.8725620372040667	0
0.156488	-16.052351	200.936691	31.320116	55.593506	0.688647	12.4281	445.0957566909977	12.210206666666666	37.65459533333334	1.0188160306133635e-05	8.196828	0.09503753234342778	0
0.167484	-16.16897	200.157455	33.985428	67.177917	0.707907	11.9130421875	314.9153687500001	11.389149180327868	20.27698934426232	0.004443093258758953	6.159892	0.24287993041224948	0
0.151668	-16.059855	245.810989	32.051708	58.364941	0.720045	12.693453383458648	502.1147593984965	12.231262361623616	36.01248634686348	1.4922336472326935e-07	2.223617	0.43450212283068584	0
0.152598	-16.198118	245.154648	32.789978	61.952599	0.692529	12.9051	562.143	12.632544444444445	47.575484444444456	9.625593704814027e-06	2.662824	1.0579609921514797	0
0.155267	-15.935326	227.511063	32.629272	66.001343	0.733993	12.417934545454544	413.44440363636375	11.637324242424242	22.769310303030288	0.0014315875941791512	6.006128	0.012883163095899952	0.602841326530609
0.15457	-16.090286	211.552612	32.979187	63.985104	0.712262	12.441488217522659	422.1435694864049	11.944260583941606	29.43628321167884	0.025503419487423046	4.359703	0.0279014765240536	0
0.15547	-15.966097	239.350052	31.572998	59.617542	0.725427	12.487341042345276	449.11705700325746	11.90922037037037	28.738236111111107	3.6926461401905027e-07	7.3917	0.11090767748899663	0
0.165307	-15.833908	231.908279	33.37825	68.795845	0.716924	12.254552261306534	385.53888944723644	11.554708695652174	22.015126086956528	0.00013671821200165134	6.046794	0.0033898267603924806	0.7128183673469358
0.159351	-16.06484	206.173492	30.867241	55.395355	0.655415	12.696446820809248	535.615751445087	12.6746285935085	52.573688871715596	4.578527970902539e-06	12.937596	0.7487920304650028	0
0.169667	-15.924355	234.421188	33.50779	68.807442	0.726921	12.027831707317073	339.76087804878057	11.09369813084112	15.225705607476652	0.00010299823127026161	8.304705	0.115554484030928	0.017424000000000484
0.154478	-15.843404	205.136475	33.038746	63.08358	0.685296	12.663798695136418	485.3582953736656	12.414659322033899	41.648147457627125	0.05598800070996793	3.294291	0.30919276848604405	0
0.165847	-16.097702	205.041641	32.952862	58.119823	0.643456	12.59638623853211	505.1096275229358	12.585860180995475	49.948064404223246	0.003545135748332724	1.234961	0.45913865366114687	0
0.153325	-15.992981	202.565231	32.919537	60.518829	0.658367	12.924043702290076	572.1106059160307	12.872097041420119	57.20271627218937	0.025703298401719372	2.528743	1.1879069056736018	0
0.164326	-15.926544	203.664963	33.554146	65.623672	0.648179	12.69137514231499	510.8207096774196	12.61373551401869	49.23646884735201	0.027929280226179107	2.671609	0.5080023399831901	0
0.164787	-16.119837	250.336716	33.798737	66.344292	0.737053	12.188546153846154	372.3580615384618	11.22068415841584	16.598601980198005	6.297744717333471e-05	2.84701	0.01941424387393448	0.02569151020408264
0.152775	-16.185843	226.736862	32.836464	66.272072	0.744859	12.406139840637449	404.6082470119524	11.4788890625	19.783625781250002	0.006127128194689603	6.408041	0.0034960818231552187	0.09663216326530596
0.143072	-16.054609	232.172455	31.14525	58.544426	0.708162	13.06083474801061	600.9001034482759	12.758033161953728	50.583383033419004	3.452695695105175e-06	5.046336	1.6054855422489265	0
0.150105	-16.075207	246.525482	31.981083	61.854328	0.736245	12.693407692307693	490.1715384615386	12.039641871921182	30.54629162561578	2.9833484014708877e-06	4.704303	0.34301052717201885	0
0.169463	-15.936216	202.157455	33.132874	58.371647	0.706747	11.807892890262751	309.18021329211757	11.318082832618025	19.737750214592268	0.0008021168206930597	3.47613	0.2789125979867052	0
0.161726	-16.155603	247.922211	31.98477	59.273376	0.730389	12.253399651567944	399.85810452961687	11.540099999999999	22.036049999999985	4.147668875824268e-08	9.243708	0.0008937724826767875	0.32522579591836603
0.152129	-15.861976	238.49472	33.002422	68.04908	0.74311	12.601802087286528	450.74748956356757	11.732563576158942	23.75801125827815	5.411490157103018e-05	5.642436	0.11769117510589634	0.38386875510203855
0.14991	-15.842666	201.23674	33.449959	68.560272	0.671567	13.027639832285116	574.2895849056605	12.856122950819673	54.19150491803279	0.002602505646895833	9.110364	1.217316175361668	0
0.143138	-16.155993	248.686096	33.254456	59.624043	0.715592	13.099677931034483	603.8986289655177	12.737476068376068	49.11311282051281	6.023588680997035e-10	13.164729	1.6525874436420551	0
0.150707	-16.071991	205.790665	32.434921	60.388954	0.671276	12.913491891891892	563.5965540540544	12.799651912568306	54.00747723132968	0.014278790451193221	3.06899	1.0764420559110701	0
0.158713	-15.848647	223.855011	32.710968	55.264355	0.661618	12.744807537688443	541.5563819095481	12.683687912087912	52.08399706959706	6.396221907612084e-07	0.482688	0.8133973236797094	0
0.152518	-16.185978	229.624908	33.378052	69.622879	0.745617	12.49017444668008	418.15138631790757	11.517274603174602	20.058830158730164	0.004298721984207836	7.099127	0.020297720745694588	0.08171430612244951
0.144755	-16.032049	240.651093	33.329388	65.720299	0.703039	13.179834720416125	620.0314213263979	12.842466583541148	52.127935411471334	3.2749448151035035e-07	12.444478	1.9176952647262977	0
0.15043	-16.011919	230.697235	33.814758	64.203484	0.705988	12.822251306740029	518.1510330123798	12.424403206997084	40.4189720116618	6.881418106752192e-05	8.684049	0.5743404281946985	0
0.16698	-16.134954	215.012589	33.42149	56.356243	0.696068	12.079826141078838	368.0056514522824	11.695644802867383	26.225985663082415	0.00032533040139212795	0.651109	0.027595544748522174	0
0.146728	-16.004488	239.626282	31.394459	60.566883	0.703114	13.028584415584415	595.1339844155847	12.729575703324809	49.930465728900245	1.0593372483089536e-06	5.372995	1.5168231656542481	0
0.153433	-15.832952	213.326874	32.126427	64.670776	0.643328	13.182660035056967	657.868560035057	13.185405084745764	69.0283745762712	4.426425909721968e-06	5.165658	2.6168001838543673	0
0.154806	-15.946551	210.670883	33.83902	64.698273	0.711809	12.436257657657658	417.2514489489492	11.935708058608057	29.14848717948717	0.020625560210143803	5.122943	0.018750370852646324	0
0.163807	-16.104218	239.194519	32.573414	63.332592	0.702584	12.396111510791368	432.24406043165476	11.935118518518518	30.03766000000001	1.695885409915059e-05	8.353307	0.052529989583403616	0
0.147932	-15.996835	244.376312	32.971596	59.234177	0.732998	12.741252845528455	500.8125056910573	12.170897413793103	33.621045689655205	3.6633427690657935e-08	5.574748	0.4240013769702262	0
0.152444	-16.057652	217.681656	32.347427	54.936352	0.669118	12.868532098765431	568.5116419753087	12.796741304347826	55.11601340579713	3.15318810504115e-05	0.813627	1.140119854237831	0
0.164848	-15.89197	205.330673	31.474321	56.443134	0.649688	12.57124489990467	503.5965405147762	12.546141009463723	48.870764353312325	4.0873286164239386e-05	9.009348	0.44660671665902707	0
0.153095	-16.076084	249.707458	33.653255	60.594223	0.739665	12.526108849557522	446.410371681416	11.80017142857143	25.764064285714316	9.554443423770754e-08	4.767216	0.10009093742660695	0.7096858979591816
0.166874	-16.177732	218.881882	33.910686	69.614052	0.671084	12.503750057937427	452.99592120509885	12.231310653753027	37.35768353510898	0.0036456591873335427	6.286398	0.1273761657345528	0
0.168663	-16.115755	245.316635	33.572086	64.307541	0.717577	12.143101672240803	372.2886588628764	11.444398780487806	20.620524390243908	3.93790813034903e-05	4.03908	0.019533444402245803	0.33706318367346527
0.168858	-16.122362	206.354248	31.807907	54.758076	0.684256	12.068709571788414	375.7518186397987	11.805346648793565	29.227340750670265	1.0713036974329088e-06	12.116551	0.014030484664622948	0
0.169936	-16.063128	210.667007	33.718082	60.713154	0.68169	12.142901001251564	380.0086508135171	11.836693406593406	29.189420879120878	0.04095172101347762	1.714203	0.008510884750052057	0
0.157732	-16.14732	230.778336	33.096466	63.775532	0.708369	12.512919383259911	448.6587709251103	12.03683476702509	31.631256630824375	0.004063504084715983	3.437762	0.10903720510081741	0
0.156337	-15.943058	203.357651	32.725433	61.430042	0.640279	13.005326804123712	607.7717731958766	13.030777749360613	63.99020025575449	0.001721348928256114	1.854297	1.71443606982883	0
0.146161	-16.179125	216.814072	30.624966	58.833813	0.738361	12.5407157989228	447.38803590664287	11.882765024630542	27.505852216748767	1.6198103502630126e-06	13.654365	0.1039339666236479	0
0.169383	-16.153345	213.873398	33.112694	56.491421	0.636991	12.54753649373882	502.908228980322	12.562654054054054	49.99491756756757	1.9631235227444066e-05	0.749188	0.4409632523235827	0
0.153437	-16.137285	208.706116	32.54063	62.275509	0.639155	13.152239949109415	652.5428787107722	13.19050841248304	69.92395725915873	0.00027124851595631107	3.123377	2.5118422485067566	0
0.1414	-15.824206	204.652054	31.411121	64.187347	0.730351	12.77879435215947	486.8591362126248	12.198668773234202	33.538379925650574	0.0019824106165402303	9.461085	0.3195493834122434	0
0.152531	-15.934765	222.694397	33.828091	59.302822	0.732869	12.371984615384616	405.4233846153848	11.705126455026456	24.365594179894188	5.348936936303431e-06	7.651912	0.004114440590399645	0
0.140625	-16.080936	201.83667	30.866611	58.667736	0.728815	12.685867741935484	473.6956129032262	12.183669131832797	34.00544019292604	1.755415479398992e-05	7.799099	0.23452779134539836	0
0.1635	-16.027443	216.43222	33.870636	60.099316	0.642624	12.754707629427793	541.3003024523163	12.740179159935378	54.206537802907924	8.063005024526137e-05	1.186988	0.8105572922182898	0
0.167474	-16.081347	250.156097	33.404659	67.032082	0.743233	12.05814938271605	346.5169012345682	10.84147037037037	11.969329629629613	8.525807722418685e-06	6.692927	0.0890172162233795	0.5569423673469439
0.159498	-16.05558	202.961899	33.28363	59.018147	0.737068	11.832364822134387	298.7305454545456	10.988792913385828	14.275188976377965	0.0002476136359626746	1.851457	0.3509702391850152	0.026336653061223583
0.153512	-16.197174	208.635742	32.530746	57.590034	0.637202	13.099698006644518	648.1777142857147	13.177883244680851	70.62138603723403	5.250639827562709e-05	0.974642	2.427416047751536	0
0.151089	-15.920222	210.662888	33.651455	64.311089	0.657051	13.115881456953641	619.1653112582783	13.052300315457414	62.579643690851725	0.0005898738054841893	8.06364	1.9029618659037457	0
0.158	-16.137926	248.577499	33.554092	62.677925	0.749992	12.27486814516129	387.3018326612905	11.243543181818183	16.61885795454546	2.788008843123477e-05	1.883604	0.0022442331029499996	0.07305436734693901
0.161273	-16.194424	222.998322	33.65538	68.322517	0.748657	12.018215812917594	324.6789977728286	10.704404347826086	10.43698260869564	0.009041475527951934	6.159663	0.18726791400648876	0.6542498775510219
0.161499	-15.812512	238.206802	33.35611	68.968819	0.747366	12.204337894736842	365.6866736842107	11.01615882352941	13.604394117647066	6.782784717780859e-05	4.783206	0.032540444012154175	0.3014009999999989
0.164662	-15.974432	215.209824	32.782173	57.744358	0.65434	12.58406748768473	499.44102364532057	12.518808719851576	47.35185695732839	0.0007137815195062523	1.054805	0.413081275080044	0
0.168564	-16.066616	200.000137	32.870968	57.122089	0.670381	12.199310998877666	400.8105768799104	12.041087152034262	34.62350278372592	0.0025553622215423884	3.212093	0.0012785913818641145	0
0.150943	-15.997685	237.995529	31.737606	60.695827	0.739136	12.56063024911032	456.16356583629903	11.85473888888889	26.854710000000022	6.48531506270999e-06	5.330992	0.14167031614906644	0
0.167662	-16.168072	250.815384	33.369347	60.410492	0.731765	12.047633944954129	354.90775963302775	11.188036936936935	16.715692792792787	1.3972920019076069e-06	2.511805	0.06087148828944205	0.005689469387754987
0.141291	-15.909143	203.288605	32.436325	63.614811	0.707319	12.96668	543.5090200000001	12.619318362282877	45.30448635235734	0.00072442079671682	10.817391	0.8352162469627615	0
0.166055	-15.915863	207.570618	31.978264	58.383198	0.663636	12.4281	457.0639256110521	12.297958237547894	40.877780076628326	0.00043029158734300216	8.357216	0.14587193797885772	0
0.140544	-15.877181	235.564636	31.247803	65.699135	0.700143	13.386665707133918	693.1291401752194	13.101181677704194	61.082488300220795	4.473486595451412e-07	10.636744	3.3659070947830765	0
0.146755	-16.195112	209.608124	31.356459	58.143761	0.651932	13.248049333333332	685.8136115555557	13.282105547850207	73.43541165048548	0.0003344954255315373	4.375501	3.2027477080609943	0
0.151719	-15.841773	227.024323	33.53373	69.663132	0.731841	12.627960424028268	452.1081484098942	11.883404568527919	26.72221319796953	0.00048157783193072197	7.589938	0.12350639014651851	0
0.158825	-15.975158	234.101028	32.179176	61.126369	0.743981	12.182024752475249	371.7431841584161	11.239398076923077	16.907422115384616	1.5081174694220188e-05	6.562456	0.020483010010484155	0.006263591836734408
0.144474	-16.181376	227.759521	32.219833	61.159348	0.747798	12.662567924528302	466.5188415094341	11.894326744186047	26.910731395348847	0.00019563800420065728	5.421756	0.19370204746420078	0
0.14867	-15.96909	217.314896	33.043583	66.164497	0.735491	12.564613513513514	436.04886486486487	11.832279487179488	25.881171794871797	0.006311805554092494	7.040859	0.06381100333042129	0
0.157424	-15.882581	236.835083	31.684608	58.371136	0.71212	12.487743067846608	455.7019439528025	12.039404832713755	32.20278996282529	1.7798528479606664e-07	5.486759	0.1395399195133415	0
0.15448	-16.020071	219.80127	33.595074	63.04023	0.739003	12.261724761904762	376.1332571428572	11.430752482269503	19.523097163120568	0.003516578484069267	3.893742	0.013479914264143878	0.21225765306122266
0.161662	-16.040642	246.584015	31.870174	63.246983	0.749687	12.161696673596673	369.91932640332664	11.023835294117648	13.971461764705907	1.0666837916998212e-07	14.339364	0.023821640258002118	0.3206795102040794
0.141751	-16.14464	245.560913	32.935493	61.571381	0.70531	13.253297956577267	651.1262286079187	12.961578260869565	56.49193043478262	1.2430535014283622e-08	12.218185	2.4842847803423753	0
0.158306	-16.159975	224.383728	33.628532	68.917023	0.651657	13.008668400770713	593.5455606936416	12.912316306156406	57.817349251247926	4.706350806966717e-05	4.531023	1.4928412656531134	0
0.146299	-15.92482	234.326279	31.747908	57.356873	0.692439	13.0511	608.3269026128269	12.854056331877729	54.91285414847162	1.9383367381163895e-07	2.467704	1.7233937942109356	0
0.160773	-15.934075	227.949905	31.64082	59.04924	0.734459	12.11631892393321	364.4803116883119	11.319435820895523	18.518917164179122	8.082103982134208e-07	11.118553	0.03527389821131713	0.07936293877550973
0.155558	-15.949031	239.412582	31.951818	61.988842	0.734842	12.442584042553191	430.68673404255327	11.717509356725147	24.506688888888892	3.528116341232819e-06	6.507258	0.04822884683072872	0.7032020408163246
0.143934	-16.004076	232.884308	32.703869	61.498447	0.737244	12.82594771573604	511.02766835871415	12.209257894736842	33.82258421052633	8.145982276323613e-06	7.882359	0.5098194489849849	0
0.145814	-16.106619	238.192169	32.567085	64.983467	0.726605	12.930131545741325	542.2977066246059	12.378803703703703	38.074187407407386	0.00010812625698435193	6.86064	0.8216469349820011	0
0.155886	-16.050325	228.534348	31.609596	61.920704	0.716604	12.491899065420561	446.61760124610606	11.96864	30.095754400000015	3.1301634621986375e-05	11.397378	0.10089947487439566	0
0.15367	-15.999526	235.999527	32.221512	60.958473	0.736248	12.455674733096085	431.4379875444841	11.741042196531792	24.88055780346822	2.0806512819657606e-05	3.844639	0.05028078338620507	0.8239452244897869
0.162351	-16.164211	200.075027	33.228432	64.798553	0.686077	12.32317960199005	406.23046517412956	12.0359345323741	32.8653215827338	0.009683550726140236	6.090679	0.004776268801035246	0
0.153229	-15.994615	218.240677	33.07021	59.272423	0.739452	12.245761016949151	377.7987062146894	11.4675	20.316319999999997	0.00017001808038138145	2.611864	0.011205093789862834	0.3354064489795916
0.164369	-16.117844	201.345032	33.809315	68.696892	0.631676	12.864110256410257	559.8565435897438	12.856423376623376	57.440427922077944	9.113389384384701e-07	4.28965	1.0292139158099722	0
0.150259	-15.91876	226.045609	32.83884	59.478973	0.735111	12.490565156794425	433.7266428571429	11.83141282051282	26.549006153846175	3.1461572187092916e-05	3.50862	0.05679537484439092	0
0.14477	-15.968293	216.46376	30.007008	54.700104	0.641351	13.421265438165438	770.3646298116299	13.545733004926108	87.19397881773399	2.5500573372672694e-10	6.846171	5.335805171640122	0
0.15871	-15.894242	234.232346	32.123615	68.421478	0.738392	12.360871760154739	403.09513346228255	11.438037007874016	19.401339370078738	8.320665426470592e-06	13.701713	0.0024816543724370792	0.053823999999998644
0.166597	-16.06823	239.072159	33.916424	66.88546	0.693562	12.405491780821917	429.9881671232878	11.972611945392492	30.80194470989761	0.0003031485571113092	2.814404	0.04635917022095587	0
0.148083	-16.041098	246.203583	33.348778	63.987415	0.728567	12.850889137380193	523.3821884984027	12.279606024096385	35.78194698795181	1.1519315128142457e-06	7.677947	0.6241698962798352	0
0.141802	-15.911159	227.611313	30.913084	67.360527	0.744809	12.966781481481481	541.5771129629632	12.202619607843138	32.65679215686276	2.672156264843256e-05	14.647855	0.8136274573086774	0
0.145662	-16.023314	243.835175	30.220602	59.601509	0.722968	12.942860059612519	571.3505022354695	12.50481812080537	42.70670536912751	3.0859994372902625e-09	14.346766	1.1777325306964204	0
0.152313	-15.938043	233.503662	32.852932	59.52866	0.746889	12.375371153846153	407.79869423076957	11.530182706766917	20.9745187969925	7.497655369056153e-06	2.473574	0.006203325879772186	0.13742908163265197
0.164021	-16.078295	203.451797	33.018204	60.455551	0.688885	12.218044871794872	390.45693076923084	11.912603937007875	30.504519685039373	0.010332212811055284	3.672645	0.0007816133693940454	0
0.152346	-16.153507	229.78508	33.153473	65.328423	0.72285	12.61605145631068	461.41704854368965	12.021610460251047	30.313089958158983	0.005148117622596099	4.702606	0.1670522825942656	0
0.163056	-15.924006	207.962708	33.50835	65.127472	0.64393	12.790285321100917	540.5917174311927	12.741972968980797	53.428551846381076	0.004066942328593011	2.122776	0.8027246649775815	0
0.169652	-16.121798	210.70047	33.50819	62.046867	0.733662	11.632263265306122	269.66500000000013	10.56386923076923	9.90008461538461	0.0010255036385737896	5.841201	0.5948918239053241	0.3987020408163262
0.160622	-15.865948	201.599091	31.279663	57.584675	0.727363	11.902363440860215	320.3015340501794	11.23255810055866	17.807637988826812	4.2629187732866707e-07	14.830672	0.211308338565927	0.6204937959183605
0.159782	-16.174618	200.300705	33.146954	58.849171	0.711213	12.061914871016691	349.07918361153287	11.613863250883393	24.152965724381627	0.0003254945134807175	2.110349	0.07985690424741533	0
0.155673	-16.014904	247.98381	32.226028	68.722115	0.747301	12.521390836653387	439.17844422310793	11.529708695652173	20.397026956521746	2.0029260376596047e-06	10.936468	0.07391185548778258	0.012099999999999406
0.145814	-15.828549	229.287842	31.589951	68.460579	0.732677	12.909903754266212	529.757262798635	12.241672033898304	34.11705677966102	3.532283578531796e-05	11.304303	0.6876977941578367	0
0.166827	-16.068382	210.208282	32.992203	54.562222	0.666648	12.326714301191766	435.9886511375949	12.193508163265307	38.43424183673469	0.00035805320428590584	0.515269	0.06362393456395586	0
0.148665	-16.104803	217.185287	33.687069	58.141285	0.658048	13.143463211951447	640.0844453781516	13.126001386748843	66.33542850539288	1.1262453288299752e-06	12.028152	2.274703351150435	0
0.143971	-15.896897	228.703156	32.89143	64.121956	0.692767	13.203232616487455	630.9404157706098	12.954605353319058	56.60120985010705	4.108309766933419e-06	10.888437	2.108132725926938	0
0.142709	-16.129681	241.38298	31.589499	64.846268	0.714717	13.187609142053445	627.078954992968	12.783325352112676	49.93433295774647	8.239754868582437e-06	8.937715	2.0396929268876893	0
0.149761	-15.816114	205.18573	33.685322	64.954185	0.639185	13.320611221945137	689.7320199501252	13.351725487646293	75.16078335500649	1.0205960430815387e-06	11.255903	3.2896364907505222	0
0.161979	-15.803069	226.852264	31.908215	61.982201	0.676438	12.6101	493.63154398148174	12.391264319248826	42.114126995305156	4.106837654887298e-06	8.639593	0.36840450530351593	0
0.160831	-15.904572	205.973343	32.931053	62.439522	0.634371	12.918288295165395	586.9139516539441	12.948118494055482	61.42039801849406	3.8293666146672194e-05	1.666618	1.3947821004282088	0
0.156727	-16.049288	235.379242	33.01606	66.064903	0.688781	12.784836842105262	522.6066842105264	12.47355641025641	42.817505641025654	0.00022274699532838193	4.174646	0.6166519613805446	0
0.156709	-15.896843	235.869614	33.323574	65.03257	0.693952	12.734193143596377	507.2053661060805	12.390998071625344	40.423723415977975	5.3872717924604546e-05	2.867239	0.4767827382911073	0
0.149956	-16.089159	203.035278	32.207405	67.945312	0.699709	12.738796404793609	489.06556857523316	12.364018854415274	38.939712887828186	0.0013568304295290868	10.969577	0.3350847315079533	0
0.161864	-15.901617	225.375504	32.755913	63.544292	0.738842	12.065167326732674	344.4347603960396	11.102580000000001	15.208963000000018	0.0007338390446616624	5.758623	0.09682720780898171	0.02541746938775634
0.16428	-16.042719	236.557434	33.743168	65.742844	0.721657	12.227238225255972	381.39302389078495	11.507305882352941	21.273661764705885	0.0011710168378724828	2.771001	0.007011590015119498	0.46863804081632493
0.158036	-16.088003	210.459244	31.727028	55.1614	0.63354	12.948947233691165	617.7072799339388	13.045036400541271	66.75915872801083	1.7518166577474352e-07	1.860009	1.8782876226489482	0
0.145769	-16.195633	238.790634	31.853674	61.693256	0.732017	12.842334527687298	525.1866026058632	12.272246341463415	35.72596341463417	4.960130975127116e-05	5.611668	0.6418386366128073	0
0.160078	-15.890872	221.661713	33.403679	63.641884	0.732745	12.142014498141263	357.3692973977697	11.320282481751825	18.2088708029197	0.0066127160548684625	2.496614	0.05362631113230782	0.11212930612244787
0.165829	-16.042782	226.346725	33.675377	66.20343	0.735248	11.975809163346614	325.88083665338655	10.95922643678161	13.51745172413794	0.008235607605338783	4.573719	0.18092151447993682	0.12001275510203945
0.145655	-16.088152	238.280823	32.762436	67.032829	0.728456	12.958353225806452	545.2820451612905	12.36777054263566	37.405220542635654	9.205492398153526e-05	8.420151	0.8552783184988463	0
0.143844	-16.177578	243.817825	30.715088	62.094231	0.732637	12.979923151125401	569.9435273311898	12.434439768339768	39.795025868725844	5.763115365191797e-07	12.503461	1.1590149209023903	0
0.162361	-16.142973	242.207504	32.56852	59.308193	0.739125	12.114298473282442	364.8578931297712	11.225674074074075	17.027290740740742	2.0169797038218008e-06	4.815968	0.034406498710581594	0.003686224489795678
0.151021	-15.908158	236.525482	32.749096	67.257797	0.744457	12.608327533460804	452.2453173996177	11.740766666666666	23.887413333333335	0.00015371547272149705	5.89188	0.12410040669095283	0.40540508163264827
0.149573	-15.997093	213.479248	33.899067	62.774239	0.749613	12.283695041322314	371.5741198347109	11.341595798319329	17.82502016806722	0.00013447275473198566	9.979821	0.020781892980581643	0.042848999999999283
0.169786	-15.838745	208.511749	31.844545	56.092648	0.684334	12.083267300380228	377.3738136882129	11.794486554621848	28.817342857142858	9.476085541829082e-06	10.480094	0.011765488999681144	0
0.169402	-15.875459	206.154678	33.716927	52.912899	0.631977	12.524699315068494	502.33143065068515	12.58599548022599	51.410561440677974	7.090224970121709e-10	5.072873	0.4362617185523441	0
0.148355	-15.86966	205.360748	33.711578	61.262314	0.713215	12.580951959361393	448.86965166908567	12.151464217252396	33.78836293929712	7.75794904199357e-05	11.654218	0.10989592884065796	0
0.1628	-15.950668	217.871552	33.44836	65.632019	0.743344	11.928739658848615	312.2655884861408	10.769750793650793	11.34058571428571	0.01269454690939679	4.426643	0.25921828538867103	0.3940252244897968
0.167246	-16.075087	201.860291	33.245815	68.12574	0.67965	12.28284816625917	399.1911931540343	11.986428502415459	31.840884541062803	0.0012754169776481726	11.374033	0.0006652250908184214	0
0.157361	-15.966262	205.130341	32.525017	60.928696	0.72243	12.135605033557047	358.4634597315437	11.524280180180181	21.886046846846856	0.0025969202156327594	4.526102	0.05055313703341172	0
0.161762	-15.933146	203.53624	33.051159	59.402401	0.699182	12.183573829201103	379.2244008264465	11.807408157099697	27.97836616314199	0.008349068339535411	1.758019	0.009424644895985648	0
0.152355	-16.170053	240.87706	32.513329	60.369751	0.697782	12.8297435006435	541.0993320463322	12.529416622691294	44.547377572559405	1.6718185796785117e-05	2.401702	0.808331922343552	0
0.162274	-16.032927	219.654404	32.599648	55.935909	0.679939	12.4351	454.28049410377383	12.226946913580246	38.36264444444443	0.00011253951773669724	1.129136	0.13308125845917404	0
0.147687	-16.112389	246.896378	33.664799	65.9804	0.719264	12.968985074626866	554.9829671641793	12.47323559322034	40.7543406779661	9.929182243283507e-07	10.199717	0.9692610568579358	0
0.15373	-15.949693	242.372696	31.466141	61.366299	0.732956	12.547057191780821	458.7271832191782	11.88827616580311	27.81243782383421	3.3694956104673833e-07	8.748818	0.1537951765605001	0
0.14071	-15.915777	218.861725	30.564732	64.509758	0.73524	12.94659063032368	540.2456303236798	12.330155118110236	36.36225748031496	7.914618772982381e-05	14.154669	0.7989128758579149	0
0.152646	-16.002657	210.241287	29.685465	52.194065	0.635779	13.097546078431371	678.5731372549023	13.235831707317073	75.32024878048783	1.181693161966818e-11	13.836098	3.045253459790303	0
0.168825	-16.121159	214.19043	33.410656	69.420586	0.655132	12.5621	476.08694813278026	12.393043925233645	42.37047476635514	0.00012803315484623826	10.717598	0.24899761069777787	0
0.164383	-16.07922	210.395706	32.955685	56.733398	0.655448	12.542570820969338	488.3576686449063	12.477629711375211	46.23519575551779	0.003209116412953741	0.556951	0.33006028098696794	0
0.146596	-15.987487	227.179504	33.889412	69.941399	0.742567	12.748987218045112	472.1173233082707	11.917857062146892	26.686063841807904	4.0005226040100904e-05	14.723138	0.22521492276382885	0
0.150136	-15.965026	207.634216	33.835598	57.962311	0.701909	12.598573684210526	465.008052631579	12.282078021978021	37.8203631868132	4.529819734645641e-06	11.281524	0.1856048258751597	0
0.156063	-16.06212	236.522217	30.968561	56.764648	0.69785	12.629502614379085	501.49851503268	12.334526966292135	40.17607415730334	1.3469943944930684e-08	11.488562	0.42951701601575276	0
0.147148	-16.151604	210.237335	31.515932	66.559685	0.647834	13.395351544571934	719.3792250661962	13.39034386920981	76.38863610354225	1.3919678634749816e-05	12.253493	3.984733979817126	0
0.14033	-16.090759	221.444794	31.460054	63.204353	0.749483	12.822284761904763	499.6641523809526	12.049271122994652	29.54362566844919	0.0003926884177252202	9.085636	0.41484818153366215	0
0.151604	-16.070189	211.637497	33.873726	67.014	0.703662	12.677437016574586	471.8732265193373	12.260035483870968	36.20239677419357	0.009881235498341839	7.768748	0.2237914492021149	0
0.149533	-15.935509	242.967606	31.606741	59.998219	0.745589	12.600143956043956	465.69939560439593	11.849331707317074	26.53277682926828	2.7193049230665844e-07	4.499571	0.18928869259462736	0.7344489999999984
0.143131	-16.037256	242.265915	30.289639	60.263344	0.743118	12.900996551724138	547.0215517241384	12.270803703703704	35.462685185185194	3.9688722625389455e-08	12.899197	0.8751925089179597	0
0.149605	-15.969472	222.10289	31.987116	67.56057	0.749016	12.51199117043121	423.7949712525669	11.5425375	20.452743750000007	0.0011064336228580826	10.403243	0.031399777304091006	0.12320099999999735
0.145283	-15.963563	233.153931	32.225197	58.749619	0.717788	12.892659884559885	544.7515858585859	12.488053124999999	42.15071656250001	1.6528895462913398e-06	4.221392	0.8492511230167645	0
0.166055	-16.123957	228.659897	32.696045	65.642479	0.740333	11.947615657620043	323.11563465553263	10.803274603174604	11.759093650793659	6.884624190951031e-05	14.004728	0.19568708093640186	0.40123175510204095
0.145443	-15.823285	229.960175	32.274734	63.554607	0.727159	12.869242630744848	524.6817258320132	12.32314104477612	36.807546268656715	5.064325373783877e-05	6.303324	0.6368700597309134	0
0.153404	-16.101444	246.190887	33.685772	64.296349	0.734952	12.58227277486911	455.22639092495655	11.866865027322405	26.865033333333344	2.2396798039411372e-05	4.510394	0.13736210797995504	0
0.154835	-16.117506	238.81218	33.675568	57.839043	0.690663	12.736979606879606	519.3408378378379	12.48706	44.00172400000002	2.7489931845464734e-07	4.507841	0.585491842053131	0
0.158731	-15.90039	201.321045	33.618839	55.61916	0.644728	12.788933186231244	552.018711385702	12.815548700410396	57.13048809849522	4.6552149295078786e-05	5.04974	0.9336757671091644	0
0.154974	-16.114902	201.950241	32.280922	67.844398	0.683548	12.69760535077289	489.89947324613587	12.428520944558521	41.71450061601641	0.0005540115035328138	12.582228	0.3410522138658104	0
0.153269	-15.819353	229.46611	33.050453	65.920059	0.713046	12.68733432835821	482.53889253731364	12.187047368421053	34.30697894736842	0.00038643734276747933	4.417912	0.29019863504508764	0
0.1486	-16.131992	244.182709	32.70343	69.199471	0.736621	12.859662171628722	517.9410875656746	12.126448039215687	31.42959950980393	4.904237074172203e-05	8.177071	0.572383848968743	0
0.162652	-16.144203	243.363434	33.001595	60.730865	0.723835	12.250372727272726	395.20954545454566	11.585431428571429	22.849993714285723	1.1783592694733706e-05	2.860519	1.6628373025608726e-06	0.6331612244897917
0.15452	-16.158539	203.306885	33.464966	60.367439	0.742172	11.976527125506072	318.36624089068846	11.100045736434108	15.2839503875969	0.00022246387211942675	3.122792	0.22239935754694398	0.06379232653061154
0.144465	-16.198498	225.900864	30.865473	63.32811	0.729428	12.85148788870704	524.4728199672669	12.283540613026819	35.94907049808432	4.092792706856815e-05	14.448546	0.6348198290282152	0
0.142842	-15.826066	227.06604	31.207724	64.41745	0.705481	13.16434570673712	619.5449682959052	12.827681683168317	51.84673811881188	2.509519639104115e-05	9.063335	1.9094132179695738	0
0.151613	-15.868634	224.298065	33.121864	69.085945	0.73166	12.604439222614841	447.5967279151944	11.866034010152285	26.46231167512689	0.001824808302128643	6.898708	0.10476367478854391	0
0.164947	-16.137655	205.225983	33.028973	63.662029	0.718375	11.916604258943782	318.07599148211267	11.261732124352331	18.126433678756484	0.000881475271969937	8.678069	0.22408721747540838	0.7726409999999952
0.159895	-16.176588	213.868195	33.781727	69.626511	0.666617	12.767495048439182	515.4638030139937	12.566748484848485	46.1275593939394	0.006762429962699162	5.35099	0.5495489831609667	0
0.158802	-16.165121	214.320023	31.803474	59.470695	0.646111	12.880873636363637	581.9413363636365	12.881831782945737	59.13684031007752	6.493086037870898e-05	7.197474	1.3234390813319685	0
0.152453	-15.933951	210.977371	32.894409	59.460033	0.66828	12.898810040983607	563.6157377049183	12.79965035971223	54.302914748201445	0.002964842056697338	2.743098	1.0766870343867	0
0.163825	-16.059965	237.15477	33.269009	67.802277	0.740323	12.132956565656565	355.97355959595967	11.061385714285713	14.43624285714285	0.0004163040964467714	7.181821	0.05767812736038292	0.13764100000000026
0.158347	-15.939796	205.645065	32.647419	62.795616	0.728995	12.061672463768117	339.9679782608698	11.326145714285715	18.55056171428573	0.003990130130961307	5.623015	0.11468964418257412	0.5786862244897905
0.160535	-15.855331	235.295197	33.931973	63.22438	0.728908	12.266284210526315	387.08847368421067	11.52375625	21.356354374999995	6.212968788703752e-05	2.262266	0.002370357345152269	0.39294987755102223
0.165237	-15.995358	203.903015	33.360844	58.322796	0.66962	12.358932052689353	432.1614774972558	12.196903680981595	37.88429386503067	0.02459911907086678	0.586085	0.05229729362476877	0
0.149602	-16.060505	238.425476	32.42725	61.357498	0.730992	12.681926158940398	484.2965579470202	12.082720535714286	31.637785714285712	3.3848576240580567e-05	3.463983	0.3019692406602805	0
0.169605	-16.170427	221.47081	33.063148	63.085037	0.683288	12.23821877394636	401.09675862068985	11.900604587155964	30.24265412844037	0.0017451150060240517	8.676218	0.0014076389369545488	0
0.141582	-15.98216	203.642822	31.137829	60.452171	0.703262	12.962344215938304	556.5923881748075	12.6757018735363	47.873462295081985	0.0006630495766907794	7.320073	0.988860588536338	0
0.144022	-15.887249	211.347885	31.484421	67.58213	0.645659	13.578418690783806	779.5491326442725	13.588468421052632	84.71871052631579	2.2927057621392017e-07	11.420612	5.6001149507204655	0
0.143081	-16.141966	202.733597	32.488972	68.88662	0.714292	12.879616129032259	509.2474032258067	12.404972340425532	38.6550489361702	0.0003228866113791014	12.318958	0.4942946894708664	0
0.152735	-16.119709	226.816666	31.172514	60.565979	0.723216	12.52598064516129	453.17956612903254	11.97369243697479	29.977046218487406	7.40270887960319e-06	13.307759	0.1281841198565669	0
0.14669	-16.147322	204.397766	31.829939	59.587967	0.720222	12.545170878274268	444.6753590138677	12.073429073482428	32.06169233226836	0.00022444776086920113	5.212324	0.09344913772900913	0
0.167741	-15.916884	201.123154	32.698353	54.77541	0.637086	12.541597359154931	502.06985827464825	12.581634090909091	50.854645454545434	9.525530319518347e-06	0.578021	0.4341379238230822	0
0.154405	-15.942753	232.836334	33.038536	66.265167	0.743174	12.422072762645914	411.01349416342424	11.516764122137404	20.447293129770983	0.0011055868187567204	4.515719	0.009711034142372439	0.11280002040816231
0.150704	-16.064728	238.518433	32.541252	67.837761	0.684561	13.105756434474616	611.770012987013	12.851939826839827	53.780816883116884	6.936362467876234e-06	6.957949	1.7794741218609156	0
0.153141	-16.157774	243.697418	33.269112	58.365906	0.707524	12.70418827586207	505.0478593103452	12.332844548286603	39.01335171339562	4.4462689885383484e-07	2.764573	0.4586236720014969	0
0.152606	-15.955378	211.937485	32.152561	60.906361	0.644663	13.139101748251749	649.9700332167836	13.163536005625879	68.78823909985934	0.00012506283872477868	2.730829	2.461906474359961	0
0.161546	-16.140711	245.867966	33.969021	58.743092	0.715816	12.335732558139535	415.93894883720947	11.79816818181818	27.018104545454545	7.019713017162052e-07	1.536409	0.01660362900477257	0
0.160196	-15.917499	229.571381	31.348988	58.893761	0.744871	12.065432661290322	352.53013306451624	11.0877	15.120100000000011	8.062501087651266e-08	14.025963	0.06830540487640983	0.07174744897959376
0.151431	-15.882094	200.368683	32.707832	67.905693	0.7344	12.284920895522388	369.3944328358209	11.514279487179486	20.68893076923075	0.008091354919120003	7.976981	0.0248291624066002	0
0.145996	-16.107977	246.741745	32.164684	62.282112	0.736446	12.868519301164726	531.6084991680534	12.257227753303965	35.11992995594713	4.071135600357382e-06	4.89252	0.7067221602820564	0
0.155889	-15.858721	223.539627	31.391066	62.025318	0.724799	12.39566711409396	420.0064731543627	11.773114354066985	25.93199808612438	1.8161675083753633e-05	12.27347	0.023680897500397174	0
0.154519	-16.126312	218.173477	33.218815	68.441231	0.638492	13.235535720448663	668.1144236410702	13.230966851595007	70.28205367545074	3.818884784005888e-07	5.476228	2.8247664246454516	0
0.161188	-16.150616	206.241455	32.96764	67.819801	0.655314	12.7701	526.1226815034621	12.651469951534734	49.66873247172861	0.0018467583627144425	8.883435	0.6511018264486007	0
0.142967	-16.154179	229.168777	30.30382	57.112286	0.707687	13.027070860927154	597.5703284768215	12.741627918781726	50.52711624365482	3.137320304835558e-07	10.274634	1.5539782429995685	0
0.153668	-15.88302	225.354202	32.573475	61.99947	0.724526	12.4828131147541	435.0194672131151	11.887845535714286	27.958021428571435	0.0007394400451410239	3.137624	0.06065070792034438	0
0.165322	-15.935382	212.843323	33.205238	57.395012	0.645285	12.627749953574744	513.8494707520895	12.609861421319797	50.574281895093065	0.0001619351930353782	0.142322	0.5349186915238541	0
0.161234	-16.116306	238.50502	33.953491	64.158646	0.748452	12.103269811320754	348.84866037735844	10.944176923076922	12.99922153846154	0.0009416017463057774	1.988733	0.08066068256433248	0.3593146122448973
0.159418	-16.196035	211.029846	31.36412	54.318886	0.662538	12.62881269035533	515.3180538071067	12.569600934579439	49.018673831775686	1.0450157642491066e-05	7.604415	0.5482199885227863	0
0.147628	-15.87516	207.41864	32.514301	67.150185	0.709997	12.771607163323782	492.10091977077406	12.32437299703264	37.323384569732966	0.009885018126048018	8.051859	0.35705897733795217	0
0.164539	-16.012905	248.421005	33.436825	60.933002	0.74182	12.075752941176471	354.52780000000024	11.07457619047619	14.894389285714274	1.4492630600627066e-06	1.151273	0.062030730332401626	0.14364100000000152
0.156158	-15.829798	220.649521	32.328709	61.788239	0.725332	12.340221416526138	403.7255531197302	11.704337623762376	24.6305079207921	0.0009036638494149032	4.213206	0.002883229434139013	0
0.142293	-16.023552	234.001068	31.270164	58.745449	0.699471	13.1801	640.6039285714287	12.947809172259507	57.197906935123065	1.3386113770885235e-06	4.693441	2.284356534143222	0
0.165464	-16.159962	214.84082	33.56749	55.935215	0.660985	12.460212953367876	466.18513367875664	12.357908553971486	42.65837698574338	0.0008352355174093644	0.325476	0.1918986322125426	0
0.162814	-16.190046	235.773117	32.166267	61.074284	0.713154	12.290359375	407.7864546875	11.745604504504504	26.10678378378377	8.46461323381765e-06	11.075169	0.0061914669245156225	0
0.158973	-15.903878	236.401505	31.454813	59.3078	0.733891	12.264500359066426	397.5387540394975	11.52600909090909	21.62745454545455	6.650593584165294e-08	10.833443	0.00024408130927583318	0.3219751836734685
0.167757	-16.182415	201.474838	33.610516	69.585312	0.657045	12.5091	457.6416976264191	12.352196601073345	41.26796815742395	0.0005564232812071925	9.943338	0.14860051243624978	0
0.162991	-16.096024	221.382385	32.610687	54.266808	0.645665	12.696651882460975	542.023189164371	12.710761764705882	54.37658676470588	5.815004459188712e-07	0.224137	0.8185871962911216	0
0.144505	-15.974441	221.626053	33.402889	68.269722	0.726359	12.896925242718446	516.0141294498384	12.302821189591079	35.602925278810396	0.0001239930820377418	13.937069	0.5545815678675405	0
0.166012	-15.936349	204.070877	33.491055	67.080261	0.717665	11.925973287671233	315.3669143835618	11.240589361702128	17.656105319148953	0.011285234759307053	6.940068	0.2401487649626501	0.6524023673469385
0.14439	-16.08572	236.687073	33.20919	67.420845	0.718855	13.073386350148368	577.4006513353117	12.583362658227848	43.306053164556964	1.5277621432726193e-05	11.87177	1.2599289034810306	0
0.156497	-16.056273	218.30127	33.309448	61.183281	0.674221	12.7471	519.7280682819387	12.5740625	46.966223750000005	0.008624837665729674	1.98531	0.5891442752130258	0
0.149909	-16.193848	211.143112	32.455673	67.414093	0.637787	13.382454568315172	716.7060159262365	13.408053727506427	77.66789113110538	2.0109192389852334e-06	7.899434	3.919328215219198	0
0.143373	-15.963568	211.387863	32.87569	66.992989	0.644189	13.59574864864865	777.976702702703	13.614525692695214	85.60882241813603	1.755119336695829e-07	13.161357	5.55441059646995	0
0.149458	-15.908487	206.402756	33.826641	59.663326	0.699372	12.665994465894466	478.870175032175	12.362658139534883	39.70990465116279	2.5713920186653233e-05	11.909652	0.26638414238779334	0
0.14534	-15.897861	230.646713	31.071766	60.079742	0.719453	12.89604395280236	546.8484719764014	12.464106389776358	41.412354952076704	5.670581452578635e-06	6.386087	0.8732007930534608	0
0.153903	-16.102747	204.984161	32.44149	63.044601	0.651963	13.009464140480592	599.5350563770799	12.97576511627907	60.89440651162789	0.014704514330585486	4.464422	1.5842684700468728	0
0.151	-15.866447	230.373703	32.531235	68.459892	0.732958	12.675216402116401	469.3292962962965	11.944843718592965	27.99328291457287	0.0003335312692212043	7.347777	0.20922487244128324	0
0.150242	-16.029064	232.386322	33.477253	62.163872	0.738589	12.544308258527828	441.4295816876124	11.82023407821229	25.92376145251396	5.431035752868341e-05	6.19116	0.08163620565914036	0
0.146705	-15.913591	212.654465	33.06945	63.137466	0.747178	12.441030693069306	404.9440297029704	11.59076225165563	21.520447682119205	0.0005816092532185162	7.88463	0.003744709178075551	0.4622057346938771
0.155236	-15.930412	202.944382	33.557457	56.967834	0.650623	12.882752488687784	570.4214289592765	12.885287760778859	58.715689707927645	0.000218451415756841	5.683651	1.1653558433368796	0
0.165058	-15.939014	232.507889	33.096443	67.242813	0.727188	12.157394545454546	364.9867163636365	11.322421167883212	18.2748883211679	0.00027447921061803256	7.797311	0.03411302985606835	0.07375104081632446
0.153002	-16.182903	214.693817	33.183479	59.521614	0.748074	12.125120703933748	349.11090269151146	11.17785238095238	15.988999999999988	0.00019785350223426308	2.811224	0.0797466225529157	0.00011175510204080493
0.147139	-15.999345	209.534576	33.430813	67.771347	0.661781	13.2721	655.5339254598259	13.174802362204725	65.90172157480318	0.0002062490765452046	11.203811	2.5705250202321848	0
0.154775	-15.933471	203.810944	32.056198	53.114075	0.639064	12.96836359832636	618.8690100418414	13.062771662125341	67.14987656675748	3.3146044440315973e-06	0.225854	1.8979345290268061	0
0.145248	-15.9866	223.964478	33.134338	69.022484	0.724498	12.921291693290733	524.9957667731634	12.334190909090909	36.41622545454544	0.00028070236203264054	11.599352	0.6399583196759362	0
0.158598	-16.166151	206.201233	32.78088	60.049732	0.706579	12.23966976744186	387.135912790698	11.804828758169934	27.49967614379084	0.0019941686981358084	3.67806	0.002342016289155306	0
0.163201	-15.86887	202.267548	32.6786	65.31691	0.648391	12.72880821529745	523.2889433427764	12.65955245398773	50.746319171779135	0.003027649289883749	6.801697	0.6232635449564439	0
0.140523	-15.814624	227.740417	31.32308	65.107773	0.715892	13.199896586059744	621.3517453769563	12.784950828729283	49.56407651933704	1.7819364294768095e-05	9.98418	1.9402646205044052	0
0.145004	-15.962199	205.657242	32.347626	61.231838	0.645965	13.404692718035564	725.1063200677394	13.449136175710596	79.7073715762274	0.00011110112507866881	6.261596	4.126681469298548	0
0.141202	-16.011206	233.447388	31.271767	61.700123	0.686217	13.378060806270996	704.6392508398661	13.21777354596623	67.2348831144465	1.9554213420080236e-06	7.148002	3.630824735078761	0
0.147782	-15.852091	207.365738	30.505098	61.319004	0.646057	13.316593517718236	709.7352489196198	13.358126560424967	76.59882124833997	2.1065096358776786e-06	12.123252	3.7513193623666767	0
0.154357	-16.199671	252.213226	32.017834	68.149551	0.748112	12.582200196463655	456.3635402750493	11.622706557377048	21.889306557377047	1.60257203330105e-06	13.267328	0.14259821349444143	0.04998418367346893
0.148647	-16.102633	236.24144	33.437687	69.55265	0.721075	12.90559375	528.9534687500002	12.33261094890511	36.68673357664235	0.00012136303902576822	9.046321	0.6795183636509263	0
0.163936	-16.103786	236.001923	33.308369	68.595856	0.740785	12.125370491803277	353.25076639344286	11.02275	13.933198749999997	0.0005122056681694611	8.179751	0.06600704404203096	0.1841635918367352
0.160569	-15.887819	203.932617	33.651718	66.800262	0.705932	12.247181240768095	378.1436912850813	11.75142191780822	25.960010958904103	0.09450362610634078	3.943825	0.010760147445875314	0
0.157689	-15.875605	214.46666	33.054558	69.726326	0.667573	12.8701	543.1754833512355	12.674072549019607	49.142901960784336	0.0005576676310074969	6.673544	0.8314688328093637	0
0.167751	-16.041918	228.082718	33.787445	60.807384	0.728916	11.906524581005586	321.58304469273764	11.042914814814816	14.936151851851848	0.0008125257826962166	1.295243	0.20412021118441875	0.010114612244897755
0.169808	-16.048559	204.968246	33.945103	59.611694	0.680938	12.101561728395062	371.19702469135814	11.824687301587302	29.146829365079377	0.03722312120745594	0.672957	0.021456345885682904	0
0.142719	-16.194248	244.928436	32.914345	62.214867	0.706363	13.207421196358908	635.935375812744	12.894219999999999	54.176916000000006	2.0052741666176893e-07	10.208616	2.1983377161856836	0
0.163115	-15.81754	234.030945	33.062767	62.87743	0.747156	12.015289873417721	335.5564177215192	10.841438983050846	12.038638983050825	5.2333194451017884e-05	2.972945	0.13381451262858282	0.46531887755102314
0.162072	-15.878256	217.801849	32.391251	64.248528	0.655594	12.764505782652044	536.0412781655036	12.663689836660618	50.633494373865695	9.615419920290717e-05	6.979553	0.7533308268519373	0
0.147712	-15.823668	233.50351	32.431805	67.641518	0.707579	13.0273	573.3964000000001	12.610505099150142	44.91662889518412	1.3456998300608003e-05	7.475438	1.205217534976001	0
0.162954	-16.098444	206.094223	32.053074	61.451698	0.647358	12.710386516853934	529.5491095505622	12.674173684210526	51.983217894736846	0.0005042292849769233	10.119997	0.6855749256652948	0
0.157796	-15.817314	233.742462	31.695372	59.604023	0.749842	12.16149344262295	368.36007786885256	11.144019540229886	15.575014942528735	4.503891494024296e-07	7.311356	0.026875662055520923	0.08974304081632771
0.152252	-16.085735	206.483398	32.248009	60.784653	0.731908	12.245196774193548	375.60860215053776	11.562925	22.045523499999998	0.0008017577726637809	5.14201	0.01424004963052795	0
0.158248	-15.816785	202.675995	33.721161	55.932281	0.644696	12.819119417475727	559.296883495146	12.844745690834472	57.99900697674417	1.0950079062117008e-05	6.888108	1.0222377628863455	0
0.14774	-15.802972	200.538376	32.862305	68.127045	0.643448	13.39965072463768	706.1665217391309	13.396628104575164	75.95679803921567	2.269047585003292e-05	9.213804	3.666730575194471	0
0.152656	-15.8695	230.748672	32.227112	62.549938	0.734781	12.497425663716815	436.47230796460195	11.789990710382513	25.64429562841529	0.0001381108900118733	4.271902	0.0651342893410002	0
0.156641	-15.817121	213.876129	32.29866	66.719749	0.659027	12.9521	577.5610538922159	12.838939721254356	55.33343240418117	0.00019062337858615614	7.41295	1.2621458328326272	0
0.153128	-15.945917	205.193665	33.129036	62.677376	0.667603	12.8841	551.6795456410258	12.76335	52.67171666666666	0.034868644557330346	3.630146	0.9296465807253317	0
0.142283	-16.163982	235.266525	31.744175	58.419781	0.683253	13.301142576419213	687.3120665938868	13.17964495412844	66.69760752293575	1.1252644931951817e-06	4.460125	3.23583788975674	0
0.143992	-15.992265	235.595657	30.844416	61.241165	0.72841	12.936513793103448	555.3988965517242	12.42746231884058	39.839104347826094	2.7567000617785104e-06	9.15708	0.9743074467222994	0
0.140345	-16.05912	226.921173	30.918888	57.334858	0.69957	13.1951	644.9665414634151	12.980594553376905	58.46206797385621	2.763673716371233e-06	5.018638	2.36623041329917	0
0.152626	-15.84124	234.664795	31.576777	67.614975	0.745449	12.552156974459725	443.6024616895877	11.63346496350365	22.12692992700733	5.389934696200534e-06	13.281652	0.08945606749492412	0.1817195102040824
0.156466	-16.079706	207.045212	31.911329	66.719398	0.636741	13.120380102476515	640.670147736977	13.132011966987621	67.31105845942224	6.283963411621733e-07	12.87314	2.285588506096402	0
0.156776	-16.094637	246.651581	33.54353	63.659901	0.714868	12.600945921450151	470.583232628399	12.085398449612402	32.353227906976734	1.8615651820979333e-05	2.411881	0.21634367070518076	0
0.162111	-15.839668	206.126862	33.960129	59.904953	0.639979	12.78872147887324	547.9292711267608	12.795001960784314	56.05467549019606	0.0001254889786148706	3.157713	0.8856752461012948	0
0.149135	-15.869244	206.208954	32.906693	61.370758	0.726243	12.438271900826447	414.12558181818207	11.862175630252102	27.318456302521025	0.0019013128437232235	5.095283	0.013852322078446451	0
0.148443	-15.818384	224.121994	33.40686	63.16161	0.730311	12.641461809045225	461.75054773869374	12.022722807017544	30.04479649122806	4.577742166889509e-05	8.972206	0.16873413011751506	0
0.1681	-16.047422	200.094131	33.316795	68.926041	0.65389	12.5221	463.67072093023273	12.388047735191638	42.48485243902441	0.0005317015334623677	10.717623	0.17858150676744725	0
0.142673	-16.161066	231.687149	31.914804	65.959259	0.702408	13.229828923476006	637.4201945525293	12.903883847980998	54.156082185273135	0.0001241654811108622	9.579564	2.2255167139175827	0
0.169056	-15.829029	235.759018	33.501598	62.65897	0.718277	12.051374111675127	353.0252267343487	11.343946153846154	19.17858461538462	3.432811720441345e-05	2.192329	0.06672214307987075	0.22481144897958913
0.167523	-15.990103	234.645798	33.34914	65.459946	0.743565	11.91454562899787	316.9578635394459	10.6211	9.91381	0.00023983286972692946	6.163514	0.23064899648105083	0.80409651020408
0.16756	-15.956138	243.631439	33.925198	66.089363	0.730931	12.090706741573035	353.8090973782773	11.171572222222222	16.184586111111116	8.028476973843103e-05	2.315157	0.06425336648680688	0.010374877551020626
0.141591	-16.128071	244.252258	33.027447	64.000198	0.746973	12.98073829787234	546.8944539007097	12.272550980392156	34.44571176470588	5.854217235642413e-07	12.980745	0.873729708905839	0
0.167768	-16.047499	220.222809	33.780376	62.114052	0.742252	11.725358620689654	283.42625431034486	10.419777419354839	8.396653548387091	0.002199509247667848	2.497121	0.47143008671128384	0.9570429387755113
0.1692	-15.832005	234.59996	32.806316	66.586357	0.716256	12.116912500000002	364.27206250000006	11.400366666666667	19.879593333333315	3.820943704558351e-06	11.414198	0.03575691902499986	0.3208413265306111
0.15117	-16.123779	238.224121	33.229359	62.371395	0.691482	12.9361	564.8454186046514	12.670632066508313	48.48232945368171	2.6565950661286106e-05	4.197263	1.0924484249368716	0
0.154446	-16.03182	235.711533	33.729717	69.437462	0.720715	12.663232258064516	469.7576	12.037458649789029	30.344000421940898	0.00046023698565390885	5.779652	0.2116430298796688	0
0.142008	-16.186834	233.636856	31.408709	64.493675	0.712079	13.175502219140082	621.9578377253818	12.792310810810811	50.352165945945956	7.13459392185165e-05	9.975729	1.950669258413471	0
0.166654	-16.14813	234.88028	33.479473	67.146744	0.723569	12.1306935828877	361.3674919786097	11.328225874125874	18.49323846153847	0.001032445889817183	7.210354	0.04283628291820627	0.10889999999999886
0.167141	-16.039904	222.644516	33.069809	67.129601	0.649167	12.689882694198623	516.6941022615537	12.580430895795248	48.22574990859232	6.205378096569622e-06	8.247526	0.5608314139737933	0
0.153677	-15.856204	210.677689	31.699703	68.566856	0.635595	13.286104212299916	690.8764321819715	13.303212860892389	73.68557401574807	9.083777104835694e-10	12.85681	3.315232686228933	0
0.157213	-15.925866	226.872543	31.749037	61.538094	0.748562	12.156129045643153	362.7235352697097	11.126886516853933	15.29016179775281	1.6845358186808842e-05	10.027851	0.03945165161602548	0.07098418367346969
0.150967	-16.164547	249.471161	32.99892	67.998451	0.723326	12.86373406940063	528.4412208201895	12.280724505928854	35.76963715415021	1.724386513588415e-05	6.054867	0.6743312440798138	0
0.149824	-15.908474	218.243973	32.443699	61.963985	0.736942	12.458996925858951	420.5273725135626	11.742694594594596	24.656951891891904	0.001685602228617294	4.133319	0.024677746648849898	0
0.158566	-15.98934	244.205658	33.951183	68.60112	0.722893	12.530687064676616	443.2105406301825	11.852689108910893	26.829466336633676	4.925101480506405e-05	3.716181	0.0880191707589861	0
0.140377	-15.936518	237.076187	30.326635	61.108986	0.696725	13.353572989195678	699.9272496998802	13.141444467640918	63.983358872651344	5.08462516482237e-08	10.546051	3.521159862136165	0
0.158986	-16.057526	230.691193	32.443676	65.14344	0.722189	12.381919095477388	414.7915326633169	11.7269	24.948363999999987	0.00040048714275230617	8.871264	0.014833789923337837	0
0.157354	-16.022324	207.901672	33.943184	59.284077	0.662245	12.740767334669338	522.4141362725452	12.65080932358318	50.10730530164535	0.002522675571793658	4.679479	0.614792411723691	0
0.156626	-15.828006	202.962631	32.772789	66.196045	0.741906	12.015278423236515	321.1556618257264	11.037547368421052	14.264149999999995	0.012436656917934549	6.710334	0.2065036224528846	0.0013063061224491252
0.143832	-16.194414	234.333023	32.853367	65.275246	0.743205	12.851427927927928	509.6808792792795	12.119984422110553	31.145958291457294	0.00022975400858226097	9.125747	0.49805269859479023	0
0.169938	-16.111393	206.964584	31.918909	54.520508	0.648157	12.385980654475459	463.88729740134755	12.358579201331116	44.01311297836939	2.2462914365304693e-05	7.756909	0.17970971808801725	0
0.158875	-15.846753	232.90036	32.966236	64.459557	0.722943	12.390445	415.8991383333335	11.73901457286432	25.144914572864316	0.0002759009105096911	3.273401	0.01654055320523776	0
0.153473	-16.11619	243.803558	33.797234	65.705635	0.698407	12.866235348226018	538.5172641261499	12.507086149584486	43.030577562326854	1.5556939474090697e-05	5.235845	0.780012500913802	0
0.158193	-15.923553	226.160629	30.513174	55.334427	0.661144	12.790057915831664	565.0752264529059	12.74483381294964	54.59875971223022	1.4181149600213325e-09	13.778812	1.0954066803505693	0
0.152498	-15.931983	245.400955	31.65881	58.981884	0.745173	12.483653505535056	442.0602324723249	11.709126845637584	24.171399328859067	4.200130972927911e-08	4.288297	0.08386898860494255	0.3712290816326537
0.149368	-15.946614	214.84111	32.80764	65.536026	0.695696	12.872280661577609	531.0949058524175	12.551543349753695	44.235899507389156	0.010353128006187444	6.062693	0.7014181642216663	0
0.154558	-15.963212	227.764709	33.832302	59.984074	0.728986	12.38124261460102	410.6306502546691	11.738792307692309	25.100476923076936	1.7195813154690464e-05	5.422302	0.00925225003110199	0
0.145099	-16.18947	203.187408	31.240711	54.170685	0.655485	13.194099107142856	672.1819098214287	13.243436146272854	72.39071983122365	5.596734543304145e-05	1.947637	2.9095313091504713	0
0.143712	-16.060951	246.733307	32.530552	61.297279	0.730499	12.99063125	565.8612968750003	12.47620332103321	40.796526937269356	1.594465790194809e-07	6.908076	1.1055557971997916	0
0.16018	-15.821002	201.346085	30.846649	57.669453	0.636602	12.85783231031543	585.9731849957375	12.918194871794872	61.59119358974359	1.3696477594307676e-07	12.377793	1.381141108162506	0
0.157933	-16.136427	204.965424	32.305965	57.483513	0.679737	12.510702064220183	464.45455389908284	12.324651440329218	40.60271728395061	0.0014819495683355498	3.06346	0.18268156430089857	0
0.149652	-16.197975	230.44191	31.944407	61.641651	0.743977	12.512662264150944	437.3224830188683	11.722549367088607	24.089823417721508	0.00017076795015889481	6.326733	0.0678321446203984	0.5942207346938767
0.140597	-15.861515	225.850098	30.87541	66.45472	0.701076	13.329923529411765	670.0813529411769	13.021920224719102	58.08001303370785	5.866349468407315e-06	13.201068	2.865600027870232	0
0.157727	-16.062017	237.836884	33.119778	68.10833	0.727748	12.479645296167247	430.7595243902441	11.745193406593406	24.733286813186822	0.0003314369922429972	5.80506	0.04842579255352287	0.9257188775510132
0.168583	-16.195427	251.042618	33.355831	68.407288	0.736607	12.09501287128713	355.20089702970324	11.012587179487179	13.987353846153848	4.959211028887003e-06	10.342433	0.05998460959963207	0.2269841836734689
0.160903	-15.833526	200.67601	32.271683	59.825794	0.743162	11.726638461538462	280.42644230769247	10.720735294117647	11.288398823529421	0.00010774805900310783	6.916248	0.4971209513760009	0.12310073469387871
0.150827	-15.89748	204.885971	33.632656	58.321301	0.700635	12.570517209908736	458.3515097783573	12.25851	37.325574499999995	3.61077825081685e-05	8.712831	0.1519872678323238	0
0.146795	-16.180981	230.169647	32.271919	68.023399	0.714909	12.972335555555555	553.2613911111113	12.485634591194968	41.05000880503145	0.0006214796232713787	9.594555	0.9485128678409137	0
0.163966	-15.870422	217.36496	32.453159	60.678795	0.686225	12.369643505674654	429.8728612862548	12.068828291316526	33.86254145658261	0.0011127848217701098	5.35278	0.04605411424531579	0
0.150826	-15.972584	245.035614	33.364124	69.256676	0.735427	12.775573684210526	495.2559736842109	12.032885714285715	29.557957142857155	9.332573776225837e-06	6.998644	0.380639441774928	0
0.167073	-15.954235	236.312729	33.782135	59.062508	0.717715	12.075043986820429	360.50193739703474	11.433297674418604	20.732662790697674	7.593098709381092e-06	0.37288	0.04506949390231897	0.47985308163265505
0.163994	-16.085112	201.954865	32.968803	53.416477	0.64523	12.570347272727272	504.8640090909092	12.591145655375552	50.72520927835054	0.00012305295318535163	0.371072	0.4570925630684923	0
0.163623	-16.04105	241.391479	32.891823	60.31422	0.719734	12.235299346405228	393.93958823529414	11.61331164021164	23.527943386243397	4.347386535905327e-06	2.945403	4.258359709260495e-05	0.8868257959183593
0.14742	-15.832753	221.599594	32.64164	60.146648	0.724118	12.678473626373627	478.7634175824179	12.166702996254681	33.7578831460674	5.3441673727827114e-05	5.072056	0.2657064189381876	0
0.16968	-16.182631	215.034225	33.357811	56.641563	0.703701	11.91496015037594	334.303052631579	11.421719658119658	21.311981196581208	0.00015168622586911342	2.033977	0.13951694844382925	0
0.167209	-16.189022	240.061844	33.174603	65.219925	0.737027	12.013741434262947	339.22755179282893	10.9654417721519	13.592855696202534	0.00011759177394418835	8.744704	0.11779658145407164	0.20314336734694086
0.140941	-15.82656	238.726212	32.477798	66.654152	0.727903	13.186274922600619	608.5638900928794	12.65420101010101	44.73530808080807	1.550471612911904e-07	13.171816	1.7272249998240374	0
0.168616	-15.993925	201.576691	33.622131	58.876686	0.704336	11.854279640718564	316.000281437126	11.399615625000001	20.996848828124993	0.0029535219508785363	1.409465	0.23634387817328484	0
0.15068	-15.960322	226.199951	32.648766	65.366219	0.728537	12.623771717171717	460.1882407407408	11.979195022624435	29.162790950226256	0.002723762635319041	5.42566	0.16092806554784495	0
0.146369	-15.94208	220.966446	32.624596	69.332939	0.729086	12.824836040609139	498.9590253807109	12.167416872427983	32.44963580246916	0.0010642870348713134	9.834001	0.4092773096561342	0
0.150984	-16.043158	245.775513	32.66407	65.019737	0.718458	12.831891540785499	525.726555891239	12.325745161290323	37.45983225806454	1.1018538495275032e-05	4.556584	0.6471737719360083	0
0.153992	-16.053122	204.407349	33.581718	61.669769	0.699229	12.491647619047619	437.52204761904767	12.14597338501292	34.54491834625324	0.008686148247902467	4.022962	0.06847335512299389	0
0.153391	-16.042479	203.386948	31.545624	60.802944	0.656471	12.95770663507109	589.189265402844	12.919008563134978	59.170381857764866	0.002298435781170447	7.777867	1.4280509651198547	0
0.161175	-16.166439	246.574173	33.383938	69.099953	0.745583	12.282075409836064	384.9291147540984	11.17022048192771	15.491325301204837	0.00014593776300389515	6.44103	0.0038408607672849567	0.13500375510204254
0.162288	-16.150581	201.600647	31.982992	60.693611	0.700983	12.137637376586742	370.40917489421736	11.75073888888889	26.942408333333336	2.062901237702515e-05	14.241023	0.022900210343505416	0
0.161063	-16.068644	246.608612	33.795536	64.519371	0.740031	12.251165134099617	383.44811302681995	11.322406306306306	17.92994864864866	7.846965683598332e-05	1.867457	0.005053579839663975	3.9510204081671734e-05
0.147437	-16.062763	245.921783	33.965584	63.65461	0.724327	12.894007834101382	533.8793087557603	12.372228205128204	38.17240256410256	3.2842353520700495e-08	13.999856	0.7304127772962011	0
0.158856	-16.001766	224.796707	32.142258	58.26289	0.731741	12.162137701974865	372.2227773788151	11.438920512820513	20.372556410256408	1.43321980949268e-05	4.933339	0.019646934734580488	0.3477629387755093
0.164148	-16.139137	246.50618	32.329338	60.167603	0.72494	12.208106814310051	390.42754855195915	11.521465853658537	21.87950060975611	2.312561283957247e-07	8.267112	0.0007917562033492405	0.40213716326530413
0.148935	-15.901423	209.112137	31.130457	63.743309	0.71856	12.61645303265941	462.17395023328163	12.105724113475178	32.496000709219864	0.00041185683797964346	13.006873	0.17088149926412866	0
0.15523	-15.858115	203.215378	32.282516	61.762112	0.735774	12.0767463878327	340.26966159695843	11.290466459627329	17.873888198757765	0.0018749574345673702	5.493589	0.11343564276303705	0.4019559999999968
0.158185	-16.149239	235.426727	31.440178	60.005749	0.703845	12.52972412342216	468.13423001402526	12.136555445544555	34.66366138613862	7.84593128125896e-07	13.416617	0.2025511233039282	0
0.144652	-16.137808	245.906616	31.861767	68.385658	0.74731	12.967899628942487	546.7172022263451	12.165121857923497	31.775783606557372	1.1884193008771277e-05	10.846296	0.8716917188691954	0
0.14488	-16.089924	250.858139	30.603569	61.733063	0.743322	12.906493103448277	550.0633241379312	12.254258653846154	34.99763653846152	1.9138792896284022e-08	12.553569	0.9105660399604305	0
0.15827	-16.172905	207.061493	33.578979	58.224056	0.673609	12.5711	477.2144046052633	12.414161776061777	43.0030476833977	0.0051892219325679985	1.608899	0.25597001939305825	0
0.161754	-16.009119	238.61882	31.565365	60.840237	0.707219	12.409067599410898	439.1187319587632	11.94730610687023	30.37627938931297	9.234935682548392e-08	14.35814	0.07371218971452564	0
0.140741	-16.017918	237.730392	31.37031	63.880173	0.708604	13.285720689655173	659.7517931034484	12.952753366583542	55.730477805486295	3.2206417163111845e-06	8.931873	2.6544288549677133	0
0.166661	-15.856125	202.359482	32.846462	64.513115	0.718471	11.856378350515463	306.76497938144354	11.186313114754098	17.12242950819672	0.0018890491257972206	9.774583	0.2948324303358896	0.5635719387755113
0.1674	-15.960852	228.001907	33.373703	69.367271	0.734465	11.999927309236949	329.23137951807246	10.927507407407408	13.053888888888878	0.0004026628072820091	9.702422	0.1638063503941612	0.18539175510204392
0.15923	-15.887855	233.102066	33.201756	64.432106	0.74564	12.184380487804878	364.65170731707326	11.148877777777777	15.461988888888879	0.0005265573591425284	2.93473	0.034878821065792556	0.06894375510204118
0.168102	-15.889363	240.205566	33.652206	60.244865	0.735395	11.937468725868726	329.3175984555987	10.968052380952383	13.875778571428576	3.0761146383575165e-06	0.746141	0.16337715020648397	0.15321632653061298
0.140955	-16.199804	240.527267	30.884983	64.574013	0.686116	13.4701	738.6889064261558	13.295653470919325	70.01910450281423	2.648448099816751e-07	12.567724	4.473261610429609	0
0.151464	-16.10144	227.214752	33.508766	68.153633	0.71977	12.699136450079239	476.1551568938195	12.116601945525291	32.096852529182875	0.003973764704323863	6.711255	0.2494166907629995	0
0.161597	-15.829543	208.244659	31.531345	53.951599	0.666724	12.509425605900947	482.2578925184406	12.414112096774193	44.32487016129034	1.914071580138032e-05	4.100061	0.2883385488950431	0
0.152007	-15.967009	228.633072	33.737576	67.402962	0.72518	12.635659405940594	459.4535099009903	11.996536681222707	29.425979912663752	0.0010090384326034959	7.010774	0.15732089708145058	0
0.166078	-16.159506	200.124039	33.848351	68.578415	0.728591	11.743845173745173	277.84538030888035	10.925678947368421	13.596426315789468	0.0009552862183957807	8.26136	0.5197710737030392	0.03260604081632525
0.140524	-16.0737	223.930817	32.407917	66.033836	0.716527	13.147779653679654	595.9883088023089	12.70838045325779	46.924215864022656	0.00017039030167515204	12.028888	1.5298007204814117	0
0.152458	-16.111931	230.893204	33.847404	67.715149	0.738185	12.525549814126395	429.5593420074351	11.705566257668712	23.48269693251534	0.0018659805497057013	6.609964	0.045229751289443475	0.6008464489795853
0.153505	-16.133127	204.717987	32.129292	58.904896	0.697407	12.508525974025975	451.1071168831172	12.205065601965602	36.432023341523326	0.0009907158822542598	4.184846	0.1192145255360294	0
0.145003	-16.112669	200.403976	32.164814	61.148998	0.719248	12.596712708018154	450.6306081694406	12.140129325513197	33.34750498533727	0.0005120395999000988	5.772524	0.11719818472148956	0
0.142161	-16.115873	233.055771	31.772377	61.095673	0.749361	12.810787615526802	505.74083364140506	12.073282795698926	30.370667741935513	3.897173592659971e-05	6.132648	0.4644177888035352	0
0.161186	-15.800399	216.439484	33.76442	64.830078	0.73089	12.082475464684014	343.02607434944264	11.254448148148148	17.313849629629615	0.018510215061307553	2.521902	0.10229733292420032	0.08694073469387546
0.140196	-16.11265	238.772156	32.645962	58.87429	0.681854	13.423671276595744	722.1921042553194	13.315822807017543	71.66224736842108	1.369035673362125e-09	12.641862	4.054141466017468	0
0.159456	-15.901504	207.207062	32.077789	66.083443	0.687857	12.51610251572327	451.4410955974844	12.194056097560976	36.005547804878056	0.0009836779494714722	13.114095	0.12063800320925426	0
0.154947	-15.892872	219.551773	31.639536	56.626347	0.67116	12.801139319872476	550.3676259298619	12.695758252427185	51.71188058252428	2.8350888140221944e-05	2.652172	0.9141434011675833	0
0.14011	-16.181078	218.950363	31.207314	63.155529	0.732656	12.940789256198347	538.1147487603306	12.369970370370371	37.54682222222222	0.00033457176477217374	10.358482	0.7756433159851379	0
0.152107	-16.158327	233.794952	32.613735	58.476589	0.692581	12.812608641975308	538.6890074074078	12.56303137254902	45.97585931372549	2.8801956787868878e-05	1.701707	0.7818804582144788	0
0.161062	-15.954064	215.884308	32.716885	54.348118	0.66526	12.57407710718002	495.77225182102	12.483111952191235	46.083728685258976	3.361089093211567e-05	0.155224	0.384569817262166	0
0.146882	-16.052025	248.905884	32.761448	62.197025	0.742445	12.793398429319371	508.427312390925	12.105894871794872	31.44407128205125	6.169980751674588e-07	5.362368	0.4872238654193038	0
0.155226	-15.946769	206.028534	32.328079	66.038795	0.681727	12.72242318501171	501.0029871194383	12.472977049180328	43.139917213114735	0.009975974230181414	8.238828	0.4255293075784633	0
0.157472	-16.070869	206.663986	31.955135	64.292603	0.635875	13.05355593220339	625.8082610169492	13.082225517241378	66.01160496551725	4.405322117044347e-06	9.657034	2.0174183518548894	0
0.151899	-15.811154	227.989838	32.925179	62.899925	0.70972	12.713404843304843	493.8102079772082	12.283894871794871	37.041802564102575	0.0001682287839909842	3.807619	0.36974039102481965	0
0.163293	-16.167688	212.577728	32.361416	59.928085	0.644787	12.727433948339483	538.9532702952032	12.710558536585367	53.49927853658536	0.0003785650898756965	5.531782	0.7847590638081451	0
0.14639	-16.136703	227.174652	31.530329	63.502747	0.744786	12.65434060150376	466.3186860902259	11.87274367816092	26.529217241379293	0.00033345081651486755	9.3538	0.19261936040279043	0
0.165003	-15.952214	201.26149	33.234703	58.456551	0.723125	11.765578873239438	294.30473943661974	11.110556647398843	16.33134335260116	0.0003517417246734688	1.995715	0.3839824094646928	0.4202743673469335
0.161354	-16.150122	203.680435	32.905888	68.940422	0.693034	12.375094666666666	410.8794613333335	11.987248648648649	31.01770810810812	0.00038380993995113557	12.783294	0.009549151895359377	0
0.142256	-16.16139	238.820999	30.767963	61.131744	0.730695	13.008787203791469	576.3046919431284	12.499323021582734	41.578474100719426	2.375738130256841e-06	10.220497	1.244833754152623	0
0.160211	-15.823187	201.35997	30.429474	54.102234	0.652264	12.667628692380058	533.0048795860773	12.67092882882883	52.98581351351352	7.53620470042902e-07	14.246018	0.7212439020901379	0
0.154211	-16.069101	203.662766	32.060524	63.906277	0.647084	13.053265919282511	615.6848295964127	13.040165484311052	63.49489781718967	0.002112768413814295	7.270628	1.8443282940212147	0
0.152072	-15.83732	224.821945	30.569147	58.125385	0.733465	12.434957391304348	432.43155304347835	11.795228205128206	26.297479487179487	8.548883067937263e-08	13.784485	0.053060209732420656	0
0.156094	-15.949277	200.623871	33.005974	58.440788	0.657782	12.790265067178504	540.2001190019197	12.743939150227618	53.51673065250377	0.016233867290238253	1.487696	0.7984122909603462	0
0.169303	-16.04299	211.855438	33.459789	57.234638	0.632206	12.595795238095238	514.1334571428571	12.629688068181817	52.10029346590907	1.0670822096411515e-06	0.208529	0.5374780823028247	0
0.14802	-16.132273	252.328979	33.265682	60.337269	0.748328	12.68218	480.9341200000002	11.927228048780488	27.751017073170754	2.6806860188957326e-08	6.458132	0.279656254870511	0.7716367551020407
0.146405	-16.12529	222.775192	31.467339	62.137344	0.737854	12.644682887700535	466.5549037433155	11.963109803921569	28.698611764705888	0.0003205190902159027	8.537333	0.19389743904246706	0
0.147078	-16.0453	205.667801	32.773651	54.958897	0.649286	13.194599136442141	668.5364991364422	13.255075476839236	72.82429128065395	3.4275853449962846e-06	6.854505	2.8335040514961745	0
0.16349	-16.154655	217.089157	33.535717	59.693707	0.638971	12.7808263064659	553.0301505757309	12.78976460587326	56.23809953632146	5.403478536355308e-05	0.360928	0.9457430907829842	0
0.15282	-16.029892	239.644028	33.748146	65.425079	0.736404	12.566183778966131	446.4057914438506	11.814117045454545	25.687750568181837	6.0083396375269725e-05	5.652595	0.10007310367691981	0.9030429387755123
0.141484	-15.914962	233.565125	31.06002	65.881477	0.73145	13.097721359223302	588.6542783171523	12.526349084249086	41.39258424908425	1.0437284095587353e-05	11.628548	1.4201933069079125	0
0.155597	-15.854849	238.455933	33.435478	64.780037	0.73535	12.457454838709676	424.6883225806454	11.688148780487804	23.642112195121946	3.353271249418316e-05	3.354333	0.033378328905181845	0.5657188775510165
0.166049	-15.981031	203.200134	33.081005	62.035694	0.732497	11.692301581027667	276.87372332015815	10.8011	12.304224999999999	0.0011810034848875864	6.35008	0.5284285819547474	0.0156250000000001
0.158658	-15.890499	232.230026	33.18388	69.330688	0.698554	12.666619337016574	482.929919889503	12.229808074534162	35.82244161490685	0.00010403184533207877	5.583795	0.29279700115595436	0
0.163798	-15.906954	210.579651	33.96624	59.512962	0.638874	12.75046958443855	541.166275862069	12.757368059181896	55.05197624020886	3.2117084891374974e-05	2.212018	0.8090728596217358	0
0.169086	-16.034239	210.899155	32.408115	54.751404	0.635643	12.54331977052074	507.99110414827896	12.581465747460086	51.059485631349816	8.878675013963238e-07	2.177374	0.48348363045291265	0
0.143842	-15.915044	229.655182	30.979481	63.877079	0.716715	13.03780596797671	581.2485662299856	12.605697014925374	44.808410447761176	2.2616220071761343e-05	10.449996	1.3136484136416695	0
0.153998	-16.083624	219.127213	31.885839	60.675152	0.744906	12.20885751503006	370.7415190380762	11.308933333333334	17.808179166666655	0.00012971389191720136	7.765437	0.022285402076403095	0.030425326530612463
0.149239	-15.932601	234.360519	33.899662	62.548828	0.689483	13.011420238095239	580.515148809524	12.767757657657658	51.22704999999999	1.0667900633969212e-07	12.710169	1.3033229041541243	0
0.158474	-15.885995	213.18306	33.64846	60.291138	0.699676	12.389802997275204	421.19844141689384	12.012854716981131	31.798271698113197	0.004275006594122483	2.380633	0.025992268219622954	0
0.156993	-16.183249	228.252228	32.567795	67.287697	0.676303	12.853905970149254	545.1921791044776	12.622652915766738	47.60319438444928	0.00025105779896923843	9.034444	0.8542557411276304	0
0.154957	-16.190212	214.507904	31.364647	56.502415	0.674067	12.7321	530.5053615635181	12.609135856573705	48.9731358565737	4.7072729468257466e-05	7.408478	0.6953544336079442	0
0.157961	-16.029415	207.326843	33.284565	63.106136	0.67739	12.618754545454545	480.06810909090916	12.404417073170732	41.89922560975609	0.09277834104942799	2.587628	0.2740481205889826	0
0.142558	-16.104736	233.580917	31.660419	58.908314	0.713136	13.050437448559672	592.2640658436216	12.706413351498638	48.54815912806543	5.2644582418613035e-06	4.585831	1.473632631409483	0
0.160769	-15.972939	201.248962	32.368366	66.184387	0.665104	12.6521	493.3199368421053	12.493549378330373	44.87355044404974	0.0019267595264992829	11.319781	0.3660803779648974	0
0.15302	-16.167206	200.506607	31.792313	61.554272	0.66934	12.8251	541.0858466321245	12.710432786885246	51.4117537704918	0.0019547306829582486	8.336085	0.8081827062238898	0
0.140329	-15.976617	238.801025	31.821405	64.214996	0.728724	13.163297836166924	608.7670602782072	12.655606711409396	45.17354832214764	3.33253778672288e-06	9.25488	1.7305128922125124	0
0.159603	-16.08737	212.038132	33.740479	59.407692	0.660811	12.696116129032257	514.5592903225808	12.603113011152416	48.86213568773235	0.007861049574088171	1.886517	0.541327295713672	0
0.165806	-16.007967	228.761169	32.597656	57.334877	0.677469	12.4041	450.074220379147	12.183474683544304	37.36145417721522	1.469168603531224e-05	2.66031	0.11486560001404403	0
0.158386	-16.027929	204.13942	31.994564	60.247856	0.697059	12.349428	416.04304800000017	12.008822371967655	32.071787331536385	0.0008574346724403571	8.183408	0.01676913113866267	0
0.145102	-16.061462	236.876358	32.478352	63.266167	0.710297	13.050544291609354	585.4883218707018	12.673224309392266	47.09245220994478	2.6932524380604286e-05	6.417996	1.3741368338600182	0
0.163773	-16.175831	233.731659	32.102318	57.785831	0.7197	12.144693388429753	378.7027305785126	11.535127027027027	22.466705405405403	6.11129340978107e-07	8.974293	0.010058262365786424	0.807944163265307
0.15864	-16.046799	200.63652	32.780392	69.75457	0.748325	11.871197222222222	290.435625	10.652039393939395	10.125924242424235	0.00011720705049164567	13.602277	0.414057600724852	0.32734744897958995
0.147162	-16.187542	227.397003	32.336372	62.734554	0.736491	12.660957644991212	469.43753954305805	11.987645893719808	29.160783574879247	0.001208534457996849	5.462652	0.20983469039429417	0
0.15706	-16.116381	242.497803	32.764118	61.014439	0.72384	12.461272077922079	439.25263474026	11.865807547169812	27.776747169811348	2.2059401944383813e-05	2.470976	0.07416030983024353	0
0.162596	-16.046539	213.657822	33.370728	57.974106	0.674129	12.4601	455.2911864406782	12.274911494252873	39.493499770114944	0.0048053066642845185	0.485679	0.13765783336992635	0
0.147978	-15.817123	234.475662	33.539242	69.967644	0.74519	12.755868060836503	478.2345722433464	11.886854601226993	26.073211042944774	5.184901693335312e-06	11.335577	0.26236190358467604	0.7381264489795926
0.161479	-15.915566	239.820419	32.78059	65.258781	0.724234	12.345053924914676	408.90337713310595	11.644641899441341	23.46920167597767	1.764297815286861e-05	5.708928	0.007320384216061477	0.7361639999999988
0.167605	-15.856426	209.485626	32.922695	59.810207	0.690074	12.137222691292877	377.2984736147759	11.783247147147147	27.884454354354354	0.005843612225927912	3.542311	0.011866283034008425	0
0.143992	-16.179781	224.700378	32.630695	59.537632	0.720621	12.849159701492537	524.3298955223883	12.408433333333333	39.67116666666668	4.232174547239444e-05	6.256779	0.6334190532859404	0
0.141118	-16.159565	232.349335	32.452656	63.38073	0.713964	13.157784283727398	609.7974631432548	12.772017808219177	49.497664383561634	3.848161391311733e-05	9.729981	1.7472359828744302	0
0.149291	-15.859573	240.069	32.872299	64.705658	0.73629	12.725176124567474	486.94391695501747	12.037331527093595	30.025003448275882	8.42365487136924e-06	5.398076	0.3201395073147891	0
0.164699	-16.137619	248.948044	32.476807	59.455791	0.729502	12.157422751322752	379.6401604938272	11.405185714285714	19.949148571428562	1.0569690635323406e-07	6.445144	0.008934425359730642	0.11492100000000008
0.16668	-15.86524	236.814606	33.706833	65.361	0.724488	12.122340707964602	360.9378849557525	11.330873049645389	18.588082269503534	0.00018356684561683225	2.395668	0.04393761633278301	0.09976573469387805
0.169747	-15.966456	241.921265	32.421909	58.82795	0.734668	11.890649132947976	326.8710462427746	10.921787499999999	13.493506249999987	2.535484706525691e-08	8.912544	0.1757748389132936	0.20160100000000342
0.156472	-16.186266	230.929108	32.789433	66.389259	0.749305	12.264737130801688	377.0335379746836	11.173985057471265	15.530082758620697	0.0022477746843493985	7.56158	0.012224142303702187	0.0783200204081631
0.156659	-15.809877	220.462677	33.279919	66.812675	0.741643	12.23848	368.17210000000017	11.281927586206896	17.136993103448255	0.008536528299785854	4.334247	0.027256282827360596	0.00856946938775461
0.141703	-16.075483	241.395828	30.374146	61.720783	0.720808	13.14527536231884	623.65151884058	12.734354491017964	48.793754790419115	1.4658257941081555e-07	12.950945	1.9798917706264283	0
0.154235	-16.00584	235.511688	33.106869	65.673187	0.695341	12.823066277561608	528.3198287937744	12.479435120643432	42.55344798927612	0.00020156554196593433	3.897212	0.673104918328097	0
0.151982	-15.846684	238.051956	33.356014	64.256638	0.73349	12.60618777969019	458.50007917383846	11.918242857142857	27.863932142857163	1.2183140523697748e-05	5.152222	0.1527009725002131	0
0.151789	-16.042376	206.029434	31.535324	64.08242	0.724578	12.393889606035206	407.33574434199494	11.781295121951219	25.834556097560977	0.00027553680727077003	13.473289	0.00576267317286855	0
0.15214	-15.941938	208.10968	30.838863	59.597324	0.714813	12.453010741301059	434.2089364599093	11.993578873239437	30.870271126760564	1.2479460692829988e-05	14.488668	0.05821881934455685	0
0.144686	-15.826262	233.149078	33.240505	65.036552	0.737675	12.855578485370051	511.35221686747	12.188520814479638	32.9015479638009	1.4764938988344368e-06	12.715312	0.5126755359043702	0
0.162406	-16.182085	247.803558	32.522083	63.907001	0.71138	12.434728048780487	439.6497256097562	11.900424894514767	28.912173839662437	2.728763174314357e-06	8.953328	0.07549720225425875	0
0.156732	-15.823823	216.395218	32.233105	57.547894	0.655694	12.866704026845637	572.776046979866	12.835703678929766	57.0015871237458	5.500953365280637e-05	0.791223	1.196850097222723	0
0.149061	-16.006357	226.850159	33.969482	60.918465	0.737236	12.529094690265486	435.7334017699118	11.84038272251309	26.386589528795824	1.7403723133158744e-06	12.195224	0.06283398891357357	0
0.163161	-16.000618	200.81131	33.411526	65.19339	0.701004	12.148624964336662	363.21716547788884	11.719761341853035	25.916284984025573	0.03362553355027968	4.845601	0.0382541470394282	0
0.152205	-16.025122	205.047775	32.069248	66.013039	0.63497	13.281620197856554	689.272665292663	13.322660102301791	74.79996419437343	2.6796612329169893e-06	7.831932	3.2793903541187275	0
0.166709	-15.864844	200.386398	32.358574	57.671749	0.690522	12.068719109947644	365.14004581151846	11.765184507042253	27.925842253521132	0.0005168301919818217	5.984489	0.03376537236973126	0
0.14799	-15.910975	239.206985	32.072399	62.520092	0.707267	12.969539024390244	569.9089268292687	12.608314484679667	45.737947353760454	3.2462575376519017e-06	4.383293	1.1585565040309196	0
0.150599	-16.101271	212.116394	31.869946	62.11311	0.657907	13.110317349857006	630.8152469018115	13.065716588419404	63.87359358372457	0.0024278461491131107	5.729407	2.105896546134431	0
0.151902	-15.805173	202.48085	32.181129	62.396862	0.644346	13.154490138408304	647.2873295847753	13.1728125	68.70353791666665	0.0012061127319694857	3.496518	2.410372418234965	0
0.155036	-15.894583	214.425003	31.398632	59.407406	0.689441	12.6371	492.28415621156245	12.383053086419753	41.33234888888889	0.00019352566464417423	8.170841	0.3584078409390082	0
0.140098	-16.109966	241.932068	30.572111	64.508293	0.700261	13.417405590062112	715.142737888199	13.154731578947368	63.58641578947371	9.757641290980235e-08	13.966288	3.881330087481263	0
0.155894	-15.89924	210.362793	32.948029	55.712563	0.677132	12.6341	496.89814712389415	12.484912765957446	45.03214978723402	0.00015609409122393605	1.595206	0.39321116732905187	0
0.16824	-15.821313	205.02066	33.414909	61.546566	0.657241	12.4331	451.57990769230776	12.309626605504587	40.972250642201814	0.06076401247039264	1.318263	0.12123213082016819	0
0.152065	-16.154425	202.626556	32.144272	62.990025	0.681298	12.7690590443686	515.6388327645053	12.567009262759925	46.12032703213608	0.005885429567089055	6.994307	0.5511470947515182	0
0.158713	-16.165442	225.663727	33.910137	67.158936	0.728331	12.29901771019678	385.9007674418605	11.530087951807229	21.188260240963853	0.02157924453576143	3.890862	0.003135471077760208	0.5091841836734672
0.143751	-16.125221	236.229828	30.609194	59.385876	0.748205	12.762805667276051	504.95876599634397	12.05264054054054	30.397230810810807	5.863674532570125e-07	10.602895	0.4578813810911709	0
0.145899	-16.00185	226.685715	32.775204	65.741631	0.734586	12.780306540447503	492.2989965576596	12.112777130044844	31.40953408071748	0.000860858338476739	7.926786	0.3585171969184363	0
0.166868	-16.103804	208.963104	33.626118	65.033669	0.673506	12.366868604651163	424.3894883720931	12.115672727272727	35.067206590909095	0.07270298191193542	4.202143	0.03270975722692154	0
0.153449	-15.917752	207.83873	33.579533	67.325798	0.651376	13.105892051756006	615.3338789279114	13.043190490797546	62.254376533742324	0.0010825239422558965	6.047359	1.8384669615496154	0
0.158809	-16.079948	243.317612	32.9571	59.543648	0.703196	12.544343093922652	469.24820441988953	12.155413531353135	35.02945280528051	2.6795858732198025e-06	1.080615	0.2087686005993923	0
0.161412	-16.134729	209.300278	33.409645	68.506561	0.726985	12.066261764705883	335.97987132352955	11.252412101910828	17.27469363057326	0.005323834966327741	8.144252	0.13191481520424633	0.27382793877550554
0.168666	-16.134762	240.03685	33.230072	67.221497	0.704059	12.26199696969697	398.04324242424264	11.701302643171806	25.212825991189412	3.0838493407587084e-05	9.95828	0.0003507247130020427	0
0.155971	-15.998402	234.691116	33.343788	69.850746	0.693604	12.826605235602095	524.312876963351	12.449151771117165	41.349526430517706	7.774135674686501e-05	5.660177	0.6332523606547217	0
0.152469	-16.075676	206.265182	32.965446	69.962402	0.70416	12.645796755994358	461.48440479548685	12.191680110497238	34.406300000000016	0.003020079444635678	9.019098	0.16739128354121297	0
0.147489	-15.936718	202.919205	32.931183	62.771328	0.7039	12.715169241011983	484.1239826897473	12.365001960784314	39.1672450980392	0.004915070920767926	6.607797	0.3008031920656049	0
0.151753	-15.840301	207.617477	32.90168	67.789833	0.697223	12.74037129750983	491.1092214941022	12.373494736842105	39.27197947368419	0.017745923649974595	6.613626	0.349802885915357	0
0.14606	-16.149769	218.448242	32.991898	60.321461	0.733643	12.596432764505119	451.65014675767924	11.98074125560538	29.29159013452915	0.00011863118562411118	6.460862	0.12153331607731485	0
0.165039	-15.995908	232.204437	33.024467	63.885849	0.735947	12.029260469667319	341.02940704501003	11.064704166666667	14.832504166666682	0.0003380325667759155	6.031497	0.1103081620416838	0.05408946938775549
0.142029	-16.097992	234.237991	31.472313	61.924721	0.716802	13.101548079658606	601.0499345661453	12.704045558739255	47.77334469914038	2.8620094286492612e-05	7.026089	1.6078229788293597	0
0.169664	-15.800217	205.982346	32.529503	56.782578	0.675785	12.1601	393.10519148936186	11.93640048076923	31.989611298076905	0.0007813022477745398	3.87809	0.00013596399685630246	0
0.146984	-15.821586	232.108994	30.914276	57.188782	0.705599	12.911647493403693	565.2890065963064	12.615968073878628	46.94225356200529	1.0112351936657474e-07	4.478119	1.0981622065820362	0
0.152721	-16.17448	203.886749	32.90609	64.404785	0.658525	12.995715014436959	586.0073503368625	12.920301183431953	58.148541715976336	0.0251189016100855	4.538168	1.3816353281025864	0
0.143975	-15.822634	231.960373	32.610851	65.2724	0.697452	13.211569489414694	631.9603163138232	12.922425740318905	55.0996362186788	1.7574030252508414e-06	9.793109	2.126397784901194	0
0.156474	-15.918377	209.303268	32.60062	67.393448	0.715618	12.379920349761527	404.21270111287765	11.79675843621399	26.229470370370354	0.008824590504110268	8.593956	0.0032141580798188745	0
0.147632	-16.085144	235.462875	32.084488	62.229439	0.713356	12.89786	545.9035800000001	12.482838461538462	41.95642953846154	8.881347050219508e-05	4.822681	0.8623674492522203	0
0.151522	-15.824998	202.377594	32.750435	62.980251	0.71067	12.488977906976745	430.16696802325606	12.048249253731342	31.69667402985075	0.02111618225606545	4.301263	0.04683420174953711	0
0.1615	-16.056789	220.973999	32.704628	59.401211	0.733705	12.015919209039549	340.08727306968007	11.193236	16.762585600000005	0.00019206748356565733	3.97689	0.11419294973439562	0.025235591836734735
0.157412	-16.056389	243.521774	32.961407	62.117722	0.716829	12.526932049306625	455.48983821263505	11.996728099173554	30.602148760330568	1.8923051387915924e-05	2.169141	0.13856645782686913	0
0.165508	-16.176483	200.126892	33.033169	62.527332	0.640542	12.662226126126127	514.619855855856	12.649881922525108	51.45100487804877	0.001158116339233347	4.574311	0.5418758784369524	0
0.164556	-16.088982	240.229263	33.479073	63.691345	0.734268	12.111806214689267	358.5562297551792	11.210577477477477	16.70862702702703	0.00030130101309337504	2.958234	0.05029674375033515	0.001476755102040659
0.161548	-16.061436	219.564392	31.943665	56.610344	0.659417	12.655380808080807	520.4659909090909	12.586630726256983	49.32418621973929	4.3543310393544424e-05	4.317488	0.5961359479214233	0
0.150308	-16.185654	226.890396	33.884754	59.445919	0.652943	13.181676923076923	656.2200192307693	13.176425337331334	68.50839220389804	9.7594452854298e-08	10.826876	2.58408136130361	0
0.161342	-15.802974	208.788071	32.668972	63.02779	0.718751	12.104411148086523	353.9053743760401	11.4731	21.08145000000001	0.008336330253437725	5.515999	0.06395335404207049	0
0.141951	-15.946321	222.01001	31.075403	60.953842	0.721197	12.966074664679583	557.2489776453058	12.525988198757764	42.59605527950312	0.00010294971012528715	7.350969	0.9969128803577538	0
0.159021	-16.11562	221.232407	33.099224	66.776726	0.735262	12.19338323699422	363.41672832369966	11.30533076923077	17.727029230769226	0.009302895048647952	6.808514	0.03777526342358326	0.059048999999999685
0.165761	-15.947951	241.573959	32.65741	60.726089	0.735002	12.048186956521738	352.1995217391306	11.150766666666668	16.118393333333337	1.0394358416231524e-06	5.545155	0.06937300598756559	0.01704889795918337
0.158789	-16.097765	241.14415	32.47541	58.539429	0.687829	12.645455473554735	503.76393603936054	12.39145824742268	41.843219845360814	1.2366093629635491e-06	1.894712	0.44798461662576516	0
0.148166	-16.113136	216.272324	31.899103	54.466385	0.639444	13.280235467980294	714.5931748768475	13.392567171717172	80.06108232323231	2.289149257618277e-08	1.184686	3.8680159972681922	0
0.142317	-16.105131	227.876129	32.514088	65.743996	0.737399	12.924581865284974	527.5855958549228	12.263456223175965	34.463446781115884	0.0003774952119393161	10.01624	0.665711345920186	0
0.152293	-16.1835	202.234924	33.087692	69.865135	0.655481	13.1081	609.5804024738349	13.013609219858155	60.596050638297896	0.0005063531344683019	8.446961	1.7437064757711889	0
0.167629	-16.119518	219.642349	31.658627	57.591789	0.660228	12.451774711437565	471.4622665267578	12.339928157349897	42.40618467908901	2.0622198756167854e-06	14.019491	0.22140509168885944	0
0.16659	-15.809566	237.834808	31.909164	59.389301	0.725857	12.064411072056238	361.14411599297017	11.325162937062936	18.921959440559434	1.3638850140665154e-08	10.796319	0.04340718132629427	0.11041379591836771
0.146643	-15.801818	203.668381	32.2038	68.31144	0.660187	13.304024546322827	668.925242597899	13.21734200913242	67.72734368340946	0.00031455793218708894	9.42974	2.841563589389551	0
0.164164	-15.864377	230.533386	33.346706	68.863564	0.737068	12.117255378486055	350.50993625498035	11.084844680851063	14.764908510638302	0.0005490409027069151	6.454602	0.0749582304202949	0.06708100000000138
0.167623	-15.982095	241.788391	32.924313	63.01981	0.742733	11.945963636363636	328.41522727272746	10.763407692307693	11.376488461538473	4.713378826770397e-06	6.984478	0.16789706827522033	0.5836959999999983
0.160684	-15.819869	214.85495	33.817059	56.926094	0.687315	12.403803337453647	435.5170951792338	12.139569168900804	35.55132868632709	4.687700913473872e-05	3.482308	0.06216842610227096	0
0.14161	-16.139496	236.5289	31.937757	64.809181	0.738475	13.015532937181664	560.3184889643464	12.379683333333334	37.358428333333336	8.773826259759976e-05	8.894996	1.034989928272842	0
0.158395	-16.050217	227.866516	31.953482	59.424679	0.728871	12.246586910994765	390.59973996509626	11.565550867052023	22.40446416184972	1.2394202873839354e-05	7.475042	0.0007332464236599685	0.687004163265304
0.164493	-16.193977	246.425552	32.510895	61.931801	0.739239	12.10149534883721	361.72025581395354	11.14252105263158	15.814019999999996	1.7974695872160847e-06	9.550272	0.041942395193891334	0.059187938775510804
0.14969	-15.819256	230.363571	31.334047	63.708897	0.738093	12.625051612903226	465.3458172043013	11.902546808510639	27.472652127659583	2.071439783196988e-05	9.449179	0.18740010407161073	0
0.153096	-16.04874	218.138046	33.96085	65.199417	0.737837	12.3339	386.3832000000003	11.516390322580646	20.66252451612905	0.004068070028418712	6.450809	0.0028118056232897632	0.402318367346938
0.150516	-16.154276	214.683899	31.8997	66.069092	0.671055	13.062089384288747	602.2697600849258	12.909496363636363	56.80656509090912	0.0008713977264087697	10.444666	1.6269161068179956	0
0.154067	-15.841649	215.300949	32.772293	58.64323	0.654384	12.983358669165886	599.994328022493	12.961393185419968	60.96222789223456	7.491970542630098e-05	1.882791	1.5913912244788062	0
0.155235	-15.985506	207.75177	33.566158	63.799713	0.672453	12.7811	520.0704116379313	12.609351497005989	47.58596227544909	0.0456299083966348	3.805893	0.5923827831396579	0
0.156123	-16.08758	207.050919	33.440567	56.555855	0.687024	12.4981	455.10452821128473	12.27162808988764	38.74734988764044	0.00026925507451652114	2.480055	0.13680679049471703	0
0.146229	-15.830392	233.064331	31.903788	63.893112	0.723331	12.902853466872111	538.6733436055471	12.39029298245614	38.71201087719295	2.664409522265759e-05	6.007689	0.7817099990645243	0
0.144481	-15.827675	239.047653	31.120564	58.546726	0.731941	12.875303497615262	541.1277186009543	12.361076833976835	38.300345559845574	4.399666363839047e-08	4.244447	0.8086460646066623	0
0.15484	-16.052082	209.029449	31.162542	56.699375	0.646434	12.971226885536822	612.9212315882878	13.009362773722629	64.11085474452558	2.8103777580314216e-05	6.477714	1.7984251143936065	0
0.155508	-15.966902	200.69632	32.675468	59.674183	0.655178	12.856114111006585	558.5180159924743	12.819616129032259	55.968227419354854	0.034286800048372916	1.610421	1.012568674238677	0
0.163122	-16.003691	216.071396	33.44537	66.615433	0.646987	12.81389584120983	545.5870510396978	12.737690219224284	52.941560370994935	0.00036517175395606063	3.395034	0.858753512552239	0
0.146997	-15.88383	211.727829	31.666584	67.202332	0.748028	12.51387412731006	419.5645687885012	11.586743356643357	21.15612377622377	0.0012849205497754914	11.421255	0.022851334050272502	0.3435634489795933
0.158499	-15.924522	230.650696	32.061893	59.414993	0.721613	12.33309022801303	412.2906188925084	11.750385714285715	25.88454285714286	1.076180910165676e-05	5.058828	0.011321770478048516	0
0.159529	-16.003813	203.715485	32.699005	62.954086	0.661249	12.704916986855409	512.3789979777555	12.592811409395972	48.21154362416107	0.042249850131067086	4.323096	0.5217639447578482	0
0.14903	-16.176523	239.774811	33.945377	64.762428	0.68913	13.075505017921147	597.8671218637993	12.820144543429844	52.60278463251668	2.318517509129149e-06	10.631208	1.5585351624445574	0
0.141914	-15.840295	226.661636	32.180515	58.873257	0.695695	13.1811	633.4455756853401	12.968633049040513	57.80040511727079	3.799810882296314e-07	7.82659	2.1531377065623962	0
0.160262	-15.82861	225.333664	32.226593	58.957127	0.718733	12.248019224555735	394.0489854604203	11.67757641509434	24.740187264150965	2.2865241811868623e-05	3.90153	3.4250552596147523e-05	0
0.149754	-16.082394	200.996811	32.183456	61.364857	0.685965	12.777903240740741	515.6084375000004	12.568683011583012	46.02599111969113	0.007147699645529461	4.725819	0.5508694038794413	0
0.149917	-16.073841	206.228561	31.386757	58.006203	0.657396	13.05932076707203	623.714914873714	13.050408755760369	64.20046774193547	0.001083622799800067	4.540736	1.9809898143693336	0
0.162386	-15.975811	201.956863	33.467339	58.01395	0.729233	11.790801657458564	295.7267900552487	11.065577124183006	15.527883660130719	0.00018848559035303171	1.131595	0.3732135465177624	0.20871844897959013
0.150982	-15.960007	202.901642	31.152098	56.727024	0.692847	12.629768711656443	487.6412392638039	12.398338095238095	41.78304523809524	8.2808531260461e-05	6.352691	0.32501393466824585	0
0.157779	-15.959485	242.766159	32.903614	60.042904	0.726189	12.40818415841584	427.4324257425743	11.787948484848485	26.281075757575767	1.774266574049335e-06	1.315178	0.03983383629055988	0
0.160381	-16.001581	248.025925	33.399193	64.169594	0.743336	12.264064912280702	386.77038596491246	11.29883786407767	17.52438737864079	1.7617289793453395e-05	2.129882	0.0025647923187317304	0.010845734693878247
0.148755	-16.068834	233.114731	33.302597	66.504707	0.690759	13.072946153846154	593.3204615384619	12.791813958810069	51.36957002288327	7.187305661883934e-05	7.600139	1.489458195117768	0
0.165001	-16.068758	227.387604	32.99432	60.734035	0.748419	11.83208678414097	303.78588986784155	10.469951851851851	8.672217407407397	8.344349283104028e-05	4.783027	0.31507744898277984	1.0149123265306146
0.15275	-16.145056	200.14473	32.393864	62.166348	0.650782	13.025913405797102	604.5906530797104	13.011097315436242	62.35222778523489	0.01619682796360092	4.151247	1.6635547212640758	0
0.161185	-16.138027	226.859085	31.999153	59.747879	0.744637	11.996504123711341	336.31421237113415	10.962872151898734	13.6078253164557	4.262051031505437e-06	11.16489	0.13042448926372902	0.17424661224489793
0.1525	-15.967829	201.066299	30.9445	55.303226	0.680705	12.667281005586592	507.3629497206705	12.526438289962826	46.31485501858734	2.494592830637544e-05	7.240454	0.478122886435216	0
0.167163	-16.078403	239.122803	31.852682	57.466156	0.705223	12.186546085672083	396.6552053175778	11.718225	26.344637499999994	1.5736265622702274e-08	12.178319	0.00010375212850509878	0
0.162167	-16.034254	236.868561	31.439167	56.927185	0.6925	12.451684415584415	460.8093636363639	12.151496449704142	36.0168201183432	1.6351851843736145e-08	10.888533	0.1640093668060848	0
0.158114	-15.909553	240.641068	32.178226	68.212227	0.739692	12.42103846153846	417.92940000000027	11.506045736434109	20.38376589147288	2.8171309983427414e-06	11.95103	0.01991033881600047	0.07251479591836747
0.163034	-15.917598	212.058716	33.846096	63.657894	0.6834	12.4151	430.551	12.11800322580645	34.613851612903225	0.09580414435438876	1.686246	0.047862668913609435	0
0.144505	-15.984926	237.693542	33.131313	69.073341	0.719177	13.112111976047904	586.553005988024	12.602507051282052	43.5962141025641	2.841405439305168e-06	12.483353	1.3895405104112832	0
0.150372	-15.900518	236.678665	32.394493	67.962486	0.711479	12.910291860465117	542.4609505813954	12.437938095238094	40.19083047619045	2.1810543257923753e-05	7.168845	0.8234691387973961	0
0.143598	-16.147354	239.79422	30.901705	64.368362	0.704192	13.213378431372549	646.0698862745102	12.8951	54.4593	1.5079133843551466e-06	12.853996	2.387165454916752	0
0.163821	-15.833399	220.646729	33.520756	64.586693	0.672346	12.5651	473.2914	12.339030715935335	40.426850346420316	0.0033497322604008274	1.857598	0.23212471721505332	0
0.163907	-15.814118	215.224884	32.008434	60.048225	0.667239	12.5341	479.21057483731045	12.379476873661671	42.5514755888651	0.00017055496708541436	7.179818	0.26855085119735905	0
0.148989	-15.928617	202.7995	31.768715	63.371113	0.705999	12.656773553719008	473.0439807162536	12.273553608247422	36.939825773195906	0.005497186028269179	7.751422	0.23065989779082466	0
0.169979	-16.053534	206.154114	33.776909	67.848663	0.674558	12.266371206690561	398.9370872162485	11.978177669902912	31.836393203883492	0.01531711415433381	7.041497	0.0005870070815942282	0
0.157847	-15.905981	209.668594	33.359898	54.552513	0.648278	12.812450861287397	561.6839256572982	12.83121214953271	57.65386915887853	3.302439253335064e-06	4.398008	1.0521573897288605	0
0.152085	-15.909041	236.741211	31.457752	64.684288	0.707503	12.828262921348314	532.4911601123596	12.412922085889571	40.41172147239264	2.0553156168319553e-06	10.689734	0.7158842739519052	0
0.154332	-16.161146	214.497971	32.486992	61.97646	0.722495	12.35551845140033	404.3356771004945	11.763483928571429	25.762765178571435	0.0032004694728568796	5.291966	0.003300539339160123	0
0.148472	-16.138166	243.093994	33.44276	61.764565	0.723889	12.806686419753087	515.7805617283954	12.295062406015038	36.627190977443625	1.9953064177026173e-06	7.242679	0.5524428531664557	0
0.150472	-16.082874	202.083435	31.172304	58.543972	0.711084	12.462534343434344	435.08613131313143	12.067065517241378	32.707586206896565	2.0810196613776027e-05	9.890011	0.06085293912061032	0
0.149507	-15.957744	226.943787	33.512089	68.419029	0.723785	12.756510048622367	486.75255105348486	12.1472	32.45799999999999	0.0006563183282934657	8.626245	0.31880826034830184	0
0.14052	-15.966273	225.270264	32.08054	62.837757	0.7167	13.111803703703703	593.1540370370375	12.706738655462184	47.415686554621885	5.994688043424717e-05	9.215874	1.4869594279413254	0
0.150084	-16.177641	249.143402	33.30759	60.484802	0.748758	12.571210280373831	453.44575514018715	11.763620547945205	24.700846575342464	6.011773085930098e-07	4.585646	0.12935976497634885	0.36206008163264747
0.148428	-15.827958	214.558212	32.442112	58.582993	0.64246	13.303467003367004	705.163518518519	13.369862778505897	77.50324364351243	9.503266844831806e-08	4.123855	3.6431302521103035	0
0.158216	-16.178865	225.697098	33.304703	67.646896	0.739694	12.237290476190477	370.5651190476192	11.278306896551724	17.139431034482765	0.0105250914568168	6.258305	0.02261068524144937	0.005020734693877695
0.157131	-16.015059	241.311813	33.215363	59.983646	0.713088	12.522183086053412	456.6668397626115	12.048563878326997	32.03377186311787	3.9224673979203304e-06	1.367123	0.14401132786016965	0
0.14169	-16.150007	218.082947	31.724327	62.028332	0.641255	13.649983797054011	820.367166939444	13.727908153477218	92.92127745803357	6.115144600514919e-08	7.311272	6.852060656476737	0
0.149573	-16.197847	201.234528	32.474495	66.643417	0.6918	12.789193366093366	505.81995085995095	12.4973079002079	42.97417858627858	0.002020026175205744	8.734152	0.46508161926066527	0
0.162029	-15.868742	218.559311	32.028118	63.045017	0.746921	11.924213043478261	316.34888043478276	10.726481818181817	10.94657636363636	3.877949871527988e-05	12.834897	0.23426266921134575	0.5126560000000024
0.142033	-16.02359	238.821838	32.079514	61.37426	0.711744	13.159974154262517	620.82800811908	12.814408510638298	51.46019175531915	1.2345153667421305e-06	6.88467	1.9312961609857988	0
0.145129	-16.054464	219.038498	32.76545	62.284283	0.748157	12.556975243664718	434.37475048732955	11.738525000000001	23.957846875000016	0.0003012355396124348	7.019074	0.05871227364504458	0.722742877551018
0.164874	-16.156643	226.237106	33.627068	62.194981	0.727424	12.018130909090909	339.9419109090911	11.21847313432836	17.13480149253734	0.0043237717788496945	2.437585	0.11479832139521738	0.0497290000000007
0.155793	-15.84225	210.275116	32.290443	64.556175	0.6853	12.682477108433735	493.1687048192773	12.413202625298329	41.57464988066827	0.011770386376727442	6.302697	0.3649550619983678	0
0.155088	-16.158957	217.631561	32.073528	61.394749	0.652364	13.001814821763602	607.205675422139	12.972159936908517	61.27092681388013	0.00044539247557204433	5.178769	1.7053253938505555	0
0.142878	-16.18531	217.911179	32.594032	67.092987	0.645275	13.630900341296929	794.8648592150174	13.648044091486657	87.21297839898344	2.6554618897793637e-07	11.43913	6.055078083220665	0
0.154413	-16.011992	236.965057	33.150188	63.739517	0.703942	12.725916551724138	502.58010620689674	12.325862195121951	38.379117073170754	0.00013463652709844802	3.038347	0.4382856047900472	0
0.159013	-15.999733	236.276016	32.842541	59.691978	0.70923	12.44935730994152	442.2955730994152	11.995764206642066	31.183744280442824	2.2444926547472082e-05	1.455598	0.08470991658422257	0
0.16046	-16.167154	204.340744	33.090668	54.466187	0.633357	12.820367605633802	575.5987323943663	12.906669811320755	61.56294037735849	1.3375804477096339e-06	0.890745	1.2351584243295401	0
0.145012	-16.147141	201.447708	31.758455	66.917046	0.720335	12.69388716744914	466.51135211267604	12.165479204892966	33.20748440366971	0.0002957496494292363	12.423196	0.19366148093663946	0
0.141585	-16.071138	238.109863	31.515274	66.507019	0.748153	13.00551911764706	554.3910165441181	12.238783673469388	33.40180204081631	3.6712699961450804e-05	10.906667	0.9621016295372241	0
0.153625	-16.082382	234.571167	33.461044	67.471291	0.73705	12.523629411764706	433.3552647058826	11.715339263803681	23.768233742331287	0.001617864766560135	5.11673	0.055711292995344726	0.5986337959183661
0.151158	-15.922997	205.107986	33.728142	58.791836	0.656803	13.01051023255814	596.8146604651165	12.985384375	61.2058303125	5.644352505988503e-05	10.398271	1.542405952327584	0
0.162009	-16.083103	225.222748	33.916492	63.045334	0.650056	12.815193959731543	549.9722348993289	12.747597435897436	53.50125965811968	7.725080040670394e-05	1.404825	0.9094965619765311	0
0.169023	-16.006128	241.444489	33.675468	64.761696	0.7346	11.97476015625	332.69054296875026	10.9476	13.469837500000002	0.00010367825729442016	3.625014	0.14702839045790891	0.20417487755102354
0.14358	-16.111355	243.101761	31.700165	66.039482	0.727151	13.0922234375	591.8727359375005	12.556135087719298	42.546523859649135	1.0892954629289982e-05	9.381314	1.467791683995902	0
0.140258	-16.010817	205.65683	31.335472	64.09343	0.730253	12.8269	499.4252000000003	12.257204316546764	34.853800719424484	0.0008386890355702063	10.496433	0.4129561143683811	0
0.142887	-15.805449	235.806351	32.948021	62.776638	0.718005	13.076008309455586	584.9869312320917	12.653920895522388	45.917440298507444	3.353563387006424e-08	13.214815	1.366912531653966	0
0.167761	-15.932457	200.511993	33.45388	67.508232	0.635511	12.70392874889086	519.3727320319434	12.673264772727272	51.657407954545455	8.548706076350913e-06	5.362461	0.5857922451347544	0
0.155141	-16.126816	201.494736	33.40546	60.994965	0.738975	11.96969724950884	317.25093123772115	11.152331292517006	16.05894081632653	0.0004615656759095803	3.088884	0.22891995998680484	0.20871844897959013
0.154051	-16.093378	202.701004	32.316608	64.387184	0.660472	12.927508062930187	568.5170894788597	12.837031192660552	55.44208394495414	0.011254280627996747	6.774934	1.1401914448743993	0
0.15955	-16.175005	213.768951	33.68206	69.011383	0.669549	12.745199780701755	509.009195175439	12.530689211618256	45.02994481327804	0.011494451881071207	5.288671	0.4922356103025361	0
0.141865	-15.85552	222.602448	30.639864	63.47607	0.731479	12.945668852459017	545.5787295081968	12.379620446096654	37.96481301115243	4.6360219614506495e-05	11.949996	0.8586586046978539	0
0.165138	-15.98952	239.220398	33.656784	66.223511	0.709017	12.329240215716487	408.35650847457646	11.7585	26.013192000000004	0.00022346920950949982	3.018739	0.0067558369185868015	0
0.143824	-16.046877	227.973892	33.396061	66.428352	0.748675	12.7676009596929	479.41588483685257	11.93380588235294	27.005056470588215	5.5234739412422546e-05	13.610076	0.2698619308985091	0
0.150937	-15.832068	210.09082	31.445635	66.554634	0.652687	13.213710027855154	659.2475654596101	13.16686119402985	67.26175970149255	1.5115205967926767e-05	11.654633	2.644327606204248	0
0.166122	-15.9244	210.220795	32.477077	63.935509	0.63251	12.787288581314879	555.0106764705885	12.796539767779391	56.449869085631356	1.42852326721649e-07	7.766768	0.9695968410726754	0
0.15203	-16.144428	203.147385	31.996805	65.539154	0.657149	13.05775076335878	606.4368473282444	12.987438129496402	60.5202345323741	0.0015227864376621705	9.826928	1.6929908793602781	0
0.155878	-16.077711	201.982407	33.51503	58.98753	0.714179	12.196936641221374	371.96382290076343	11.727716724738677	25.802581533101044	0.0004746301905823386	2.567561	0.020096206593037305	0
0.159078	-16.0338	207.470673	32.770363	54.421844	0.665282	12.594383950617283	497.3848641975311	12.513848681898068	46.8901416520211	0.00029441249063601475	0.287872	0.3969764891549117	0
0.161351	-15.803213	203.923981	32.265598	53.036842	0.649904	12.638052734012975	521.9037460611678	12.647185585585586	52.19555945945943	4.625146454477486e-05	0.170742	0.6098768573484444	0
0.168776	-16.085026	224.519806	33.885952	68.511856	0.733346	11.897075757575758	310.3206060606061	10.810343243243244	11.901828378378392	0.0055838581150873525	6.827363	0.2715493399457726	0.2842413061224522
0.162105	-15.887639	230.689972	31.654802	60.324039	0.714109	12.282964992150706	406.1059073783361	11.741255555555556	26.059824444444423	8.063669264710557e-07	12.126294	0.0046709085423405515	0
0.159974	-15.98574	221.557129	33.835148	61.319286	0.733533	12.09380763500931	349.34045810055875	11.281525373134327	17.768002985074613	0.0016866319103928666	2.001104	0.07895076985436521	0.0838516122448979
0.151723	-15.946397	244.491135	32.273739	67.404175	0.733146	12.737313793103448	493.83536551724154	12.035567980295566	30.014634975369443	6.659412136335916e-06	7.276745	0.36992869025048003	0
0.152453	-16.112385	242.149414	31.737656	67.338692	0.698203	12.95035857519789	568.3891372031661	12.590675268817204	45.43849247311827	8.232880066344848e-07	12.913492	1.1385105003572398	0
0.158771	-15.926333	200.411346	31.779648	59.867855	0.722982	12.018739455782313	338.08025680272124	11.42067603686636	20.511792626728116	5.472078670304545e-05	10.50957	0.12269281574037062	0
0.154142	-16.123386	218.128098	33.954922	61.034821	0.748521	12.130039708939709	347.93029729729744	11.139304081632652	15.38799489795917	0.00025505186824854604	5.141917	0.08390274698303637	0.017499510204082615
0.153567	-15.871025	205.639038	33.013824	58.240425	0.695817	12.52890612244898	454.88882653061233	12.240415403422983	37.289705134474346	0.001331834042522442	2.609307	0.1358266146542495	0
0.152174	-16.143509	245.255219	32.425636	65.405838	0.700954	12.917618617021276	558.0280146276599	12.554588888888889	44.420426666666664	1.1387189074818364e-05	5.760997	1.0065091996567666	0
0.157601	-15.990451	208.838989	31.869234	59.874439	0.716969	12.216840445859873	381.502108280255	11.677213360323886	24.749046153846162	0.00021989348019098192	8.528004	0.006899619630881334	0
0.154896	-15.976744	237.132187	31.313108	62.682014	0.719804	12.588640031397174	471.2985227629517	12.045789795918367	31.523234693877566	8.545358208318317e-07	13.32133	0.22045783008979522	0
0.165003	-16.153286	212.124512	32.269196	60.096893	0.62913	12.805792050209206	570.4506518828454	12.861377142857142	59.617901428571436	3.309673926880747e-08	6.206486	1.1657441418647247	0
0.168267	-16.11466	226.43309	32.546776	62.81179	0.659145	12.52959524815206	481.43608342133064	12.382864705882353	42.838170588235286	1.5845524825067033e-05	10.375438	0.28293288585918974	0
0.159114	-16.13002	213.520828	32.246254	58.508823	0.628991	12.999106509357201	627.0484043938163	13.089398941798942	68.01459007936509	2.1539347064993142e-08	1.878673	2.0391559567040423	0
0.163785	-16.049032	205.058304	33.579681	61.06596	0.695087	12.17632102425876	377.23982749326154	11.808114749262536	28.014202654867248	0.03179972871257682	1.632968	0.011945040566877483	0
0.141064	-16.042526	230.058212	30.631363	61.135578	0.700967	13.237364080100125	654.7484680851065	12.98116726457399	57.843053587443904	5.432081978512526e-06	9.842234	2.555049152096932	0
0.144054	-15.939268	203.414322	32.889214	58.161518	0.655362	13.293822666666667	684.28648	13.314413019390582	73.74427049861492	1.3765919503302724e-05	11.151638	3.1691992430121805	0
0.157344	-15.989274	206.876663	31.344385	57.354809	0.726901	12.078946153846154	354.07969230769237	11.438569387755102	20.673944387755096	1.7578370197270387e-06	11.613464	0.06341194155297064	0
0.150048	-15.97235	208.218124	32.309696	59.071968	0.736926	12.288654128440367	384.40635963302765	11.584740449438202	22.266776966292127	0.00031088811339824923	3.206316	0.0042499490167951185	0
0.156513	-16.083023	208.130173	33.398518	65.826424	0.699918	12.480095884773663	432.07220027434875	12.07329382022472	32.52519522471908	0.0573856126354745	4.399282	0.05204631604947402	0
0.159099	-15.872682	211.845734	32.187176	64.689499	0.639235	12.998463476733978	607.3352976294996	12.998696797671034	62.623449636099	1.5522800872174607e-06	6.892259	1.7074093678355755	0
0.157998	-16.001129	207.58606	33.085922	63.669514	0.703941	12.356916951566951	407.66635327635333	11.919467601246106	29.432646417445497	0.044343756812685466	3.751416	0.006075701976667904	0
0.161639	-16.036411	220.707214	32.348289	61.794544	0.645702	12.841066728280962	567.3055748613681	12.81445	56.481445000000015	8.781225534179454e-06	5.190923	1.1243251551548032	0
0.164646	-15.938104	241.068283	33.26157	60.538113	0.739794	12.035589236790607	346.21023091976525	11.060509090909092	14.817720454545459	4.8336168929484055e-06	1.508274	0.09014689957501086	0.10553216326530783
0.158555	-15.958238	216.751953	31.43873	61.958271	0.659259	12.828765330661323	557.2619819639281	12.74130320855615	53.24982620320856	1.8810424514804522e-05	12.729143	0.9970726926717014	0
0.157239	-15.934196	221.635513	31.560045	59.024033	0.733378	12.200388566243195	378.4806479128859	11.468251898734177	20.716324050632906	5.9527328027113924e-06	9.422816	0.01033425773739327	0.4039510408163284
0.159353	-15.908424	214.177795	32.7341	59.671246	0.745972	11.922574576271186	315.7642627118646	10.868363157894736	12.528971052631567	0.000324372298259238	2.916724	0.23775818465682974	0.20728508163265355
0.147512	-15.902924	228.585037	31.143383	64.983612	0.700475	13.024485620915033	584.9606143790851	12.692762468513854	48.301958438287166	1.418346887576413e-05	11.578016	1.366533870401116	0
0.154369	-15.955329	239.544479	32.287926	68.538269	0.746931	12.508569061876248	432.0965289421159	11.5277	20.33758499999998	2.9919954160655322e-05	9.607072	0.05211464935586251	0.032297224489794905
0.141823	-16.032597	203.892105	31.695007	62.336582	0.654165	13.468103533568904	738.7980318021205	13.47863137516689	79.98702763684916	0.0006453015408314673	7.577108	4.476102690499856	0
0.160455	-15.838634	232.585709	32.958866	66.24157	0.72108	12.37223	411.12977666666694	11.706529292929291	24.526803030303	0.00025162245455310887	4.798333	0.009852580177668291	0
0.160273	-16.185726	217.99437	32.817715	69.425728	0.668627	12.766948785871964	520.1463211920533	12.553281628392485	45.84174321503132	0.00017685275959894052	11.76898	0.5931020765123621	0
0.145106	-15.933762	203.732178	31.401264	68.832901	0.652283	13.453094584837544	727.0694963898922	13.415717079889808	76.36615426997245	6.208920490731187e-06	14.127305	4.1759110223010305	0
0.141351	-15.922706	234.745132	31.61562	62.417934	0.734252	13.016474392220422	566.04805834684	12.456951711026615	39.82039657794676	7.998440308582846e-06	7.198263	1.1079739934380677	0
0.146949	-16.035275	231.6465	32.272408	68.689156	0.743957	12.774224763705103	488.57078827977335	11.942250289017341	27.329953179190756	0.00039960700878379694	9.522183	0.33156894368939815	0
0.154475	-15.97214	205.99054	31.946751	57.554707	0.684291	12.612273862310385	486.46135005834304	12.413093788819877	42.548823602484454	0.0014938547586079358	3.002061	0.31678782691577817	0
0.150814	-16.014326	236.660324	33.167908	68.48053	0.718373	12.829931530139103	514.2336105100467	12.2771625	35.768731249999995	0.0001589064999575742	6.616812	0.5383821585897851	0
0.159214	-15.864527	239.018738	31.570023	60.997887	0.736456	12.280017127071822	398.5044088397793	11.48646879432624	20.780300709219865	9.645326055651757e-08	10.999607	0.0004650747954110528	0.16425651020407886
0.143933	-15.915308	230.168701	32.192822	67.245438	0.72626	13.008198569157393	556.7600476947539	12.44388494623656	39.29278709677422	0.00010779127768529411	9.391386	0.9909136295463784	0
0.166574	-15.984272	233.94603	32.104488	58.81142	0.739612	11.901384569138278	325.0469438877758	10.877291780821917	12.863057534246565	1.551563544029484e-07	10.867198	0.1853133276947688	0.2696576530612256
0.159463	-15.893852	237.597443	33.833233	66.780457	0.711332	12.519590909090908	445.533963636364	11.976345059288537	29.907237944664047	0.00011796952469153045	2.936562	0.09670746436170818	0
0.155053	-16.197828	240.362823	31.904251	60.554279	0.693389	12.764120202020202	529.5205959595962	12.480464583333333	43.628122135416675	5.824504121595905e-06	6.37709	0.6852843829519503	0
0.157511	-16.165676	240.42601	32.46196	68.580902	0.722964	12.559111686143572	454.0070684474127	11.887882608695651	27.585965217391315	3.136423834986645e-05	11.809359	0.13185644030324808	0
0.152894	-15.969394	207.122314	30.942411	54.212666	0.631894	13.13403545816733	678.766090039841	13.268439130434784	76.00588956521742	6.46263292509207e-09	2.889602	3.0493990572875402	0
0.152014	-16.141548	219.932098	32.648586	61.866379	0.73601	12.376698540145986	404.32435036496366	11.641820930232557	23.032597674418614	0.0016414653484936113	4.02256	0.0032925352796628828	0.8398413265306031
0.162009	-15.963737	223.464737	33.110226	69.149506	0.742498	12.088565263157895	340.46327157894746	10.951455263157893	13.061365789473669	0.0015278571571083247	8.953135	0.11263449928981359	0.2146336530612265
0.156154	-15.921329	208.400253	32.222054	51.960155	0.630348	12.995727388535032	637.5823757961783	13.132172611464968	70.88335006369432	1.3605087146184213e-10	1.156291	2.2284954905341836	0
0.168557	-16.052324	215.511063	33.203194	66.948723	0.661369	12.494497629310345	460.85230172413816	12.302836383442266	40.00476339869282	0.000989314550232401	9.029162	0.16422345627898433	0
0.168673	-15.857335	207.649353	33.771542	68.870766	0.701875	12.063477811094453	345.87136281859097	11.516480952380952	22.074323809523804	0.01985078478001294	6.476948	0.09140347422684124	0
0.158337	-15.842753	233.562317	31.420404	61.309196	0.749325	12.172926086956522	369.93304347826114	11.129861904761905	15.337997619047616	3.011373430564533e-07	12.884313	0.023795590409950156	0.10795918367347043
0.164782	-15.810972	208.934952	33.397701	60.71323	0.708794	12.046107680491552	348.57193548387124	11.518905785123968	22.346125619834698	0.013193151163880567	1.449904	0.08163087052170656	0
0.153864	-16.180771	205.39888	33.412079	64.415237	0.653443	13.006032835820896	590.8014029850748	12.951834782608696	59.52414637681159	0.025323518914470208	4.003368	1.4518604273959252	0
0.155841	-16.196571	225.028122	32.653706	63.983021	0.745266	12.22656232179226	371.1817311608961	11.252595327102803	16.815367289719624	0.0024032132680284852	6.546965	0.02148392636182069	0.0002652244897958801
0.150797	-15.981217	239.773056	33.578857	59.121086	0.70223	12.829895006570302	534.5482641261499	12.511078021978022	43.68725274725272	2.68754764499913e-08	7.925688	0.737466244567922	0
0.148902	-15.967698	210.386322	32.046799	65.533005	0.643117	13.357198022355977	708.9011951848668	13.373753333333333	76.181688	1.5242281816955813e-05	6.864175	3.731463586782971	0
0.14598	-15.817181	230.065262	32.658638	64.615936	0.746703	12.703543609022557	471.95459398496274	11.900276470588235	26.75488588235293	3.910544959199636e-05	7.371371	0.22426544986094063	0.9702250000000001
0.140188	-16.125429	231.763245	31.232765	65.545647	0.72663	13.155498133748056	605.5647262830482	12.64137687296417	44.75366091205208	6.41699386600465e-05	11.83611	1.6790534041999536	0
0.165822	-16.114927	232.684479	32.109291	61.194675	0.728245	12.039149180327868	351.2539836065576	11.2386	17.501500000000004	1.8190166337971948e-06	14.688543	0.07247200758514864	0.03317602040816341
0.160717	-15.901322	204.686569	32.171207	59.46254	0.68444	12.397932524271845	434.4061771844661	12.147583720930232	35.87076186046512	0.0036403042475419865	5.481059	0.05880603267383812	0
0.14494	-15.872277	227.874344	32.777905	69.684631	0.730401	12.950809030100336	532.5502274247494	12.29992	35.257982000000005	6.207152227525108e-05	11.209952	0.7164995054049814	0
0.166385	-15.992824	235.818161	32.829918	60.958561	0.729619	12.027154945054944	347.63717582417604	11.198878688524589	16.90246475409835	1.5861714416034265e-05	5.375661	0.08495099129600055	0.004800510204081226
0.145771	-15.912298	245.146637	32.52026	64.026596	0.745015	12.837732142857142	514.7564357142861	12.106264893617022	31.076189361702106	1.2114888540836237e-06	6.407047	0.5431139936564239	0
0.142038	-15.938455	222.918777	31.761856	66.894608	0.747883	12.854052015355087	503.5220786948179	12.037409782608696	29.010434782608673	0.00054263848311008	10.645456	0.44599447343883525	0
0.145116	-16.167772	234.701096	30.741676	63.069756	0.687857	13.222014918414917	659.3231130536134	13.02207551020408	60.20432816326529	1.3398151294992791e-06	13.866003	2.6458398331589406	0
0.152216	-16.14086	238.13298	33.411049	64.337799	0.694262	12.898108838383838	549.681327020202	12.588353164556963	45.664363544303804	0.00011327493834928234	4.469071	0.9060852233365467	0
0.154971	-16.199793	207.04361	31.026752	54.559265	0.631629	13.054025985518905	654.2665848753018	13.179702809706258	72.4225761174968	2.6957969557295265e-08	5.529498	2.5455777337903736	0
0.152285	-16.164055	230.617249	33.032738	60.680115	0.706893	12.690336768802227	493.78580640668525	12.301013580246913	37.901256481481475	0.0004491763893931075	2.742573	0.369557795878593	0
0.154933	-16.152575	218.585602	31.93475	60.561947	0.738759	12.213320952380954	374.08977523809546	11.404198591549296	19.398367605633805	0.00010175399291310959	8.410392	0.016558106493476582	0.2098948775510206
0.14689	-15.937507	236.838104	31.113459	66.635689	0.718595	12.995768674698796	569.8489728915665	12.500971287128714	41.68088415841583	1.6211647282762045e-06	13.556917	1.157762397963958	0
0.158949	-16.109669	243.181503	32.117027	67.845253	0.709424	12.620866467065868	478.3256167664673	12.101032584269664	32.7370191011236	8.444670756736738e-07	14.736604	0.26293617645489903	0
0.159549	-16.095678	204.236786	32.311951	53.301903	0.644419	12.744543262411348	552.7523475177306	12.789352077562327	57.108008033241	7.936806506754834e-05	0.174077	0.9424209475921367	0
0.141669	-16.157497	240.04892	31.229897	68.341103	0.727257	13.207055905511812	623.5024692913389	12.657076109215017	44.928947440273056	3.4439269340780954e-06	14.790857	1.9773113740966355	0
0.149893	-15.889852	201.805023	30.959566	56.584652	0.665841	12.944665088757397	587.7358076923077	12.899727712854757	58.58926427378965	0.00036708527434432207	5.316096	1.4067537634766856	0
0.161727	-16.157888	202.468842	33.130295	52.78928	0.644467	12.645834584450402	524.6745737265418	12.68290056980057	53.6360210826211	2.6994567749294077e-05	1.189119	0.6367998133457162	0
0.165025	-16.051922	205.233078	32.729885	69.634384	0.633164	12.86707212543554	564.68018641115	12.842325201072386	56.95735898123326	6.49664820810182e-09	14.120776	1.0903239066706785	0
0.157317	-16.151133	234.26268	32.425766	57.582905	0.702001	12.528700547195623	467.2066224350205	12.173005660377358	35.69538490566038	1.3385911688349451e-05	1.979699	0.19744554124397093	0
0.15744	-16.105465	235.709259	33.93483	68.510902	0.748613	12.29616680584551	380.01662421711916	11.183693023255815	15.52884302325581	0.0035931312453448046	4.37454	0.008501833840512002	0.09565765306122581
0.157478	-16.095543	208.133606	32.484119	66.573006	0.722194	12.238919112627986	373.55490443686017	11.569634883720932	22.179808837209322	0.001539970503142414	11.305548	0.017416033087325904	0
0.14133	-15.994268	233.753555	31.738775	63.255829	0.723381	13.103174738415545	593.4712944693574	12.638257728706625	45.16580283911673	2.2442954179395536e-05	7.908112	1.4917246761029068	0
0.157301	-15.90145	205.910477	30.926086	55.6096	0.629427	13.00896265060241	640.1327100401608	13.12939214929215	70.41143384813385	9.360921637949445e-10	6.176282	2.275599357410974	0
0.166139	-16.066963	210.37735	31.708073	54.943501	0.637938	12.624110638297873	528.9742579787235	12.665775287356322	53.60799755747125	8.723617488322705e-07	6.17521	0.6797292989708705	0
0.148748	-16.055834	208.054153	31.855947	60.830914	0.698949	12.743053548387097	503.92642838709713	12.440887878787878	41.828431818181784	0.003359572338633007	5.347267	0.4493241865531607	0
0.144346	-16.121256	233.116287	31.310106	67.026405	0.741428	12.899349097472925	528.4686335740073	12.162417073170731	32.11553219512195	6.233442829193874e-05	13.482269	0.67460832750249	0
0.149833	-15.92992	205.784943	32.799393	68.389923	0.693871	12.840304545454545	515.8674772727275	12.50828115942029	42.790818840579725	0.008704661293211104	7.963311	0.5532382319440772	0
0.167532	-16.059656	247.887955	33.814884	65.895073	0.749343	11.967268122270742	326.9960655021836	10.173100000000167	6.229485000001192	3.8244881835998336e-05	3.173323	0.17513032358563976	1.2569613061224432
0.161085	-16.050638	235.584991	32.144718	65.420044	0.718848	12.377479310344828	418.46568965517275	11.743641463414635	25.436844390243888	1.217050333870013e-05	13.495741	0.02085258569440498	0
0.148069	-16.04183	207.993225	30.1959	55.582073	0.663092	13.064015221579961	632.5275712909445	13.0528937007874	64.60868724409447	3.3086350337159613e-06	11.41125	2.1365906602934803	0
0.148029	-16.084885	225.300217	33.839165	59.916191	0.713153	12.748882857142858	499.2120771428574	12.337946394984327	38.29775329153606	1.8740632763926842e-06	12.228064	0.4112722186008565	0
0.160376	-15.988659	246.53743	33.13353	59.497105	0.745156	12.173656640625	373.22703515625	11.2237875	16.736193750000005	4.669918715410963e-07	0.941452	0.017952643714543852	0.03550532653061357
0.146608	-16.122093	203.696167	32.326885	63.761986	0.708234	12.722920833333333	484.4257930555557	12.331017525773197	38.0217144329897	0.004088604914521702	6.769916	0.30284392761619205	0
0.149227	-15.881171	234.12735	33.134716	67.110619	0.736511	12.715754867256639	477.69278761061986	11.984379187817257	28.662361928933986	0.00010470038508720096	7.092502	0.2589575241776127	0
0.165865	-15.91821	209.637558	32.963909	64.44313	0.66583	12.4911	458.835368478261	12.302630120481927	39.995035542168694	0.012145896566442922	5.955781	0.15431779479310226	0
0.141255	-16.129158	212.355469	33.12064	59.328979	0.749765	12.570018446601942	434.63552233009744	11.801730057803468	25.13424450867053	5.315384681590986e-07	13.403616	0.0594925303812413	0
0.165121	-15.888117	200.537949	32.367607	58.919853	0.747549	11.5081	247.71	10.1859	6.875108000000006	5.9876533731374315e-06	8.805885	0.8215609599999999	1.0383610000000016
0.154071	-15.924364	207.601974	31.052767	58.427963	0.732995	12.174005626134301	368.7525281306717	11.480822543352602	20.972035260115618	2.124951044755125e-06	12.736073	0.026089648455618685	0.8635719387755042
0.152571	-16.158808	248.21286	31.462923	59.806911	0.737402	12.56523171577123	465.43150086655123	11.891089130434782	27.84561847826088	1.3760198978265778e-07	8.250072	0.1878569018438819	0
0.156799	-16.125826	201.374893	31.453335	60.837364	0.640588	12.968442560553633	604.5280795847751	13.000608322663252	63.41840281690142	3.51285706880485e-05	11.15226	1.6625615577556017	0
0.168479	-16.106827	203.865189	32.971394	58.160339	0.686845	12.063153915275995	364.90308215661116	11.765439832869081	27.981892200557105	0.0012303246444810418	4.286714	0.03430341164200511	0
0.153523	-15.881027	228.470459	32.676994	68.054863	0.738264	12.500280112570357	427.0608986866792	11.659596815286625	22.75494777070064	0.0008062437984577499	6.744188	0.038926436907834615	0.47138032653061124
0.149694	-16.052553	228.248016	33.162846	60.95826	0.715501	12.710315022091311	491.45237702503704	12.259410810810811	36.288722972972984	0.00012810284565812933	4.951419	0.3523052699182918	0
0.148303	-16.019258	205.572372	33.804211	66.601692	0.706475	12.720875312066575	477.12345908460475	12.30700804597701	37.09722068965518	0.0016500214148768475	11.125693	0.2554040248812592	0
0.145308	-16.118528	238.677444	30.963642	59.022316	0.683456	13.210391111111111	665.2269844444448	13.072288461538461	63.01679230769234	2.033381688468347e-07	6.464564	2.7653537750319805	0
0.141173	-15.993263	203.149567	31.380346	63.739166	0.715168	12.900252517985612	525.8251223021587	12.482522535211269	41.269602816901404	0.0012325586931555296	9.775929	0.6481500639195179	0
0.156296	-16.174614	207.605865	33.414055	59.161613	0.730936	12.067284115523465	342.5493140794224	11.359271428571429	19.11534228571429	0.0002064208201298565	2.113804	0.10418270119911298	0.6551746122448953
0.168791	-16.077957	203.735123	32.141075	58.244946	0.682154	12.111536183395291	379.0623990086744	11.849426424870465	29.91255621761658	4.886285300701605e-05	12.358478	0.009619204747311831	0
0.164948	-16.011848	203.351135	30.880648	52.197437	0.635159	12.631477682403434	540.2583991416312	12.715529906542056	56.10857383177568	3.768328980636338e-09	9.721068	0.7990533499148669	0
0.143671	-16.017269	221.372391	33.484375	60.823204	0.74909	12.60424722753346	444.80722370936917	11.817569879518071	25.35985301204818	5.538587507475834e-07	14.755514	0.09394592316724813	0.9414543673469365
0.16688	-16.081589	246.968063	32.704964	67.481667	0.729405	12.184790607734808	376.27113812154727	11.303075609756096	17.963482926829247	6.056683095547911e-07	14.130282	0.013283607754306651	0.007008081632652461
0.146154	-15.991393	224.771255	31.076532	63.488319	0.745008	12.655062192816635	467.02810586011344	11.872381609195402	26.520878735632174	9.40199344987337e-05	11.706675	0.19647045808457123	0
0.158363	-15.841348	200.030838	33.552647	58.665096	0.733143	11.885262921348316	307.6314737827716	11.151049685534591	16.399487421383654	0.00021470980173134228	2.276634	0.28907017745308505	0.3349102244897924
0.143416	-15.94073	236.337708	32.660862	67.29834	0.738394	12.980820207253887	544.4564248704667	12.298267400881057	35.098074889867824	1.5374076153079084e-05	10.63436	0.8459066673632737	0
0.162525	-15.938603	203.639053	32.588127	64.267387	0.73138	11.875963723608447	305.3831305182342	11.035944444444445	14.775286666666677	0.0010731900046173398	10.256865	0.304139485754768	0.06009502040816361
0.158462	-15.80122	200.795898	32.405464	65.478912	0.699668	12.366493397524073	409.05098899587364	11.967698870056497	30.57193898305085	0.012133587747205325	8.287011	0.007476650102235723	0
0.161188	-15.944324	235.467331	31.821293	61.943054	0.710246	12.400606024096385	432.1814096385545	11.899550199203187	29.10323107569722	1.348181103381528e-06	11.463789	0.05235340961741987	0
0.155495	-15.813882	200.192535	33.323231	59.302486	0.688734	12.499139855072464	447.73477173913074	12.253512416851441	37.92629334811531	0.0059374789322697115	3.014703	0.10531431575396816	0
0.156332	-16.158487	217.495789	32.771545	66.816185	0.657347	12.97854071146245	585.4835849802373	12.874853001715266	56.58081046312177	0.001209888289250524	6.612243	1.3740684931379232	0
0.150743	-16.015081	217.384949	32.978348	65.589783	0.743531	12.397320472440946	398.31496456692946	11.518169444444446	20.43943472222224	0.009093882252642817	5.729419	0.00041615110362121964	0.2733795918367337
0.155935	-15.939827	229.560684	32.042858	67.130043	0.68399	12.852120506634499	543.0422677925211	12.575325352112676	45.831500000000005	1.400020298663447e-05	10.617453	0.8299744588176107	0
0.141584	-15.827376	232.423752	32.318222	63.290886	0.717617	13.127277142857142	599.683662857143	12.7112387283237	47.498319075144536	1.3458904554244447e-06	9.996071	1.586571430650568	0
0.152396	-15.84936	234.297485	33.488235	65.158684	0.738303	12.533058257713249	436.79452813067155	11.756385714285713	24.587867857142868	5.36775112947965e-05	5.521016	0.0661503462879241	0.7305365102040762
0.145602	-16.046263	242.350693	31.207367	61.926987	0.720372	12.983774556213017	573.6100887573967	12.539080456026058	43.222603257329006	1.224592675367371e-06	7.788044	1.2081065583308928	0
0.142487	-16.182238	200.741745	31.202013	59.852524	0.657891	13.346480307136405	703.144568202349	13.354513888888889	75.18901541666666	0.0006358820004746368	6.682512	3.5958560913651922	0
0.143345	-15.970127	211.653229	31.444275	61.02972	0.697638	13.0228158808933	579.5388734491318	12.764568468468468	50.86033986486485	0.0013600732109006373	6.312858	1.2896414982769104	0
0.162071	-15.91728	233.955917	33.055962	64.788223	0.704894	12.429564912280702	432.6563859649124	11.944546096654275	29.877417472118932	0.00024245067542242476	3.874055	0.053699537190568504	0
0.167541	-15.826269	201.982529	33.148693	68.094917	0.675924	12.329002380952382	410.9546285714289	12.051011832946635	33.327662180974485	0.004524879260585627	9.448431	0.009639769859493677	0
0.164077	-16.017202	202.827591	33.825169	64.87458	0.662798	12.5351	464.5004225941424	12.380414917127071	42.01256850828729	0.20013233279128798	2.207626	0.18292293456149117	0
0.16047	-15.986979	235.036285	32.849926	59.202747	0.744522	12.08580259481038	353.7886107784431	11.112011111111112	15.355062222222234	1.0172952798573665e-05	1.901633	0.06431729615415499	0.0690187959183682
0.145281	-16.058411	225.641312	31.426998	60.864777	0.740455	12.682248214285714	477.2620821428572	12.004378606965174	29.49435174129355	0.00011180318669403489	6.680496	0.25626698825006144	0
0.150948	-15.922856	234.153091	33.316277	64.503777	0.685263	13.0121	583.2886002344668	12.773985714285715	51.58860285714287	7.3154041385000136e-06	5.89306	1.3425835542061009	0
0.165692	-15.935534	206.266144	32.346497	58.416168	0.67386	12.3271	427.1361470923603	12.131215468409586	36.20925446623094	0.002069580834108646	5.610653	0.039109375619098455	0
0.166988	-16.064089	222.794006	32.061623	62.594688	0.655275	12.591856619144604	499.62452851323854	12.480402734375	45.79755820312499	2.349454071436158e-06	14.327429	0.41453413364705194	0
0.154168	-15.935321	234.507233	31.181505	59.043037	0.717931	12.561025190839695	469.4445908396948	12.078084615384615	32.66544615384616	2.874126861177232e-07	9.493493	0.20987444659084764	0
0.156931	-16.005686	202.780197	33.859272	58.071114	0.702531	12.28505598349381	396.0369532324623	11.922799421965317	30.064144508670527	0.00024888469023629845	4.043148	4.072036000242266e-05	0
0.160556	-15.996067	200.722748	31.315285	53.956654	0.651761	12.641663261480787	523.1219503280228	12.64542634730539	52.11555673652695	5.107185466815244e-05	6.01534	0.6216420035353877	0
0.15411	-15.876456	225.200272	31.71488	66.038765	0.745008	12.372200401606426	401.2113835341367	11.424620325203252	19.061272357723595	0.00010994954242873535	12.448232	0.0014610664296575444	0.044822938775509115
0.16141	-15.991066	205.428253	33.054405	69.365738	0.681999	12.51913406326034	447.7237226277373	12.208436405529955	36.252731336405546	0.0027840109746066098	9.564881	0.10527018897899464	0
0.157438	-16.172995	247.764389	33.567589	62.022518	0.718555	12.526286335403727	454.2116086956525	11.980040170940171	30.15547692307692	1.4486982428098972e-05	1.830889	0.1327721506964098	0
0.150668	-15.851806	223.573685	32.405865	58.569454	0.727995	12.508609868421052	442.78581578947393	11.939393859649122	29.065773684210512	2.989279518028555e-05	2.34996	0.08647514094828065	0
0.161394	-15.966436	204.685516	33.119095	58.761772	0.749322	11.668631818181819	270.38076818181815	10.392573684210525	8.228558157894726	9.464325611985079e-05	2.164977	0.5881165610017987	0.813346306122451
0.15027	-16.001633	221.052322	33.787743	62.826462	0.74074	12.423867790262172	407.4568576779028	11.637652147239264	22.586969938650288	0.00016118856087502114	8.35625	0.005876385446912228	0.620943999999996
0.167947	-16.154621	222.11795	31.529043	55.423145	0.642536	12.575204823747681	517.193626159555	12.581289830508474	50.74202576271184	7.717923354729613e-09	10.914455	0.5654450091936982	0
0.162429	-16.178818	203.043533	33.210938	66.497437	0.697542	12.242182987551868	382.98532641770396	11.832111904761904	27.996864583333327	0.004027238798456629	8.299608	0.005466599054735995	0
0.160279	-16.13072	249.292496	32.569187	65.996292	0.744056	12.309428063241107	397.4535889328063	11.313624752475247	17.62539009900989	7.329377582210323e-06	9.100395	0.00022798006726398816	0.016310938775509987
0.15232	-15.916016	240.610138	32.114765	60.587719	0.731933	12.579622689075629	463.6901899159665	11.953546601941747	29.10656213592233	2.052819404167417e-06	3.132524	0.17868278118595218	0
0.159674	-16.171658	249.100983	32.455456	65.825684	0.734919	12.398356363636363	420.15432727272764	11.579375862068964	21.94407586206897	4.956557483943628e-06	9.930831	0.023961758316439843	0.21199446938775154
0.152534	-16.196823	211.264145	33.035351	62.16354	0.65847	13.01264326923077	596.7140528846155	12.951083766233767	59.59661590909089	0.01609801581746922	3.184769	1.5408685114750282	0
0.157695	-15.963408	235.459961	32.403152	59.604046	0.707049	12.516756652360515	459.7155150214595	12.098368041237114	33.52445463917528	1.0346468939608643e-05	2.524804	0.15860252343641187	0
0.141102	-16.168863	239.255524	32.229801	61.461136	0.68231	13.4261	720.7808149350652	13.292552252252253	70.31630828828825	2.695409327584934e-07	8.286938	4.019243148109073	0
0.144501	-16.019823	232.84613	33.319691	68.063606	0.738851	12.896401587301588	516.8833756613757	12.177665420560748	32.251273364485975	3.344851529325545e-05	12.826276	0.5625773164539465	0
0.167569	-15.972077	201.512863	33.531116	69.554291	0.640956	12.6852146025878	508.79175600739393	12.6141	49.2686	3.8160240650620925e-05	7.466639	0.49035981009216656	0
0.147026	-16.189762	209.924423	32.732265	60.839638	0.653306	13.255318918918919	673.6224810810811	13.25641294452347	71.30596827880514	0.0012468132531702682	5.098355	2.9398527607584337	0
0.152668	-15.969965	223.661026	31.458546	67.233917	0.651623	13.22405313964386	668.8584526710406	13.17164128440367	67.66675015290522	2.4666567965072222e-08	14.077128	2.840178067668699	0
0.146583	-16.012648	202.93103	32.489429	67.392479	0.656519	13.311256917363044	673.866677808728	13.251855490483162	69.46251156661786	0.0009222630024891602	8.832152	2.9450082458538005	0
0.15319	-15.972751	201.345078	33.6101	64.060669	0.64463	13.099891122715404	621.0414334203657	13.096887096774193	65.23153483870968	0.0029672663515401777	5.638132	1.934948340742575	0
0.143687	-15.86206	212.051697	32.187092	58.604572	0.702444	12.928003969270167	551.6537375160055	12.64934096385542	47.390261445783146	8.710753462798288e-05	5.726315	0.9293403447189041	0
0.152459	-16.084373	212.095367	32.837391	55.686981	0.637063	13.131554695222405	661.0400823723231	13.224925065274151	72.79898929503915	2.166369610477612e-07	2.835481	2.680324749961561	0
0.151457	-16.058674	233.30928	30.852612	60.133785	0.702724	12.795948525469168	534.2490254691693	12.46519497206704	42.7380687150838	5.477611838740481e-07	13.328147	0.7343068816705649	0
0.16053	-16.110392	246.339142	32.159657	66.768761	0.731996	12.391991891891891	419.261837837838	11.58851447368421	22.16608815789475	8.211897680572286e-07	14.55604	0.022291570187722546	0.28439365306122194
0.158603	-16.179243	206.866913	32.841843	58.910221	0.628885	12.996003225806453	620.2335000000002	13.083325721784776	67.44962782152231	9.216438205184261e-07	0.623846	1.9211409996591742	0
0.158943	-15.981333	245.065399	33.066414	69.603638	0.736714	12.449981801125704	422.78037335834904	11.561287050359711	21.231641007194234	1.4876922534180512e-05	6.680723	0.029226003083711965	0.13700573469387836
0.153773	-16.054504	217.244141	33.508957	62.910164	0.654602	13.043447826086958	607.0206521739133	12.99136677316294	61.08868690095846	0.0008976588488277348	4.171327	1.702352925850945	0
0.168869	-15.908242	208.511337	33.062836	60.276703	0.68917	12.096351322751323	368.8949616402118	11.740512121212122	27.10492060606062	0.009045624387407029	3.983085	0.025807262589955502	0
0.146279	-16.050184	236.210526	32.708508	61.212601	0.727235	12.8261	518.8495000000003	12.300327272727273	36.59741477272728	1.2463852568158992e-05	5.535568	0.5808737950390557	0
0.152516	-15.913664	201.497894	30.706076	60.306419	0.664126	12.909936815920398	574.6718248756222	12.838771826625388	56.17152693498454	7.461137104729401e-05	14.870652	1.2225122709258696	0
0.159895	-16.032864	245.542572	32.557144	69.824966	0.729378	12.482924468085107	435.25664361702155	11.691009090909091	23.689621818181827	1.0309157940203255e-06	12.019893	0.06137173416550559	0.5190173265306108
0.161082	-16.072731	238.701035	33.662365	62.176479	0.705999	12.43741884057971	436.48542028985526	11.973173800738008	30.603702214022114	0.0001756078381316203	1.288686	0.06517548294914781	0
0.151965	-16.122086	223.732529	33.586407	65.680702	0.719958	12.603495238095238	454.9100539682542	12.035824409448818	30.639288188976362	0.008011622659162243	5.666629	0.13592291849388424	0
0.163515	-15.921958	207.212173	33.50185	53.481224	0.649863	12.573638461538462	501.4069230769233	12.562953773584905	49.384586792452836	1.0591431114584948e-05	3.094391	0.42877853836490504	0
0.142941	-16.166794	238.968643	30.745775	62.690838	0.725106	13.050740243902439	589.3406128048781	12.572700000000001	43.70457199999999	2.7964203310096915e-06	12.491648	1.430277823824873	0
0.148847	-15.983509	204.288361	33.892426	63.689056	0.65191	13.204875583482945	645.8105080789949	13.183397687861273	67.72974667630059	0.00012422317139156096	12.78513	2.3822356814331287	0
0.147268	-16.15773	206.032776	32.358154	64.273224	0.644595	13.359827117194182	707.1525680068438	13.382954497354499	76.53699047619047	0.00056691334850093	6.211062	3.6900061808574582	0
0.165337	-16.001492	203.591644	33.187836	61.409138	0.647329	12.61231300659755	499.84486522148944	12.563806976744187	48.50918914728685	0.03191526091917027	1.863478	0.4162819697349031	0
0.14884	-15.855858	215.147018	33.119411	66.674179	0.656226	13.278406679209784	667.9311721542807	13.213916388467375	68.18904552352049	3.6197553812211706e-05	8.054662	2.820977031328175	0
0.146183	-15.829511	218.735733	32.188114	66.621223	0.73989	12.683271270718231	463.4736077348067	11.921198445595854	27.240986010362693	0.0020849260609276496	8.124415	0.177557773489995	0
0.154358	-16.002113	212.381836	32.163452	62.652836	0.662731	12.9321	575.609985971944	12.837063157894736	55.63342789473684	0.005207870809732734	5.117785	1.2353123610049057	0
0.157275	-15.982582	241.46138	33.538269	61.97031	0.707529	12.588338912732475	470.8270386266097	12.148877777777779	34.278005555555566	7.861101569649916e-06	2.190276	0.21774162506532957	0
0.1517	-16.136261	223.951233	32.794983	59.235718	0.739989	12.35491784386617	402.64761338289975	11.602025000000001	22.40329812500002	0.00011734524556005795	2.548733	0.002214854076376136	0.5582224489795864
0.165909	-16.092268	243.757599	32.30727	59.372036	0.700206	12.318642372881357	423.98645762711874	11.899546494464945	29.861056088560886	1.4062825870299236e-07	7.750892	0.03181878251431953	0
0.143321	-16.196262	224.113724	31.637472	64.671608	0.733222	12.866407432432432	518.8236891891893	12.247936734693878	34.58032653061225	0.0008379334689138885	9.737296	0.5806317066762964	0
0.149564	-15.998274	236.515976	31.708076	69.744553	0.733605	12.81803157894737	509.91971754385975	12.091681730769231	30.85809999999999	6.106857787769073e-06	13.987456	0.5001293815047765	0
0.151626	-15.846	201.83667	33.105057	63.457859	0.659006	13.022785768863418	591.9905386819485	12.95507364568082	59.29472869692535	0.0164335239493413	4.896857	1.4695487746349534	0
0.141042	-15.954756	227.86264	32.081131	64.40696	0.743655	12.923726785714285	527.4248321428573	12.22124953271028	33.33329439252334	0.00011263202499769513	9.42612	0.6640979377254983	0
0.153681	-16.117411	224.443954	32.27404	59.708935	0.668268	12.92672162162162	579.7608648648651	12.822390203327172	55.30395360443621	0.000451957206212183	2.500098	1.2927461182717326	0
0.154984	-15.944695	219.970581	31.530355	62.201046	0.677312	12.8221	543.8481860202935	12.636225260960336	48.67683027139874	0.00012963966357072498	9.667665	0.8390355495964742	0
0.151002	-16.037294	236.400299	31.517937	61.559162	0.698152	12.887745618556702	556.6358273195881	12.584538144329896	45.98488144329897	5.77357171189965e-06	7.232891	0.9893923095209544	0
0.156718	-15.97615	220.683655	33.657337	65.119522	0.740199	12.20620609037328	363.34728094302574	11.292083606557377	17.429768852459	0.013358716528248224	3.639305	0.03794157154839259	0.027130795918367485
0.163076	-15.983259	215.762375	32.728245	55.8461	0.666497	12.507881682641107	477.1664238551653	12.387925	43.24323312499997	0.00029383441373961243	0.510097	0.2556713357309985	0
0.151866	-16.108782	238.788528	33.593548	65.247429	0.74979	12.487565208747515	423.6279085487078	11.539752892561983	20.563383471074395	0.00034260286513264576	5.39097	0.031036483706439858	0.049792734693875844
0.169458	-15.985157	201.201263	33.20929	58.486542	0.670135	12.1971	397.96683464566934	12.020792810457516	33.95866013071894	0.01774722404485723	2.084877	0.0003333342604400057	0
0.144778	-16.079506	231.377335	31.971518	66.794052	0.709865	13.095541340782123	593.0424860335196	12.685692797783933	46.96890166204983	0.00018189192528789844	9.284381	1.4852857287322814	0
0.145981	-16.021479	248.199966	31.157045	64.380104	0.738805	12.920198976109214	547.9550750853242	12.267838532110092	35.13263899082568	3.536215452804264e-07	10.424729	0.8859741536324608	0
0.145503	-15.947198	226.029861	32.353611	64.669357	0.736155	12.769974782608696	491.59907826086953	12.100141095890411	31.199641095890403	0.000738449095140723	6.968778	0.3533777768842451	0
0.168729	-16.119762	207.963562	33.455139	60.639843	0.721134	11.74783665480427	292.3147615658365	11.011249659863946	14.953610204081626	0.0012873609651113697	4.29689	0.3993091859798727	0.10285765306122506
0.162927	-16.064039	218.350586	33.018711	69.176498	0.668627	12.672151167964405	496.7261935483874	12.44623725490196	42.96275294117646	0.00029644196331039254	9.870361	0.39188519588521575	0
0.168178	-16.131983	206.173523	33.651119	65.215721	0.719088	11.817966666666667	299.18113333333343	11.095351533742331	15.853764417177912	0.005460569050833506	6.769706	0.3476925049669842	0.2596630408163274
0.153231	-16.147852	234.842484	32.830509	61.440262	0.693534	12.806908322824716	531.8520870113493	12.519003553299491	44.29843451776651	0.00024627152605426856	2.501874	0.7092447325675524	0
0.154084	-16.118948	225.358154	30.745474	56.677082	0.667712	12.891138341968912	583.8766113989637	12.816698165137614	56.06651339449543	2.9109064843275164e-07	11.937424	1.3509822232825623	0
0.169183	-16.04006	227.872559	32.132446	59.090427	0.744511	11.71473695652174	290.1610043478261	9.9651	5.23794	9.934228988276088e-08	14.941734	0.41623536130107586	1.2185005918367309
0.160385	-15.913381	222.904083	32.932125	69.204308	0.665791	12.823310129310345	537.5958254310348	12.630232530120482	48.19630542168673	3.9322395851447806e-05	7.421431	0.7700286648182965	0
0.145887	-16.181684	237.403748	31.003284	58.118858	0.683313	13.163301334816463	652.0949043381539	13.028890697674418	61.65899534883721	4.3513531559831254e-07	6.059115	2.503111567778254	0
0.153665	-16.071192	210.727234	33.651642	61.415569	0.717832	12.370015227629514	404.71831083202534	11.842574103585658	27.379629482071707	0.002807139408074644	4.333147	0.00357663679726811	0
0.159321	-15.890055	204.470062	31.868809	57.926228	0.680357	12.4741	456.6164912891986	12.273269491525424	39.27527457627121	0.001206533831189994	5.294835	0.14377626504300647	0
0.166944	-16.016949	201.909988	32.998703	59.361893	0.645814	12.539800559701494	486.9068162313435	12.508711801242235	47.40915248447205	0.011394202578075928	1.917184	0.31988119743552923	0
0.145712	-15.97711	200.158035	32.408649	67.108994	0.657019	13.323119426456984	676.3389703977804	13.26797299270073	70.04544890510952	0.0010285961900179906	9.133447	2.9974576573532077	0
0.164528	-16.043764	239.003677	32.073265	62.023674	0.74119	12.043773999999999	348.7161740000002	11.020026829268293	14.266051219512196	5.606801560753458e-07	13.667365	0.0811244515672713	0.16321600000000067
0.150279	-16.137257	207.558273	32.340977	69.080101	0.72966	12.486797508896796	416.1596423487546	11.768123923444977	24.837369856459336	0.0007596906579144488	11.982544	0.016955473205290717	0
0.150259	-16.104805	212.987534	33.647449	55.237057	0.637231	13.206012337662337	680.3066258116883	13.307143367346939	75.90194349489799	3.239142396956502e-10	13.191094	3.0825986549415654	0
0.161842	-15.933749	203.98674	33.759514	67.834923	0.717671	12.083009698996655	340.75870401337795	11.431433333333334	20.21621666666665	0.05071582703427453	4.679898	0.11141749359747564	0
0.153664	-15.884976	243.744629	31.943739	63.771072	0.747176	12.487727413127413	435.07857335907335	11.59678992248062	21.810155038759678	2.1103521430758445e-06	6.538779	0.06082999450882362	0.10469846938775547
0.144553	-16.128439	229.726944	32.922367	61.551678	0.69578	13.107975	606.570875	12.854691928251121	53.64034125560536	2.436030853522981e-05	8.343319	1.6951378991059172	0
0.143347	-16.152536	225.678497	31.33124	62.089581	0.718744	12.960776991150443	557.246057522124	12.523355384615385	42.58393384615385	0.0002495163788807515	8.275937	0.9968769962214392	0
0.156321	-16.105314	240.044403	32.893822	69.055595	0.709155	12.7137	493.84466666666685	12.203328070175438	34.70925263157896	7.240022434941808e-05	7.412817	0.3699983196570691	0
0.158239	-15.91219	235.205399	30.963076	57.459328	0.702508	12.518674965612105	471.2353631361764	12.162036507936508	35.64816349206349	5.482821498897046e-09	12.900865	0.22009299285224823	0
0.157496	-16.105745	234.550339	32.58342	65.049706	0.748287	12.251653719008264	378.452314049587	11.192830337078652	15.9020786516854	0.0004850158675614776	7.368442	0.010369738615422305	0.06495216326530658
0.156288	-15.840549	227.897781	31.810123	62.416439	0.732595	12.353899642218249	407.6470715563509	11.623523529411765	22.94462176470589	2.762091161172195e-05	8.286919	0.006057218232481333	0.6628285918367306
0.159957	-15.966641	203.946823	31.692503	53.258427	0.659096	12.599548818897638	508.0475196850397	12.565030194805194	49.164323701298706	7.161917053560242e-05	2.378342	0.4839665498485939	0
0.161161	-15.823774	229.479141	32.796814	63.527637	0.745658	12.073921576763485	344.94873029045647	10.985468421052632	13.609115789473694	0.00022382210667611058	4.420032	0.09486881323692194	0.21081216326530652
0.145223	-15.8706	228.081116	30.667377	60.890873	0.731419	12.802231147540985	516.1665000000004	12.242015662650603	35.1924843373494	4.211212256527891e-06	10.266567	0.5559790096000036	0
0.167284	-16.063858	204.320679	33.7607	61.125668	0.729549	11.668775675675676	274.39278378378395	10.820204347826088	12.606660000000018	0.0025904190161573065	2.485685	0.5508582477036719	0.003120020408163033
0.16837	-16.049587	214.872101	33.347164	59.66861	0.636456	12.632450845948354	517.4582849510244	12.633215569823436	51.57428154093094	1.9112355897243157e-05	0.611088	0.5678970529002149	0
0.152084	-16.191563	231.89032	33.584007	61.000221	0.713318	12.648653597650515	478.6697224669604	12.19882852233677	35.049168041237124	0.00017719368380329694	4.579497	0.26511232975898436	0
0.168791	-16.131771	212.950119	31.871862	53.234638	0.65836	12.342025849639548	451.5677847579817	12.263224763705104	41.04795614366731	4.563993305676352e-06	6.847114	0.12118018546462858	0
0.162542	-15.857731	210.945908	33.064777	69.426453	0.711305	12.237688235294119	376.1592941176473	11.625941628959275	23.346302714932126	0.0036672347792238804	9.304123	0.013442734130947048	0
0.152075	-16.189228	200.488892	32.668434	63.580605	0.718961	12.334035126582279	391.8369604430381	11.813722837370243	26.788322837370224	0.001515273330133215	6.003061	0.00037888072857394624	0
0.158726	-15.934675	215.189499	33.572395	62.673641	0.669911	12.7101	508.99714054054095	12.54210814663951	46.10281323828922	0.01515506829694938	2.1225	0.49213152384075154	0
0.151263	-15.900006	232.097	31.95031	59.136627	0.711536	12.70489885877318	501.895189728959	12.303215384615385	37.99792596153847	8.274303510492234e-06	2.705458	0.43272261631962666	0
0.167904	-15.951927	210.255661	33.751453	60.99387	0.665414	12.3781	436.0296558089033	12.20173354037267	37.854499378882	0.061048133760855716	0.68525	0.06375129584083596	0
0.150099	-15.959396	227.013611	32.878887	66.461395	0.739242	12.58230517560074	443.97332532347514	11.79252196531792	25.03003930635838	0.0015182266876048432	6.045753	0.09082647453685894	0.9202290816326466
0.158484	-16.121943	204.438446	33.40398	63.858654	0.63849	12.966112068965517	592.0040844827589	12.975064843750001	61.66202721354167	0.0021494625551900072	2.263098	1.4697508848431722	0
0.144254	-16.194201	255.658417	32.940655	61.407677	0.747381	12.894019439579685	534.776374781086	12.203512371134021	33.38366907216496	3.2987666207557135e-08	7.950441	0.7398791932569986	0
0.150889	-15.870757	207.504074	32.164089	53.083401	0.643572	13.091528087986463	651.1540964467007	13.179755870445344	71.09674331983805	3.464794914788622e-07	1.925586	2.4848254154386042	0
0.148542	-15.869606	215.39502	30.450258	62.506142	0.646367	13.335619264448336	717.7485971978984	13.36458097826087	76.81331304347826	2.0575024397398707e-08	14.83596	3.944772809210369	0
0.155813	-16.119692	201.608246	31.930683	53.357937	0.641754	12.89321301369863	595.3253390410962	12.969592346938775	63.53342257653063	4.3104353346937646e-05	0.350683	1.519725120451792	0
0.142391	-15.915151	240.543137	31.39365	62.860569	0.727413	13.078689861751153	591.4628156682032	12.584834693877552	43.681840816326535	1.1015339511001798e-06	7.14017	1.4616856971466377	0
0.157958	-16.050171	204.570312	32.643044	65.308975	0.687746	12.524616129032259	450.9144516129034	12.22291308411215	36.70110186915889	0.013488388201222355	7.591686	0.11839719381478687	0
0.146568	-16.139233	229.033234	31.601625	68.551956	0.712952	13.011295014662757	567.6412434017595	12.539721212121211	42.62264787878785	5.899372302065823e-05	13.928673	1.128710018397371	0
0.140405	-15.957131	218.494217	30.354025	57.707718	0.724937	12.92293282674772	550.0094361702131	12.490496825396825	41.91469365079365	3.7053192598315263e-06	8.238125	0.9099332658672615	0
0.14236	-16.154598	244.063644	31.838387	67.699905	0.73345	13.138185245901639	599.3398098360656	12.5317138996139	41.22811158301159	9.03648637462934e-06	10.956287	1.5812452689738012	0
0.165425	-15.896857	200.822159	33.400826	67.075356	0.67219	12.41437695800227	430.56416004540296	12.183305073995772	36.556602325581395	0.038972030561131674	5.726617	0.047898110475172964	0
0.153761	-16.093328	210.734894	32.289818	67.203972	0.730096	12.352269675090252	392.92359927797844	11.609721621621622	22.389924324324344	0.001721298834600898	11.344663	0.00016327346588067813	0
0.152462	-15.862316	203.093994	31.527296	64.10186	0.720319	12.390082258064515	407.18408225806473	11.825857462686567	26.86068507462687	0.0008546970982902871	12.060893	0.005621845603646403	0
0.14304	-15.877337	220.463135	32.820301	58.603298	0.717415	12.88241850789096	532.4526427546632	12.485393413173652	41.86458502994012	6.03413212200521e-07	10.919177	0.715483228411496	0
0.169233	-16.178221	244.356094	32.215424	57.453438	0.706798	12.12730423600605	384.7801694402422	11.62151474654378	24.540829032258067	1.3614891832183268e-08	10.524876	0.003955311211177621	0
0.165815	-15.859305	232.229736	33.102482	61.615044	0.714419	12.161345585874798	376.2607174959872	11.557407692307693	22.682989230769223	4.7708787536456144e-05	2.693109	0.013298393704717651	0.9755795102040794
0.153569	-16.086506	236.290314	32.187794	59.130035	0.726944	12.505918330605565	449.2227381342065	11.926852293577982	28.96621376146789	1.2344602518201493e-05	3.069033	0.11134126696409874	0
0.154712	-15.865026	202.261124	33.978577	56.474483	0.683642	12.556723705408515	466.46778020713475	12.36488527607362	41.19437361963191	7.779069889715102e-06	9.88574	0.19342555674263942	0
0.160207	-15.901794	243.17218	32.270626	65.898308	0.737683	12.330866037735849	402.84234716981166	11.447365625	19.77894999999999	1.8630461292361531e-06	9.748565	0.0023290853162358516	0.05043232653061187
0.150775	-15.875137	212.712799	33.14883	66.507095	0.748405	12.31786617954071	376.6050918580379	11.329996551724138	17.51217586206897	0.010290234674139835	6.368615	0.012814112020874745	0.025645734693876224
0.1548	-16.117929	218.026932	32.205082	59.609692	0.743859	12.151644000000001	360.05948800000004	11.262915126050421	17.28798907563025	0.00013858431592295137	5.187686	0.04623297055894498	0.021274306122448235
0.16717	-16.099556	209.220016	33.912189	65.989708	0.660165	12.4991	458.8802649842273	12.330564627151052	40.75619827915871	0.07703869353481896	3.02578	0.15453493981368424	0
0.141246	-15.967278	212.29567	32.273254	59.068169	0.742932	12.653741304347827	459.7177355072467	11.985951674641148	28.969000478468907	1.4518734562615218e-05	7.74146	0.1586134074011243	0
0.164573	-16.165442	204.846619	32.690609	66.298111	0.643773	12.735185185185186	528.2739314814817	12.679867857142858	51.616441071428575	0.00011154044774713366	11.649728	0.6726415455632916	0
0.166657	-15.907389	219.368881	32.376396	63.115356	0.663523	12.5251	475.5158437500002	12.357556896551724	41.83355129310346	8.434544401171951e-05	9.678218	0.24550252666601463	0
0.166035	-15.922747	203.599838	33.602276	67.144814	0.708393	12.02131840873635	335.5123868954759	11.458440248962656	21.107205809128633	0.03218620251434169	5.886977	0.1340128232094124	0
0.148735	-16.187511	223.773926	33.156681	62.512432	0.691106	12.94375291262136	559.8870946601945	12.68829090909091	48.80200318181819	0.001632669769584399	5.523922	1.0295954172016075	0
0.167666	-15.896632	235.066666	33.35947	62.349285	0.736877	11.931141584158416	324.87110099009914	10.900415789473685	12.992847368421057	6.222006159905555e-05	2.961774	0.18624615295018696	0.23814399999999913
0.168137	-16.11377	214.680954	32.945107	63.267605	0.675087	12.328597034400948	421.90446619217096	12.067131175059952	34.14616163069543	0.0042300031501666105	8.418626	0.027412082407978038	0
0.140117	-16.067728	220.542603	30.878162	60.016167	0.739073	12.86001724137931	520.8934137931036	12.258009090909091	35.0009272727273	4.2604282587986784e-05	8.15979	0.6002045590146882	0
0.156631	-16.112194	209.595901	33.330177	63.812355	0.629171	13.139222778675283	650.388671243942	13.201106418485237	70.72795250320921	5.88014172605674e-07	2.42273	2.46999757253477	0
0.153192	-16.141045	236.430038	32.24754	65.532707	0.6847	12.956423424494648	574.4357086801429	12.705927664399093	49.75025850340138	4.548067154711105e-05	7.299212	1.219301246846678	0
0.156358	-15.848291	219.837204	30.924244	56.104542	0.665202	12.802691606960082	559.4690880245653	12.734121857923498	53.60617049180324	6.607938767231237e-07	7.910531	1.0243817624854799	0
0.16343	-15.812509	204.086075	32.128448	59.507488	0.732714	11.792152123552123	297.070727799228	10.952270731707317	13.98748292682928	6.156909645262837e-05	8.924352	0.3631769885452458	0.008099999999999915
0.156555	-16.081718	211.011627	32.154301	63.428638	0.703105	12.45517323943662	433.5472492957747	12.039280064308683	31.994627652733126	0.002730292033917193	9.285897	0.056270406751076064	0
0.159745	-15.909672	236.434921	32.052982	62.867672	0.749624	12.152571698113208	363.6182641509435	11.043661643835616	14.193182191780812	5.04330845764082e-06	9.313999	0.03729470655242443	0.2301257959183692
0.148946	-16.182016	240.436508	32.464718	60.745777	0.718933	12.801727421758569	521.3858166915053	12.342321453287196	38.280420761245665	2.8736184899449657e-05	3.324223	0.6049088628933974	0
0.168719	-15.831684	213.02327	33.713654	54.793037	0.651079	12.431855859375	466.1557539062504	12.378571590909091	43.92597556818183	8.707911032588405e-06	1.997596	0.19174026277744372	0
0.150536	-15.898564	220.528259	32.4548	63.305061	0.739141	12.457283673469387	418.74581632653087	11.688478698224852	23.533537869822478	0.0016583667650657786	4.660284	0.02135342174725075	0.8005136530612222
0.14773	-16.010658	234.486313	32.102097	67.146172	0.730319	12.842738795986623	516.2205484949835	12.203482978723406	33.60939319148938	0.00018741332903982505	8.433768	0.5564751290859039	0
0.16753	-16.173304	212.645172	33.622601	53.228123	0.628473	12.631178595317726	533.3211755852847	12.716494101876675	55.806193297587136	5.330468068318102e-10	3.072334	0.7245537558454967	0
0.16052	-15.962393	229.576309	32.426449	68.108162	0.722284	12.36787397260274	408.478809931507	11.659867195767196	23.571532275132288	4.680688948547687e-05	12.467176	0.006880125620627366	0.9612401836734605
0.167502	-16.173178	238.993057	33.720764	59.093002	0.733848	11.932860000000002	329.8017200000001	11.013669892473118	14.51103225806452	2.2592367948627858e-05	0.930854	0.1609776365428028	0.07816018367346818
0.151081	-16.005308	212.25325	32.032764	57.511257	0.697697	12.655345838668373	490.30331370038436	12.374249870801034	40.65711782945736	0.00048589353231176025	2.310975	0.3439610547606673	0
0.142956	-16.199743	233.066864	32.758747	62.785561	0.735603	12.893781135225376	526.9107011686145	12.289216182572614	35.54211991701245	6.317198338266253e-05	8.624143	0.6589513120111914	0
0.145487	-16.112804	230.314346	31.828241	66.12439	0.708967	13.053172322670376	583.0321376912383	12.651282825484765	46.191760110803315	0.00027650578149246354	9.313587	1.3389286553273108	0
0.143062	-15.986128	232.731232	33.110394	68.193123	0.703099	13.2469374836173	632.2382254259506	12.891766666666667	53.114666666666686	2.028470062997017e-06	14.312223	2.1313884252119926	0
0.158781	-16.123444	226.676254	33.091393	62.015614	0.659445	12.847750251256281	558.2736170854274	12.752138043478261	53.2968097826087	0.0005018812335809529	1.703424	1.009544105511338	0
0.160912	-15.906004	235.943924	32.992764	61.672756	0.738989	12.160361950286807	367.2950095602295	11.265595575221239	17.383792035398223	4.7435312860295826e-05	2.289204	0.029067606921383153	0.0005556122448977611
0.146682	-16.009501	231.662109	32.032719	69.58989	0.730034	12.917386677908938	531.3018870151772	12.258575206611571	34.51410495867771	8.133654361558086e-05	11.184878	0.7035533028695146	0
0.140944	-16.123541	234.504044	31.470671	60.627934	0.71268	13.159734877384196	622.1198732970031	12.817767546174142	51.63025382585754	1.1248224114358993e-05	6.390062	1.9534555965518292	0
0.157813	-15.827888	212.492065	32.212997	64.255424	0.638937	13.046427826086957	621.7032313043482	13.055916091954023	64.73428505747127	9.782676321101606e-07	5.260794	1.9462951037664484	0
0.148029	-15.915576	228.68956	30.450613	59.850555	0.749084	12.529215606936416	446.2115741811175	11.71734832214765	24.024993288590593	2.0023058316618443e-07	14.563181	0.09931835569640145	0.4606530816326511
0.15879	-15.999756	204.716034	31.787815	60.928139	0.63901	12.929405099394986	594.362749351772	12.958584967320261	61.97299960784313	5.659804436731182e-05	7.403242	1.505155250332685	0
0.160303	-16.180155	219.457458	31.772577	57.964172	0.683294	12.497172202166064	466.6807617328523	12.26583631840796	38.996041293532336	4.760731815233018e-05	9.178861	0.19458013169616833	0
0.147433	-15.873178	228.065704	31.173723	58.97419	0.699024	12.9421	571.2724309252221	12.674170559610705	48.740915328467175	5.500082354620838e-06	4.995306	1.176689984541054	0
0.167322	-16.14323	241.490784	32.84692	61.744423	0.710358	12.19626199376947	389.1320654205609	11.629803349282296	24.123979904306207	9.82572629987729e-06	7.072636	0.0013039585790703865	0
0.159902	-16.191534	227.104095	33.893402	67.985054	0.734956	12.220956596558318	368.0503919694073	11.316407086614173	17.794024409448813	0.022929601222732597	4.325581	0.027504146669920407	0.03920399999999858
0.144034	-15.921951	231.152954	32.56477	65.730453	0.737359	12.888778756476682	520.7037288428328	12.219322222222223	33.55201555555558	8.367062263089754e-05	8.98898	0.598397252354743	0
0.146084	-16.167841	231.387238	32.62653	64.297272	0.713938	12.950145977011495	551.3024482758625	12.515660606060607	42.33632333333334	0.000660458013731876	6.538956	0.9251770068460563	0
0.153547	-15.97619	200.224976	32.800858	55.064476	0.662112	12.795067086156825	544.887857696031	12.759704900459418	54.25485298621744	0.00038309589569824427	2.01052	0.8507974394208053	0
0.150642	-16.039194	206.475082	32.535152	65.658264	0.734871	12.351840740740741	388.49835185185214	11.596183333333332	22.036533333333335	0.007550991455379377	7.217257	0.0016008114988805514	0
0.158149	-15.927234	209.91008	32.941082	55.822052	0.669616	12.620621186440678	498.5849830508477	12.508198	46.1892014	0.0004862988365359913	0.783369	0.40633746607884147	0
0.160692	-16.012949	214.817688	33.402657	68.562813	0.682354	12.59390195599022	467.73953300733507	12.283402267002518	38.019580856423204	0.01341702486159479	5.706298	0.20037073276687103	0
0.15197	-15.874943	206.439316	33.381325	59.998512	0.718891	12.377067289719626	406.12567445482887	11.8691	27.946642857142866	0.0005972723951904364	5.118951	0.004687550563780606	0
0.143647	-16.161543	247.767334	32.972939	59.666981	0.728876	12.974887136294027	563.3759203675347	12.491117793594306	41.46720569395019	1.5414422111333363e-08	9.193896	1.0736265300682375	0
0.159265	-16.072981	202.439926	33.718281	69.545082	0.632368	13.060216512992456	611.5772288348703	13.060596296296296	64.09886185185184	1.1551704010737104e-06	4.772497	1.7763103829506948	0
0.145388	-16.087194	235.482224	31.642836	61.802235	0.708264	13.030081029810297	586.7115311653116	12.681445945945946	47.83960081081081	3.2283358245783925e-05	5.881054	1.3918413701963832	0
0.160529	-16.112383	233.76944	32.22789	64.685684	0.676374	12.7201	518.7965828505218	12.491224423963134	44.442545161290305	1.1088281137562548e-05	10.488059	0.5803775214377694	0
0.150457	-16.075117	241.85968	31.854589	63.516392	0.746723	12.595222873345936	458.7576351606807	11.762925503355703	24.591691275167776	2.0695456127080253e-05	7.245677	0.1539421932793361	0.408503591836734
0.169588	-16.021519	201.878235	33.267284	61.424057	0.71265	11.759419078947367	295.39469407894745	11.181519999999999	17.500008499999993	0.0010609298631990922	6.148493	0.37571472540123896	0.8143773265306095
0.150019	-15.901169	230.103958	32.145615	63.936611	0.739651	12.582089031078612	451.04290310786126	11.827139772727273	25.92271420454544	0.0003344141371228478	5.513525	0.11894180312453019	0
0.162748	-16.142986	223.772339	32.65411	62.931217	0.73044	12.069439517625232	348.8683673469388	11.248221212121212	17.409303030303033	0.0005279880290687862	8.877701	0.0805918118338266	0.056780081632653155
0.161849	-16.180807	243.728027	32.512192	62.641792	0.715314	12.380944583987441	425.8470533751964	11.815451351351351	27.167348648648648	1.0894283686372995e-05	7.717909	0.03603467746962242	0
0.169112	-15.99436	208.260193	33.66114	63.644299	0.699585	12.005687719298246	341.96997807017556	11.522925757575758	22.639414393939386	0.04559692769779593	3.938672	0.10649687955986409	0
0.143577	-16.162535	249.450867	31.731386	68.998428	0.733079	13.154590998363338	607.7468363338791	12.536870428015565	41.35492957198446	8.932707462787849e-07	12.128723	1.7140342293992643	0
0.151072	-15.993475	239.745605	31.875933	68.136444	0.74266	12.67767894736842	474.0897500000003	11.8331625	25.597106250000007	1.1177176575362947e-05	11.256132	0.2368828801917179	0.6066184489795935
0.154925	-16.104227	211.003098	31.443581	58.310444	0.628306	13.152794444444444	676.9405222222224	13.267763760896637	75.24233611457036	3.6518999585062053e-09	4.887702	3.0102895364142763	0
0.161805	-16.139751	220.886963	32.836632	61.023365	0.676002	12.5511	475.49710138248884	12.33802523364486	40.71978294392524	0.005122846065289946	3.430811	0.24538824448691832	0
0.159763	-16.09683	249.534409	33.417831	63.224018	0.73367	12.355019786096257	410.6475276292336	11.580980794701986	22.152925165562912	1.2666027597082021e-05	1.830445	0.009272241265140969	0.27712704081632344
0.154392	-16.11405	204.620071	33.94521	59.835304	0.689925	12.5460902200489	456.39304156479255	12.286097757847534	38.49224798206278	0.0010315150046701158	5.592247	0.14273535820407465	0
0.154459	-16.138245	207.073822	33.002361	59.592148	0.703445	12.429835537190083	427.6168429752069	12.057470786516854	32.64054887640449	0.0030344622129568873	2.247348	0.0402881304868849	0
0.157701	-15.911171	204.319336	32.462318	58.534763	0.678562	12.550267610419027	471.7570588901475	12.36620931174089	41.52017246963561	0.009740578237628616	1.879638	0.22311559155372582	0
0.167039	-15.82484	201.511261	33.269806	63.532085	0.647513	12.57600494296578	486.7882699619774	12.506768269230768	46.576993269230755	0.02171378937596512	2.584166	0.31905653027646264	0
0.149978	-16.08675	232.835999	33.994549	65.359047	0.6988	12.928050456323339	547.8571786179923	12.583791099476441	44.90486282722514	3.413380879466756e-05	10.228526	0.8848404091854316	0
0.162466	-15.944216	217.391479	32.880707	69.903053	0.658099	12.7961	532.911002061856	12.636491634980988	48.81945513307986	1.6320468637684634e-05	10.074607	0.7202629865923885	0
0.167902	-16.163048	225.331223	32.203701	58.36525	0.730567	11.844153231939163	315.78960836501903	10.968812871287128	14.199463366336618	7.11863749911927e-07	13.188997	0.23760610245555738	0.0381365102040832
0.150996	-16.080023	240.297516	32.30127	68.237129	0.686882	13.093942168674698	608.943403614458	12.820708501118569	52.662921029082774	2.7710920023616543e-06	8.399787	1.733369181543721	0
0.142618	-16.036257	231.187195	30.64855	62.622208	0.702302	13.191394494238157	638.9190371318826	12.902815962441315	55.00047582159625	5.317651051467847e-06	11.917268	2.25312176758702	0
0.149388	-15.892783	226.98938	32.251354	65.005028	0.703769	12.89456540027137	541.672652645862	12.518964265927977	43.05890110803324	0.0005284355400317823	5.778295	0.8146884557320208	0
0.151302	-16.015137	235.215607	33.633469	68.661026	0.747304	12.565866798418972	436.1929407114625	11.620016666666666	21.630283333333338	0.0004345747695714118	7.21371	0.06425972504456572	0.14494336734693922
0.153342	-16.150507	217.876907	30.740837	59.04546	0.654249	13.0295252116651	625.0519125117593	13.019211285266458	63.555740595611304	1.298506867827316e-06	14.694914	2.004218033621515	0
0.163807	-16.135185	241.098068	31.954271	62.434303	0.698951	12.42851841004184	445.35547698744784	12.014553608247423	32.044381443298974	3.4404262983357657e-07	14.661226	0.09602552663227037	0
0.149745	-15.848882	211.366348	33.911564	69.495193	0.649967	13.312562375339981	672.8401459655487	13.256791642651297	69.62427002881842	1.2381140651474453e-06	12.67911	2.9233665026331797	0
0.148457	-15.903557	234.959579	32.166607	67.856323	0.73371	12.809141379310345	505.2855034482761	12.115419444444445	31.45031666666669	7.139224659642214e-05	8.217649	0.46060657120339743	0
0.162518	-15.922091	226.340668	32.572567	66.530037	0.721108	12.249720512820513	384.882483760684	11.545933333333332	21.88161666666667	0.00020393260415343245	10.460611	0.003876511615728199	0.7147494693877541
0.158998	-16.123243	210.786957	33.40237	59.690269	0.682928	12.499153444180523	455.16725059382435	12.261647911547913	38.42815356265358	0.016155782640704965	1.302565	0.13709247030608498	0
0.146262	-16.115038	209.459976	33.345684	57.650398	0.64884	13.279747668393782	687.4962970639035	13.325980597014926	74.93831343283583	1.3501154061625422e-06	11.892569	3.239917966242662	0
0.162365	-16.049652	202.042633	33.261795	62.621994	0.678477	12.401486946386946	430.15350815850826	12.17159344978166	36.37682183406113	0.07202714775326625	3.017474	0.046798357807348895	0
0.16896	-15.960659	221.625626	33.576466	58.707684	0.651358	12.502074308300395	479.1478023715419	12.421363862332695	44.6142479923518	6.987760709562308e-05	0.163447	0.2681506326706773	0
0.144889	-15.858585	214.985046	31.406359	64.923187	0.74593	12.625968217054263	450.35156589147294	11.806936257309943	25.052944444444456	0.0011437050960589803	9.817536	0.11602540484309855	0
0.147815	-15.981009	202.430328	32.924934	58.973499	0.656208	13.13806262534184	635.4602771194169	13.133080854197349	66.6100917525773	0.0007416725302534343	6.265994	2.189676492207215	0
0.165205	-15.968724	204.591354	32.500885	54.310978	0.6321	12.67712194092827	542.1924700421944	12.752867810026386	56.69428522427441	1.750036242896816e-07	0.446616	0.8204733060211991	0
0.141782	-16.10845	240.540024	31.337568	65.797043	0.709704	13.280380108254398	657.7854912043305	12.916298453608247	54.2854079896907	3.206983474614402e-06	10.908683	2.6151465803550766	0
0.146126	-15.925223	228.302719	31.755806	68.729507	0.733648	12.876814782608696	519.1446834782608	12.186456828193833	32.7964066079295	0.00010940023666228168	11.405581	0.5836460094075293	0
0.155739	-16.143572	201.982605	31.307119	57.989292	0.73183	12.021770932358319	338.0922413162707	11.341775531914895	19.098701063829797	1.6567231153206496e-07	14.116716	0.12264115496920493	0.9109338979591769
0.151847	-16.112061	207.897858	33.711784	69.035835	0.701637	12.682718852459017	470.47883469945384	12.265016905444126	36.22505329512892	0.007858349191968782	7.718839	0.21574644213349028	0
0.155623	-16.054649	207.006302	32.050049	58.243843	0.673524	12.6891	511.0573945945947	12.551635055350554	46.93177822878228	0.0033981219869815703	3.40542	0.5100807134706921	0
0.160976	-16.159504	243.944107	33.562572	68.59893	0.744109	12.2691	381.488	11.194437078651685	15.860749438202241	0.000536607973971219	5.090918	0.00691405042366864	0.08327346938775491
0.155963	-16.049732	249.854477	33.462189	60.648041	0.742592	12.395870794824399	417.8659279112755	11.579917518248175	21.921984671532833	4.1796089670236616e-07	2.193549	0.01980026165183044	0.15467365306122483
0.154756	-15.96131	213.709686	33.959976	64.23613	0.658959	12.967021875	577.0966562500004	12.874910902896081	56.51186524701874	0.0015946358731348754	6.175003	1.255732723026965	0
0.167966	-15.928349	200.886398	32.759987	68.031036	0.661225	12.4571	447.9991182108626	12.281680152671756	39.517318320610684	0.00018835908395729763	14.708209	0.10637279171139363	0
0.151153	-16.042383	240.079163	32.998173	58.748703	0.705052	12.792114725568942	526.8438393574298	12.452926589595375	42.139639017341025	5.467021289699404e-07	3.220487	0.6582834736665661	0
0.15908	-15.922576	212.019989	33.00597	69.308456	0.678489	12.690908460634548	491.96431257344324	12.415035185185184	41.44187129629629	0.0030826936245336015	7.656635	0.35605502155135255	0
0.14959	-16.114143	249.558548	31.674587	60.208244	0.743559	12.655414285714286	482.48282857142874	11.942442857142858	28.443289142857147	3.057717218640274e-07	5.0539	0.2898270407520185	0
0.157989	-16.179785	200.61528	31.639099	58.476219	0.702878	12.237552513966481	391.6089273743018	11.880571264367816	29.497820689655164	5.461125031991212e-06	11.941536	0.0004354792351340946	0
0.155377	-16.098162	232.021484	33.830559	64.103416	0.734353	12.391905054151625	407.9161191335742	11.62850490797546	22.7042509202454	0.0012140181523447133	3.921427	0.006317676060503943	0.5642155918367304
0.161831	-16.130877	211.548935	33.382828	60.002254	0.690541	12.330079354838709	414.62598451612917	12.011035483870968	32.33673870967743	0.01642845584441372	1.391236	0.014586670512751403	0
0.144661	-15.854859	208.733856	30.957682	58.277611	0.654461	13.327014209115282	708.7902573726544	13.355319444444444	76.14032305555554	7.893918862050479e-05	4.438498	3.728826532430644	0
0.150821	-15.833616	206.879456	33.634068	61.548691	0.707234	12.567730041724618	450.39584979137715	12.172507294832826	34.60871671732524	0.0007098129556184956	8.205146	0.1162111308538251	0
0.169258	-15.98245	227.082962	32.691166	60.070557	0.735877	11.79058490945674	302.76342655935616	10.737130303030304	11.459381818181821	1.027642154177758e-05	8.463648	0.322180751908025	0.3845771632653085
0.161033	-15.892303	230.354187	33.687531	66.286469	0.7185	12.341814285714285	402.5873809523813	11.696369607843137	24.41412745098037	0.002369652280726168	2.734524	0.0021801031845323925	0
0.158484	-16.168293	200.313812	32.513088	59.240601	0.668107	12.5971	486.78176470588267	12.482023076923076	45.2629	0.007265877870825056	3.404653	0.3190113072672572	0
0.167212	-16.089745	238.724945	33.014065	60.04398	0.680678	12.4071	447.515628992629	12.13431546961326	35.76546215469613	7.937021914811112e-06	2.92709	0.10444085352867045	0
0.159011	-15.818741	228.821869	32.262051	61.355328	0.712506	12.407616717325228	428.65214133738607	11.903566135458167	29.005890836653386	5.2098096005623395e-05	4.559652	0.04288630974073972	0
0.168978	-16.158867	201.679337	33.610397	60.625813	0.639937	12.532261524500907	484.98909800363015	12.516899401197605	47.788631137724565	0.0032260570138069908	1.103987	0.3066712524310325	0
0.147796	-15.899449	232.183868	30.700802	59.842155	0.740372	12.637560035523979	475.58488454706963	11.961141450777202	28.926409844559586	5.086371884854104e-07	10.765042	0.24592373462587616	0
0.161675	-15.931817	237.562012	32.480629	59.402382	0.739446	12.114449328214972	362.99135124760096	11.226558715596331	17.00974403669727	1.7571193348812697e-06	3.786171	0.03879966276750605	0.0013690000000000952
0.164676	-16.146725	220.107025	33.15102	67.665886	0.745322	11.889566666666667	305.1720266666667	10.5381	9.11301	0.0007511387354792368	11.232684	0.3055740513391353	0.8527203265306175
0.147106	-16.033419	218.369171	33.82394	66.461533	0.749419	12.506962068965517	414.72700000000003	11.581998550724636	21.00967898550723	0.0003068556029473036	12.33597	0.014737212932544427	0.25344032653061094
0.158985	-16.137005	203.968277	33.345245	69.717964	0.683941	12.568301465201467	455.15953724053753	12.258151918735892	37.24358668171558	0.0031646330780070253	8.135002	0.13705732245190522	0
0.151752	-16.091543	216.064041	30.929102	60.727318	0.65665	13.085685944919279	634.1848309591645	13.055972641509435	64.23397468553459	1.3709999564105843e-05	12.73584	2.1665091923678714	0
0.160809	-16.095053	203.679352	32.133419	58.464691	0.701071	12.185724825662483	382.560559274756	11.810548484848484	28.124219393939395	0.00013282036494204335	7.535258	0.005859964423455039	0
0.165019	-16.168121	208.809219	33.800858	67.193275	0.661807	12.568565681098205	472.4417106652589	12.392953658536586	42.11301219512196	0.036631864559517724	4.356647	0.22711360192233548	0
0.141432	-15.860644	219.574524	31.137577	67.706573	0.718947	13.113581259370314	587.8654842578713	12.626459281437125	44.41137784431133	9.397406738404781e-05	13.560182	1.4086473852979207	0
0.16125	-16.087778	202.037994	32.927887	53.493221	0.633994	12.769086666666666	563.4839733333337	12.856557324840765	60.01583961783441	6.118045480410992e-07	0.874955	1.0750049427763309	0
0.145856	-15.923218	227.901489	31.364632	68.150154	0.740937	12.824739042357276	505.0096003683244	12.050330769230769	29.661446153846153	5.870234283904588e-05	13.409728	0.45830483969508895	0
0.154092	-15.832452	212.047119	32.96069	53.507538	0.643546	12.993795352839932	619.5776703958695	13.062228349788434	66.38108053596619	7.377011613025838e-09	5.654088	1.9099694216496401	0
0.156908	-15.875594	214.860077	33.258301	67.286339	0.697699	12.581416644113666	457.5509472259811	12.178518397626114	34.79756676557863	0.024746180345814304	4.635646	0.14817026267900477	0
0.146988	-16.026323	226.449066	31.315388	62.817585	0.73434	12.704576764199656	484.5447986230638	12.062498190045249	30.849416742081434	0.00015075775981503276	9.459679	0.30365049791034504	0
0.16206	-16.191936	216.113693	32.892704	56.266937	0.694124	12.27793023872679	410.0787612732097	11.953754320987654	31.38207037037036	0.0002274808013918192	1.268373	0.008610425241541242	0
0.147193	-15.983174	220.751282	32.269527	68.16394	0.742955	12.653938461538461	454.85257692307727	11.814754970760234	25.041703508771935	0.0014427502541176002	9.37764	0.13566223770254698	0.9298469387755056
0.147104	-15.932457	208.028717	32.875015	55.709579	0.647885	13.231514383561644	679.4919657534249	13.293708108108108	74.29490135135136	6.010865575480068e-07	8.583799	3.065019780478026	0
0.143628	-16.120947	245.268295	33.06559	65.275612	0.73347	13.022773170731707	563.9515756097562	12.430269960474309	38.8577399209486	1.7637221426284076e-06	10.878085	1.0809802566066433	0
0.153568	-16.016909	200.100983	32.672981	64.828964	0.716509	12.329909968847353	391.03871028037395	11.810990410958905	26.759434246575324	0.008348460543641864	6.264506	0.0005942462955858953	0
0.166247	-16.13793	206.562042	33.94434	63.889339	0.714319	11.920291103789127	318.63600329489293	11.296644554455446	18.691899504950502	0.01561907985049196	3.055013	0.22083635475607494	0.9620807346938743
0.144622	-15.843245	225.784149	31.087048	65.26236	0.736394	12.844042608695652	514.9022452173914	12.176781415929204	32.85569026548673	7.281146214679817e-05	11.27424	0.5444373361674398	0
0.154697	-16.118633	225.871933	33.632015	56.044193	0.664352	12.871011557788945	567.880111557789	12.804189766606822	55.35225026929983	7.604413990081191e-07	5.746406	1.1318355681792587	0
0.158432	-16.08502	205.301041	32.766533	64.1483	0.733241	12.014970229007634	327.9827385496184	11.195593333333333	16.597746000000008	0.0024295709055265065	7.327666	0.17008523861997848	0.21808900000000103
0.140403	-16.169037	251.807465	30.698532	65.012543	0.738121	13.208985433715222	633.6073027823242	12.628773076923077	44.19005961538463	1.0224834513077744e-07	13.869342	2.156059453389092	0
0.167582	-16.118425	214.801956	31.351564	54.7952	0.643115	12.547730213160333	509.7225384615388	12.557426530612245	50.06943877551021	1.0139299756920029e-07	11.906221	0.4984146113537232	0
0.14479	-16.166456	226.674988	30.654308	61.650558	0.729065	12.822553658536586	521.1873317073171	12.277363358778626	36.05371145038169	1.005601407611182e-05	14.429085	0.603010373809703	0
0.149445	-16.182077	252.197083	33.534603	63.479633	0.746093	12.686366910420476	478.16739853747737	11.900723456790123	27.05712037037036	1.2689205830474377e-06	6.484294	0.26193860088015497	0.6919863061224478
0.154677	-15.820492	229.368393	33.39167	68.05941	0.741352	12.426742166344294	408.05671373307564	11.518945588235296	20.39417132352943	0.0009124902057407758	5.023717	0.006455963020401837	0.1442914489795928
0.161411	-16.109163	206.837189	33.832916	63.524597	0.747251	11.75455045045045	279.25408108108104	10.495621739130435	8.935412391304354	0.004741908619571052	2.956504	0.5073464708690163	0.6686566530612275
0.163353	-16.151501	202.309845	33.663555	54.669956	0.668331	12.37342154340836	439.901607717042	12.257287380497132	39.851688910133824	0.0002491062105248392	1.136164	0.07635140830580357	0
0.14961	-16.13571	242.093674	33.472183	63.461952	0.726263	12.761908612440191	500.727427432217	12.195456275303645	34.025965182186226	2.044919770279565e-05	6.345135	0.42331981676439134	0
0.164403	-15.841066	202.630234	31.844257	56.26527	0.706194	11.988949925705795	346.1717355126302	11.553013043478261	23.53497826086958	1.1930855621499994e-05	8.20336	0.09028920853390908	0
0.153922	-16.060307	226.574615	33.886677	66.581886	0.716945	12.589560218408737	452.91445241809674	12.02973671875	30.60559921875	0.004780293756500708	5.675563	0.12701855806439732	0
0.158083	-16.146147	232.196991	33.639164	60.195686	0.725277	12.310384033613445	400.46979495798325	11.672560732984293	24.16736492146597	0.00024005547701321713	1.741674	0.0011330142251315134	0
0.140342	-16.011454	236.887573	31.071032	59.136616	0.706252	13.238286700767263	655.3499769820972	12.969170921985816	57.338485815602844	3.6961265929362206e-07	5.719217	2.56689649285978	0
0.142205	-15.842488	226.915283	31.983488	64.617455	0.736174	12.934767232597624	533.9659066213925	12.30563305785124	35.65468512396695	9.502500620310662e-05	8.621817	0.7313239556205663	0
0.160422	-15.878984	241.596069	32.280182	66.34594	0.730315	12.37658128342246	414.39974509803943	11.599911320754716	22.406007547169818	1.5670356894559834e-06	10.026847	0.014252311853023619	0.38884132653061093
0.154958	-16.165464	204.099258	32.619049	60.260063	0.640049	13.038334241908007	620.5112197614995	13.07867321652065	66.02519899874842	0.0019834941138380914	1.917206	1.9258815711552888	0
0.150156	-16.173815	235.171509	32.148159	67.291534	0.739718	12.667088950276243	469.94780662983453	11.87487142857143	26.510040571428583	0.00024747420940822256	9.874249	0.21272137159282625	0.98208099999999
0.167446	-16.094727	206.480286	33.502422	62.813332	0.730392	11.701670312500001	279.00007031250016	10.796753846153846	12.232661538461537	0.0027962344340272125	5.317224	0.5095757136096533	0.028464510204082055
0.163928	-15.904469	206.298355	33.658646	57.467972	0.657565	12.529598	478.48312600000025	12.448633678756478	45.02200569948185	0.004462723350851003	1.111494	0.26393116503600167	0
0.16886	-15.818538	202.570831	32.339832	55.021801	0.649436	12.406274541947926	463.32242912246875	12.373510299003321	44.12748421926909	0.0003528003291891148	2.278947	0.1767746015127012	0
0.154496	-15.953549	232.069504	31.002119	60.699604	0.696115	12.736377777777777	520.8845555555557	12.432474331550802	42.20845026737969	3.9161189600453114e-07	13.492864	0.6001200976064301	0
0.155536	-16.194298	249.540619	33.708092	69.261955	0.719107	12.719369291338582	490.98069763779563	12.118859336099584	32.290837759336085	4.161387239420041e-05	4.878533	0.34886795054344893	0
0.162916	-15.880273	202.415726	31.059322	56.04657	0.644423	12.66901847826087	533.2008206521743	12.687779083094554	53.67136934097423	5.236466028558815e-06	11.260081	0.7232934183738493	0
0.15788	-15.997075	230.37709	33.179447	62.249161	0.726092	12.33809830220713	404.18982173174896	11.674496825396824	24.026836507936494	0.0009229965080622357	2.193206	0.003198213432854931	0
0.169699	-16.016735	204.830566	33.971077	57.883614	0.689452	11.995884391534393	349.08801190476186	11.661221212121212	25.86911515151514	0.005177740053172237	0.388462	0.0798262021626429	0
0.144963	-16.024336	230.412537	33.485699	68.770309	0.692675	13.23593028083028	632.0289291819295	12.94186821192053	55.35828013245032	3.0405787294963316e-06	14.299426	2.1276293782393236	0
0.158654	-16.056408	207.034531	32.813622	68.998833	0.640975	13.022864444444444	601.9461111111112	12.986813859910582	61.192301788375545	2.507969185014891e-05	8.616678	1.621839257903428	0
0.154874	-15.962284	222.942383	33.866982	59.755272	0.734189	12.275407001795333	385.132087971275	11.552796969696969	21.78315757575757	2.5462918494629537e-05	5.339822	0.003687600011613003	0.5924600816326504
0.159037	-15.900816	231.28566	31.617933	61.03775	0.730622	12.272305309734513	395.8019451327434	11.550892682926829	22.005017073170723	1.5636124054117124e-06	11.317361	2.435468860329845e-05	0.49060018367347114
0.155986	-16.01564	237.841202	33.051071	63.966576	0.718805	12.554923899371069	455.8160817610065	11.994433333333333	30.20383333333332	0.00023188092248611046	2.99206	0.14006516641936767	0
0.145538	-16.177982	240.779648	31.512768	57.023064	0.680314	13.199467567567568	665.6838756756761	13.09396355140187	64.33661570093457	7.686782774514893e-08	2.687108	2.77471282559261	0
0.157813	-15.80326	210.517639	32.116123	59.122875	0.643354	12.933512234042553	595.1506897163122	12.953399703264095	61.66876587537093	3.430826748707389e-05	1.729314	1.5170763964559704	0
0.15646	-16.051523	212.647598	33.052032	67.839531	0.653346	13.0018969348659	589.5205325670502	12.913354486133768	57.85621631321367	0.0013749482700592737	5.633537	1.432927340692784	0
0.162544	-16.116997	218.356354	33.128414	64.630531	0.708822	12.244600765696784	386.28727565084233	11.704368907563024	25.159957142857134	0.013686170907663664	5.923418	0.0028747575132555708	0
0.153158	-15.92324	203.369171	33.828747	58.106857	0.689526	12.578179231692676	466.11768787515024	12.341180962800875	40.043389277899344	8.222981703894268e-05	8.083092	0.19153516795104536	0
0.168867	-15.946657	209.114944	32.415943	60.231853	0.734958	11.63500368852459	272.7907377049182	10.582041176470588	10.110051470588228	1.3265460785164188e-05	12.554787	0.5655897293522597	0.36879593877551037
0.14884	-15.941736	211.477325	31.547279	62.113209	0.707252	12.719074895397489	494.32961087866124	12.335439130434782	38.53897130434784	0.002195723068600868	7.525806	0.37363774096307717	0
0.169687	-15.943661	201.035263	33.296177	61.048923	0.721244	11.650872808586762	274.9947280858678	10.954801986754966	14.45229139072847	0.0013351128817373147	5.290452	0.5453733599880638	0.12693951020408104
0.165049	-16.112188	231.750336	33.297405	68.489059	0.73176	12.120710364683301	354.30556238003857	11.181242857142857	16.160385714285717	0.000781335654997799	9.169884	0.06271383680776076	0.0010516122448981577
0.156163	-15.975049	216.221405	33.328903	59.912743	0.744785	12.067945528455285	340.39206707317084	11.124274757281553	15.427428155339802	0.0004708701654601483	2.254398	0.11292880808676252	0.005819510204081405
0.159994	-16.075985	239.385284	32.669331	61.436378	0.696068	12.563004127829561	474.40040612516657	12.209695166163142	36.49751570996978	2.3514184616453383e-05	3.365497	0.23874743641529522	0
0.154954	-16.027229	240.131348	31.093855	57.781994	0.706522	12.637943055555555	498.3738583333336	12.273850788643534	38.01862965299687	1.6901720953661112e-08	9.938399	0.40468277724857277	0
0.147727	-16.175913	245.254227	31.384378	63.130428	0.697595	13.0961	617.6551863979853	12.814809443099273	52.68972493946731	7.304993381282111e-07	9.044532	1.8774090236183316	0
0.151606	-15.881157	216.031219	33.960842	59.787529	0.710054	12.564716262482168	453.7901740370901	12.150676051779936	34.144981229773464	1.0416547177919612e-05	10.684805	0.130888882870962	0
0.156716	-15.896967	241.911469	31.513735	63.621998	0.735507	12.445845945945946	432.5432792792794	11.68445403726708	23.83731055900622	1.6907400332953508e-07	12.622291	0.053377432200405896	0.5065372244897945
0.166787	-16.180737	208.280701	32.616344	55.188988	0.678525	12.2041	403.2154744958483	11.988252019002374	33.09687434679338	0.00012530284468831649	3.391198	0.002555986601351341	0
0.143518	-15.983045	232.858643	32.743725	66.988304	0.699771	13.239914249363867	636.0716157760817	12.919111655011655	54.50901864801867	7.0050496704498616e-06	11.042688	2.2008245749733772	0
0.163824	-16.116022	233.521606	32.624058	60.746258	0.712476	12.23945569422777	395.44386583463364	11.688880821917808	25.114675342465738	6.190143286395544e-05	6.122604	7.46099424019006e-06	0
0.141197	-15.90906	231.303452	31.744352	66.353844	0.715537	13.212210953058321	623.566381223329	12.785043820224718	49.41717584269661	1.7490121597124155e-05	10.415068	1.9784176331560965	0
0.151093	-15.982019	247.353851	32.980934	61.655361	0.74432	12.583397989031077	457.30399634369303	11.811662499999999	25.693283749999978	6.164558021656552e-07	3.456342	0.14700262098536954	0.5871937959183692
0.162765	-15.945679	237.921783	32.195251	63.791683	0.740207	12.137999408284024	364.0749822485208	11.160683333333333	15.898024999999992	3.485130847866373e-06	11.389969	0.03621705932986706	0.03994287755102131
0.155854	-15.855173	229.701538	32.631187	58.527351	0.711678	12.495876470588236	450.4043882352944	12.052910035842293	32.31617598566308	1.1561297286282692e-05	1.227539	0.11624695803937429	0
0.159294	-15.837386	229.832489	32.831425	65.22908	0.707645	12.494042477876107	443.7222920353986	12.00101544117647	30.806700735294115	0.000414135906528314	4.314288	0.08989772274301218	0
0.153368	-16.163153	250.301941	33.539162	60.531448	0.739104	12.520559363957597	446.2884664310954	11.798277514792899	25.791815976331353	4.124218362276294e-07	3.51677	0.09961682514001799	0.7205584489795859
0.148608	-16.173796	202.110535	32.163181	64.145668	0.749948	12.19384193548387	350.94534193548407	11.220425396825396	16.234116666666665	0.0003551540402247279	8.628603	0.07349823989326083	0.0776816530612237
0.163701	-16.197662	202.78624	33.45295	66.588539	0.680302	12.378027623642943	419.3641351025332	12.102498617511522	34.35537788018432	0.010786116586159307	6.733652	0.022479946198134596	0
0.15536	-16.191668	213.582825	32.102703	55.262299	0.648705	12.921167750677506	597.2263378500455	12.950670776255707	61.927328158295296	9.63478954652072e-05	0.787381	1.5487050118907741	0
0.159923	-15.880548	219.113358	33.30629	66.808189	0.667387	12.7701	522.7318189655175	12.58519090909091	47.00300000000002	0.002289015460689762	3.542368	0.6178619673842267	0
0.152046	-15.838232	201.50499	33.369808	66.718216	0.646387	13.173201679929265	637.161735632184	13.147859312320916	66.4755200573066	0.0008844002175086954	6.525004	2.220773726083475	0
0.159839	-15.865236	226.741348	31.985512	65.275703	0.674204	12.74786109215017	523.9969658703072	12.532862114537444	45.59857995594714	6.3261100560889846e-06	10.775462	0.6301620716211204	0
0.141218	-16.146025	240.559906	31.789913	64.535019	0.711451	13.262397959183673	649.4382204081638	12.897444647519583	53.627580156657984	8.033907115530534e-06	8.924873	2.4516471670333106	0
0.16205	-15.851231	235.392532	31.561516	61.136154	0.74403	12.086291532258064	356.3180987903227	11.072861904761904	14.852059523809508	7.587082230327468e-08	14.410355	0.05666421703934608	0.11784508163265499
0.151871	-16.18478	200.771515	31.907967	55.801628	0.655584	12.932635483870968	589.4165096774195	12.939007330567081	60.76140622406642	0.001023944866641118	1.608881	1.4313951899701838	0
0.152176	-15.974814	213.797058	31.318766	54.167648	0.65643	12.97268785046729	611.2001028037386	12.985277847113883	62.83735538221533	1.0687077096911078e-05	1.723023	1.7701295887279382	0
0.161256	-15.946368	206.061935	32.935074	62.061016	0.666101	12.5971	484.6636156282999	12.450105504587155	44.033407706422025	0.06362966858927929	2.713805	0.30445686030918845	0
0.150978	-16.045637	223.661057	33.641579	64.409248	0.716963	12.652625914634147	468.79900457317075	12.139171942446042	33.08103525179853	0.0019051584919406908	6.650448	0.20625015199018704	0
0.16356	-15.82426	228.051743	33.316486	66.246559	0.733962	12.10464894433781	350.701992322457	11.17985	16.1731125	0.001524756648907088	4.239014	0.07431246330696936	0.00036644897959177967
0.160575	-16.144131	235.629944	32.872871	61.222858	0.701602	12.465185195530726	447.4689329608939	12.055817171717171	32.71248181818183	0.0002240263002957883	3.047037	0.10425520193343531	0
0.148245	-16.161119	242.65123	31.850185	59.071159	0.745764	12.619695628415302	470.2447468123862	11.890703550295859	27.343334911242604	1.2730022703101177e-06	3.726013	0.21441029767044184	0.9112066122448932
0.145871	-15.80676	219.18663	32.130985	67.498848	0.740907	12.712895158286779	469.26276536312866	11.930565608465608	27.2779380952381	0.001384219624319579	8.903872	0.20885049256820268	0
0.143079	-15.857605	232.050705	32.838745	64.439323	0.712964	13.106595118549512	592.499266387727	12.706530555555554	47.479645833333294	1.6411901226485122e-06	11.757726	1.4771487895362019	0
0.167469	-16.150928	207.205551	33.662708	62.982674	0.709686	11.925547619047618	323.56145714285736	11.355514414414415	19.760454954954973	0.011788979029607826	4.191317	0.19326732896764232	0
0.152419	-15.921589	222.518738	32.186951	59.914783	0.725163	12.472930065359476	435.0666732026144	11.901672052401747	28.3947772925764	0.0002793075821928197	3.164261	0.06079387650745944	0
0.164665	-15.807844	229.127991	33.737392	65.861847	0.710186	12.268972074882996	391.6812121684867	11.686406306306306	24.662704504504482	0.0012634539782876023	2.194863	0.00041711158042511846	0
0.155782	-15.848602	202.472656	33.67094	69.497017	0.678642	12.744530205949657	496.9183592677348	12.488986679920476	43.14233638170973	0.014506505321128457	6.007618	0.3933671746585396	0
0.165683	-15.893804	223.472824	32.286976	62.385433	0.746969	11.825643046357616	302.0690860927153	10.462385714285716	8.619417142857163	1.1510397820094854e-05	12.172158	0.32704964770246303	0.997144897959184
0.146114	-15.828677	229.543839	30.816536	60.279457	0.706707	12.968434672021418	574.2452342704153	12.641163829787233	47.09177234042551	2.0780595694392783e-06	7.849106	1.2167139979609394	0
0.153861	-16.147573	205.17543	32.209793	63.224686	0.744594	12.067525	333.9960875000002	11.114294915254238	15.20431271186441	0.00034274608234229997	9.170726	0.1409316862601706	0.013856653061223804
0.158186	-16.043068	226.578262	32.88166	68.628784	0.720176	12.445209816971714	421.95714975041614	11.782783962264151	25.68783443396228	0.0018153631088235669	8.41139	0.027519542633518985	0
0.153947	-15.821873	209.794647	31.798019	69.824982	0.670102	12.981302368137783	574.2727782561897	12.789628517110266	52.524870342205304	1.4133135508765889e-05	14.836815	1.2170879630274254	0
0.1435	-15.966379	224.283005	31.313622	59.91679	0.746841	12.684241001855288	475.1643339517628	11.955856756756756	28.280070270270244	3.9821113072936584e-05	5.844906	0.2433636142174579	0
0.150517	-15.986028	238.18576	31.948013	65.385063	0.693228	13.01447	587.0707400000003	12.720447721822543	49.61191438848923	5.794032706400169e-06	7.200492	1.3970620275180206	0
0.145001	-16.045938	202.654892	32.096775	67.688828	0.712455	12.808830434782609	496.9859739130436	12.351319251336898	37.72088663101606	0.0015085985956822914	10.825403	0.3938892828399342	0
0.146142	-15.845773	229.299713	31.16847	68.277496	0.748942	12.777334714003945	491.64017159763335	11.886074683544305	26.123534177215195	1.0818140623097116e-05	14.519565	0.35367849529637946	0.6768587959183616
0.169846	-16.005323	238.264679	33.42675	58.448296	0.706369	12.082440425531916	369.15285106382976	11.555635545023696	23.220490995260658	3.5502911531228593e-06	1.173493	0.025299885751614352	0
0.150572	-16.139183	208.795502	31.922342	65.215485	0.66349	13.0841	612.2160458624131	12.98398127090301	59.978769397993325	0.0019047208234541026	9.262473	1.7868046610216128	0
0.162804	-15.825941	216.813156	33.084999	61.609123	0.747976	11.831927814569536	298.77069536423846	10.560699999999999	9.449637999999997	0.0008907355287130689	2.964555	0.35067755060571637	0.774651448979589
0.140095	-15.922144	233.455124	32.038078	64.385277	0.733757	13.095597568881685	581.8739902755273	12.528393040293041	41.28557545787549	8.607717664536907e-06	10.297927	1.3224857085537651	0
0.142333	-15.907298	217.302094	32.536369	59.283432	0.747175	12.63142523364486	454.57163738317763	11.902534782608695	27.16473695652175	5.219370099470454e-06	8.641891	0.1343916679010767	0
0.164995	-15.868104	216.6091	32.745522	65.411156	0.742252	11.858401075268818	302.61660215053786	10.655835849056604	10.327766037735863	0.000658221298188742	10.128828	0.3232072785121706	0.5582224489795959
0.153789	-15.906473	233.260803	32.354519	58.308292	0.716936	12.553195022624434	463.6652760180997	12.08426479400749	32.769200374531835	3.568273851143595e-06	1.555791	0.17855318837933506	0
0.158086	-16.079163	201.81015	33.174168	69.580544	0.635295	13.078139215686274	616.787549019608	13.070279104477612	64.33018358208956	2.9534386465375743e-06	6.923843	1.8628058471053268	0
0.150274	-16.07287	213.23732	33.645256	69.861633	0.701129	12.817913008130082	504.71456368563724	12.407001098901098	39.518604670329644	0.0031235848940586487	9.043174	0.45584986451047577	0
0.154458	-15.918771	210.848022	32.855904	61.594063	0.68582	12.680815137067938	494.3203885578071	12.437172261072261	42.437081585081586	0.022051135507896686	2.604321	0.373568362916877	0
0.142134	-16.029755	243.846252	30.288073	62.397243	0.740335	13.018418181818182	578.4161212121215	12.410150847457627	38.707964406779666	6.577596656013672e-08	14.530626	1.2739966303621173	0
0.144857	-16.042276	224.412735	31.352186	67.951225	0.710476	13.06452105263158	582.4366842105266	12.631659322033897	45.29480932203392	7.720495108917567e-05	13.995524	1.330461939421033	0
0.144345	-15.877741	200.995743	32.371887	54.42033	0.657956	13.198245552560646	662.8041194968556	13.231259544159546	71.19379643874645	3.362189099732721e-06	7.34414	2.715987556714267	0
0.156697	-16.082378	237.833008	31.807375	61.924175	0.72776	12.436327118644067	432.7436983050851	11.785961538461539	26.076126153846165	6.992020946105639e-06	9.866678	0.05394884778206993	0
0.149203	-15.973305	200.947418	33.577408	60.005299	0.68524	12.779973432155073	513.0958403648804	12.585789523809524	46.49878304761906	0.00029861329360824767	9.101079	0.5281563081273299	0
0.164136	-16.124702	203.815842	32.343399	56.546463	0.634294	12.71503867120954	546.4303492333903	12.772597340425532	56.8064925531915	7.466674769229805e-06	2.258199	0.8683986052145439	0
0.148628	-16.069538	201.020889	33.375317	66.868034	0.674868	13.006305100956428	568.7060712008501	12.832943594009983	53.51967404326123	0.004279351886791397	8.54612	1.1426764183492477	0
0.149046	-15.866315	220.690308	30.629206	59.510792	0.722194	12.634178125	478.5124843750002	12.137423420074349	33.55745315985131	3.7208314184009937e-06	12.208769	0.26411683016273246	0
0.144982	-16.164892	216.782059	31.096321	63.501194	0.644992	13.49640881094953	766.3690812660396	13.537876349614397	83.83749871465291	8.08013007416136e-07	10.610529	5.222816360535189	0
0.145956	-16.082565	224.885941	32.377548	62.113644	0.725092	12.779829857819905	502.43773143759887	12.253688235294117	35.462988235294105	0.0007567537567307626	5.370426	0.4371262915581584	0
0.142667	-16.091202	239.585754	31.824924	65.569801	0.73313	13.052059216965743	574.9680538336055	12.462734615384615	39.70260076923077	3.349809855261945e-05	8.944341	1.2265467607348837	0
0.158043	-15.821002	205.158356	33.491611	66.690903	0.668732	12.744238888888889	508.9947777777779	12.562844525547446	46.172380291970825	0.04665355905638249	3.733086	0.49211112371521787	0
0.148201	-15.810365	217.438538	30.587214	58.850849	0.744874	12.43383282442748	421.47518320610715	11.665273913043478	23.33616086956523	1.3678257150207562e-06	11.367597	0.026544296361540844	0.6723999999999964
0.141131	-15.91062	205.694702	31.00729	60.563957	0.648902	13.541231690739169	776.9502115548004	13.596625786163521	86.35602716981131	4.610649253844936e-05	6.841577	5.524675563806173	0
0.165968	-15.906372	235.760437	33.28157	58.188225	0.696628	12.284556790123457	413.3644074074076	11.897678397212545	29.946496864111502	2.4775241416000943e-06	0.411409	0.01277165290131115	0
0.165785	-16.046404	236.897705	32.892071	65.16658	0.739045	12.034037625754527	341.70805030181094	10.97356835443038	13.622983544303793	6.80723313771214e-05	9.15202	0.1075515040050864	0.20224293877551208
0.14856	-15.94628	204.248764	31.145407	57.900787	0.714848	12.525421060382916	448.48187923416805	12.109087987987987	33.404639939939926	6.48282402894251e-05	6.831397	0.10831948521346785	0
0.146416	-15.913548	221.217743	33.041786	61.364792	0.739248	12.592364285714286	448.0252875	11.900181632653062	27.362093877551025	5.698434754325402e-05	7.826279	0.10647786468952068	0
0.165132	-16.039339	201.294724	33.902298	58.211205	0.655995	12.477460753221012	464.1638047571855	12.403678947368421	43.87605263157893	0.02612828995782519	0.908552	0.18115529045169523	0
0.16444	-16.050867	201.762558	32.799332	53.196796	0.647378	12.532568085106384	495.5037021276597	12.543257575757575	49.23186424242425	0.00016230846512574242	0.289749	0.3825228550576228	0
0.166265	-16.173033	215.81813	32.948067	65.881714	0.652036	12.644734825870646	503.8335572139306	12.531062686567164	46.78333171641791	0.00041208593069021594	9.411487	0.44855832145184954	0
0.145409	-15.987602	234.108749	31.205381	62.898983	0.68486	13.2341	660.8841911262801	13.051648323471401	61.291526232741596	2.255006397748619e-06	8.135794	2.6771844957491604	0
0.15746	-15.870551	231.690536	32.953465	58.800598	0.726919	12.31924117647059	405.00912941176483	11.68819375	24.51349687500001	8.642475932020886e-06	1.142856	0.0037938999888835335	0
0.159328	-16.026278	234.969574	31.494484	59.50341	0.73892	12.194230188679246	380.62930754717013	11.359980952380951	18.90418095238096	1.9108762301459197e-07	12.844	0.007820754615813356	0.042612755102041176
0.143179	-16.130859	225.144897	32.538067	63.782642	0.74633	12.748615887850468	480.82390841121503	11.980870491803278	28.30428524590164	0.0005366651607204428	8.187087	0.27893938953757635	0
0.161795	-16.002729	211.312241	32.088497	57.999111	0.66241	12.598029012345679	498.50179012345694	12.499076744186047	46.32183023255811	0.000988335819730851	4.67526	0.40568503891162616	0
0.169676	-15.85616	202.5392	33.165272	67.903214	0.70499	11.940205100463677	323.4341808346214	11.38839411764706	20.229505882352957	0.0013624982714654282	12.289567	0.1939566001538149	0
0.145437	-15.961216	234.026413	31.247202	64.760262	0.687042	13.2451	659.9121567944252	13.032300811359027	60.12785436105476	2.1006247922371713e-06	9.684726	2.657645474744582	0
0.169944	-15.942723	220.561005	33.817562	68.666763	0.67818	12.341732298136646	416.2622298136648	12.002071428571428	31.984695999999992	0.002382875945278459	5.701858	0.01712028086718474	0
0.158421	-15.93469	222.348969	33.460781	67.060829	0.731598	12.269074217311234	378.67237016574603	11.455851633986928	19.95705359477126	0.013601673012898857	4.194519	0.010095772629753193	0.2976481836734646
0.166073	-15.980642	220.02623	32.959999	69.800163	0.685547	12.42875974025974	432.40036363636386	12.046354437869823	32.515272189349126	8.458425570223833e-05	13.19338	0.05297182296358811	0
0.163433	-15.821421	202.594635	31.850924	55.213577	0.663431	12.45845403726708	467.420248447205	12.36890399274047	43.130132667876595	0.00035378531457304824	3.80503	0.1986155696153333	0
0.162581	-16.173615	206.379105	33.920197	69.914909	0.634564	12.93458482220295	576.1275307892455	12.907809163346613	58.66717317397081	6.641593840569733e-06	4.7075	1.2424021740992786	0
0.151472	-16.072609	236.105316	32.336632	66.291595	0.697092	12.939071316818774	560.2903337679273	12.596859791122714	45.603436031331604	8.620673843628145e-05	6.833734	1.0346374224705446	0
0.159516	-16.183718	248.308563	32.258884	66.015991	0.705721	12.624059654178675	484.3966253602307	12.157643859649122	34.40770701754387	8.467268356641222e-07	11.694586	0.30264640476392685	0
0.162531	-16.00577	242.776321	32.35207	67.552902	0.741342	12.234101996007983	380.3382455089821	11.201504255319149	16.15534787234042	1.6800951712393575e-06	14.079291	0.008140763825037029	0.05408946938775549
0.150317	-15.8344	218.046936	31.865168	67.181152	0.732728	12.57829073083779	444.51904991087366	11.853775	26.405838999999986	0.0011975356206543756	10.100866	0.09286196654487468	0
0.161433	-15.966338	220.123566	33.783279	69.65461	0.746808	12.03105575221239	324.98707300884973	10.757248148148149	10.936966666666681	0.010676582369492555	5.343773	0.18563067250624898	0.529152326530613
0.149017	-16.094801	237.266876	33.042225	68.587402	0.695342	13.087479134860052	595.5540687022901	12.754743902439024	49.752046829268295	3.410272519067702e-05	7.579217	1.523197518505767	0
0.1632	-16.031763	237.93219	31.942928	61.554825	0.708506	12.346936581709146	422.6869025487258	11.848322672064777	28.253575303643704	7.731313873169018e-07	12.243051	0.029029664293212395	0
0.15597	-16.176657	247.270554	33.627445	63.720837	0.723411	12.565974193548387	458.3702354838711	11.965235746606334	29.430897285067864	5.198740576255828e-05	2.740742	0.15207713118224955	0
0.158978	-15.968049	207.952972	31.847134	61.857113	0.712884	12.22668850931677	382.98272515527975	11.703237404580152	25.242096183206087	0.0003001054985740499	11.832084	0.005468966426264467	0
0.159861	-16.129398	227.095108	32.847809	67.37075	0.740395	12.188669416498994	363.4768249496985	11.189468932038835	15.999958252427188	0.0016225179010278478	9.502766	0.037631642707766234	0.009744510204081536
0.162331	-16.058405	238.368408	32.791031	59.699032	0.686333	12.528936861768369	473.0494744707349	12.25019485094851	38.20013929539295	7.6156350054933215e-06	2.064709	0.23069237264503276	0
0.158965	-16.153605	223.659286	32.296391	65.944267	0.740075	12.177073947895792	362.70414428857725	11.21269090909091	16.412690909090916	0.00026842815496598994	13.516639	0.039499069202671225	7.844897959185303e-05
0.142323	-15.966442	229.551575	33.066185	62.129494	0.708987	13.105955033557047	595.5427637583894	12.761345478036176	49.637122480620135	7.21223038664924e-07	13.824569	1.5230258024465102	0
0.162757	-16.178005	210.253922	33.971355	59.479027	0.629901	12.852397925311204	574.7129493775936	12.910250837988826	60.819383798882676	1.457199690275614e-06	1.669663	1.2230719687192817	0
0.149621	-15.9913	232.202469	31.252911	60.102226	0.711548	12.788898295454546	524.3754488636365	12.39384074074074	40.19564444444445	6.8818697803457455e-06	7.376724	0.6338653450856302	0
0.160174	-15.954008	211.845322	31.519033	58.071232	0.703395	12.269725889046942	403.89949786628756	11.867996551724138	29.111748275862045	1.9061391328880144e-05	11.035534	0.002999330168882626	0
0.151744	-16.093311	227.463654	32.697208	67.008995	0.651727	13.25713548085901	673.3722997198884	13.20562036199095	68.64656123680241	1.8101428268416026e-06	5.842561	2.9345756118850406	0
0.161079	-16.151617	233.227493	33.867905	60.082253	0.738194	12.092391746641075	353.02465834932843	11.2081	16.6956	0.00016011638718227774	1.294621	0.06672395007585716	2.2224489795910443e-05
0.159526	-15.819153	202.083939	33.071754	58.419529	0.696001	12.280799208443272	400.57201055408984	11.956458695652174	31.114870923913028	0.005388000767971198	1.096581	0.001175755800800515	0
0.158186	-16.032093	222.642548	32.986744	63.476704	0.671348	12.7701	527.5290406147093	12.592626970954356	47.46646286307054	0.0038502343205295917	2.827185	0.6651435401185425	0
0.15038	-16.137079	246.578293	31.368027	58.87204	0.721727	12.748296374622358	517.5778111782479	12.280736029411765	37.13170845588236	1.0033205551507184e-07	6.357949	0.5690061933538534	0
0.142584	-16.001068	216.712448	31.003954	63.216393	0.739796	12.764212903225806	490.0182956989249	12.08142110091743	30.773042201834865	0.0003163730820088431	10.920767	0.34190680303065846	0
0.155754	-16.107613	206.44104	31.627182	60.730247	0.700084	12.441698105548038	435.3864181326117	12.08469891598916	33.46923685636858	0.00018626986870693077	11.445925	0.06176805754630619	0
0.156835	-15.911743	202.01506	32.76643	61.290588	0.716183	12.190699056603773	369.3422500000001	11.668836842105263	24.53375263157895	0.008094384467670546	3.289604	0.024930466653254258	0
0.147629	-16.143497	247.763107	30.691582	61.599781	0.743296	12.761128318584072	511.09744601769927	12.064883068783068	30.86779470899474	4.597919083161561e-08	14.657874	0.5104328320694002	0
0.147667	-15.865259	210.283295	31.750793	58.710339	0.644888	13.298399574468085	703.4736808510639	13.358276315789475	76.91843684210524	1.389483128177814e-05	2.613567	3.6035412744257154	0
0.143933	-16.069971	217.372894	31.846313	55.71093	0.642226	13.450873770491803	764.9222754098363	13.559101225490197	86.65838345588237	1.509998782495215e-08	3.459245	5.182200798840834	0
0.146994	-15.895134	225.307465	30.991798	59.204769	0.70594	12.886550402144772	551.2457144772121	12.563057104557641	45.05125603217156	1.139182290773576e-05	6.637549	0.924505497467247	0
0.159217	-16.092665	232.737091	33.447407	69.165672	0.718227	12.469667921440262	428.4732978723404	11.819658139534884	26.392241395348822	0.0021090643997301087	5.714115	0.0424316845614364	0
0.160664	-16.083115	227.685242	32.492355	69.06311	0.728324	12.304074499089253	391.0302695810565	11.490648387096774	20.53273677419354	6.709573180936874e-05	14.915047	0.0005967814286044233	0.3232734693877555
0.145388	-16.100105	226.829956	33.172226	62.761276	0.704269	12.996569656992085	566.2316490765174	12.660304134366925	46.9803764857881	8.932940376222102e-05	9.251922	1.110353709650693	0
0.152194	-16.032345	224.575058	33.877625	66.372047	0.727133	12.551160913705584	438.4981387478852	11.891797674418605	27.386697209302323	0.0028235593198084018	7.04871	0.07165303950883872	0
0.148888	-15.895375	201.213913	31.206085	65.269356	0.668476	13.0741	605.1936915219612	12.954890446841295	58.621496302003095	0.0005082362499604813	12.995679	1.6731413190297524	0
0.146636	-15.916659	209.271652	33.100182	69.694168	0.713783	12.825908320950965	498.23184992570594	12.323662500000001	36.699910000000024	0.001544694932059488	10.904318	0.403571686213812	0
0.168885	-15.853928	201.989258	33.095928	61.242622	0.636466	12.59243422459893	502.2168404634582	12.588362008733625	50.003566812227085	0.00010147700447093398	2.00901	0.4353306841738849	0
0.15026	-16.06111	212.491684	31.236261	54.523438	0.649018	13.10773315696649	655.4304312169313	13.165399290780142	70.09313546099288	7.692508690049585e-06	1.942345	2.5684832001452986	0
0.145318	-15.816243	224.983612	31.878611	68.321564	0.74055	12.821908823529412	499.3935330882355	12.053049494949496	29.627820202020217	0.00023185883360164985	10.122851	0.41270569469896384	0
0.143349	-16.011065	240.867783	32.949234	61.705135	0.707856	13.142916380449142	614.5673077939234	12.815630927835052	51.6159082474227	4.9944380821972084e-08	10.945119	1.8256966684732405	0
0.15932	-15.996644	206.828903	32.673283	65.994087	0.65704	12.811176388888889	538.836013888889	12.702993719806763	51.30854299516909	0.006292504783744206	6.906412	0.7834811414511598	0
0.162872	-16.109751	211.053345	31.785587	55.780491	0.69297	12.231302365308805	403.4735978975034	11.918922033898305	30.890141525423726	7.641913241388089e-06	8.807538	0.002719123742620553	0
0.143258	-16.164282	243.777084	31.165438	59.371777	0.708808	13.131616512549538	626.362895640687	12.827809511568123	52.76558406169667	3.3397794545775946e-07	5.754976	2.0271257554269706	0
0.164043	-15.840075	215.455109	31.764	58.408772	0.749573	11.733424324324323	288.08932432432437	10.333499999999999	7.706379499999998	4.01074969490681e-07	12.290163	0.43284800278076224	1.1208759387755118
0.166054	-15.824099	202.93042	33.937416	63.179119	0.679915	12.277200961538462	401.1703269230772	12.00629806763285	32.51123454106279	0.23540486730395868	1.306191	0.0014418152648578014	0
0.155651	-15.989233	244.796906	33.514839	68.330864	0.73611	12.550627173913044	443.6706286231887	11.73921801242236	24.220713043478277	4.194863650959921e-05	4.425905	0.0897071750277436	0.5194290816326543
0.151111	-15.921762	237.282196	31.610258	65.111877	0.709189	12.862368085106384	539.1893375886525	12.435852321981423	40.786433746130044	4.7630015802730286e-06	9.34953	0.7873350087291606	0
0.154103	-16.196262	240.687271	32.121029	67.632141	0.703013	12.834912760055477	532.5540457697645	12.415648192771084	40.40461265060242	1.2746916703922979e-05	11.71707	0.7165392854960646	0
0.155573	-16.131647	207.254379	32.32275	65.231071	0.635194	13.140949246231155	648.2429748743723	13.17292037533512	69.14880107238608	1.079925065896428e-05	7.08036	2.4286676193409495	0
0.161969	-15.812778	235.151199	33.73687	59.172569	0.719694	12.239939546191248	390.7548849270666	11.639592385786802	23.95036598984771	1.2905865847623508e-06	1.518262	0.000682452146080809	0
0.16927	-15.83012	234.610535	32.903816	61.473972	0.713856	12.064901302931595	359.86267752443007	11.42771581920904	20.711954802259886	4.91279939755616e-06	5.148291	0.046755273117242764	0.5227289999999954
0.147962	-16.001419	239.052887	33.323051	64.553749	0.711744	12.948179207920791	552.7761683168318	12.524455421686747	42.69783674698796	5.612149306204125e-06	8.118545	0.9427055825322124	0
0.150183	-15.964174	202.900635	31.947046	61.717384	0.652215	13.132435144927536	637.40138134058	13.123438686131388	66.37646467153286	0.0075052226258450865	4.424014	2.2251713013328764	0
0.147604	-16.133099	219.252441	33.973606	59.601608	0.733176	12.522294871794871	433.8685572649574	11.901076744186046	27.792046511627884	9.973827925058926e-07	13.40423	0.05721239266686008	0
0.141593	-15.856111	228.991989	31.677235	58.342934	0.715512	13.041169444444444	586.0739861111114	12.687502777777777	47.805593611111085	7.325390020883445e-07	5.184735	1.3825995046017203	0
0.148882	-15.914356	215.79808	31.191044	59.093563	0.739924	12.419427171903882	417.15875785582267	11.70271797752809	24.1387831460674	3.275574337013804e-05	7.49231	0.01859448235599462	0
0.16777	-15.839648	200.733109	32.946789	62.371357	0.644583	12.563006716417911	488.3048302238809	12.515865527950309	47.26922996894409	0.005053195889880535	3.745298	0.3296867727567239	0
0.155404	-16.116743	251.001083	33.040539	63.820293	0.738441	12.509856756756756	443.00583783783816	11.735024050632912	24.488075949367094	9.461725801115374e-06	2.874887	0.08727329577326633	0.4737372244897929
0.15298	-16.148731	251.534195	31.558727	61.459602	0.733723	12.625042372881357	480.4175661016949	11.981527135678391	29.66432160804017	1.3532004596618605e-07	8.886801	0.2763043066977483	0
0.156983	-15.965223	206.193695	32.891273	61.17194	0.639139	12.997116267123289	607.4006078767123	13.027019377652051	64.01932475247526	0.0006911937167167105	1.496646	1.7084598618280489	0
0.143486	-15.985397	230.407364	32.581573	60.345978	0.690909	13.1891	637.0683010501754	12.989884232365146	58.6574705394191	1.683911536798876e-06	8.09735	2.2190603502321733	0
0.164447	-16.082794	223.076904	32.800663	60.401089	0.735044	11.927115564202335	323.79228793774337	11.009649999999999	14.407682999999983	0.0001945696651050538	5.771577	0.19202038370239047	0.03555918367346867
0.149984	-16.180714	207.763077	33.437683	59.239204	0.69058	12.729306482593039	502.25977190876375	12.493748148148148	43.777747685185176	0.0004317686304775304	5.757355	0.4356793815827702	0
0.160948	-16.115061	244.264786	33.846157	69.771973	0.711713	12.541120092735705	450.2719289026275	11.954141666666667	29.256885833333353	0.00010685413358097666	4.216965	0.11569178223402073	0
0.147338	-15.919243	239.757309	30.583296	59.50824	0.732067	12.776542996742672	518.5160553745931	12.223454166666667	35.08320124999998	2.7326317322209005e-08	10.716154	0.5777501892657814	0
0.141583	-15.801993	233.00975	30.075409	57.902157	0.715997	13.079903894297635	609.1194311543813	12.739163711911358	49.77212382271469	1.531122140229924e-08	8.877063	1.73622270477163	0
0.162252	-15.876746	208.445221	31.101931	52.609127	0.647604	12.646920276497696	533.7324930875578	12.671908510638298	53.52770212765959	5.951349537828173e-07	5.788812	0.7288692880772272	0
0.16328	-15.846349	233.872955	33.13422	61.321781	0.718895	12.222895417348608	386.96332242225884	11.597808333333333	23.172739583333332	2.520303909832569e-05	1.666011	0.002445943156963503	0.9545289999999971
0.155809	-16.03968	201.916611	32.445171	68.416275	0.747663	11.997475000000001	313.5696875000001	10.873066292134832	12.237022471910112	0.00028707197588785806	13.141733	0.25111084663091654	0.07808032653061406
0.154633	-16.183556	201.010651	32.257889	59.744297	0.714532	12.245430275229358	383.1821406727829	11.784972483221477	26.869991946308723	0.0001601447468682111	5.621246	0.005288967539044432	0
0.155305	-16.121679	210.793091	33.578358	56.435081	0.638727	13.010413131313133	618.750191919192	13.076032413793104	66.59154772413791	1.4071154825007367e-06	5.361801	1.8959204121704247	0
0.164433	-15.894855	203.141388	31.229235	56.318047	0.665052	12.42601974656811	459.98679408658944	12.31670225140713	41.64998780487806	1.4263253740807273e-05	13.230813	0.15993499287679153	0
0.156744	-16.192223	204.006943	32.892292	57.317863	0.642346	12.90809740034662	586.8902651646449	12.947910209424084	61.69958520942407	0.00167962132389173	0.669053	1.3944378268386362	0
0.154351	-16.104834	246.856979	33.013885	67.645874	0.728056	12.66915527638191	477.98884757118935	11.994811538461539	29.437737980769235	4.8640183308086946e-05	5.257728	0.260815103287824	0
0.156699	-15.802109	200.962494	31.684431	63.283047	0.652777	12.899325563909775	570.5817857142861	12.849704651162792	56.74382558139535	0.001548735965178922	9.074534	1.1674873741866971	0
0.16153	-15.995529	216.503174	33.978439	63.581364	0.657483	12.735582447342026	521.0000320962889	12.623758040665434	49.10426746765249	0.00829305962252968	1.92695	0.6012216080763394	0
0.16808	-16.171583	238.188629	32.286716	58.447948	0.713647	12.083583974358975	369.9541570512822	11.494775531914895	22.026100531914906	2.1029575400936797e-07	10.629587	0.023755521856069554	0.7581433673469389
0.149786	-15.895972	239.973801	33.67382	62.794029	0.714991	12.826795652173914	521.3127391304349	12.376146204620461	38.92381584158418	1.6813799966942958e-07	9.452755	0.6042095362512021	0
0.149198	-16.173237	232.952896	32.857311	64.192741	0.716711	12.804685329341318	513.2129371257486	12.320762116040955	37.35452730375426	0.001150815333865361	5.103272	0.5292042036978436	0
0.152679	-15.846523	203.048111	30.724663	56.712139	0.666369	12.847334642497483	562.7393131923466	12.785733975481612	54.88459229422067	7.347956642082744e-05	8.930011	1.0655233965534725	0
0.14541	-15.843238	234.8647	31.429083	66.955261	0.734976	12.928358943781943	539.310591141397	12.267845689655173	34.82161551724138	1.00435504208429e-05	10.422725	0.7886597572763818	0
0.156383	-15.879692	228.602448	33.110458	59.338959	0.736883	12.254066850828728	385.13455248618794	11.487451351351352	20.751868918918912	2.4213459799758415e-05	1.664613	0.003685758282519498	0.2828720204081642
0.168426	-16.019888	205.843246	32.899776	65.384323	0.682394	12.216687939698494	389.9280301507538	11.894793121693121	30.037904761904777	0.0021305713446936416	11.773261	0.0009741965690570482	0
0.166791	-15.871109	203.174438	31.526644	56.722305	0.658698	12.411638304392238	459.2648753830441	12.326373703041146	42.229379785330956	5.66064175411888e-05	11.204242	0.15640139012537524	0
0.144657	-15.83357	202.091858	30.917969	55.112103	0.659622	13.198242857142857	668.3411428571432	13.222210144927537	70.95831362318839	0.00011549410180574488	2.442148	2.829458191846595	0
0.158913	-15.897346	212.532898	32.51553	55.549667	0.636065	12.912312478920741	600.9825109612143	12.986185314685315	64.0394406993007	8.045864879359957e-08	0.185556	1.6067709281661262	0
0.167509	-16.093679	218.648987	32.325665	62.326836	0.684927	12.277304603580564	410.52830179028143	11.949711940298508	31.293541791044767	0.00012429680791834014	13.876606	0.009131480482463717	0
0.161354	-15.954202	230.251831	33.350079	67.287331	0.709921	12.418422580645162	422.73248387096805	11.8611329218107	27.725727572016464	0.00187592358266301	4.485012	0.029125326831848646	0
0.155415	-15.854602	238.786118	32.792427	63.587372	0.721742	12.565367515923565	458.48486624203844	11.986444827586208	29.951237931034505	2.0262252056720876e-05	2.887533	0.15262781507292825	0
0.157	-16.055815	205.392685	33.406757	56.548489	0.629748	13.010872618094476	624.8755900720578	13.112635575679171	68.7509529107374	5.6696322911133506e-08	3.622124	2.001146959942315	0
0.142333	-16.005547	222.115967	31.537109	59.356998	0.730022	12.8380552	519.4559888000002	12.321839926739926	37.09266556776558	5.7425454716927957e-05	5.183822	0.5865767819431302	0
0.144177	-15.855776	207.414642	31.803432	67.640877	0.713111	12.910418313953489	525.9531293604654	12.451611627906978	40.149572093023274	0.0021354358014238186	10.848993	0.6494190613698945	0
0.141605	-16.04443	212.117661	31.720043	65.840248	0.747391	12.720661643835616	465.9610684931509	11.901691160220995	26.4989955801105	0.0013822685690643495	10.695243	0.1906924777917975	0
0.144353	-16.006708	233.798828	33.385792	68.047905	0.747309	12.846019020715632	500.4981807909605	12.019480681818182	28.586599431818176	1.8901287288865017e-05	13.527301	0.421486055392272	0
0.149752	-16.130934	214.720993	33.197578	57.246979	0.662425	13.038676811594202	609.9022811594206	12.999598371335505	61.73681009771985	5.082395166427419e-05	5.749211	1.748941650083698	0
0.164212	-16.03091	241.262604	32.98209	69.686317	0.741945	12.179388065843622	365.18902057613184	11.045593506493507	14.111500000000015	1.292274980141278e-05	11.279652	0.033654702739324624	0.21649079591836976
0.167991	-15.964149	207.24382	31.104773	51.464962	0.631507	12.56547851662404	528.5064424552432	12.657982513661201	54.662408333333346	8.559328404360193e-11	7.514878	0.6749905865867049	0
0.149555	-16.096773	232.412842	31.995853	68.10379	0.721371	12.83362614896989	517.3757606973062	12.260365917602996	35.327630711610475	0.00017168228811839688	10.934755	0.5671319027216796	0
0.155066	-16.191349	256.473846	33.294739	63.687038	0.748735	12.472896905222438	432.0201141199229	11.553738655462185	21.06160336134453	5.902425638593836e-06	2.588726	0.05190016944670725	0.024604163265306036
0.145729	-16.155643	217.247147	32.518177	67.933807	0.737141	12.705143636363637	465.90665090909124	11.960531372549019	27.966315686274505	0.0031070484355747697	9.678751	0.1904001190302951	0
0.145764	-16.014595	234.635056	32.830704	65.693245	0.714695	13.011172046109511	565.8204481268014	12.563857575757575	43.354836363636394	5.63836621903129e-05	8.160839	1.1050272378032182	0
0.158901	-16.063511	208.723816	31.19981	56.710312	0.711909	12.182289024390244	383.32767530487837	11.714933333333335	25.969333333333335	5.33973164916794e-07	14.299505	0.005159504427487669	0
0.14717	-16.055275	239.121262	32.916122	62.562141	0.701862	13.029688082901554	585.0785284974094	12.71299058524173	48.932397709923684	4.857532592096377e-06	6.166941	1.3682308921463846	0
0.168581	-16.065001	232.631088	32.656639	60.728027	0.745894	11.77933311546841	298.8468322440088	10.009499999999997	5.423037999999984	2.9032965238982094e-06	9.81497	0.3501228561235233	1.2289306122448924
0.167674	-16.172867	214.926834	33.428391	59.825745	0.63858	12.63303953068592	516.0294819494588	12.626239344262295	51.17969918032789	0.0002473406193574892	0.761235	0.5547222911604027	0
0.152862	-16.065035	226.816406	31.551882	61.505501	0.659492	13.077062818003913	629.7920234833663	13.020489802631579	62.55260608552628	6.3567715688514155e-06	7.278297	2.0876608489056045	0
0.156233	-16.165468	245.904083	33.500053	61.409576	0.733688	12.43361219512195	427.1728780487805	11.723597076023392	24.632914619883064	1.1889430555898733e-05	2.05789	0.03919882913862065	0.7077616530612205
0.150259	-16.028149	246.160675	31.950426	61.444527	0.731909	12.713331907894737	497.410983552632	12.112481165919283	32.35678026905826	1.3160331571407829e-06	4.300153	0.39717905996563163	0
0.169793	-16.183887	203.420914	33.661003	56.238583	0.699963	11.839742960812773	318.9248984034835	11.434290476190476	21.878114285714283	0.00010368383839087433	0.965177	0.2191686090573371	0
0.162283	-16.026148	207.376633	33.531036	57.532673	0.655328	12.609682846003897	499.543970760234	12.548985950413222	48.00134479338844	0.006314412810246643	0.833708	0.41389602167353046	0
0.150957	-16.025133	219.565338	33.117298	63.243374	0.731664	12.475455400696864	423.48694773519185	11.800587562189055	25.79438009950249	0.004338071876366443	4.607633	0.030731595408948712	0
0.15252	-15.928798	242.364883	31.114399	63.843155	0.743508	12.563350936329588	456.68050187265936	11.749877777777778	24.57856666666665	1.4576387668206895e-07	14.384563	0.14407514551529033	0.43503446938775514
0.150664	-16.088089	205.695129	30.970087	59.841175	0.702753	12.599869851951548	471.965855989233	12.26407709923664	37.4805244274809	3.0454553105729037e-05	13.380772	0.22433109540943336	0
0.15674	-15.979255	206.090332	33.403934	58.98951	0.646727	12.904649686660699	577.6626329453898	12.9081	59.5187	0.0017997853267063164	2.565383	1.2635507682666862	0
0.163615	-15.900286	237.652206	33.124146	65.376335	0.708518	12.376659270516718	420.4298009118542	11.8364125	27.568822500000014	5.2849689041641895e-05	4.216599	0.024489458912815773	0
0.166664	-16.067295	218.493805	33.529701	58.33009	0.643103	12.628026919518964	514.5685254394082	12.609311864406779	50.55906610169493	4.906505618418045e-05	0.146491	0.5414109264191016	0
0.159113	-16.133713	200.339722	32.733322	60.955376	0.669708	12.5781	478.1939124866599	12.438083606557377	43.74187595628416	0.02009521965419994	3.653068	0.26210564070392517	0
0.150064	-16.131071	235.413055	31.971132	58.220325	0.693727	12.895968388683887	563.7036162361626	12.657242857142858	48.74347142857141	7.352668074932077e-06	2.448394	1.0778096144344016	0
0.142797	-16.111181	244.122711	31.584274	67.102715	0.719558	13.210967452135494	630.4023652430049	12.744929268292683	48.17589512195119	2.3501254424430773e-06	10.923384	2.098528702939685	0
0.15694	-15.892848	221.769577	31.146511	58.553116	0.7417	12.141910546875	365.54555468750004	11.28426393442623	17.774662295081953	4.2644431133297074e-07	13.176191	0.03285450787851553	0.027508591836735215
0.161626	-16.104124	206.921326	33.91082	63.254555	0.635868	12.878171428571429	569.7332142857146	12.888433333333333	58.92771666666663	0.0004920186394382365	1.592167	1.1562299143050392	0
0.163084	-16.184631	233.676193	33.976372	62.913445	0.702341	12.363681061692969	418.8463658536588	11.905673529411764	29.3189088235294	0.003760686263084894	1.336231	0.021534642913194624	0
0.164583	-15.9734	218.976685	31.07163	52.402821	0.64507	12.624878393351802	534.464862419206	12.655138016528925	53.37759834710746	1.694470551913554e-09	7.76667	0.7365850073224358	0
0.141279	-16.163729	234.890106	32.999554	64.798409	0.689613	13.381653757225433	688.5824254335262	13.166690099009902	64.02559386138617	9.054016964407155e-07	14.163611	3.264024256508666	0
0.147626	-16.012665	235.247849	31.462723	65.908394	0.73789	12.782820848056536	502.8333286219082	12.07098669950739	30.581946798029577	3.974676297945429e-05	11.149905	0.44035130931807615	0
0.161067	-16.053951	226.875854	33.99963	68.772148	0.744499	12.112504210526316	343.12816631578954	10.961236986301369	13.100675342465747	0.013852361087463516	4.115082	0.10189584396733314	0.23954032653061433
0.156388	-16.097609	236.782394	33.928806	61.341957	0.707885	12.56943810888252	463.75113467048743	12.133435616438355	33.89603356164381	4.548290596765785e-05	3.809601	0.1789999912323597	0
0.159276	-15.909621	214.504501	33.761219	66.324371	0.696862	12.474562686567165	433.9411940298509	12.068746153846153	32.543831692307705	0.05813338231592673	3.318459	0.057426427170480354	0
0.158814	-16.172136	245.869019	32.930496	69.992233	0.713481	12.635160371517028	475.167921052632	12.052658704453442	31.201499190283418	9.11796242541221e-06	9.258821	0.2433853942116368	0
0.153001	-16.177074	244.114975	32.127895	69.525681	0.740534	12.6611	471.776	11.807777215189873	25.1709911392405	7.538475269901741e-06	13.153078	0.22322572027455626	0.5208715102040832
0.152673	-16.161577	226.693298	33.842579	55.864937	0.659596	12.986796153846154	602.3275288461542	12.957746381578948	60.793997039473716	2.606103476157874e-08	10.024201	1.6278231182940748	0
0.156153	-15.922568	202.822998	32.474773	61.290043	0.630541	13.099771232876712	643.5478767123288	13.1747834625323	70.24974547803617	1.6474210921771275e-06	1.917532	2.3394479344173074	0
0.157761	-16.130728	208.710403	32.402485	65.509163	0.699311	12.449171428571429	430.0588928571432	12.042114285714286	32.057222	0.0024145233278856618	10.709779	0.046546782234078855	0
0.146049	-16.19768	244.20723	31.595108	60.996223	0.7122	13.011608310249308	586.1227022160666	12.642973198847262	46.74427348703171	3.189031462784972e-06	5.671235	1.3833046079004505	0
0.165556	-16.071596	201.743408	33.602333	66.324989	0.745263	11.588496313364056	251.81737327188958	10.26206875	7.264012812499997	0.00149347200309794	7.226967	0.7763792510016152	0.9337080816326493
0.157051	-15.813068	205.588638	31.711075	65.445412	0.650539	12.960675304022452	587.2091197380731	12.905832882502112	58.446481994928135	8.316604495630078e-05	11.499833	1.3990758138881867	0
0.164519	-15.875846	230.150742	33.474007	67.306511	0.732168	12.11401619047619	352.626845714286	11.1943	16.36246	0.0014493577194026471	4.634843	0.06799466808505272	9.877551020417934e-06
0.149091	-16.176519	236.476349	32.434235	62.126331	0.72572	12.735503815580286	497.8713418124009	12.186980478087648	34.08218047808766	0.00022786107298478889	4.197803	0.4007578874805707	0
0.161985	-16.127062	227.387207	33.398418	69.822227	0.727343	12.252231147540984	377.5788360655739	11.42373087248322	19.504606040268452	0.0020775474576441217	8.265009	0.01149337572847899	0.22278399999999607
0.15895	-16.010855	211.120712	33.249146	56.529743	0.630203	12.959724188311688	612.7618547077923	13.051745721925133	66.5607320855615	1.503554521056866e-08	1.97425	1.7957955168105142	0
0.142041	-16.006056	226.517151	31.560661	68.132347	0.712136	13.195879036827195	617.0955099150145	12.767799453551913	48.881193989071015	5.980760089181988e-05	12.510555	1.8679825997409825	0
0.151217	-16.007662	204.077805	33.763905	67.51828	0.712511	12.536580597014925	431.2663761194033	12.037175235109718	30.838720062695916	0.00800707588415872	8.021522	0.0498082854185666	0
0.140675	-16.007727	232.587494	31.759424	69.711914	0.704097	13.394045981554678	682.4720619235836	13.033339904988123	57.55386460807601	1.323151596078576e-06	14.114206	3.1295691886048456	0
0.14298	-16.193842	231.843338	33.038074	69.572731	0.688946	13.37389669030733	677.7504184397167	13.110804453441295	61.24710121457488	4.627239997203662e-06	13.860038	3.0276089610541015	0
0.149765	-16.060951	212.838226	31.470564	64.264771	0.700483	12.784351664447403	513.0363288948071	12.434496825396826	41.22021904761908	0.0008999115566567619	11.815918	0.5276241397003765	0
0.156067	-16.163198	203.752899	31.328859	52.504623	0.630109	12.984947133757961	637.6535000000002	13.125898212005108	70.83175568326949	8.119415020208545e-09	1.825597	2.2298024544284067	0
0.152935	-15.924041	226.601242	33.337067	69.767738	0.727602	12.610378350515463	450.8023092783508	11.902984615384616	27.3156826923077	0.0015590854541636691	6.692181	0.11792275392366251	0
0.154181	-16.041492	207.547363	30.917252	55.995609	0.702579	12.437083651226157	442.0531226158039	12.106917663817665	34.379305982906	1.5269629056333877e-06	11.496748	0.08384364867778936	0
0.151128	-16.081533	201.728241	32.510616	55.638168	0.687245	12.638877389277388	489.324835664336	12.453955421686747	43.57078674698794	0.00012300903969975608	1.60622	0.33693442359683745	0
0.157651	-15.897196	233.375397	32.074287	61.374603	0.722414	12.408059216965743	426.6426557911911	11.811345283018868	26.804250943396237	1.581433540723642e-05	5.833202	0.03791745005518765	0
0.165183	-16.009441	237.433533	33.166199	58.268047	0.69736	12.313124691358025	419.8663703703705	11.9264264604811	30.509763230240537	4.40498085674822e-06	0.779069	0.02341628877240951	0
0.15574	-15.972068	213.699783	32.441925	57.00544	0.701383	12.444067435549526	440.40089823609225	12.101844680851064	34.065606382978714	0.0003147666692990603	1.367992	0.07805885200071969	0
0.158981	-16.104422	202.168045	30.970297	54.46217	0.650757	12.718289415041783	544.4281940575673	12.731459307359307	54.8506904761905	9.701679282560813e-06	10.140175	0.8455871310506415	0
0.154668	-15.857599	204.42598	31.716362	57.128387	0.642626	13.003276013805005	618.6916669542709	13.05507171145686	65.76542729844412	0.00014045928935327672	1.717588	1.894928733340798	0
0.143148	-16.197912	201.727295	33.129642	66.820847	0.657509	13.411241811527905	700.3626258005492	13.364026136363638	73.59604857954547	8.446358666500703e-05	13.245379	3.531222087036448	0
0.158825	-16.188087	200.924072	33.270054	65.855255	0.703981	12.270271673819742	384.17511587982864	11.839817325227964	27.894533434650445	0.005610456123981436	6.09555	0.004437514460218248	0
0.152007	-15.932649	212.675476	33.463799	63.856789	0.700265	12.672233155792277	478.66264980026665	12.309986426592799	37.977450969529116	0.010421411869991234	5.536448	0.26506751135061046	0
0.150161	-16.033998	230.379562	30.49551	57.872532	0.721502	12.642238888888889	489.2613055555559	12.16988810408922	34.63261895910781	6.186477671251476e-08	14.339255	0.3364807091138603	0
0.154445	-15.929775	209.525421	31.078039	61.241844	0.635709	13.14948	665.0649550000002	13.21376930171278	71.83367997364958	5.493197338748683e-08	10.77106	2.762038529482684	0
0.142553	-15.93119	219.97403	32.330116	62.925564	0.747501	12.713179395085067	470.51050283553883	11.939718784530386	27.513519337016586	0.0002705952869789701	8.222136	0.2159275186168395	0
0.149319	-16.198921	213.505737	31.767689	61.568302	0.704828	12.713968673050616	495.6883214774286	12.352178431372549	39.168417647058824	0.0013281327843024404	7.50547	0.3839294894936618	0
0.15702	-16.004309	208.513229	33.397022	60.42728	0.709299	12.301214705882353	396.4994191176473	11.843386195286195	27.95602255892253	0.006980009015709128	2.139128	8.514111963516751e-05	0
0.141546	-16.187344	232.081604	31.683599	56.754158	0.689035	13.2421	666.5466402714936	13.097389320388348	63.47062990291266	8.794356063102913e-07	4.017159	2.792428983393551	0
0.166106	-16.036512	202.813736	32.754498	66.127296	0.699088	12.101976790830946	357.6228997134671	11.655805685618729	24.859293979933096	0.0005087550104036147	13.814238	0.052905945593544564	0
0.158436	-16.150698	232.522812	33.857174	69.779045	0.717715	12.502379220779222	433.53362987013014	11.860045945945947	27.06152972972974	0.004115809167950728	4.986744	0.056230651113588104	0
0.155242	-16.145218	211.09465	32.976532	68.286942	0.703459	12.558444680851064	447.2027929078015	12.105036305732485	32.78642929936305	0.009023679288182733	7.969998	0.1032002494627147	0
0.168998	-16.033356	235.242493	33.761173	66.689476	0.743344	11.878659395248379	309.17407559395247	10.431899999999786	8.313285333331853	0.0006128626454848436	5.226164	0.27895249420696183	1.055315938775506
0.141531	-15.829117	217.343628	30.290056	60.6931	0.727083	12.90289527559055	539.0094488188979	12.408919727891156	39.32899727891155	1.7382122055412043e-05	11.502874	0.7853716960614543	0
0.161529	-16.075069	242.086533	32.86367	65.736557	0.717371	12.412214331723026	426.37831884057994	11.7941	26.374	5.020126699436743e-05	6.619311	0.037286585306929	0
0.166803	-16.116598	201.07251	32.503765	61.509983	0.696755	12.028077653631286	349.9249162011175	11.650131545741324	25.302711041009456	0.0001257368589961899	12.38397	0.0769425109387466	0
0.143463	-16.141088	206.693268	31.347626	59.948421	0.712345	12.79917735583685	510.933053445851	12.426133519553073	40.63569553072625	0.00026339449699655076	6.907196	0.5089883221312583	0
0.156021	-16.195295	245.631226	33.170223	58.788284	0.722124	12.495676619273302	450.11070142180114	11.954183333333333	29.77180833333333	1.9658498511297498e-06	1.229366	0.11501782385620503	0
0.155824	-16.117384	220.199371	33.452755	57.488644	0.640256	13.029475643224698	625.043005145798	13.079254929577464	66.52307605633803	1.524632250614931e-07	3.528944	2.004062834234685	0
0.156991	-16.139912	205.062073	33.8941	57.870502	0.633806	12.984783087027914	609.3467339901479	13.05820353227771	65.96238270401949	2.8798756172548715e-06	5.586043	1.7399109064044767	0
0.16585	-15.930496	203.78508	33.697548	69.307938	0.713696	11.99837018121911	326.96849423393746	11.35087033492823	19.190827272727283	0.011148640905497392	7.263935	0.17527236077814154	0
0.146226	-16.097282	232.500244	33.80526	69.536919	0.724716	12.943434400000001	532.3282960000003	12.348935820895523	36.73447313432837	2.607383742388034e-05	13.954754	0.714189287849039	0
0.142337	-16.165869	218.555206	32.589336	66.34539	0.733891	12.863749572649573	506.99017948717955	12.218948360655737	33.51421024590162	0.001156058533460191	10.629714	0.47495575106539895	0
0.142582	-16.134493	241.498276	32.97509	63.218842	0.713947	13.152855894590846	611.4900388349515	12.766632033426184	49.46426128133706	6.328887215441769e-07	11.342887	1.7748804512098013	0
0.151946	-15.934909	201.259354	33.28133	62.368118	0.668341	12.8911	550.9310010204082	12.775177669902913	52.97537524271847	0.021854291587369172	4.824799	0.9207849308109459	0
0.165378	-16.032301	200.953232	32.944801	66.342972	0.641452	12.715033575978161	522.0714686078255	12.672162409288823	51.49474208998548	0.00020499632494371133	8.225472	0.6114900121808128	0
0.141308	-16.195295	232.811584	31.084787	65.86647	0.70621	13.27437659574468	654.8826808510644	12.9316085995086	54.9585321867322	1.9245936349802957e-05	13.365544	2.557690236452968	0
0.154404	-15.877459	229.453735	33.700001	67.423309	0.733493	12.482991696750902	422.93125992779807	11.709565517241378	23.803355172413767	0.0006992411907759418	5.367408	0.029544342008207075	0.7799413061224473
0.162593	-15.917033	237.642349	33.988396	61.850765	0.735606	12.129253846153846	360.3396923076925	11.258792307692309	17.363776923076934	3.39191858651531e-05	1.483484	0.04549441625847791	0.0031040816326527256
0.156778	-16.083658	228.10257	32.604885	63.884483	0.717155	12.464093690851735	434.0354416403785	11.903074789915966	28.50100504201681	0.0021802671400946608	5.61088	0.05770473672177595	0
0.157227	-15.894948	218.722672	33.911106	58.613045	0.646513	12.940357657657659	590.2134756756759	12.94264128440367	60.73086238532111	1.9035429348020597e-07	6.898017	1.4431545973160789	0
0.146448	-16.163252	240.996094	33.903294	66.646172	0.714825	13.02040735930736	565.727930735931	12.561112383900928	43.090939009287936	2.230646082143592e-06	13.702385	1.1038305830389714	0
0.141941	-15.863488	237.72406	30.803528	65.819847	0.719959	13.199553744493391	629.1158825256978	12.745961861861861	48.3744777777778	3.984305423174974e-07	12.513844	2.0756543034617305	0
0.161707	-16.094236	201.382629	32.577271	60.940056	0.637952	12.812115625	558.9418489583335	12.833421854304635	57.66136543046357	0.0004229243311916556	3.625954	1.017824561983509	0
0.144031	-16.001865	227.534027	33.131794	66.011452	0.734058	12.872309813874788	513.2717783417936	12.229931223628691	33.84970632911391	9.48280712738057e-05	11.697638	0.529731164104345	0
0.16079	-15.808167	233.866592	33.195808	69.167786	0.736696	12.287824470134876	384.4792312138731	11.345679831932774	18.079049579831935	0.0001523976864514793	5.715464	0.004191680978978157	0.012704510204080744
0.161617	-15.930347	238.338943	32.242466	64.065987	0.713455	12.404202803738318	428.802018691589	11.846487931034483	27.701752586206876	4.377113434721278e-06	9.332556	0.04326916800479178	0
0.148017	-16.159904	238.673279	30.925587	58.242325	0.688741	13.0441	614.8218079625295	12.861375862068966	55.647092241379326	1.960773283375392e-07	7.807287	1.8299314463778542	0
0.158549	-15.908422	214.881882	32.954815	68.839195	0.744106	12.113628662420382	340.6845350318472	11.012881609195402	13.706298850574694	0.0051598491904792385	8.337994	0.1117224041545708	0.10039844897959248
0.155167	-15.854272	208.414368	30.454441	51.876366	0.632657	13.01959193548387	653.1380362903226	13.160733204633205	72.3960745173745	6.209386249574739e-11	4.686841	2.523464928940077	0
0.159121	-16.06048	207.431961	33.083393	60.923691	0.669162	12.6301	492.11818589743604	12.481756826568265	44.79390664206643	0.054840517640852744	1.767814	0.3571859704429422	0
0.167582	-15.917717	205.10466	32.554077	57.098343	0.681058	12.1661	390.7118351648353	11.917576190476192	31.31506666666668	0.0010477401399215846	4.1048	0.0006963638401341789	0
0.16598	-16.060045	232.704041	32.88287	62.396713	0.709089	12.207121638330758	387.7248176197839	11.657045701357465	24.558441628959265	0.0001807379813680922	6.263675	0.0020043845175065343	0
0.143264	-16.147686	220.259384	32.825821	66.24234	0.736924	12.809472134038801	492.83846737213435	12.123220535714285	31.336074107142856	0.0010892543549374924	10.4191	0.3625037897364524	0
0.160568	-16.164772	221.099823	33.757996	58.45726	0.641023	12.864423008849558	576.1743849557524	12.883109077155826	59.30639924357039	2.4070370326706443e-06	1.922381	1.2430450277527165	0
0.167398	-15.865747	218.120926	32.330605	57.847786	0.685851	12.227784948979592	404.70689668367356	11.925523423423423	31.13577657657657	7.073015042928458e-05	5.587412	0.003568240216899893	0
0.156784	-16.019642	245.033203	33.753918	69.196297	0.740714	12.481654285714285	425.33744000000013	11.567910606060606	21.139929545454528	8.700660509355724e-05	4.454656	0.03485387988652716	0.10553216326530371
0.143852	-16.166206	233.401291	30.756712	60.796295	0.743717	12.789967857142857	509.7584928571432	12.108667164179105	31.623832835820913	4.822917440854881e-06	11.407184	0.498727069646125	0
0.161564	-16.16799	208.373154	32.64035	61.342869	0.636071	12.865377347114556	575.9876304909562	12.891894429708223	59.69325729442968	0.00012208514533401554	3.640388	1.2404836881696912	0
0.153801	-16.173813	201.009277	31.540335	59.76218	0.731736	12.100353623188406	348.813498188406	11.43409504950495	20.315193564356434	3.282430778075213e-06	12.131189	0.08078363832775856	0
0.153875	-16.088812	240.994324	33.478981	66.769646	0.72243	12.66738617363344	476.3044598070742	12.063036170212765	31.103897021276623	0.0002645532179577518	4.529104	0.2503352495912953	0
0.157403	-15.982479	209.08432	30.949253	57.697628	0.665184	12.72190864197531	531.6822561728396	12.636070260223049	50.293166914498116	1.83548217340236e-05	13.078637	0.707485506366779	0
0.166151	-16.13294	201.738831	33.740623	68.03611	0.672116	12.391076	424.1266880000002	12.154022746781116	35.807449785407734	0.01256059563161085	6.432605	0.03212739233512347	0
0.14507	-16.010027	228.576187	32.613178	69.215195	0.721287	13.00943850931677	554.6930683229815	12.460232653061224	39.7289387755102	0.00018884457043144928	10.394998	0.9657515198261184	0
0.149905	-16.074339	209.719116	31.655634	65.40789	0.665722	13.1021	617.1451305668016	12.99142372881356	60.07580118644068	0.0008048306367763541	10.779381	1.8688173835565953	0
0.151232	-15.832881	208.094193	32.527355	65.544907	0.736668	12.347584052532833	388.07727016885576	11.56265882352941	21.434802352941176	0.009789351229644742	6.195252	0.0018148805042372293	0.7799413061224473
0.161207	-15.931819	237.753265	33.395954	65.172157	0.71538	12.402715506329114	421.76194462025325	11.811154298642533	26.74730226244343	0.00018486370849290495	2.61188	0.02712243047981071	0
0.155402	-15.801548	232.410873	30.429163	56.362019	0.692087	12.6881	520.1736388542964	12.44751836734694	43.57323086734695	4.973736715360566e-10	13.708208	0.5933610362708006	0
0.162902	-16.024866	233.736801	33.045998	58.51067	0.708463	12.279165476190476	406.4045952380954	11.801634412955465	27.476422672064768	2.4479714442894572e-05	1.119399	0.004925530605246416	0
0.15385	-16.109728	214.769363	32.763329	63.005611	0.74602	12.17369793814433	356.34591752577336	11.212136363636365	16.321045454545462	0.004162024654736649	4.75145	0.05658274430955987	0.0011755102040813716
0.140931	-15.885654	220.371735	32.893856	64.207085	0.74064	12.861803180212014	505.505674911661	12.185983928571428	32.610277678571435	1.536950436362966e-05	14.719937	0.4624474958648693	0
0.142222	-15.930853	234.276901	31.278645	66.226913	0.709079	13.241589795918367	641.86580952381	12.868983116883117	52.64802441558444	4.53641437184737e-06	10.88114	2.307890287785885	0
0.148616	-16.146824	201.781326	32.281715	59.202362	0.659483	13.070567605633803	616.3139154929579	13.04473070539419	63.31127662517292	0.006016505938178303	3.008104	1.8548581942087237	0
0.164736	-16.153799	247.262268	32.520226	60.363091	0.732361	12.132919672131148	372.1680819672132	11.320750793650793	18.53579999999999	5.049120505570866e-07	7.315111	0.019741405199749873	0.02262875510204142
0.157971	-15.997955	205.427536	32.727928	58.87159	0.66147	12.71723013013013	521.7995975975979	12.636928947368421	50.02795592105262	0.02013289740432665	1.212959	0.6088762300937374	0
0.147687	-16.135038	230.231644	33.372837	65.708534	0.748238	12.608181871345028	445.99171929824587	11.732725850340136	23.603189795918357	0.0006631847106363897	8.021594	0.09846742483279905	0.4265955918367295
0.165983	-15.965706	220.79097	32.750751	66.870499	0.737226	11.927984773662551	316.6552757201647	10.838748648648648	12.174062162162162	0.00023425502250436697	13.307967	0.23244102523014115	0.25675936734694
0.169377	-15.913288	219.878235	31.971375	58.989326	0.653143	12.480306445115811	478.6773806646527	12.392422265625	43.98126015625001	1.4877391617679989e-06	10.175896	0.2651608628600119	0
0.141754	-16.169064	241.454865	32.368294	66.380051	0.739758	13.062519795221842	571.1634368600684	12.4019547008547	37.61711709401708	2.8414651793465605e-05	10.217466	1.175235275222771	0
0.161758	-16.076502	242.19899	33.346275	66.70002	0.727592	12.331991036906853	402.52558699472786	11.564818749999999	21.879616250000005	0.0001994586475505823	4.497685	0.002144736932173902	0.38033651020407977
0.164745	-16.039274	200.17366	32.932209	60.25145	0.651266	12.563030076628353	487.1325555555558	12.50985118858954	46.96578557844693	0.03728652609998604	2.576773	0.32145449631044093	0
0.169232	-16.168964	239.515778	33.450897	62.708065	0.74362	11.843865957446809	308.8439042553193	10.114099999999818	6.2299629411751845	7.086095805143823e-05	5.241952	0.281102876552581	1.0100249999999957
0.151258	-16.097742	220.674744	33.826172	60.340919	0.739845	12.344273184357542	394.4527430167598	11.579725	21.90237	3.353236703236016e-05	7.243177	1.1341640926111687e-05	0.5528984693877527
0.146958	-16.126781	209.372574	31.230053	61.135101	0.735376	12.48064740608229	425.6261449016101	11.813731067961164	26.0953218446602	9.31673980705301e-05	10.507551	0.03552040715869981	0
0.146872	-15.917604	224.460602	32.524895	62.110184	0.726705	12.731487459807076	489.14785209003236	12.180640856031129	33.73064630350194	0.000331321913089252	5.271905	0.33567121621459356	0
0.148372	-15.990874	233.29306	32.269566	60.959114	0.70915	12.868345856353592	540.4046837016576	12.493925072886297	42.64962011661806	3.99184562517446e-05	3.596883	0.8006635566344747	0
0.140291	-15.873077	205.978638	29.757107	57.285915	0.647333	13.551272787979967	798.9540517529217	13.64682181372549	90.27561531862744	4.2591244824242905e-07	9.911214	6.179555064713927	0
0.157511	-16.180914	226.779709	32.850834	61.551746	0.717308	12.38292408874802	417.7958906497623	11.830677586206896	27.302299137931033	0.002219598231149801	3.432052	0.01967915287160886	0
0.168455	-16.032797	207.134018	32.780163	58.822464	0.661362	12.3601	439.9561921858501	12.228500770712909	39.15611406551057	0.0067602454739761715	4.187771	0.07653715373637267	0
0.155339	-16.133923	216.447479	31.603085	54.099911	0.661684	12.811323320158102	563.6088913043479	12.777890575916231	55.452386910994775	1.8163148927244216e-05	2.304463	1.0765996014913672	0
0.163856	-16.158236	228.378632	33.837105	60.80928	0.737496	11.963674803149607	328.01305511811046	11.007926086956521	14.243017391304344	0.0010092938938994975	1.210517	0.16993139065976076	0.07197722448979593
0.166027	-15.882863	235.510681	33.555454	58.164124	0.705291	12.206129411764705	392.41213235294117	11.732327272727273	26.33852727272725	1.98963210492262e-06	0.294518	0.0002536164339387001	0
0.157901	-15.921436	232.925278	32.280212	58.496799	0.73543	12.241676086956522	388.87656884057986	11.493811409395972	21.0384697986577	3.0697916702340253e-06	2.898137	0.0014199823588793344	0.28211273469387355
0.161878	-16.019733	237.646744	33.641396	61.500027	0.739003	12.121412138728324	358.9351502890175	11.205354716981132	16.5685962264151	9.972185714255553e-05	1.21707	0.049256270188904355	0.005973081632652863
0.157409	-15.867008	222.13916	31.592806	58.912243	0.670837	12.758694827586208	537.3918534482759	12.626502805611223	49.376757715430855	1.8733388302316935e-05	5.815687	0.7678273108993245	0
0.148195	-16.128813	242.671707	31.287844	59.86079	0.733297	12.739258415841583	506.46316831683174	12.158556140350877	33.47625877192982	8.941752474571419e-07	7.165331	0.4704961094902292	0
0.156723	-15.968959	200.691345	33.623779	64.871384	0.649717	12.925017355371901	567.9870578512398	12.876288998589562	57.18844287729198	0.03306491027241213	3.543685	1.1332363430637893	0
0.152263	-16.179304	239.978821	33.426449	58.651394	0.676378	12.9671	588.2244006550218	12.82723717693837	54.91006640159046	3.0241802774502405e-07	4.459647	1.4138951577180547	0
0.156677	-16.023891	240.239471	32.846516	69.702011	0.695313	12.82296170212766	527.6688989361705	12.431998876404496	40.96614943820228	5.775492241628864e-06	7.582155	0.6665481370863273	0
0.163598	-16.132406	209.177734	33.721867	67.985664	0.672961	12.522877777777778	454.85888888888917	12.27282340425532	38.38441361702127	0.031305063343749974	5.135966	0.1356908526963268	0
0.158577	-16.049412	200.663177	30.639465	53.148998	0.642825	12.78625074496056	572.1902173531992	12.853418302387269	59.8438053050398	5.1266842874329e-07	10.405343	1.1889750769485996	0
0.158596	-15.845734	236.311188	32.746826	63.469742	0.737443	12.297197196261681	393.67667476635535	11.458791176470589	20.062564705882348	4.751521137949795e-05	3.480533	6.631724209233324e-05	0.11560000000000022
0.160208	-15.989269	213.474731	32.390884	68.755981	0.671859	12.71752294713161	506.5238368953882	12.488624731182796	43.9640911827957	0.00011955480027599775	13.581662	0.471008423985577	0
0.157741	-16.064735	216.423386	32.574219	66.813202	0.655748	12.9401	576.7833464180571	12.840532989690722	55.635955670103066	0.00039904289298682474	7.762259	1.251415291264279	0
0.157626	-16.195412	203.444656	33.454163	60.592957	0.695364	12.36542855280313	414.7821251629727	12.044069072164948	32.77336056701031	0.006450501845490669	2.05135	0.014819691397434994	0
0.156325	-16.060066	202.884567	31.689322	61.028545	0.702048	12.37167182320442	417.12653729281783	11.998521787709498	31.547507541899435	0.00020574156347648686	11.394825	0.018540446014502557	0
0.162918	-15.824218	200.612671	33.949303	65.270203	0.635243	12.848244702842377	556.449935400517	12.846167999999999	57.20004786666668	7.587430698163014e-05	1.973455	0.9871178846231902	0
0.159249	-16.128267	207.67952	33.211506	67.300613	0.67848	12.61184125874126	473.3612167832172	12.352853191489361	40.09467404255321	0.02113953173628345	6.33357	0.23253889877382655	0
0.152464	-16.113611	202.64978	31.431322	58.512825	0.659314	12.926566028708134	582.7657808612441	12.892356894049346	58.4975830188679	0.0011926739064821805	6.503157	1.335138024612838	0
0.165264	-16.130348	205.752151	32.37114	64.817383	0.64494	12.68932565543071	519.7661610486895	12.63404520547945	50.44512602739725	7.772775994152432e-05	13.500944	0.5895041871840007	0
0.155402	-15.890887	225.133469	33.129162	66.278168	0.727602	12.44446787564767	418.61531606217613	11.744440206185567	24.803085567010296	0.004862723140573848	4.347989	0.02111936199636352	0
0.146234	-15.973277	242.67099	32.279083	68.132553	0.746727	12.871090654205608	517.7737009345794	12.049594252873563	29.40118275862067	1.6277070740864945e-05	8.4876	0.5708262870030221	0
0.157019	-16.068417	242.345764	32.653492	61.340748	0.738029	12.357209489051096	410.7127226277372	11.570732653061224	21.94423469387755	1.60563229346177e-05	3.048948	0.009349667308921367	0.25603599999999643
0.154962	-15.889821	228.560669	33.937366	69.290413	0.71889	12.600499038461539	452.3944182692311	11.985490756302521	29.3761668067227	0.0007804909949680893	6.212852	0.1247477111844146	0
0.141215	-16.026459	230.3358	31.7724	60.84243	0.686784	13.3341	687.1126883408075	13.173387878787878	65.50844128787881	5.52875933689136e-06	6.677748	3.2314252379528985	0
0.153034	-15.905419	233.141388	33.064697	59.947655	0.73396	12.455630329289429	428.9981941074524	11.783041176470588	25.725564705882363	9.964368957074787e-06	2.811206	0.04377286447594829	0
0.153258	-15.845143	211.16275	31.945206	57.887768	0.679738	12.7511	524.7250807174889	12.587733333333333	47.577745000000014	0.0011040456500084862	2.087476	0.6372959646734777	0
0.146046	-15.966882	239.037369	33.545528	69.438019	0.698517	13.213015384615385	625.5937461538465	12.867769082125605	52.63877028985505	1.34577574232196e-07	13.607067	2.0136700881520317	0
0.146932	-16.145264	231.268097	31.559376	59.372349	0.728793	12.72703569131833	498.7718649517687	12.191179051383399	34.32315019762843	2.7323566555417932e-05	5.201417	0.40780496873157374	0
0.155537	-15.857246	208.56636	33.070499	67.390945	0.698838	12.57419607577808	452.7439404600815	12.170844868035191	34.55024633431083	0.03644331056313768	5.451382	0.1262717220301041	0
0.142035	-16.18751	252.839401	31.276007	61.403862	0.736654	13.0724113964687	595.5005874799363	12.52872015503876	42.05136356589145	1.6814727135070635e-07	6.947707	1.5223852527261375	0
0.166852	-16.097313	204.607437	33.502155	62.557743	0.663363	12.4151	442.44333439829626	12.258188803088803	39.26090694980694	0.10283047471304294	2.722239	0.08524004653551946	0
0.146712	-16.08448	221.227539	30.821396	58.182674	0.73752	12.566205448154658	455.84099999999995	11.929026829268293	28.495146341463418	3.235975971977275e-06	9.693859	0.1401799680378696	0
0.14333	-15.974033	230.326202	32.741859	62.859287	0.713381	13.048534173669468	578.1762436974791	12.654494366197182	46.22603718309857	1.2079313085395873e-05	9.566766	1.2706664617322887	0
0.158539	-16.135794	246.139832	32.907986	68.477623	0.703655	12.696806970128023	496.2738605974397	12.231864119601328	35.83597840531559	8.785587827133025e-06	7.346894	0.38840785194072036	0
0.163195	-16.090578	224.592819	33.977673	66.556458	0.670642	12.633400337457818	487.75048481439853	12.4076548098434	42.023866442953036	0.008537133696257972	2.383657	0.32578092055123214	0
0.158354	-16.046082	239.76593	33.222244	67.597031	0.713248	12.575186153846154	459.5486030769233	12.016151792828685	30.620763745019932	0.00021048288232396905	4.725002	0.1577854545489115	0
0.142825	-16.013544	227.735794	32.612926	60.810879	0.731097	12.86820610932476	522.895183279743	12.327433333333333	36.90996666666667	1.2043490977265676e-05	8.377737	0.6194434236651952	0
0.153501	-16.189247	234.285446	30.94371	57.611176	0.715435	12.575102976190477	476.8457083333336	12.134272043010753	34.21838387096772	9.408349839937416e-08	13.142898	0.25367933623990974	0
0.148136	-16.10594	228.569794	31.148706	62.550041	0.74447	12.58678809073724	455.0039262759928	11.801433333333332	25.412399999999987	2.2541231646802783e-05	12.217087	0.13634920401551825	0.8107716122448945
0.149072	-16.16667	232.139526	32.388935	59.300758	0.742263	12.522970437956204	442.3168010948905	11.796163953488373	25.647573255813974	2.728532993274015e-05	3.010881	0.08478597551160914	0.926543755102039
0.149992	-16.153296	236.117935	33.079536	61.771461	0.711535	12.797074358974358	518.2002564102565	12.381096845425867	39.449271608832795	0.00011150107526055688	4.153961	0.574799647036325	0
0.145016	-16.127954	237.605255	33.760071	66.998589	0.747136	12.816710074626867	495.4431007462687	12.003973563218391	28.41894942528735	9.327590357020496e-06	14.460984	0.38206168946840574	0
0.143413	-15.997523	244.018555	32.509239	63.707718	0.749779	12.886763602941176	524.2108014705882	12.125089010989011	31.206205494505515	2.0923242924899966e-06	8.000958	0.6322530164893446	0
0.158164	-16.002848	245.633408	31.752481	62.245037	0.729589	12.431612820512822	434.2258034188036	11.750621978021977	25.39677912087911	1.1729802017676384e-07	10.442327	0.05826891943576326	0.8911359999999963
0.167496	-16.113537	201.925507	33.522945	65.378189	0.652891	12.5151	466.7310198412698	12.406683050847457	43.3768294915254	0.030899538168093977	4.970438	0.19485308241301372	0
0.166986	-16.1999	223.674576	33.272167	58.115753	0.645102	12.615163909774436	513.3292067669173	12.586436236933798	49.87407735191636	2.4484584011759046e-05	0.525841	0.530245724935872	0
0.158341	-15.81554	208.336533	31.792536	64.23101	0.707413	12.353357016248154	408.97835302806504	11.874435740072203	28.436162454873642	0.0007056407697108136	12.661032	0.007399549477006965	0
0.159508	-16.188351	234.979095	33.869976	61.619427	0.738463	12.182787619047618	368.77798476190475	11.312785950413222	17.9953776859504	0.0005434052130474953	1.802759	0.026039065870651818	0.017273469387754602
0.167524	-15.956895	225.258987	33.041561	60.172813	0.740544	11.790966943866945	299.544708939709	10.642715384615384	10.417282692307694	6.823247464891692e-05	4.394375	0.34505893837272894	0.5902629387755127
0.166089	-16.036722	237.441086	32.934204	68.140381	0.739388	12.07152566191446	346.16718126272934	10.955766666666667	13.267713333333356	2.8511044312938503e-05	12.047725	0.09030605200765472	0.2601000000000037
0.143667	-16.190508	238.260544	33.309837	67.508484	0.747227	12.897242857142858	516.8140000000002	12.097012568306011	30.220227322404384	3.907510353565894e-05	12.597931	0.5619370639905343	0
0.153117	-15.809186	200.531693	33.976841	61.602348	0.746167	11.987308333333333	315.0429791666668	11.048741025641025	14.463651282051291	0.00015867278676100186	8.102047	0.24210651571283626	0.01090532653061201
0.161248	-15.883855	237.980469	31.919798	64.092598	0.720081	12.369352459016394	419.39061639344294	11.73875671641791	25.424170149253726	7.839058447814724e-07	12.255221	0.022528839500197396	0
0.158391	-16.14513	201.659134	32.937355	69.323364	0.72747	12.095107299270072	337.2666496350367	11.345867195767196	18.603809523809534	0.0001755858303888207	11.97528	0.12622541043743848	0.8424617346938739
0.158829	-15.867541	232.637405	33.244526	66.471947	0.710412	12.52016626506024	446.5213915662654	11.99258076923077	30.345530384615387	0.0004410932088601386	3.528234	0.10052369378175398	0
0.158402	-15.928811	230.832703	32.323826	64.708748	0.706217	12.541224818577648	457.92003338171287	12.076057894736842	32.56321368421053	0.00014044045040909102	7.433186	0.14992399908187878	0
0.153833	-15.890009	222.398834	33.138142	60.921761	0.739405	12.294529643527204	387.2381407129457	11.500556375838926	20.701619463087223	0.00032668621836196704	2.911512	0.0022815227301124074	0.3142403265306108
0.162072	-15.951242	234.632431	33.099461	59.203312	0.71052	12.309890346907995	410.9919788838614	11.813963070539419	27.548071369294608	1.810843007058013e-05	0.929562	0.009684956728875517	0
0.141113	-16.141937	235.182159	32.014324	68.410217	0.715196	13.271194285714285	639.7471571428574	12.828338095238095	50.446009523809515	2.0083412047769122e-05	12.366388	2.268446709756612	0
0.156242	-15.988096	234.736633	31.16843	59.598915	0.730924	12.382886828422878	423.35244714038123	11.719935164835166	24.973360439560444	9.03634883029895e-08	13.296021	0.03044208317531311	0.9940089999999924
0.140741	-15.836921	240.16098	31.786385	59.275597	0.74028	12.985352475247524	561.2708349834987	12.41627213114754	38.89285983606556	1.5105931169245035e-08	6.496624	1.0469487551662906	0
0.157413	-15.925261	206.540512	31.501223	62.904934	0.635035	13.055370202020203	631.2278855218858	13.098042307692308	66.991025	3.1901507565303417e-07	10.734171	2.1132729523556426	0
0.161127	-15.908669	220.573013	31.850075	57.0998	0.675883	12.5441	483.0139954597052	12.367803196347031	42.107156164383554	2.2829965767820643e-05	4.815427	0.2933571937242512	0
0.151466	-16.014605	229.30455	32.604942	59.565456	0.701167	12.757530079155673	515.9046490765173	12.434865840220386	41.75782424242424	9.985870850544351e-05	2.308448	0.553578572054563	0
0.156197	-16.170898	230.285324	32.401344	68.958694	0.657128	13.0811	618.7855584415588	12.966708919382505	59.54867444253858	5.06544376157543e-07	11.050309	1.8965198075077048	0
0.160988	-16.088142	224.129044	32.844036	62.457184	0.72824	12.150470967741935	364.82379032258075	11.401035064935066	19.636518181818193	0.0016120970144897337	5.175901	0.03448439784125241	0.2973365102040817
0.158997	-15.998879	221.058228	33.788681	68.472176	0.729637	12.26453956043956	375.7816538461539	11.454377419354838	19.909810322580636	0.020559960774607866	4.502944	0.013987023105857536	0.3357374693877497
0.156922	-16.0128	216.223083	31.640669	56.171658	0.65698	12.82490077369439	566.4493713733077	12.797901358234295	56.08434074702889	4.8614020778623314e-05	3.361873	1.1131791505534632	0
0.150406	-16.02227	242.06929	31.635544	63.571323	0.707143	12.90709724137931	556.2844082758622	12.522751026392962	43.45308064516128	2.1143462075789896e-06	7.793852	0.985094829932119	0
0.158994	-16.075884	246.387177	33.086586	65.317093	0.729089	12.436011917098446	427.51717098445596	11.712185227272727	24.388689204545482	3.374165966698516e-05	3.870365	0.0400422782043018	0.7075213061224435
0.165264	-15.940966	216.242599	32.95594	64.999275	0.672496	12.4921	456.89822247706434	12.25491861575179	38.41534821002388	0.004607370253983576	6.376214	0.14509405711981643	0
0.145226	-15.82017	237.614105	30.581291	64.30751	0.742481	12.864198039215687	528.6795098039217	12.157357425742573	32.405057425742584	2.9223871088050304e-07	13.948966	0.6767417312725892	0
0.143715	-16.078043	230.140167	33.037819	63.130604	0.703422	13.107866233766234	598.8223116883121	12.789237592137592	50.76082457002458	1.5537491579986702e-05	10.700901	1.573246286086341	0
0.162277	-16.108036	211.883163	32.686714	66.229446	0.728361	12.031166914498142	334.5153847583645	11.204636231884058	16.745336956521733	0.000717372997970204	12.526437	0.1385425299286602	0.12310073469387871
0.159154	-15.982114	201.88031	33.185863	66.6017	0.72598	12.053476114081997	333.0767718360072	11.33975445026178	18.710221465968576	0.008362545771770325	6.346736	0.14521131119526293	0.8763634489795867
0.154645	-16.152044	248.508759	32.200035	65.874947	0.716236	12.735203343465045	506.05035258358674	12.212502255639098	35.003602631578936	3.602160516496636e-06	8.60815	0.467017498089995	0
0.160931	-16.185865	247.713486	32.863049	63.883801	0.709001	12.50270237388724	454.3500059347183	12.006917829457365	31.130178294573643	1.4898757008587075e-05	5.094918	0.1333935414703374	0
0.166331	-15.878489	222.172455	33.773735	67.590271	0.666008	12.5761	475.7618604651163	12.358149217002238	40.9417870246085	0.0007589960050548055	3.020138	0.24700508802980026	0
0.145131	-16.131121	235.318939	31.901222	67.328178	0.735701	12.921905507745267	534.6694612736663	12.246051541850221	34.205459030836984	0.00018019249044579793	10.152144	0.7387477742002814	0
0.168063	-15.871302	208.507141	33.139797	54.112816	0.632452	12.59016443298969	518.6445618556704	12.649766666666666	53.25603333333336	2.2683330977305845e-08	1.146204	0.5789530007661333	0
0.163664	-15.847268	221.191925	33.816753	66.612869	0.741382	11.96571795407098	318.86916701461405	10.837752173913044	12.016726086956528	0.013151050910654239	3.070384	0.2194898454361649	0.3088183673469372
0.148662	-16.184584	234.080597	31.198973	60.260666	0.71272	12.823879999999999	533.9733500000002	12.425737770897832	40.94519009287925	9.345910869460605e-06	9.228946	0.7314023009788424	0
0.163564	-15.854699	217.229111	32.820038	60.07262	0.684932	12.38560124069479	433.235694789082	12.100624590163934	34.645121311475414	0.0026012121239843535	2.245741	0.0553644821208552	0
0.169889	-15.862559	205.415604	32.753757	54.386566	0.649497	12.372943023255814	456.1934360465118	12.333596575342465	43.08303869863013	0.0002388714870010008	0.889917	0.14180872388841773	0
0.154653	-15.803881	213.927719	32.631161	60.564831	0.680185	12.7451	517.0161275626427	12.54815172413793	45.95856681034482	0.0036613101354797633	2.026424	0.5638034702156915	0
0.155517	-15.8738	209.918076	32.389149	69.931175	0.633228	13.247620973154362	674.3609832214765	13.258017771883289	71.64057347480106	9.144782546378994e-10	9.542142	2.955457853594134	0
0.155637	-15.983312	243.202682	33.991642	69.989349	0.716887	12.707184112149534	484.0624672897198	12.116760000000001	32.18317720000001	1.4314636016178541e-05	5.661257	0.3003880929602805	0
0.142934	-16.158508	249.502716	31.331522	66.365753	0.745727	13.046701423487544	576.1121316725983	12.325319512195122	35.763473170731686	1.986314860493827e-06	11.497239	1.2421909297606653	0
0.160475	-15.909654	233.377136	32.260719	68.67794	0.74052	12.270036	382.8582160000001	11.261814285714285	16.873502857142864	9.87741192216585e-06	14.290057	0.005582879761520623	0.005995183673469334
0.146212	-16.193409	235.68544	33.200367	60.161354	0.743045	12.667028571428572	471.88430357142875	11.967201063829787	28.640660638297856	4.313713283102799e-06	7.368796	0.22385594833282316	0
0.141048	-16.197004	245.546631	30.764498	60.376629	0.702842	13.30025375	682.9804412500001	13.051646697038725	60.54172141230069	9.367645427792884e-08	8.596389	3.140647935338974	0
0.16713	-16.098082	247.190857	33.825035	69.339821	0.726775	12.208802898550726	376.81107246376826	11.34333076923077	18.451932307692292	4.39121888560799e-05	5.460431	0.012528741677379007	0.03087551020408035
0.160347	-16.056549	218.247574	31.741911	60.016445	0.680204	12.5491	477.1586694214879	12.325968105515587	40.42063477218226	0.00011622599376235639	10.568449	0.255623080184022	0
0.150621	-16.106667	244.848907	32.934029	61.198006	0.726873	12.707389808917197	493.9473343949046	12.153058333333334	33.41233333333333	4.70601223244271e-06	3.282433	0.3707673366667767	0
0.150306	-15.927943	201.763351	33.236774	69.650223	0.667495	13.072249437052202	589.066794268168	12.91555283018868	56.27605283018864	0.0015538848568118723	8.588077	1.4262502489949707	0
0.144082	-15.954974	202.843933	31.694065	65.277611	0.734592	12.597991651865009	439.74599111900534	11.924408370044052	27.68293259911895	0.0020402742380364394	9.832562	0.07582309950190219	0
0.154711	-15.921967	224.668625	33.162209	67.053619	0.715073	12.584839938080496	454.103424148607	12.034023076923077	30.805687692307686	0.005399144784642774	4.83121	0.13228742233714152	0
0.166303	-16.169636	204.201675	33.774067	66.209435	0.648594	12.615832949087416	491.5550720461096	12.526448314606741	46.690711235955064	0.024479911365912595	3.799271	0.3530558840361437	0
0.146014	-15.97006	223.596619	32.327095	68.548706	0.725946	12.88131044045677	518.349827079935	12.27564752851711	35.12839353612166	0.0008652430742429978	9.614329	0.5761961596459124	0
0.167779	-15.807802	204.073639	33.395447	64.395958	0.677485	12.272878177458033	402.397315347722	11.999479807692309	32.43142980769231	0.09010887446078324	3.795324	0.0020722470761143	0
0.150525	-15.997111	224.726364	32.301628	63.063427	0.721136	12.64574094488189	472.2731464566931	12.10921877394636	32.473168965517225	0.0018231390878292394	4.862624	0.22612598014930332	0
0.155561	-16.018824	201.467377	32.539684	57.841305	0.724787	12.089512162162162	350.32618918918945	11.509967841409692	21.837711453744486	0.00012514076462850131	2.445814	0.07557867445624024	0
0.158262	-16.157492	201.959702	32.351273	55.646816	0.639454	12.854005902480752	579.8921514114631	12.915344845360824	61.28553054123711	0.00018075925783389799	0.564794	1.2945839584779895	0
0.146833	-16.080904	208.640961	32.676228	59.194736	0.648171	13.285707605877269	690.1023431287815	13.325267567567568	74.86435675675675	0.0001515027645283745	5.241256	3.2979083709385884	0
0.146586	-16.195827	238.200699	33.953426	69.44532	0.726153	12.953746302250803	537.1062604501609	12.348912260536398	36.70184712643678	1.4987288023884852e-05	13.82773	0.7647503624758898	0
0.146674	-16.098991	237.611664	32.977169	67.212204	0.712143	13.034196866096867	572.7690341880342	12.590711940298508	44.07039910447762	6.506899841547282e-05	8.298791	1.196755673984245	0
0.142068	-16.135262	240.86882	31.711052	59.467762	0.719606	13.079573609129815	599.5845734664765	12.68923649851632	47.59265133531159	1.068059800217381e-06	4.997193	1.5850356525618035	0
0.150848	-16.154867	212.425583	30.922644	62.967918	0.636113	13.312390322580645	714.4606451612905	13.378844572158364	78.17486079182633	1.1847714792964372e-08	14.980331	3.8648086648754725	0
0.164389	-15.914013	206.961212	33.205284	60.187572	0.648585	12.638631633616619	507.9368555240794	12.590342902208203	49.32851261829652	0.013240463207375527	0.723328	0.4830194872678547	0
0.155433	-16.034744	246.621445	33.945946	60.439308	0.733044	12.460911643835617	432.9556763698631	11.781988888888888	25.740993333333336	1.0163593087786031e-07	5.089494	0.054556529938699555	0.9420088979591852
0.162396	-16.140306	216.668274	33.436214	57.195351	0.662761	12.575230705394192	490.82884439834055	12.471147337278106	45.43167120315583	0.0016533711403966653	0.412634	0.34776491999891557	0
0.151624	-15.874967	205.639984	31.828775	58.31599	0.69558	12.620144136191678	479.7428827238337	12.347625252525253	40.03021540404041	0.0015524734562522183	3.203561	0.27195668344976787	0
0.148013	-16.08984	245.020065	32.247154	65.301231	0.70661	13.046071506105834	589.9991316146542	12.668967036011079	47.169817451523514	5.586505573299224e-06	6.166885	1.4399871746449884	0
0.165905	-16.181742	241.498154	33.012253	69.614433	0.690016	12.516923056300268	458.1259517426276	12.102679937304076	33.62365109717871	1.4709862575764076e-06	13.011867	0.1509069172416586	0
0.16259	-15.843908	203.312363	32.110855	59.543118	0.655014	12.624400391389432	504.32832681017624	12.558223376623378	48.23651233766234	0.004584753245339441	5.075757	0.45264598506462295	0
0.148517	-15.925472	210.024765	31.778494	62.973053	0.70448	12.756792517006803	502.12867210884383	12.3921	39.9503	0.005699912239528193	6.7941	0.43461500166832373	0
0.157898	-15.855477	200.405624	33.307384	55.108479	0.676597	12.4911	459.9683008849559	12.344927184466018	41.43693747572815	0.00015566170075005726	2.656375	0.1598439808711257	0
0.167453	-15.852468	238.912582	32.893402	68.905312	0.748372	11.984615555555557	327.46825777777804	10.2461000000004	6.717315000002789	1.6343372706492135e-06	12.128426	0.17270669661798388	1.2672326530612288
0.153765	-15.836597	203.739609	32.03561	69.751656	0.724018	12.395907560137458	399.1191408934711	11.710621367521368	24.13810000000001	0.00034607993806175854	14.303855	0.0006425494608384799	0
0.14803	-15.906796	207.476395	32.272346	66.821251	0.654773	13.291753703703703	673.9440833333337	13.240617699115043	69.43310693215338	0.0005452205383632005	7.63817	2.946643375211315	0
0.154727	-15.94502	210.265503	33.840778	60.732285	0.65942	12.901525097276265	564.0393891050585	12.830999830220714	55.61080848896435	0.0009569708567901136	6.268897	1.0821042392998388	0
0.167351	-16.092691	200.957245	31.57498	53.849049	0.669732	12.2241	415.416490607735	12.096602040816327	36.39385918367347	2.1425203301424456e-06	11.007436	0.01578539507638273	0
0.168341	-16.127911	212.270233	32.504456	57.605141	0.660155	12.386630890052356	450.8827392670158	12.267509266409267	40.37537915057916	0.0007448680525086214	5.622683	0.11826293199470835	0
0.151346	-15.991738	214.460419	30.677441	57.350338	0.670828	12.924715625	584.7546156250004	12.838319600725953	56.2398059891107	1.0780120331402615e-05	10.497043	1.3635716601558965	0
0.150121	-16.040014	228.887222	33.491264	67.324814	0.736632	12.619608108108109	451.2570486486489	11.857691397849463	26.218172043010764	0.001593666793505193	7.301221	0.11985251683432703	0
0.147759	-16.194185	204.825623	31.88497	65.486542	0.711091	12.686399999999999	474.43350000000015	12.242526592797784	35.649822437673144	0.0008096825924794147	10.800367	0.23894649646390625	0
0.141187	-16.152809	223.779831	32.880249	63.471943	0.726541	12.97366875	544.7827375000004	12.459488513513513	39.94355337837841	6.311123567252422e-05	12.145256	0.8496044857938566	0
0.143471	-16.021872	222.898758	31.049734	60.712112	0.723675	12.878012442396313	534.4221428571431	12.404657046979866	39.42452080536913	9.175882279124693e-05	7.910191	0.7361338288805722	0
0.156455	-16.017941	222.432938	32.511486	64.24218	0.749851	12.154595726495726	354.74707051282076	11.0536	14.20213750000001	0.0018528112381497987	6.832513	0.061360410217271455	0.13542399999999982
0.166422	-15.868834	211.974136	33.094307	69.782501	0.647641	12.721667829457363	518.2757306201552	12.607938365896981	48.67312131438723	7.194101802757457e-06	9.565743	0.5755041234530864	0
0.143566	-16.120983	227.20961	32.817051	61.703396	0.731264	12.835551140065146	512.5210048859938	12.273740625	35.52888085937501	5.728220206230996e-05	8.40794	0.5230271844511724	0
0.157136	-16.056665	201.637161	31.451309	59.613823	0.645319	12.900155258467024	584.3610980392158	12.914662753036438	60.22847894736843	0.0002638982474926375	9.251473	1.3579219105559288	0
0.165596	-15.867563	203.458328	33.843094	55.883999	0.663632	12.3781	441.5840585161966	12.265529378531074	40.10481694915257	0.0010130697834350591	1.969655	0.08218033639159018	0
0.150338	-16.027632	201.070511	32.362995	55.218685	0.642895	13.11158322147651	649.1735838926178	13.190674866310161	70.99356938502675	0.00010463871019731836	1.819431	2.4465499928546315	0
0.140739	-16.113888	244.902878	31.185301	67.87365	0.744959	13.157751327433628	603.6799716814161	12.442716438356165	38.294708219178084	1.7251141437112268e-06	13.881646	1.6491296788054577	0
0.159908	-16.026632	201.307831	33.592724	60.256718	0.732226	11.858466037735848	302.38768679245294	11.102897385620915	15.767741176470592	0.0009733240278075568	1.943067	0.3248110033667331	0.23315102040816052
0.164543	-16.146353	218.681305	33.858021	55.066311	0.650492	12.591875862068965	505.13887068965545	12.561176512455516	49.04801281138791	1.1239813770275856e-05	2.365956	0.45938256423356755	0
0.158211	-15.930509	212.62709	31.689516	62.996685	0.703172	12.416171022727273	428.15436647727296	11.990997009966778	31.09991362126245	0.00029273728717315223	13.155397	0.041626963938814515	0
0.140634	-16.007313	229.92749	30.216253	60.654587	0.714384	13.144161111111112	622.0426361111114	12.791628301886792	50.93653396226413	1.3671591351661922e-06	12.440046	1.9521271900509365	0
0.15935	-16.066	203.383102	33.6241	61.234528	0.655725	12.731655125725338	521.4062330754354	12.661647581903276	50.68742948517943	0.07141415668374751	1.699194	0.6051043128169008	0
0.158998	-15.822537	230.949707	31.946772	59.445145	0.749918	12.085039457202505	352.24839874739064	11.017233333333333	14.054513333333325	1.4348474075772158e-06	6.00316	0.06921465220022194	0.20533844897959108
0.154044	-16.187475	231.30397	32.605232	58.555767	0.717628	12.50881975497703	451.31138897396653	12.021937209302326	31.349202325581405	7.846274880081185e-05	1.913988	0.12008416674754498	0
0.148308	-16.180883	249.3246	33.63821	67.755569	0.717933	12.996704166666667	562.6050937500003	12.494063087248323	41.18912718120806	2.4770680307456794e-06	9.181291	1.0638188857163124	0
0.149299	-15.840253	233.510254	32.116184	58.500011	0.718276	12.729305925925926	504.97379555555557	12.290024398625429	37.31118591065292	1.0636355225810042e-06	2.304031	0.4580065593901116	0
0.146755	-16.164146	253.564606	33.931393	66.422478	0.742834	12.882240845070422	522.591873239437	12.148120725388601	31.79142797927459	1.1661395218231826e-07	13.235113	0.616508823356158	0
0.145177	-15.870218	231.871658	30.587044	61.475014	0.703045	13.071382749675745	606.2236160830091	12.773037810945272	51.13711318407958	7.773711408693644e-07	10.778473	1.6895778836897488	0
0.150391	-15.971771	207.049011	30.383419	54.458477	0.64061	13.16005079232694	681.3897547956634	13.264145395590141	75.03872619974061	1.616314294453315e-07	7.033692	3.10604844125615	0
0.159478	-16.007011	207.249435	32.30994	60.33313	0.652662	12.778642260208926	543.6933675213676	12.732873353751915	53.467728330781014	0.007071256873231776	3.828325	0.8372910786213298	0
0.159341	-16.078775	252.370834	32.609406	68.312134	0.749899	12.368688477366256	406.4322037037038	11.246258536585366	16.373957317073163	1.9803089233075756e-06	9.621799	0.004949407110929382	0.12959999999999863
0.161261	-16.19545	211.148453	33.492405	60.55978	0.680915	12.4461	443.5901486325804	12.20314347826087	37.072686956521736	0.03265431170551452	1.381921	0.08941074723356231	0
0.150784	-15.997935	204.836563	31.652946	60.53191	0.652972	13.096743510054845	631.1561663619744	13.089615555555556	65.4260973333333	0.00328451926388716	4.976377	2.1119899611184683	0
0.148394	-16.198864	246.168381	32.758625	67.57653	0.731897	12.88051736227045	528.0403222036731	12.229446491228071	34.10571622807017	6.846045586374959e-05	7.074863	0.6702855321015727	0
0.146682	-16.061647	201.051086	32.892849	55.681583	0.669313	12.992688351431392	590.1372655478776	12.94367078313253	59.443136897590364	1.7953714831427367e-05	6.890736	1.442028020090051	0
0.157184	-16.030081	216.434372	33.903461	58.221249	0.641757	12.962728820960699	600.061318777293	12.992776384839651	62.94510000000002	5.691181649793573e-07	6.086416	1.5924315061276237	0
0.149825	-15.981291	232.073578	33.553921	64.607048	0.738194	12.602457913669065	451.22330035971254	11.862860869565218	26.493836956521747	0.0001404996049232907	7.439607	0.1197087622566041	0
0.160866	-15.936653	201.917984	32.202492	63.130962	0.701792	12.226851060820369	383.8248260254598	11.812025925925926	27.72809907407408	0.001456404317485157	10.688743	0.004729354352141657	0
0.164072	-15.915232	209.802475	32.363068	54.002865	0.638631	12.67788947368421	540.1197105263161	12.726827272727274	55.434709090909124	1.4195698914184619e-06	0.419327	0.7975282511996887	0
0.151055	-15.805601	207.81189	31.200258	64.259315	0.636114	13.31669867877787	708.3655590421145	13.371450698856417	77.3182343074968	3.216890886015997e-08	10.04676	3.718739828403386	0
0.146707	-15.985532	228.294403	33.468239	65.65918	0.712602	12.930071305595408	539.5314705882353	12.487506626506024	41.37901716867469	7.103336141165006e-05	10.823386	0.7910758244884418	0
0.145971	-16.067364	243.374649	32.85994	67.65345	0.706658	13.155599323410014	613.0204086603521	12.767315053763442	49.47926505376346	2.5639956487792083e-06	8.816109	1.8000624319025589	0
0.143676	-15.89682	233.575516	31.239449	68.050018	0.720254	13.126960816944024	600.0699440242057	12.622846031746032	44.45076126984125	3.6644337559017265e-06	12.918929	1.5925654699963405	0
0.156364	-16.151564	224.441406	32.856438	55.78833	0.643055	12.983647368421051	617.9485631578949	13.031266666666665	65.06665833333332	6.126927343635211e-08	0.826755	1.8823597373413437	0
0.155094	-16.162445	204.793564	33.488926	67.303658	0.683697	12.68734703087886	484.7827197149647	12.415564435146443	41.26165439330543	0.024564901526229956	5.429298	0.305266244143561	0
0.152636	-16.08289	217.729858	33.091206	55.844101	0.651356	13.024614052583862	619.2033218495014	13.043940361445783	64.61628584337352	3.3103268208262232e-06	3.860972	1.9036072720795694	0
0.145769	-15.962964	235.755356	33.070824	65.134079	0.718765	12.97662	554.5529333333336	12.498374193548388	41.432910322580604	1.090997926516399e-05	9.293825	0.9640573173120454	0
0.149801	-15.979996	203.463104	31.650948	67.38958	0.72912	12.454973462214411	411.522170474517	11.769347863247864	25.065565811965815	0.0003719699851006011	14.399724	0.010337784319583477	0
0.14043	-15.919399	235.114334	32.80381	59.716755	0.744864	12.91094375	531.1995000000001	12.273771232876712	34.99586027397261	6.676680820919433e-09	14.225301	0.7024967119621307	0
0.161775	-15.988599	218.842224	33.725327	68.384758	0.671368	12.678087584650113	494.26329006772045	12.44205575221239	42.65640022123892	0.006254772655588729	3.874013	0.3731389635055492	0
0.147118	-15.88895	224.109161	31.253674	67.993156	0.718844	12.909863523956723	536.8331823802165	12.37903220338983	38.236523728813545	3.5832526593040046e-05	14.453127	0.7618140260014109	0
0.153917	-16.189095	224.196381	33.977158	63.974201	0.725837	12.442061344537816	418.1922050420169	11.800266666666667	26.001373333333333	0.004267474070796614	5.183505	0.02036935856893553	0
0.160262	-16.12388	214.78862	33.058865	62.110073	0.671372	12.6251	490.80172546857796	12.444788699360341	43.57851513859276	0.03235087990882978	2.690841	0.34756811750084843	0
0.154225	-16.105587	237.665817	33.556683	61.52821	0.724939	12.524918181818183	446.9350000000003	11.934392792792794	28.872549549549543	6.538124724446416e-05	3.348079	0.10214416000000114	0
0.167606	-16.146204	208.688049	32.951359	59.367081	0.674455	12.267710722610722	412.14118648018666	12.046714678899082	34.12986880733945	0.006025619635612217	4.515434	0.011126921616985903	0
0.141248	-16.184429	229.157089	32.046257	65.288124	0.731622	13.025248450244698	560.4879869494295	12.446766666666667	39.21762	0.0003945393547361161	9.733281	1.0371133282679115	0
0.168067	-16.123341	249.319443	33.322285	66.616714	0.723405	12.180398245614036	377.26231578947386	11.388358741258742	19.437401398601416	6.192842147379471e-06	7.555826	0.011914809605769405	0.1046060408163263
0.152735	-15.940848	228.491425	33.49799	67.662773	0.715656	12.693848466257668	478.4284417177916	12.151515441176471	33.14865955882355	0.0012928266512587288	5.897368	0.2635855105309898	0
0.159663	-16.006578	210.582794	32.881405	59.199318	0.682222	12.486223076923077	455.11467692307724	12.254707092198581	38.42465631205675	0.011215691020550924	1.500678	0.1368529943314918	0
0.141681	-16.078171	225.297455	31.866747	64.69397	0.746867	12.845731775700933	505.6730112149535	12.081618134715026	30.190961658031085	0.0006149961488756101	9.041077	0.46384910433648163	0
0.140929	-15.837451	239.51503	31.294374	61.375011	0.733588	13.067228571428572	586.3948190476191	12.542490510948905	42.31534562043797	2.449159543904031e-07	6.544464	1.3872464571179495	0
0.159371	-15.94523	203.696518	32.671818	56.426559	0.64935	12.747041176470589	541.6471764705882	12.744863081395348	54.606523691860446	0.0029302479540665198	0.306514	0.814405467144931	0
0.167274	-16.164902	201.224945	32.931831	65.406563	0.674396	12.298073130841122	408.93256308411225	12.063626785714286	34.067703125	0.0008411781618546404	12.259504	0.007351150356175805	0
0.155707	-16.047068	237.872711	32.903122	60.489079	0.742193	12.324481852551985	400.3316389413991	11.491851879699247	20.558789473684204	3.166304039742172e-05	1.94485	0.001076501729758797	0.11892644897959213
0.149247	-15.930428	211.715454	32.932549	56.27932	0.66088	13.053627514231499	616.9818273244784	13.034003785488958	63.25560205047321	1.1321682195097115e-05	6.015832	1.8660707848450486	0
0.164454	-15.844586	232.240067	32.873596	60.138931	0.74788	11.907336673773987	318.99903198294265	10.674281818181818	10.490968181818177	7.426926196817016e-06	2.972335	0.21874166682242932	0.7154743061224528
0.162984	-15.920873	205.956161	32.935963	58.752502	0.638182	12.761681517000872	549.0561098517874	12.785704109589041	56.34976808219176	0.00023884538390676365	0.401827	0.898775289284392	0
0.165881	-16.060326	238.391113	33.338818	66.16613	0.748084	11.975145751633987	326.55129411764716	10.573272413793104	9.336550000000011	0.00020455188310601366	6.345436	0.17742865181420475	0.9798171632653065
0.146825	-15.88578	217.013931	33.576469	69.817177	0.740217	12.659915442561205	448.3200696798495	11.842203825136613	25.433880874316948	0.00034353965208062416	12.773331	0.1076650350073943	0
0.156319	-15.978065	223.27507	32.449089	65.20359	0.729146	12.365664601769911	404.38002477876137	11.642011602209944	23.133133149171268	0.0015789378835873442	7.335883	0.0033319712132611496	0.8860187959183659
0.160454	-15.996114	218.809113	33.35743	65.094971	0.739261	12.054104016064258	336.4073313253014	11.076179999999999	14.78651999999999	0.016675703993621824	4.047719	0.1300109187189777	0.02165102040816313
0.156336	-15.984558	236.169617	31.799799	64.330971	0.701241	12.693935164835166	501.45429670329696	12.302033130699089	38.11189027355625	5.333546219799e-06	10.605428	0.4291604179538398	0
0.157301	-16.032181	200.585861	30.810934	54.163052	0.649463	12.782988283378746	562.8442316076296	12.813577777777779	57.677330555555585	9.801046663878013e-06	9.27316	1.0668567511083777	0
0.161858	-15.820482	235.945694	32.258987	64.867996	0.71845	12.355538825448614	414.30294779771646	11.727139024390244	25.190757560975626	4.322047888533425e-06	9.277433	0.014110439524028084	0
0.158117	-16.123608	205.734863	32.809357	68.686485	0.65388	12.9091	561.8584526112189	12.806628330781011	54.310148545176126	0.0007324639476722044	9.302945	1.0543618729585	0
0.148652	-15.830692	224.559143	31.303429	60.900795	0.727131	12.658241004862235	478.70531280389	12.101893522267208	32.286669230769235	4.512360937799883e-05	6.761162	0.26533791778829163	0
0.148898	-15.90976	232.292847	33.228199	59.383621	0.732562	12.615276961602671	464.3757996661104	12.014781818181818	30.22050454545457	6.407937096032403e-07	6.861939	0.18226751542957775	0
0.15339	-15.994736	244.551208	32.217224	65.45575	0.719982	12.731166874027995	501.28355987558336	12.181470078740157	34.08800393700786	5.844748737301972e-06	6.556503	0.427784903188704	0
0.16363	-16.120815	238.731415	32.109898	63.116756	0.734345	12.142227819548872	368.5942781954887	11.268108403361344	17.56525462184872	1.9622913946752226e-06	14.648081	0.026405193619587923	0.003915183673469075
0.147157	-16.063482	238.544083	31.155209	61.942371	0.742569	12.721232854578096	493.28338599640966	12.011184656084655	29.601640740740745	5.005027641801883e-06	9.59645	0.36580824474960494	0
0.166369	-16.074373	209.075958	32.734966	65.510704	0.67049	12.431675482406357	442.63116912599344	12.20308715203426	37.282644539614566	0.001505940485764803	11.834753	0.08591633693951208	0
0.146105	-16.177067	203.882828	32.369629	69.787292	0.64665	13.459498778359512	726.6260715532288	13.439272185430463	77.40498344370856	9.470186247663333e-06	11.714798	4.164765967671564	0
0.142031	-16.19434	255.092407	31.343714	64.259995	0.745336	13.081355172413794	591.2829448275864	12.417547004608295	38.30813594470046	4.364961770130457e-07	9.19454	1.4590104399598334	0
0.140865	-16.04357	238.023605	31.266018	60.710884	0.684781	13.411548844884488	721.144752475248	13.274184403669725	69.80281944954129	2.3434989171476696e-07	6.436554	4.028228149288171	0
0.142747	-16.120817	248.488388	33.112667	68.443146	0.741348	13.090602590673575	576.1550708117447	12.391757657657658	37.051450450450474	5.790511589845426e-07	13.497886	1.242780011580904	0
0.145046	-16.134344	237.056808	32.9048	69.047363	0.727821	13.013823300970873	556.4173737864079	12.4106	38.18060000000002	7.799643963192103e-05	10.398083	0.986719756122165	0
0.141691	-16.170599	244.672043	29.97426	58.507988	0.725533	13.07472074074074	610.2417466666668	12.66135641025641	47.02567756410257	2.9928486330978683e-09	14.309689	1.7544713659878846	0
0.159414	-16.130779	215.702637	32.383598	65.288185	0.645079	12.947059743824337	589.0673174748401	12.911052904238618	59.09837032967033	3.919007744188062e-05	8.688944	1.4262579393848196	0
0.151482	-15.938491	237.179703	31.876835	68.598648	0.733064	12.723521052631579	487.589368421053	11.996473134328358	29.097674626865686	1.125715603623891e-05	11.518942	0.3246500788491166	0
0.152522	-16.05307	226.116074	33.445129	68.813324	0.734739	12.53611828153565	431.4327970749544	11.745157142857144	24.226312000000007	0.003440676012966026	6.482889	0.05026645974740096	0.8984331632653021
0.159007	-15.983364	224.380524	33.009155	68.426559	0.735885	12.257578764478763	375.6249575289576	11.34777441860465	18.173772093023256	0.003355252728131915	7.577161	0.014216038655799136	0.0569163265306102
0.155063	-15.844517	209.056305	32.717728	62.297474	0.678923	12.728313800904978	508.9171436651587	12.52631935483871	45.176730322580646	0.02862100092725952	2.81323	0.49144106493077966	0
0.151488	-15.872753	230.392136	32.697098	58.153191	0.706964	12.701940659340659	501.080892857143	12.343309580838323	39.24194670658682	2.66422324844552e-06	2.459769	0.42615501365656433	0
0.151148	-15.940794	224.271729	32.902802	64.111526	0.734186	12.515014893617021	432.92780851063856	11.803801570680628	25.68468167539265	0.0026317592946069274	4.554379	0.05447644623601104	0
0.159086	-16.117819	237.30632	32.017815	58.428478	0.73256	12.247613321492008	394.21168206039107	11.530845222929937	21.79034649681528	9.94801848348028e-07	6.509724	2.353401842023268e-05	0.3782249999999999
0.165377	-15.878355	222.662476	32.620659	58.629513	0.655247	12.601613513513513	504.7266486486489	12.521627514231499	47.32788083491461	1.427837152411085e-05	1.810038	0.4559502929671591	0
0.155348	-15.873844	222.345184	33.347507	60.796429	0.741636	12.211646511627906	369.8209069767442	11.354903149606299	18.491273228346444	0.0002721981461753394	2.794703	0.024008964751669363	0.07190059183673421
0.160751	-15.917953	235.622162	32.569237	64.522713	0.745574	12.158271779141103	362.82734969325156	11.09308780487805	14.810679268292693	6.439859911842728e-05	6.973268	0.03919827418737308	0.13270408163265365
0.159387	-16.179953	219.570984	33.271988	60.705563	0.650824	12.846361116367076	562.4626121097447	12.805357475083056	55.74094202657807	0.0016484250347203906	1.041933	1.0620109426601203	0
0.154256	-16.087654	201.170746	33.094196	65.749352	0.721834	12.258416225165563	372.5910364238411	11.660880876494025	23.793778884462164	0.00832636005703331	5.805431	0.019016772489755876	0
0.152841	-16.084383	251.072403	32.026508	64.188652	0.741811	12.610872727272728	468.0814090909094	11.829383950617284	26.037297530864194	1.3902036759709807e-06	7.041069	0.2022586453855756	0.5955429387755082
0.169024	-16.063395	238.738174	33.733631	60.434719	0.710773	12.095300631911533	366.8419083728279	11.507193264248706	22.091580310880826	3.255655317903904e-05	1.03325	0.0300261538114734	0.8361796122448996
0.145933	-15.821283	238.75061	31.634045	59.228142	0.748204	12.68947659963437	483.6699780621574	11.958214285714286	28.457833142857112	1.8914882770011239e-07	3.5152	0.2977463672253149	0
0.140377	-15.990785	243.419235	31.051506	65.444672	0.735488	13.181826829268292	617.5058878048783	12.60551947565543	43.40437752808988	8.766297941664063e-07	11.251284	1.8748921224269663	0
0.168945	-15.943926	200.849457	32.466366	51.936478	0.634258	12.488286851211074	498.05973010380643	12.558242061281337	50.94293231197772	4.2923858488683683e-08	1.279338	0.40222704734937464	0
0.143388	-16.010187	238.848007	32.827934	60.182724	0.734698	12.894298051948052	534.0667938311691	12.336509638554217	37.088307228915646	1.3562669690358516e-07	9.301424	0.7323862019969094	0
0.152109	-16.116875	245.244904	32.192936	65.831596	0.724099	12.757631948881789	505.8128083067096	12.17293950617284	33.62327901234569	1.8564547671507944e-05	7.537783	0.4650216704310369	0
0.158866	-15.835543	200.746902	33.044968	69.579277	0.67161	12.697504840484049	492.52609460946104	12.479844360902256	43.510524060150395	0.00492234191758519	7.460752	0.3601927244411283	0
0.154235	-15.9219	228.099045	32.635811	69.28447	0.725969	12.589540273037542	451.1022013651881	11.895195238095239	27.371985714285728	0.00056254899868989	8.255324	0.11919363779484445	0
0.149803	-16.094687	203.311768	33.336678	65.388908	0.68259	12.87301590909091	532.3059784090909	12.652493258426967	47.841526966292165	0.012104456498422164	6.752902	0.7139571770651926	0
0.157712	-15.827068	201.513794	31.397375	59.871914	0.731121	11.998556880733945	332.22715596330295	11.281952272727274	18.157559090909107	1.212003794643849e-05	12.997596	0.14922338266340326	0.6135365102040791
0.162575	-16.194771	205.164093	33.300137	62.323071	0.666922	12.5241	465.57052733118985	12.366200189035917	41.76994007561437	0.0616679376500843	2.925361	0.18859926448481756	0
0.165528	-16.185318	241.320572	33.630402	66.423943	0.683198	12.532708040201005	465.6309798994976	12.202959943977591	36.46951008403363	9.54676834893864e-05	3.912004	0.18892252105328233	0
0.159025	-15.828351	211.942261	31.149448	59.772583	0.644553	12.898106311992786	589.2402768259695	12.906762576687116	60.15846840490796	6.120124782161646e-07	10.974829	1.4288013307996887	0
0.142768	-16.107759	212.9935	31.009737	64.470543	0.705273	13.039186898395721	577.2164893048129	12.693052853598015	47.77034094292806	0.00034642022444111083	13.012578	1.2573859966701435	0
0.153846	-16.079502	222.973206	31.09359	59.852909	0.723754	12.437396721311476	432.6781590163938	11.868920175438596	27.9704807017544	3.762221965515641e-06	14.289905	0.05376165365641308	0
0.158349	-15.999356	224.942215	33.856487	67.810593	0.732391	12.2917	381.93700000000035	11.461153691275168	19.926428859060408	0.013595262582375598	4.090508	0.006462181074555864	0.2561805918367321
0.169121	-15.930627	208.078217	33.576763	59.10265	0.690892	12.047061073825503	358.51365100671154	11.682684905660377	26.04110471698114	0.012305786624623371	1.049926	0.05041433989529152	0
0.158824	-15.952584	222.035034	32.298176	65.054688	0.669444	12.7901	534.5668300653598	12.612957142857143	48.11547142857141	0.0002528350536698833	7.866574	0.7376624872707416	0
0.154444	-16.094545	213.769882	33.664097	59.550175	0.669	12.81918350730689	540.4899060542799	12.701849056603773	51.16117735849055	0.0016187724102784933	4.381596	0.8016023768495412	0
0.151924	-15.902209	203.661697	33.563721	68.173737	0.658335	13.086811538461538	601.6713653846157	12.987607269789985	59.58541728594507	0.0025016684928787073	7.475721	1.6175357451338725	0
0.160225	-16.116257	227.630173	32.719666	60.034389	0.748349	12.002530379746837	333.9417383966245	10.8946223880597	12.701701492537303	9.473875269197365e-05	4.131958	0.14118291351578663	0.31552293877550996
0.148656	-15.938049	216.127457	31.511919	62.704933	0.745959	12.431489763779528	411.5177795275593	11.582433333333332	21.5765	0.00045880233474168534	8.725254	0.010332290291921687	0.39294987755102223
0.147093	-16.011332	230.899811	31.984236	65.434769	0.74845	12.667123255813953	465.3800697674423	11.807963636363636	24.99366363636362	0.00040699096262539647	7.740072	0.18758264503555208	0.5704565102040801
0.162222	-16.013645	238.682556	33.776058	64.420624	0.732298	12.212263302752294	376.0508055045872	11.38112962962963	19.038195555555564	0.0004963213818049051	1.88086	0.013597991839999383	0.07633379591836828
0.16952	-15.976683	208.71254	33.001106	63.712711	0.725798	11.731749056603773	286.7294754716982	10.859959649122807	12.961679824561399	0.0007793968540801742	10.656572	0.4439292395411541	0.0063771632653065805
0.153645	-16.134842	250.756775	31.382093	60.141342	0.741428	12.51735945945946	453.89933153153174	11.776193167701864	25.520621739130465	2.335017887176685e-08	9.832131	0.1313753847994808	0.5595039999999935
0.16209	-15.86194	233.006058	32.795258	64.493362	0.706499	12.410685798816568	428.6891153846155	11.912835632183908	29.202191954022993	0.00010154669657468366	4.90951	0.04298060100915261	0
0.146402	-16.117687	227.454895	32.18961	58.873642	0.72967	12.695207142857143	486.4235892857147	12.152180321285142	33.343389959839335	4.370405574770695e-05	3.519653	0.31652630259438747	0
0.151638	-15.824024	232.616852	30.919369	61.548527	0.743204	12.491942401500939	438.6956998123831	11.700506451612904	23.88041548387098	3.9814608644742254e-07	12.617038	0.07230538914438428	0.49160130612244834
0.145212	-16.132713	219.397156	32.547386	66.287811	0.730816	12.775221621621622	488.6922770270272	12.139896680497925	32.075480497925305	0.003642255130581899	8.50581	0.3324304956027157	0
0.15167	-16.069149	237.002823	33.954731	60.643223	0.714637	12.689539882697947	488.7638665689153	12.238732302405497	35.89690721649483	1.0025810306974924e-06	8.722259	0.33293870481243476	0
0.158201	-16.110779	206.420578	32.982899	68.18145	0.749582	11.933019540229886	303.76456321839083	10.6531	10.039175	0.0012326445204602972	9.94168	0.31522480188330426	0.49280399999999835
0.167032	-16.151489	231.005508	33.490669	63.710239	0.735704	11.932274603174603	322.62295238095254	10.911322222222223	13.093688888888895	0.0015691175927358024	4.882801	0.19837868012496523	0.1871180408163245
0.16877	-16.197746	232.485229	32.800701	60.531662	0.726255	11.930078062157222	331.13600548446095	11.108964406779663	15.899035593220347	2.101659796277653e-05	9.168974	0.1544562289412848	0.00010287755102034027
0.158484	-16.052656	222.081314	33.9403	62.604389	0.74046	12.104123668639055	346.9687928994086	11.178781818181818	16.090263636363627	0.0035719706899133142	2.7825	0.0873655613932271	5.308163265310952e-05
0.162922	-15.848944	222.009995	33.11026	62.433002	0.666867	12.628674675324675	496.2566428571429	12.461403797468355	44.27216497890297	0.0007015829647964063	1.668712	0.3882757954158195	0
0.162531	-16.164259	229.941315	31.950409	61.076378	0.71088	12.282799537750385	405.46760092449955	11.760248936170212	26.48468936170213	8.978253243414446e-06	13.541351	0.004149421788954655	0
0.144268	-16.1	242.154266	33.2687	59.283146	0.710974	13.041715384615385	587.591076923077	12.703466120218579	48.42290327868855	4.994048631358511e-09	12.112261	1.404641814357986	0
0.161888	-16.133997	210.056137	33.690289	67.916954	0.651535	12.796757308809294	533.5193688286546	12.692308530805686	50.98096350710899	0.008366883569390964	4.192078	0.7266315944402877	0
0.164457	-16.17835	212.216949	32.701805	59.1978	0.680922	12.3321	424.1335724637684	12.080162801932367	34.53424057971016	0.0026361024674194993	4.969872	0.03214258156692621	0
0.150939	-15.864964	232.816315	31.032358	57.647778	0.690405	12.8851	567.0995396634619	12.673616129032258	49.71333548387099	1.2759961742137098e-07	5.679124	1.1216379286106695	0
0.154955	-15.977788	200.374329	32.200527	66.789017	0.643725	13.083823104056437	619.924757495591	13.065721586475943	64.1232409622887	0.00024013750305415112	9.057112	1.9158777385827388	0
0.142097	-16.141268	239.816498	31.524508	61.350994	0.710746	13.17186819407008	628.9281212938008	12.837120887728458	52.36458746736295	4.863128310168036e-06	6.372163	2.0723262838171714	0
0.152819	-15.931971	235.508667	33.18383	58.647396	0.712362	12.639552449567722	483.16800864553335	12.219557627118645	35.90623355932202	7.28414280923898e-07	3.483748	0.29438476680781417	0
0.166306	-15.82728	204.923294	33.319168	68.394379	0.721232	11.916157142857143	311.97922857142873	11.149495061728395	16.25303580246914	0.00596037336055935	8.768569	0.26101580075152947	0.26906451020407884
0.150252	-16.089195	230.035797	33.521797	69.260178	0.741113	12.620878827977316	448.0479924385635	11.770345398773006	24.29101165644173	0.0011458855498191656	7.932747	0.10656906988920761	0.656099999999993
0.159862	-16.042419	206.880798	33.356262	68.302383	0.66029	12.7821	523.4834081632655	12.633711584327086	48.63686763202727	0.010516180026311182	5.557738	0.6251545059691656	0
0.143807	-15.89861	203.799057	31.478697	64.305824	0.733193	12.629586111111111	450.1908680555559	11.988794915254237	29.092802118644084	0.002077956450396813	9.462713	0.11535268797068036	0
0.149507	-16.000181	234.266647	31.287249	60.451878	0.688541	12.9991	594.1472502965601	12.786407692307693	52.769099999999995	2.3806796999167472e-06	6.710966	1.5019030457062528	0
0.148881	-15.972421	216.839981	33.071766	58.707737	0.646366	13.253068911917099	683.6905803108812	13.295464383561644	73.92106849315068	4.3276883127163587e-07	6.945344	3.1561562569555814	0
0.154716	-16.165615	208.444778	31.381744	58.160519	0.637371	13.068166945606695	643.7704033472806	13.141962903225807	69.47506854838713	5.990651250670567e-06	6.538487	2.343638857526862	0
0.161096	-16.100216	205.6539	32.263042	64.004662	0.725229	12.007334347048301	332.0353381037568	11.285877777777777	18.144711111111118	9.451040615779564e-05	14.05729	0.15013675352267802	0.6012894693877515
0.16053	-15.853748	232.063126	33.851383	61.70647	0.725231	12.252040374787052	386.425056218058	11.571704519774013	22.368975706214684	5.217907837305749e-05	2.057806	0.002784555204296936	0.6929373265306068
0.148098	-16.041033	206.721939	31.074436	60.892319	0.655832	13.191476958525346	660.1205603686641	13.180620710059172	68.62557071005918	0.0004746590499876948	8.813148	2.6618286023268904	0
0.155886	-16.177883	203.326675	32.713711	63.605175	0.663762	12.8101	535.6441328600408	12.69656191247974	50.95450129659644	0.025792922041371378	4.935915	0.749094328348509	0
0.145034	-16.121326	235.992081	32.829498	64.370461	0.740363	12.822744991212653	506.3964411247803	12.127667961165049	31.611354368932023	0.00012048196581219617	7.748284	0.469932955087021	0
0.147138	-16.083895	201.483795	33.649155	68.795921	0.707812	12.740106993006993	476.0609650349651	12.308267095115681	36.81420514138817	0.0005674221318751711	11.780819	0.24883806115596993	0
0.164339	-16.127127	234.00441	32.399418	61.996857	0.729009	12.103665217391304	361.62491304347856	11.30832962962963	18.372367407407417	1.7739925782482146e-05	10.705875	0.04218306004659381	0.07367346938775597
0.159739	-15.877275	200.174835	33.54393	65.956345	0.692379	12.37956830530401	411.61721604139734	12.037033503836318	32.28444398976983	0.1178442392992691	3.640305	0.010457064860268804	0
0.151821	-16.161741	220.614441	31.957315	61.7005	0.738526	12.376566417910448	405.94673880597026	11.611670552147238	22.47101533742331	0.0003431623184644118	7.442664	0.004537982124918726	0.635208999999999
0.152177	-16.182205	215.477661	32.057133	57.818726	0.665288	12.936740922768305	584.8643289869614	12.870676124567474	57.35374740484432	0.0011009344549290762	2.282886	1.36514891064309	0
0.159077	-15.975485	217.788452	32.976376	59.50951	0.719884	12.205942622950818	378.9552622950822	11.618423671497585	23.57074782608695	0.001189109011036353	1.713413	0.009748965037429044	0
0.151356	-16.192629	219.622009	33.448048	56.066463	0.656908	13.030738836772983	615.3246772983115	13.022541130298274	63.25382762951336	2.159934406834126e-06	6.708433	1.8383134078714354	0
0.153316	-16.179266	210.081757	32.321789	61.370728	0.717692	12.387082731554159	412.30747409733135	11.86597401574803	27.93371496062991	0.0017386220108785775	5.650909	0.011343854565862085	0
0.163025	-16.153845	202.543396	33.448112	66.919868	0.694875	12.248880487804879	384.5791138211384	11.85852363112392	28.587273775216147	0.009061449033882757	6.922297	0.0041124684024724896	0
0.164418	-15.912782	207.991928	33.658909	65.914879	0.721512	11.972085915492958	323.55905985915507	11.235217647058823	17.403475294117637	0.04491616541717384	4.042454	0.1932803002398216	0.3958207346938743
0.169948	-15.911995	202.525238	32.345318	60.464619	0.667268	12.2521	411.5952008879024	12.075612658227849	35.18491012658228	0.0011338054064307561	10.732962	0.010429375337650643	0
0.153288	-16.117149	211.451736	31.262583	59.469543	0.648846	13.054158664259928	629.6622536101087	13.066637777777778	65.42055644444443	6.328707789660128e-05	8.55096	2.085353780615383	0
0.156893	-15.868734	207.681534	32.046619	59.893703	0.710728	12.302129806259314	400.3829076005961	11.838581099656357	27.935096219931282	0.0013983614059014191	5.334304	0.0010973043971239972	0
0.147406	-16.113819	228.106033	31.581627	58.733902	0.738958	12.588082332155476	460.03193992932876	11.929322222222222	28.35409444444442	2.0019051943238e-05	4.821182	0.16015728136224658	0
0.158349	-15.96652	236.072327	33.148003	68.542419	0.726833	12.460849999999999	425.79275000000007	11.723863736263736	24.369792857142855	0.0002288671002547037	5.650971	0.03590791773017767	0.8973502244897967
0.152451	-16.001722	231.236176	33.1945	58.809505	0.726824	12.499622801302932	441.9962198697071	11.927278571428571	28.850133035714318	7.997600562011605e-06	3.308487	0.08364098204182159	0
0.14677	-15.837844	230.260208	32.426289	69.881676	0.703797	13.115137889039243	594.9186495263871	12.712636842105262	47.639805263157854	7.989148061907254e-06	9.70531	1.5135608588290417	0
0.16865	-16.10837	201.422607	31.837481	56.945385	0.633605	12.56774960971379	511.1176071118824	12.613921576763484	51.995292946058086	8.667684460106859e-08	9.551968	0.5106101275792468	0
0.160538	-15.904382	201.947479	31.742836	65.080276	0.634931	12.95024700854701	595.5122282051283	12.967416261203585	61.88059218950064	1.5287350594399646e-07	13.844712	1.5225620320865494	0
0.140221	-16.143591	247.416687	30.201914	61.17638	0.746506	13.056555172413795	590.0776689655173	12.424793693693694	38.88404954954955	3.575237381247271e-08	13.77187	1.4411473393238328	0
0.159363	-15.95702	232.492615	33.009506	65.7211	0.73113	12.31348989169675	395.04219133574003	11.526420512820513	21.171223076923106	0.0008754042586627582	4.722168	6.741240469691112e-08	0.33938946938775144
0.153975	-15.918232	225.824936	33.982941	65.791183	0.677055	12.925943644544432	556.8948852643421	12.713333333333333	50.00304249999999	9.6876106318774e-05	7.042432	0.9925663005824182	0
0.151464	-15.998091	204.432419	31.827217	59.165211	0.698336	12.590297930142302	469.32246442432086	12.290225	38.354921874999995	0.001541842411558099	4.59493	0.2091864129933042	0
0.160383	-16.148273	203.192001	33.734997	62.936211	0.695718	12.287157409879839	395.235599465955	11.930455371900827	30.211602479338858	0.033159781068218395	2.40935	2.102044340194845e-06	0
0.147545	-15.892812	233.915833	32.216145	64.609711	0.739511	12.731490374331552	486.2522299465243	12.013048717948717	29.36715999999999	0.00010960665901735948	5.862225	0.3153408556767186	0
0.142217	-15.896849	234.810989	31.242294	67.266785	0.730826	13.106291558441558	589.706181818182	12.52043455882353	41.10458786764705	6.431396228964612e-06	11.972045	1.4356638007371343	0
0.147337	-15.997116	227.187302	31.6085	68.994957	0.713512	12.975258284023669	556.0337071005918	12.487668322981367	41.15146614906831	4.5337599014216535e-05	13.479159	0.9820347388424777	0
0.167836	-16.068638	229.814713	33.509007	65.352798	0.745215	11.837328070175438	301.5875263157896	9.9651	5.0765	0.0009606391808300172	6.107397	0.3304479144067522	1.1660914489795913
0.1606	-15.905658	242.729691	33.557133	69.783562	0.747944	12.27857280334728	380.19648953974905	11.106613513513512	14.580862162162145	5.401035465921246e-05	4.552335	0.008298941422835852	0.22413461224489686
0.154829	-16.067472	226.646988	32.412071	59.249317	0.661981	12.943721136590229	589.6832492522433	12.874402608695652	57.55725321739127	5.605995486685989e-05	1.579004	1.4353256346285856	0
0.146776	-16.079489	217.325592	33.307507	61.09404	0.741566	12.495155555555556	423.2531666666669	11.75846111111111	24.699897777777792	8.692458706426559e-05	8.133728	0.030229261129257595	0
0.149307	-16.188671	203.421341	33.688309	67.399918	0.668052	13.064378738555442	588.602712105799	12.924739498432603	56.84208840125392	0.0021227347714238218	9.024461	1.4194370701906138	0
0.151295	-16.19821	250.084122	31.617682	61.866283	0.723561	12.762299690402477	517.162916408669	12.2432328125	35.79567812499997	5.774243408843934e-07	8.08985	0.5651608291776175	0
0.158569	-15.832022	206.806641	31.574291	64.701126	0.639401	13.000673799126638	609.1413423580786	13.005316138328531	62.94477636887609	7.401747484416072e-07	12.640627	1.736578064167379	0
0.150744	-16.121965	212.646088	32.077206	60.288074	0.648787	13.163311932324131	655.8868441674089	13.17853103448276	69.13571724137931	0.0006497418704864943	3.146649	2.577493792554031	0
0.145943	-16.00322	201.547791	32.781319	66.619095	0.737384	12.467312962962962	404.66668518518514	11.723386384976525	23.846669014084508	0.0026747045079840103	8.96422	0.003538738081684372	0
0.165179	-15.883224	221.176834	32.5541	58.104294	0.66992	12.4671	464.77595545657033	12.297927272727273	40.46854522727274	0.00010588186159395224	2.384303	0.184376197297128	0
0.141796	-15.853819	220.460297	32.259003	67.032234	0.744423	12.863258286778398	503.18000744878987	12.092697989949748	30.21115929648242	0.0003426809775915586	11.205419	0.44318727617970105	0
0.157862	-16.02397	238.718552	33.076927	66.424324	0.728537	12.449136458333333	425.97315798611146	11.722818232044197	24.45952099447513	0.0002616387615470916	4.558688	0.03632990355058443	0.8514016530612211
0.144334	-16.143894	240.505188	32.806408	60.510506	0.73451	12.866613071895426	527.9706813725492	12.298748760330577	36.21396776859504	1.4800917297994972e-06	7.179353	0.6695839850293015	0
0.162503	-16.085581	206.540527	32.879761	55.54903	0.643622	12.68565475763016	532.0916660682229	12.703913314037628	53.90628162083937	0.0005213608805646095	0.128048	0.7117301739308363	0
0.161907	-16.062737	201.68692	33.207531	66.76989	0.642206	12.835977477477478	550.5477252252255	12.79752636746143	55.12294726507713	0.0013850784851431634	5.241418	0.916263945950002	0
0.16922	-15.882035	236.340256	32.633106	58.055519	0.710159	12.067825000000001	366.8126625000002	11.509913131313132	22.40429343434344	1.6991871577330426e-07	4.588418	0.030088558403366408	0.9400687551020418
0.163368	-16.123003	247.17215	31.85717	60.907768	0.710216	12.37231954887218	432.1520060150378	11.870579166666667	28.717405000000003	2.3773084031106737e-08	13.163513	0.05227063861553245	0
0.149606	-16.064541	233.55307	31.917101	61.914875	0.72931	12.672139538714992	481.88526359143344	12.07931551724138	31.61345517241383	0.0001170948142270097	5.466769	0.28588114667371817	0
0.144093	-15.822955	228.9767	30.104494	61.114784	0.703849	13.091378283485046	613.3564785435632	12.797070588235293	51.93154999999998	1.8624169338766748e-07	14.291874	1.8056161598843294	0
0.153594	-15.913557	239.35556	32.828075	65.785767	0.720475	12.684509448818899	484.0002677165355	12.11597854251012	32.46029433198382	4.6672201183322785e-05	4.259201	0.29996866853926607	0
0.157999	-15.836519	232.986542	32.836971	64.321297	0.703556	12.585987165021157	468.6477263751764	12.154198360655737	34.39699147540983	0.00011098059144452978	3.223573	0.20540544758278248	0
0.168676	-16.050974	228.78595	32.57935	63.359558	0.744442	11.791746288209607	298.0376222707425	9.9531	5.0745	7.606916714469565e-06	14.190886	0.35604081211498095	1.1731984489795968
0.169775	-15.819081	202.840561	33.94162	67.838928	0.709207	11.884761835748794	310.47816264090187	11.277147169811322	18.45677169811322	0.04573639591273838	5.157796	0.27053977715721983	0
0.154423	-15.917644	208.045364	31.608725	57.846317	0.689873	12.584612851897186	478.14901223990233	12.342136855036856	40.39414004914004	0.0005317049123424065	5.01537	0.26182279712081147	0
0.153989	-15.833623	204.29361	32.792156	57.880562	0.640278	13.054519898819562	627.8589224283309	13.111304389574759	67.54801262002744	4.915564076817042e-05	2.230976	2.0534259031283657	0
0.158842	-15.973579	217.467224	31.366297	58.227043	0.68941	12.4981	463.547381430364	12.229205540897098	37.72324722955148	1.627200695653591e-05	10.880544	0.1779405822848686	0
0.16538	-15.927204	209.888596	32.23048	57.98003	0.711684	11.978387519747235	341.3996793048976	11.433884753363229	21.15920358744395	5.759775921366855e-05	7.657295	0.10879978711925493	0
0.165408	-16.154703	204.722229	33.709751	63.324474	0.659708	12.5061	463.27022703818386	12.372948920863308	42.241865107913696	0.14007296874090241	2.143512	0.1765045737219473	0
0.157705	-15.991219	209.468185	31.115171	52.994049	0.631238	12.952558536585366	628.7603674796749	13.078559815546772	68.90044848484845	8.60682811781848e-10	3.009173	2.069355149036029	0
0.157925	-16.104778	203.348541	31.991016	61.93642	0.630051	13.043882290820472	630.1496791226649	13.113695995288575	68.07284522968202	3.0097701019274345e-07	6.673997	2.0940259064233757	0
0.168834	-16.13368	214.96524	33.773563	56.742641	0.690327	12.075266223404256	368.48038164893643	11.724371293375395	26.96149810725553	0.0008333554995167121	0.329943	0.026633473419590728	0
0.169474	-15.914564	240.606888	32.871147	66.950783	0.729042	12.04594052532833	347.82240900562863	11.111705769230769	15.495570192307703	1.7363638965863672e-06	12.201752	0.0842878141361303	0.026942877551021403
0.156309	-16.1647	208.659637	33.713356	60.463226	0.674127	12.6751	498.0951619256019	12.51001320754717	45.17594811320754	0.014359502904175824	2.867183	0.4025036653241588	0
0.150108	-16.181774	238.221283	32.111027	57.046856	0.696859	12.865359073842303	556.39135669587	12.613853117206983	47.44646832917706	1.5413123141379911e-06	1.678797	0.9864017047529856	0
0.155751	-15.813005	214.045868	33.106518	59.769711	0.71407	12.362692987804877	410.62607621951247	11.874559770114944	28.35964942528738	0.0012005993147496195	2.138552	0.009246835806599314	0
0.148888	-16.106256	240.965302	31.653252	67.918198	0.730152	12.863765551839466	527.6491304347827	12.217234199134198	33.99053290043291	9.421740160024923e-06	12.783581	0.6663495121459502	0
0.162929	-15.943691	234.945541	33.5495	68.508774	0.705302	12.448506250000001	431.45584375000016	11.917258914728682	28.94623100775194	0.0003083307345905282	4.394791	0.05033007502104333	0
0.152821	-16.15312	210.015106	31.952681	65.13726	0.658008	13.0511	608.1085333978707	12.97490226904376	60.17671491085902	0.0010422398590246554	9.821889	1.7198673422765962	0
0.162977	-15.978971	205.149017	31.442051	56.347145	0.642256	12.696785201793721	540.6364556053815	12.722054738330975	54.79053620933523	1.5991407107621956e-05	8.086036	0.8032180715284541	0
0.166619	-16.120564	201.494034	32.870152	55.740585	0.633941	12.612190283748925	519.4765872742909	12.667411564625851	53.529478639455796	4.9111570989822885e-06	0.548963	0.586770964429033	0
0.15274	-16.043606	228.468735	33.071312	65.029549	0.744652	12.409086301369863	406.5653561643836	11.51022878787879	20.34413636363637	0.0034726004619023594	4.490318	0.005065371387798195	0.13187273469387728
0.144592	-16.168056	248.744675	32.679634	67.792816	0.735847	13.042249078726968	569.4096700167507	12.392893248945148	37.592301687763694	6.813725601289158e-06	9.202301	1.1519520187588879	0
0.16475	-15.919105	210.917389	32.346294	64.088959	0.699534	12.205801854493581	383.4910085592014	11.752454729729731	26.564437162162168	0.0007932373621679999	12.500942	0.005016118683431953	0
0.159092	-16.179323	216.199326	32.42271	66.845291	0.7469	12.03992456140351	330.4484210526317	10.869114492753623	12.190166666666663	0.00020522708693525047	14.525413	0.1578000035824216	0.28790889795918373
0.153566	-15.993094	242.193253	32.202995	63.288879	0.718866	12.68126923076923	491.2047846153847	12.159859689922481	33.88323333333333	9.260477625994042e-06	5.013594	0.3504988623107243	0
0.159083	-16.136681	207.922058	32.875942	58.461281	0.67947	12.4991	459.7297926267281	12.297436170212766	39.72969319148936	0.007341036332307966	1.509614	0.1586725132686097	0
0.147781	-16.190914	206.852768	31.925196	67.755302	0.729656	12.562281818181818	434.333181818182	11.884117699115045	27.01776902654866	0.00033444798678994607	13.224044	0.05858837176585714	0
0.150602	-15.827981	205.787689	31.552904	64.868767	0.695334	12.763935459183672	506.0709604591838	12.446796517412936	41.73810447761195	0.0030456287209720415	10.213904	0.4671908452478325	0
0.154682	-16.194715	239.762558	33.341152	67.088264	0.721151	12.638578330658106	469.98891653290565	12.033270212765958	30.551900851063845	0.0011800913852268074	4.672738	0.21295479679163418	0
0.149504	-16.181007	247.317581	33.470684	61.494488	0.747724	12.60378156424581	458.6064525139667	11.803635947712419	25.346856862745117	1.4054390302931715e-06	5.984276	0.15321300076351246	0.48203265306122317
0.168294	-16.038795	236.651108	33.318882	61.4613	0.736493	11.906514201183432	322.2758560157793	10.877273333333333	12.79597066666668	5.108728807770083e-05	3.726601	0.20028595950722508	0.2646367551020418
0.154661	-16.147755	237.52211	31.937389	60.671139	0.720224	12.54968934169279	462.0649717868341	12.020811934156379	31.10551934156378	1.8826525569923257e-05	6.503529	0.17032749598177918	0
0.164218	-16.15288	246.886154	32.509552	62.190762	0.708603	12.362504191616766	426.79867664670695	11.853365560165976	28.286951867219916	1.0826945763506416e-06	8.233375	0.038292292032447856	0
0.169304	-16.065266	217.50946	33.185669	65.262856	0.673995	12.341249466192172	422.99915658363	12.06585392670157	33.95349685863872	0.003184716273254096	8.404723	0.029688152213761174	0
0.142713	-16.001276	212.979553	32.693584	55.23711	0.646042	13.440323236514523	751.516595020747	13.533583061480552	84.79741003764116	1.8841255531996777e-09	12.417238	4.813409042373958	0
0.147751	-15.835116	233.911011	31.912495	58.73571	0.695941	12.983684975369458	584.0263965517244	12.740831764705883	50.88717105882353	4.4567564258912674e-07	2.645576	1.3531258165521327	0
0.168944	-16.086256	219.59639	33.221897	61.18322	0.660924	12.4341	455.8829211087422	12.280487931034482	40.14594310344825	0.0035686724856044266	3.261953	0.14037321023368815	0
0.148388	-16.095549	241.480698	30.255896	57.546108	0.69433	12.9981	604.9917542579078	12.785799769053119	53.17609399538106	9.680508379569127e-10	14.017021	1.6699280229609863	0
0.169278	-15.994465	228.628693	32.388329	60.717346	0.712579	12.019930894308942	352.43808780487825	11.401143956043956	20.436890659340648	5.00096503688386e-06	11.776543	0.06860180334978475	0.5832595102040771
0.147413	-15.82815	235.366272	31.665491	65.447739	0.739549	12.778174733096087	500.0143594306053	12.056351256281408	30.21467939698496	1.9822557556529267e-05	7.886963	0.4176289964163922	0
0.16253	-16.185337	225.79718	33.087112	60.535751	0.663733	12.649891359325606	507.88398208640695	12.518857085020242	46.36027935222673	0.0014619996424262412	1.757421	0.4825673244661489	0
0.158701	-15.815792	215.078369	31.837347	58.878895	0.686803	12.52406683046683	466.90292751842753	12.269870992366412	38.68649694656488	0.0002926744737012881	5.19892	0.1957881556722459	0
0.157956	-16.030119	240.313354	32.323944	58.876755	0.737089	12.28342667876588	399.0487767695102	11.519771232876712	21.372183561643823	1.2246431335343139e-06	3.255383	0.0006207845994537443	0.22916736734694043
0.167052	-15.951406	237.330338	32.214867	59.734638	0.747347	11.858458974358975	314.98955555555574	10.537858620689656	9.295286551724146	9.09320612796091e-08	10.575482	0.2424301527175385	0.9696622244897924
0.164997	-16.011972	242.541595	33.325897	65.498734	0.728237	12.194271171171172	376.2676936936938	11.379273913043477	19.14560434782608	7.13935926982206e-05	4.484696	0.013288494184266208	0.08484736734693786
0.154471	-16.148788	205.187927	33.238419	60.519505	0.73681	12.067275238095238	337.6326209523812	11.281694936708861	17.749856962025326	0.0005119883949763714	2.924974	0.12463019848684197	0.36966399999999816
0.155567	-16.078117	215.144272	33.492901	58.021454	0.699787	12.474220320855615	443.4123729946525	12.135637091988132	34.683432344213664	0.0003829545106318055	2.713888	0.0887576940676302	0
0.161083	-15.80184	233.138504	31.737049	63.724537	0.734528	12.222446368715083	382.08865549348246	11.382490977443608	19.10533684210526	9.587943888020021e-07	13.648985	0.006313006086285655	0.07601836734693763
0.147774	-15.954943	229.637329	31.725246	68.594795	0.697445	13.098467399741269	600.141945666236	12.755156234718825	49.71099413202934	1.4650816427647485e-05	11.552779	1.5936839904086688	0
0.15592	-16.044008	227.286163	33.589504	66.128532	0.730849	12.396729233511586	406.9211140819967	11.646893103448276	23.009494827586217	0.006312803563294595	4.007522	0.00538179260425011	0.7586409999999923
0.147595	-15.905512	231.074005	33.807167	60.53231	0.71987	12.775177727952167	503.7826412556057	12.307151546391752	37.106968041237145	5.434040068499139e-08	14.430598	0.4481387186194863	0
0.14878	-15.8107	227.91449	33.471416	61.197353	0.718122	12.734660538116591	494.0236905829599	12.266182474226804	36.20455773195878	1.6078182947421484e-06	9.670904	0.37133978874962476	0
0.154886	-15.940574	210.829407	32.261318	60.682018	0.643759	13.052313157894737	625.0662368421056	13.073294842406877	65.54791432664757	0.00020112432382500442	2.329937	2.004467629242616	0
0.165174	-16.163166	236.609085	33.879169	62.05011	0.733808	12.033428273244782	343.48711954459213	11.13230754716981	15.793333962264148	0.0007629492846134351	1.348282	0.1004904843668882	0.011175510204081834
0.16478	-15.950632	233.015747	31.82411	59.11517	0.704078	12.268260116448326	409.6014177583698	11.818193023255814	28.08302674418604	3.1415967863973047e-07	11.161228	0.008073899192594053	0
0.144505	-16.095829	233.967102	31.970621	56.821949	0.685151	13.164068888888888	645.363497777778	13.027977906976744	61.346574612403124	3.453445047610708e-07	3.238536	2.373751707248225	0
0.141424	-16.144371	249.946762	32.395458	66.776482	0.734321	13.188602415458938	613.9127165861518	12.605073782771536	43.17358014981271	7.362467338833625e-07	10.837232	1.8148270762841678	0
0.168739	-15.97345	216.304901	33.022232	56.368782	0.668132	12.308317391304348	430.27056521739144	12.139804225352112	36.864104929577465	0.0004340066196202804	1.038781	0.047110542797794565	0
0.146902	-16.144264	227.868057	33.660851	69.752129	0.737784	12.771839130434783	481.45984782608724	12.003780203045686	28.594158375634514	0.0003662330267308575	11.731035	0.28308848420772215	0
0.142808	-15.847336	205.502304	32.465286	60.264362	0.649482	13.451033333333333	737.6461777777782	13.493426002587322	81.32683221216044	1.041430909571038e-05	9.82976	4.446159645755108	0
0.157912	-15.880975	223.313782	32.202843	68.098793	0.728048	12.372310714285714	404.4854535714288	11.611463636363636	22.486863636363644	0.0001353600380277163	12.501711	0.0034072929498028598	0.7200734693877567
0.154999	-16.1311	211.252945	31.128445	61.277126	0.648471	13.016082680036464	616.8549525979947	13.01253504531722	63.234320694864046	1.0943661410310078e-05	14.321725	1.8639382718961794	0
0.165921	-16.166285	244.319214	31.94994	58.832481	0.706174	12.265591124260355	412.4652810650888	11.793560580912864	27.599800414937764	2.453749869828182e-08	12.403591	0.011551660787978184	0
0.15974	-16.155069	216.740265	32.738945	64.170235	0.640635	12.960599110320285	596.2942811387904	12.953189418777942	60.9597885245902	3.174377203724857e-05	4.732224	1.5344620163477358	0
0.149604	-16.150539	201.521362	31.898193	64.446686	0.658746	13.113723574144487	622.0439885931563	13.05332893258427	62.80427570224719	0.0027136498997066684	8.563705	1.9521504475754525	0
0.16195	-16.148233	209.815445	32.067181	58.405006	0.643416	12.75885678119349	550.8209177215192	12.765872151898733	55.63781645569619	0.0002143547630530945	5.430971	0.9194852885046707	0
0.153469	-16.003176	207.906494	32.726093	68.722099	0.706927	12.58341204644412	449.1896879535561	12.10653729903537	32.56189292604501	0.006965977836278654	8.659734	0.11120557748653369	0
0.16219	-16.030624	202.057541	33.03981	65.32972	0.726212	11.921203825136613	312.17322404371606	11.184158823529412	16.76112941176472	0.00267989390674387	7.957503	0.2597973894556196	0.42827675510203833
0.154823	-16.16058	237.840469	33.25449	63.849854	0.70607	12.691764788732394	493.16447323943686	12.267327564102564	36.85367179487177	0.0006191724064651241	3.040959	0.3649235997680896	0
0.151969	-15.973371	231.008392	33.823269	64.52504	0.720928	12.64454251968504	467.7670157480316	12.086179051383398	31.7565122529644	0.0001566438053999655	7.17205	0.20052217111003193	0
0.165182	-15.845484	229.240387	33.804203	69.092255	0.740039	12.039000414937759	333.39469709543584	10.894742857142855	12.5223357142857	0.001554352891937367	4.334496	0.14372405570511151	0.3023428775510185
0.158643	-15.872335	222.809418	33.534286	67.701912	0.72854	12.305588372093023	386.4407906976747	11.530638922155687	21.15504610778441	0.008011504126536211	4.152009	0.002774345614428864	0.5138841632653075
0.158159	-15.942091	235.594772	32.07431	60.093513	0.68885	12.660757142857143	504.0190857142859	12.391120618556702	41.569584536082445	2.9372406563680452e-06	4.292431	0.45008893917079534	0
0.154659	-15.91066	231.414169	32.009808	60.064465	0.704468	12.63925426997245	488.3767079889808	12.264325308641975	37.40251790123457	2.1314223038987656e-05	3.689851	0.33019491956863967	0
0.154876	-16.011293	200.879868	33.87812	57.098122	0.648318	12.903905678793256	575.5151224489798	12.919704588394062	59.957547773279366	8.266696299252978e-05	8.303694	1.234015031773545	0
0.148728	-16.094	241.270096	31.835665	67.255379	0.740385	12.782224548736462	501.819590252708	12.017954838709677	29.287946774193564	3.341031471024654e-05	10.459413	0.4321107639955098	0
0.157162	-15.937464	213.293839	33.842743	58.223717	0.673455	12.6631	500.14267899891195	12.51107920997921	45.52826652806654	0.00025193293901407853	4.973092	0.4186502417824659	0
0.143288	-16.047941	223.22522	32.924618	60.369713	0.726047	12.83651368584759	514.6528662519443	12.339817314487632	37.49450176678447	1.0283159545501569e-05	9.845155	0.5421749927500369	0
0.160357	-15.849705	228.137833	32.761978	69.250938	0.729028	12.325477495462795	394.0073520871145	11.508215384615385	20.744542307692303	0.00016347478322300998	9.290373	3.731502500188188e-05	0.32816530612244516
0.15097	-15.939773	231.510818	32.271278	66.195801	0.727355	12.689847088186356	479.5535690515807	12.056047368421053	30.753615789473674	0.00041483260717785906	6.834182	0.2707429506029985	0
0.166454	-15.812565	200.207916	33.381378	61.821205	0.674612	12.290373878020715	409.1772819332568	12.074710619469027	34.50056814159291	0.14411137676584218	1.842932	0.00761165720293677	0
0.152839	-16.12163	243.140259	32.196056	62.82951	0.73787	12.555964768683273	454.15887544484013	11.824485057471264	26.174536206896562	1.982411699385959e-05	5.521107	0.13253576497602307	0.8752938979591834
0.144736	-16.018415	238.202087	31.787943	62.778969	0.691593	13.2241	651.8973969194316	13.000430508474576	58.887456779660994	2.6821252795263387e-06	5.934788	2.4992671259258685	0
0.158099	-15.934968	232.940063	31.736938	61.863285	0.733847	12.30323043478261	400.1809710144931	11.542112987012988	21.661635064935062	4.2456481874274315e-06	10.47974	0.001016519219995928	0.35982859183672977
0.140906	-15.948688	236.819977	31.497059	68.63311	0.696242	13.456227921279211	713.5041217712179	13.170874468085106	63.31457446808515	1.2247722835467313e-07	13.073192	3.841699430447519	0
0.15935	-16.090008	251.218414	31.904655	60.035366	0.744138	12.271414885496183	398.5500954198474	11.381528571428571	19.006328571428565	2.8554218882446427e-08	8.297699	0.00047728009429667795	0.0008999999999999905
0.154898	-16.167578	242.601517	33.111301	68.875244	0.706143	12.801387553648068	517.0773962804006	12.335048220064724	37.942442394822	7.889312951192814e-05	6.139103	0.5643698246665838	0
0.153475	-15.895212	206.713577	33.802158	57.532791	0.678865	12.6991	503.48767441860497	12.537058071278826	45.910584486373146	3.962834680134405e-05	8.609309	0.44571173493991895	0
0.161148	-15.844105	219.75145	32.536507	64.265999	0.67933	12.596090510083037	480.18230130486387	12.341119323671498	40.22125289855071	0.0012597699185217064	5.950283	0.2747843580816137	0
0.165697	-16.185028	214.839493	33.04253	62.31665	0.704015	12.114431343283583	365.16342388059707	11.616264609053498	24.06816131687245	0.0037034248185703823	6.880344	0.03371252163896522	0
0.154328	-16.028072	212.202484	31.451385	55.175373	0.682317	12.6531	505.9781701149428	12.486605494505493	45.083920879120875	3.699538852956465e-05	4.046308	0.46641057484728765	0
0.151972	-16.087019	214.598785	32.072662	62.797504	0.669536	12.9731	582.8736238244517	12.846390381125227	55.393210526315784	0.004733761890855349	5.759375	1.3366721336400122	0
0.162047	-15.961643	230.725861	33.350021	66.914978	0.721721	12.29042423208191	391.58646075085323	11.583553038674033	22.384527624309406	0.001514766262164214	4.596525	0.00044126864683419507	0.7413209999999998
0.151027	-15.902345	213.111404	33.964458	64.140732	0.674891	12.9591	563.5594384449248	12.788753846153847	52.53716442307691	0.0003983740853389942	10.511362	1.0759681624186848	0
0.166577	-16.064329	211.082367	32.168224	59.838093	0.693976	12.139970395634379	378.88084993178734	11.759688050314466	27.336243081761	9.816971404071241e-05	12.300124	0.009839602326023583	0
0.141562	-15.986789	234.958817	31.641922	59.898212	0.71498	13.110679529737206	607.0687828492395	12.753401104972376	49.61763867403315	1.8950270277630648e-06	5.57749	1.7031259137195889	0
0.169689	-15.816357	205.996964	32.10804	61.678993	0.642261	12.54194729981378	491.0672011173185	12.500891469194313	47.230051026856245	1.119632411689519e-05	11.339703	0.3494970747650774	0
0.163575	-16.088295	208.273483	33.901283	55.628487	0.680087	12.2971	416.46292688679256	12.080018414918415	34.79303426573426	0.0002449677463164838	1.69848	0.017445007547372417	0
0.152952	-16.109779	242.297913	32.630356	59.49313	0.704229	12.75310808625337	519.3300700808629	12.404370588235295	40.94351000000001	3.2750146343609672e-06	1.777451	0.5853904407597552	0
0.14883	-16.071362	227.317001	33.934967	62.24184	0.732261	12.602481355932204	452.84391525423734	11.964727906976744	28.86074604651162	1.5709276339751424e-05	11.174562	0.12670934085450952	0
0.162372	-15.871727	204.570526	33.73798	66.495476	0.672843	12.532295505617977	456.4765303370788	12.303964476386037	39.26723798767967	0.13327322725467355	2.963954	0.14312383554218314	0
0.141255	-16.064793	232.085144	31.88343	66.533882	0.735868	13.052481112984823	566.9104502529515	12.42168	38.224270000000004	0.00012731932286150232	10.555827	1.1191745479260593	0
0.158019	-16.14329	229.853714	32.558678	64.755188	0.721821	12.402310963455148	418.7588056478407	11.764936538461539	25.652079807692328	0.001172426325850467	7.801899	0.02137678942719495	0
0.158005	-16.191299	215.085358	32.418877	54.773811	0.649542	12.816944669117646	568.4644687500003	12.831093650793651	57.83894904761907	6.281636050472144e-05	0.275914	1.1395000016556618	0
0.148738	-15.947856	204.217499	31.826342	66.095146	0.715246	12.627428290468986	457.72230711043886	12.128866871165645	32.832180981595116	0.0032518227181750413	10.285325	0.14898320697774994	0
0.140464	-16.122154	219.887115	32.6217	64.679474	0.748499	12.811461904761906	489.15831428571454	12.025912834224599	28.861698930481282	0.00021134484719172983	11.86914	0.33574582339890724	0
0.145734	-16.069307	242.262421	31.851736	62.412682	0.706601	13.081355319148935	603.9131489361706	12.745495225464191	49.8086824933687	3.7248141774218923e-06	5.40149	1.6528171852658597	0
0.155673	-16.047729	223.231567	30.21664	53.151436	0.646087	12.959946838824576	628.5376838824578	13.026324852071006	65.99523106508875	3.7206218113890545e-11	12.288233	2.0654144300376918	0
0.156042	-15.863056	223.637543	31.929964	61.714455	0.735269	12.287774033149171	391.4188692449358	11.520456687898088	21.212708280254766	0.00011132001530914542	7.012914	0.000485661443213881	0.4043143061224451
0.164867	-16.09609	243.068237	32.004993	61.546318	0.728796	12.153702495543673	376.54214438502703	11.37963237410072	19.470043884892085	1.2785372742036894e-07	14.260964	0.01290196199396693	0.1036839999999978
0.149759	-15.995008	208.35463	30.895971	56.783466	0.637391	13.248272104404569	703.3930203915176	13.352020253164557	78.22495000000004	3.3434180548579526e-07	4.794668	3.6016569950751416	0
0.15748	-16.024334	206.721054	32.783844	63.101738	0.747072	11.923213289760348	308.39418518518534	10.825561538461539	11.94305384615385	0.0025281724894503444	5.615339	0.284045146877651	0.180624999999999
0.169766	-16.111055	217.625168	33.07085	59.028542	0.659573	12.3841	448.39083738120394	12.249616198704103	39.711926349892025	0.00211927652994516	3.062061	0.10795101600061212	0
0.142432	-15.99371	231.905594	32.405949	66.287079	0.737545	12.97519948542024	542.9045780445971	12.315185106382978	35.60530893617018	8.566260685865395e-05	10.113558	0.8284313072303076	0
0.16254	-15.84677	204.658401	32.890144	63.18824	0.653495	12.687161403508771	512.3066228070178	12.602769367909238	48.954931280388976	0.026876019587546672	3.130733	0.5211207102253423	0
0.152104	-16.01083	236.994919	33.866879	65.502068	0.735194	12.584126455026455	448.9335149911819	11.852245945945945	26.38954648648648	8.787608814782428e-05	7.002501	0.1101566500091471	0
0.151297	-16.132175	240.209167	31.539385	60.803368	0.721763	12.69670681114551	498.5017708978331	12.190519847328243	34.72381679389314	4.225335279964019e-06	7.692905	0.40568488819834453	0
0.144683	-16.101393	240.730133	32.226276	67.164467	0.712584	13.148146610169492	609.9633220338986	12.721732183908045	47.84096091954022	1.5932736512230336e-05	8.84582	1.7499353304558434	0
0.140223	-16.164028	238.508072	29.924023	57.86837	0.712369	13.186210814419224	647.7745487316424	12.890910741687978	54.923275959079284	1.2924977816476028e-08	12.852188	2.4196912657603966	0
0.154495	-16.150934	245.391129	33.105545	69.538567	0.738718	12.604801298701299	455.6250259740262	11.756958974358975	24.318721794871777	9.465347960095207e-05	6.618795	0.13918650979792094	0.4523523265306074
0.150285	-16.183084	238.103226	32.866474	68.981644	0.707601	12.950621186440678	552.6150508474577	12.502006906906907	41.92722072072071	0.00017617898612151735	7.623207	0.9407812261736022	0
0.149486	-15.874972	218.586823	33.246418	67.643021	0.732041	12.60284647887324	444.53760563380297	11.893322222222222	27.025388888888873	0.003586056002551309	7.74803	0.0929315738482438	0
0.151335	-16.074669	239.184814	33.408104	67.027153	0.73299	12.680750519031141	473.20975259515586	11.974373631840797	28.711020398009925	0.0002876470328179051	5.865185	0.2316408199193558	0
0.151696	-15.965638	212.329559	32.285641	67.481514	0.692873	12.820941571609632	518.9775513307985	12.492743564356436	42.71875	0.004660345047556188	8.815696	0.58207557809158	0
0.151621	-15.827044	218.71344	31.549292	64.964882	0.739777	12.437345714285716	414.9628857142861	11.62125	22.325368749999996	0.0002819963525957554	11.017537	0.01509176070216888	0.5501400816326514
0.153634	-16.105099	234.626907	32.792889	58.025566	0.695714	12.7271	515.6850966921121	12.447194240837698	42.67654345549741	1.0273441910618795e-05	1.394122	0.5515698958990559	0
0.161144	-16.184025	238.112061	33.647095	68.887344	0.72463	12.373391666666667	407.5085520833335	11.62388612716763	22.76849826589595	0.001332802208400391	5.253723	0.005925259179984529	0.625680999999997
0.146639	-16.148876	241.598999	33.88694	63.719303	0.703084	13.06108954248366	587.634784313726	12.725929457364341	48.91650232558142	2.0665363244220507e-07	13.821104	1.4052794367846901	0
0.154171	-16.008966	203.528656	30.863907	55.999649	0.702118	12.407267567567567	434.25508648648656	12.0855	33.94019999999998	1.3331960208257552e-06	11.984166	0.05835595039286305	0
0.149026	-16.198662	228.214584	32.278759	66.819733	0.720634	12.79278188976378	505.08928346456713	12.238656776556777	34.947584249084215	0.0018067592586064008	8.762809	0.45896900672158353	0
0.143097	-15.956019	229.181122	33.312595	64.532242	0.728636	12.94555786963434	536.4499936406997	12.390993772893774	38.03710769230771	3.553712909973337e-06	14.847804	0.7577032218112756	0
0.152722	-15.913613	216.455811	32.281723	53.818199	0.644991	13.056729437229437	640.80696969697	13.124613437057992	68.76057015558699	3.378994619518074e-08	1.287913	2.2881350571022816	0
0.148116	-16.161837	235.185135	32.00127	63.97113	0.743106	12.667637753222836	472.1603278084717	11.898025287356322	27.080861494252876	0.0003470581934629137	7.097085	0.22546617514833853	0
0.151029	-16.130642	228.293442	32.595707	63.35516	0.716715	12.685027051671733	484.2968723404255	12.189117857142856	34.44661964285714	0.0025606191775660874	4.525502	0.3019713669976711	0
0.146808	-16.054752	243.032013	33.60088	62.369835	0.725842	12.872391021671827	529.3928482972137	12.351637313432835	37.7372776119403	1.4241318951483254e-07	11.307677	0.6839834385207254	0
0.158533	-15.961645	236.86113	33.26207	63.991055	0.743385	12.249926771653545	379.9423622047246	11.295445794392524	17.45304112149534	0.000323260645574572	2.617906	0.008586317859359302	0.0009258979591838346
0.144543	-16.024689	230.355209	31.292885	61.90638	0.740725	12.777165255731921	501.97433686067046	12.1051	31.4831	5.990190068223053e-05	7.72133	0.4333636448484809	0
0.160334	-16.015638	226.030457	32.078022	61.712925	0.740498	12.090155555555556	352.34418055555574	11.151551923076923	15.873982692307683	4.1945158549481506e-05	10.218353	0.06890485898137862	0.009161224489795707
0.162081	-16.080391	202.542404	33.199245	60.982674	0.714871	11.995758105939005	334.1931364365972	11.452121008403362	21.194328151260514	0.003258449355974489	3.256932	0.14002270888211263	0
0.154517	-16.003212	207.662216	33.985668	63.207954	0.658715	12.930763759689922	566.6559408914732	12.84870539629005	55.792579932546374	0.005240988837603501	6.438103	1.1158631779725228	0
0.151501	-16.184605	235.916946	33.717266	61.302208	0.706713	12.760476551724139	509.58175310344836	12.374893939393939	39.592926969696975	3.2201708884734474e-05	5.986722	0.4971920717352748	0
0.147902	-16.023439	223.655807	33.116207	65.818985	0.744388	12.577440996168583	438.28522796934897	11.742655555555556	23.93709999999998	0.0016252692745996583	7.363472	0.07095331447511517	0.6745102244897957
0.165099	-16.160328	231.288162	33.919678	59.651131	0.74241	11.886596907216495	314.9267979381443	10.78826129032258	11.756135483870954	0.00014537194551740503	0.807658	0.24281061068643858	0.413265306122447
0.150669	-16.140217	202.09285	33.400387	61.005726	0.718386	12.374256105100464	401.93172024729535	11.882916053511705	28.20204347826087	0.0005220327154691363	5.017602	0.00181959746600764	0
0.16564	-16.192551	208.592651	33.564705	68.655678	0.638107	12.789693327321912	540.1928133453562	12.739934782608696	53.352893913043474	4.235665633413449e-05	6.608673	0.7983319497141561	0
0.158445	-16.16711	242.883362	33.074242	69.955704	0.715393	12.612033544303797	466.93672784810167	12.007832217573222	30.159475732217583	4.789604445841773e-05	8.158086	0.19597227222691013	0
0.161482	-15.97817	237.670563	32.785774	63.384048	0.73543	12.206706741573035	377.37906367041217	11.350013385826772	18.585600787401578	7.084827606323375e-05	4.973545	0.01175848131148453	0.034119367346938115
0.15097	-15.833179	201.460037	31.633785	56.304585	0.674341	12.809799683877767	542.6567291886197	12.707379187817258	51.69312893401016	0.0010446654529321867	1.947764	0.8256571711121942	0
0.149178	-16.034914	239.374619	33.782055	68.918152	0.732309	12.80725332197615	499.6521686541742	12.114437962962963	31.316079166666665	2.574792299149156e-05	9.964446	0.41475318926472793	0
0.151269	-15.874329	224.943619	31.076038	63.688129	0.720969	12.652805229793978	479.09972424722696	12.109783397683398	32.580840154440125	1.77645057336941e-05	13.84444	0.2678443027108966	0
0.158406	-16.09959	239.787933	33.809757	64.108459	0.684334	12.744137439613526	516.0724891304349	12.471188452088452	43.19938230958233	5.5928761215693036e-05	2.410406	0.5551165964208953	0
0.16034	-16.093149	234.775909	33.898506	62.391293	0.705049	12.44638735632184	436.13386781609216	11.992215107913669	30.964977697841736	0.0006890589190876934	1.752462	0.06407555338269322	0
0.155327	-16.043028	238.776306	33.071686	68.029243	0.736013	12.516912844036696	435.6318770642202	11.702534782608696	23.61677391304348	0.0003731672542170113	5.539959	0.06252116198861644	0.5087765102040769
0.157164	-15.990252	201.429779	32.154564	59.905396	0.688384	12.459274019607843	443.2561764705884	12.204619187358917	36.93310654627538	0.0039014580244413244	5.239414	0.08818588658217542	0
0.148419	-15.907762	206.279785	31.114779	61.704319	0.724528	12.51529055374593	436.9315097719872	11.962225984251969	29.42133976377952	0.0003072585948861626	10.825486	0.06658467263463219	0
0.165014	-16.130301	203.630447	32.964996	53.595455	0.659554	12.406386004056795	457.267912778905	12.341172566371682	42.75381168141594	0.0002913680835721981	0.275732	0.14683239618807362	0
0.152542	-16.116007	207.561172	33.677536	57.32584	0.681287	12.700643307086615	503.65651968503954	12.529836170212766	45.62256042553191	8.973339221404931e-05	6.362779	0.4471001853752572	0
0.159146	-16.04467	226.07164	32.252632	65.101814	0.72593	12.308465853658536	396.49856097561	11.59535	22.571149999999985	0.0002251711870565567	11.176075	8.504369221760953e-05	0.7771681836734607
0.149077	-16.045132	200.091019	32.669693	62.28915	0.653931	13.143233514986376	633.0432506811994	13.123952589641435	65.89032974767596	0.01360858456984768	4.556893	2.145877934007	0
0.145077	-15.813646	234.750534	32.718124	60.547966	0.731838	12.830647504025764	517.1928389694043	12.276713545816733	35.80195179282868	1.9205253896189858e-07	7.856589	0.5654377238495725	0
0.167023	-15.855715	209.391403	31.65806	54.682796	0.677651	12.2311	413.2353116883119	12.022870334928228	34.02527703349282	6.263143379928175e-06	8.240448	0.012592723024658385	0
0.158552	-15.91333	212.764542	32.907238	66.323326	0.690413	12.561158898847632	458.72445326504516	12.217985558583107	36.27853514986374	0.02316915292992588	5.593215	0.15378200024346222	0
0.155596	-15.870963	202.962143	32.615868	67.532906	0.664208	12.885830532786885	549.0477018442625	12.742012685337727	51.65951779242176	0.00698762820424798	7.055303	0.8986771860259902	0
0.162612	-15.896917	233.066696	33.483562	67.59922	0.712032	12.380755660377359	414.2600723270442	11.786077777777779	26.219877777777793	0.000584019951241324	3.94395	0.014047825270266483	0
0.154913	-15.944962	236.19989	33.929375	59.955826	0.720478	12.505799059561129	444.62275862068986	11.970683333333334	29.908061666666676	7.212365485055149e-07	6.24318	0.09325133910067693	0
0.157389	-15.901256	230.054291	33.257629	57.590088	0.701547	12.506384938941656	457.27725508819543	12.14925987460815	35.030948589341705	3.7746751588153517e-06	1.674303	0.14687645922159198	0
0.15668	-15.902296	227.172287	32.803844	67.544083	0.723427	12.472345791245791	427.70252861952883	11.801491304347826	25.938447826086943	0.001651919155115153	6.347114	0.04050008532491749	0
0.154087	-16.104029	227.017746	31.955893	62.464691	0.727816	12.455813798977854	430.2491039182285	11.811609803921568	26.397364705882357	0.000316655345263475	8.239558	0.0470532289529211	0
0.148047	-15.919104	229.021683	33.390903	69.836472	0.745863	12.690850487329435	460.715777777778	11.794906451612903	24.41751548387096	0.00015497904935982284	10.058704	0.16354323120239714	0.5580089999999932
0.158998	-15.892772	234.034775	31.984463	66.255013	0.699426	12.625895580110496	482.2228563535912	12.21031630094044	35.82355141065832	3.0606216080189054e-06	12.009123	0.28810704550927185	0
0.167216	-15.934815	208.554306	32.918098	67.566277	0.638733	12.730515300546449	528.7262185792351	12.679271597633138	51.696322485207105	3.6529943152001224e-06	9.484287	0.6772147327053774	0
0.149226	-15.971882	200.76976	33.990238	63.703678	0.652446	13.165993980233603	631.8777969451934	13.140612549537648	66.04471149273445	0.00018504907054696913	13.30153	2.1249170437153424	0
0.164855	-15.858889	216.176193	31.692039	59.78949	0.653197	12.628888385826771	512.826039370079	12.560316757741349	48.57051730418942	5.437368151239359e-06	10.419557	0.5257458197827941	0
0.156479	-16.104147	228.457932	32.128143	60.780018	0.715326	12.45389877112135	438.2155499231954	11.946439920948617	29.778706719367595	0.0001921381270938357	6.171273	0.0707250652843245	0
0.152257	-15.833628	202.537811	30.256447	56.757866	0.675797	12.7711	538.0326094929883	12.654359259259259	50.22244814814815	3.907660842141677e-06	14.970463	0.7747532261632638	0
0.163907	-16.155832	236.038986	33.808804	60.008739	0.695481	12.373778378378379	429.0923054054056	11.998001639344263	31.843662295081977	0.00019538437831466055	0.606031	0.04401553752825371	0
0.149087	-16.060642	214.962067	33.853966	59.030624	0.641952	13.272629411764706	687.7050588235295	13.330059156785243	75.3983050065876	1.0793165610059247e-08	14.398627	3.244544434021713	0
0.16787	-16.127367	221.281067	33.238575	66.104065	0.646051	12.66764527938343	513.5318824662814	12.579698930481284	48.50988912655968	3.0067480522051313e-05	6.779965	0.5320637031384752	0
0.154774	-16.166838	212.902084	31.214844	59.564484	0.629944	13.166489558232932	679.2005550200809	13.26748113207547	74.93963660377356	1.5818102182700238e-09	9.207315	3.058743875927934	0
0.16313	-15.842118	201.082886	32.893143	66.932884	0.681001	12.411190470446321	426.5558130277445	12.12793908045977	34.83622643678159	0.013580690599388809	8.116007	0.0377096079845479	0
0.146108	-16.127514	233.420517	32.255959	68.487854	0.733747	12.894273838209982	524.4684664371777	12.21302543859649	33.40272105263157	0.0003458335150699231	9.831448	0.6347771380485527	0
0.164377	-15.867881	208.242249	33.429035	61.293411	0.680701	12.345694464500601	420.41969554753337	12.080984615384615	34.23637307692309	0.061759498113366326	1.260283	0.02446999940276592	0
0.147686	-16.099352	242.161209	32.915859	65.340004	0.699747	13.08634066924067	599.7887876447877	12.760633834586466	50.14485037593983	8.781394975354963e-06	6.475522	1.588201563835151	0
0.167828	-15.908566	208.658432	33.707874	66.171669	0.669407	12.396636806342016	431.30004756511914	12.160219305856833	36.14537093275486	0.06093366847053312	3.582442	0.049900817163736316	0
0.160692	-15.863025	213.315826	31.503304	58.430435	0.685008	12.451102436053594	452.9846443361756	12.202341025641026	37.2985464102564	5.2123856385024326e-05	9.82925	0.127326635883277	0
0.161184	-16.187838	245.26474	32.948456	68.007523	0.699869	12.610952734922861	477.92967601683057	12.162149833887042	34.52490265780728	1.0777017988642758e-05	8.360059	0.26044331036237567	0
0.161287	-15.84336	215.6091	32.471024	60.2379	0.658163	12.709014	524.5969440000003	12.621920183486239	49.74721724770642	0.000712004874503894	2.420266	0.6360376007247992	0
0.157354	-15.872038	225.98027	33.014446	65.517731	0.722651	12.408748918469218	415.3307903494178	11.759493203883494	25.383257281553387	0.0032730137715990693	4.003305	0.01565315166795661	0
0.156611	-15.841947	204.286575	32.927399	57.461464	0.664258	12.721227144298688	521.5514268415745	12.639153156146179	50.0349006644518	0.003855696570829262	1.32211	0.6064951909354184	0
0.156622	-15.836192	215.48436	32.355598	59.363209	0.745506	12.051564065708419	340.0166488706368	11.094261616161615	15.100519191919172	0.000169454485399082	3.212565	0.11448686963937876	0.017879510204081735
0.140972	-15.820782	218.125763	30.740288	58.00761	0.729929	12.86092380952381	528.1947126984127	12.370728975265017	38.46683957597172	7.706298552496638e-06	5.77734	0.6718421392970488	0
0.155667	-15.822094	209.579758	31.073891	55.731728	0.649572	12.913788181818182	596.4811354545456	12.937532267884322	61.48231750380517	7.204324726935405e-06	4.765698	1.5373121114907617	0
0.15073	-16.056553	228.530182	33.360077	65.700188	0.730993	12.610110309278351	454.1337319587631	11.93322918660287	28.063834449760765	0.0023402966957401555	5.890594	0.1324231291974757	0
0.157207	-16.165646	208.064636	33.738525	68.239998	0.695548	12.52201344873502	439.8555406125169	12.128856684491979	33.71667005347594	0.029087451693125634	5.318429	0.07619482219706143	0
0.159278	-15.867589	203.703308	33.317711	65.775299	0.729665	12.030601845018449	328.8310516605166	11.248465853658537	17.31959268292684	0.030750172891042146	4.493668	0.16580656944296226	0.3925917551020403
0.153811	-15.920761	237.489792	32.662647	69.460587	0.735764	12.612325454545454	456.3058236363637	11.805832558139535	25.29034941860466	3.9811737341617324e-05	7.636066	0.14233009275201627	0.7751544693877557
0.1551	-16.09252	225.638733	33.687119	61.192825	0.657982	12.978560038986354	592.0918401559456	12.912602538071067	58.485489678510994	4.704766645506467e-05	4.046864	1.4710605805844006	0
0.15985	-15.913527	200.635345	33.588974	68.915024	0.713463	12.181816323296355	358.48377654516656	11.610898449612403	23.163209302325573	0.022371085824700536	5.838312	0.050496930666161524	0
0.168003	-15.914254	208.370865	32.92067	53.33577	0.631626	12.58872457337884	521.5221399317409	12.658142640990372	53.79521925722146	7.477481834538792e-09	1.032428	0.6062145095538751	0
0.147285	-15.926253	241.047287	33.157604	63.867069	0.730172	12.841769367909238	518.3861653160453	12.25640612244898	35.1084955102041	1.4087604561867971e-06	7.988163	0.5765356986091726	0
0.168205	-16.10022	217.030457	32.424683	54.821667	0.658072	12.401721009268796	461.60262409886735	12.31482131147541	42.08243852459016	4.252505810287336e-05	3.142709	0.1679871067211371	0
0.141538	-16.145819	249.127609	30.644043	59.727764	0.729875	13.097300607902735	610.2471215805474	12.638086394557822	45.762403401360515	2.355475807806494e-08	8.653049	1.7545589907204149	0
0.157359	-16.110781	235.387268	33.191559	65.012169	0.696114	12.679714569536424	493.6052622516559	12.312304610951008	38.40503256484148	0.0009229637491227355	3.34756	0.3682081985786637	0
0.144938	-15.822975	229.644073	31.909393	69.570557	0.704744	13.183723815967523	616.8455696887686	12.789924289405684	49.91277493540051	4.413681956436922e-06	11.066926	1.8637806121859137	0
0.148919	-16.062248	228.207382	31.772787	63.859619	0.709217	12.856604237288137	533.1666313559325	12.446969047619048	41.07677738095237	0.0004518235651911049	7.771485	0.7229355936661265	0
0.155689	-16.187479	221.721954	31.941975	59.32003	0.678158	12.7421	526.45273220339	12.56609357601713	47.01317858672378	0.0004770034314879003	5.608397	0.6543837464136777	0
0.156918	-16.059166	223.588943	33.363087	59.127651	0.747147	12.080366940451745	345.61992197125284	11.095317391304347	15.029231521739117	0.00011164540019934483	1.769742	0.09234147620829003	0.050048081632653015
0.150421	-15.837008	202.528091	33.475838	60.740021	0.693219	12.681198039215687	484.1740784313729	12.414597816593886	41.31047008733627	0.0010561028293502518	7.688216	0.3011414443203652	0
0.14287	-16.064238	243.024689	33.233837	67.182358	0.725499	13.1344732718894	593.935003072197	12.605722448979593	43.536217346938784	4.567630013814934e-07	14.315845	1.4987033542186046	0
0.145518	-16.037474	203.797165	31.146404	63.949116	0.72711	12.60291592039801	450.07819900497526	12.022698566308243	30.208874910394286	0.0002693496796100475	12.92457	0.11488219666297401	0
0.164191	-15.972446	217.922104	32.775478	57.012177	0.681078	12.3621	434.8067103365387	12.12426230366492	35.73144240837697	0.00040848299534068335	1.316185	0.06000754320727464	0
0.142216	-16.002974	241.849213	32.568581	61.334274	0.746849	12.898882300884956	530.153207079646	12.213822772277227	33.482424257425734	2.5796666605550877e-07	8.915683	0.6917449234144822	0
0.140609	-16.035534	234.188202	32.386139	60.075249	0.738935	12.9480384359401	544.619207986689	12.367120408163265	37.5262979591837	7.01306951128307e-07	9.170771	0.8477503393539073	0
0.166042	-16.094992	200.740036	33.917675	60.791607	0.703227	11.955452855051245	330.7763543191803	11.526619572953738	22.925132028469758	0.0083859726925965	1.397684	0.15620077309483432	0
0.155814	-16.125546	238.882278	33.641811	62.347195	0.711898	12.588241384388807	466.8625861561121	12.113754545454546	33.17954872727271	0.00012754908831184232	2.827764	0.19556852218867263	0
0.157897	-16.189116	222.81308	33.191555	68.760193	0.731722	12.310523791821561	386.0555687732343	11.478968421052633	20.18376315789473	0.0055632404233253085	7.924137	0.003029693726687475	0.3184183673469361
0.168257	-15.87531	203.283249	32.675648	64.0056	0.678469	12.23769564164649	397.47317191283304	11.963952941176471	31.790685294117633	0.0037408877968587734	10.550949	0.00023163377270253176	0
0.158151	-16.11573	206.6595	32.199966	65.35701	0.671473	12.7021	505.0356801752468	12.514286567164179	45.10453302238803	0.0015155655909197079	11.673313	0.4585221647007508	0
0.163644	-16.002285	204.883179	33.575981	64.676582	0.644521	12.741474538745386	527.2309049815498	12.69205982142857	51.91150148809524	0.01737372702969405	2.08625	0.6621543093865901	0
0.156898	-15.979225	227.306366	32.842434	58.149914	0.716188	12.384547004608295	423.0174270353305	11.884669105691057	28.67783170731708	4.947221025595162e-05	1.130987	0.029726910018653505	0
0.161353	-16.146652	243.343292	31.729757	61.75605	0.711165	12.427700605143722	441.6633025718608	11.924124390243902	29.63129268292683	1.3979432748247617e-07	14.694424	0.0824601678357598	0
0.163285	-16.025915	211.434937	32.283791	58.629402	0.663162	12.544302094240837	483.8228293193718	12.428556913827656	44.226808416833684	0.0017684490000031395	4.827285	0.2987737754621825	0
0.146491	-16.14455	230.249603	32.451603	57.906624	0.70793	12.87852318059299	545.780350404313	12.55042967032967	44.55424065934066	9.587208527810255e-06	3.557283	0.8609595860088963	0
0.159841	-15.863084	206.324341	32.484924	57.084663	0.636099	12.87459872773537	585.5836437659036	12.935586562942008	61.921794766619556	1.2001832420198325e-05	0.256766	1.3755124363015896	0
0.146365	-16.035501	242.046219	31.866905	59.757114	0.717454	12.929378735632184	559.7761982758623	12.521408176100628	43.129821383647815	8.297271067480954e-07	3.590784	1.0282109545371372	0
0.161907	-15.803048	226.981583	33.223236	59.968945	0.741204	12.007032270916335	335.90829880478105	11.038436956521739	14.524439130434786	5.590261245716116e-05	1.150823	0.13223495006466424	0.07359593877551056
0.155829	-16.175493	221.772766	33.492397	58.73513	0.667978	12.809310251046027	544.172555439331	12.69676091954023	51.33190038314175	0.0005799624544501267	2.414445	0.8426963804516078	0
0.154013	-15.842843	224.164871	33.077988	65.41394	0.734109	12.423729294755876	411.8333851717905	11.662268604651162	23.158235465116288	0.002284076389240247	4.207026	0.010730901068567335	0.7541681836734656
0.144992	-16.050699	238.229919	32.427841	61.553185	0.746408	12.755761818181819	493.7001890909094	12.0259087431694	29.55557595628415	1.2223139256096109e-05	5.53931	0.368917484556924	0
0.159824	-16.107412	202.762482	33.631062	63.63266	0.709924	12.159767678300454	362.315823975721	11.667539716312056	24.624890425531895	0.021851268144578984	3.04432	0.040454640942430446	0
0.157385	-15.960764	204.771393	33.500362	68.329262	0.739236	12.046750406504065	324.7503414634148	11.081331404958677	14.726766942148762	0.019687397633018872	5.914195	0.18688812400499177	0.01144899999999929
0.152529	-16.125517	230.700424	32.466965	68.557472	0.734878	12.58801788321168	449.37403649635064	11.8057312849162	25.366873743016747	0.000519222731810135	9.604872	0.11196348761775987	0.98974073469388
0.143942	-16.177711	236.151794	32.797897	68.723724	0.70718	13.206083628922237	621.5272264665758	12.808613157894737	50.34442973684211	2.921125143616076e-05	11.091415	1.9432741995035012	0
0.154029	-15.955125	245.366653	30.960064	59.087715	0.737534	12.490713356766257	450.169739894552	11.801755172413793	26.264700000000015	1.6366760873102973e-09	11.922623	0.1152643862734209	0.856682469387751
0.158765	-15.852736	204.522202	31.68095	53.963722	0.65191	12.726746455223882	543.7629253731346	12.732858569299554	54.673358867362154	0.00010749891423460978	1.473311	0.838074621181456	0
0.166941	-15.932451	209.659515	33.530857	65.309341	0.643618	12.667470786516853	510.6044550561801	12.601573354231975	49.25490877742946	0.0019429826482700247	2.716809	0.5061070780151048	0
0.167863	-16.023949	201.799469	33.519337	66.71492	0.675411	12.29019787735849	403.5030459905662	12.028808045977012	33.03609862068968	0.021600625033004733	6.827137	0.002738055994989209	0
0.147884	-16.199425	239.708527	31.720001	65.34288	0.715565	12.951170588235295	559.4203764705886	12.489845980707395	41.71483536977493	4.460444543877674e-05	9.759567	1.023775060780311	0
0.145434	-15.92502	225.660553	32.859516	66.666161	0.717717	12.94995628742515	541.3075808383237	12.458455769230769	40.18908557692307	0.000295511450574992	9.359458	0.8106379440762177	0
0.160985	-16.040438	205.053833	31.893152	62.180931	0.639173	12.864684210526315	574.3892666666669	12.875296787148594	58.907292503346746	2.8971033222379462e-05	9.991563	1.218670163132006	0
0.144501	-16.154127	218.382004	32.818291	65.10965	0.734851	12.73203717277487	476.05147643979075	12.067804845814978	30.450005726872238	0.001956227501580429	8.682439	0.24877980906300418	0
0.145038	-16.126631	237.402557	30.886831	64.20153	0.744577	12.831048905109489	517.7458686131389	12.093215183246073	30.912261256544483	6.9859347336973275e-06	14.173307	0.5705675081313688	0
0.157046	-16.160709	228.050583	32.039814	60.153099	0.736732	12.235287732342007	383.8643271375467	11.448058333333334	20.17225416666667	3.687708155680104e-05	7.794806	0.004695979554066896	0.21582661224489602
0.152571	-15.807159	208.771255	32.057785	65.381447	0.714895	12.52057004608295	437.4977588325653	12.001641516245487	30.334286642599306	0.007925268525563087	7.954325	0.06839515288202155	0
0.156312	-16.159397	221.137756	32.562386	61.963993	0.736471	12.218297368421052	373.76189473684224	11.411306896551723	19.47917655172413	0.001279271919955422	5.446831	0.017081452882138488	0.2176888979591821
0.154765	-16.007938	202.115906	31.86945	60.240536	0.730629	12.106123381294966	349.90930755395703	11.429196446700509	20.19355939086294	0.00013119341099164915	8.077833	0.07699580763128562	0
0.151829	-16.094488	239.124237	33.15905	65.381233	0.7301	12.656708768971331	471.86852782462097	11.999000943396226	29.524302358490566	0.0003921255274708287	4.595171	0.22376409258885788	0
0.162869	-16.117914	241.273636	33.690239	61.311523	0.730675	12.174017414721725	373.64710951526047	11.393028571428571	19.488290000000003	7.541020488424406e-05	1.066613	0.017266591509710015	0.11686630612244883
0.14743	-16.1847	228.329834	33.299461	67.589348	0.721481	12.850559247648903	513.0962523510972	12.293614492753623	35.92393840579709	0.0015516079532405225	8.686601	0.5281599931597264	0
0.146247	-16.013159	239.77562	31.062519	59.511749	0.726469	12.854146367851623	538.5623879443589	12.366481818181818	38.72636945454546	4.829732654991124e-07	6.705723	0.7805030715185457	0
0.16771	-15.995746	209.308258	33.812424	69.246666	0.651694	12.6091	485.6768881118883	12.46829689119171	44.46785975820377	0.001767744244085751	5.391657	0.31137696710649576	0
0.153357	-16.055607	235.72438	31.226557	58.133331	0.728556	12.494937479270316	450.81923714759563	11.913472093023255	28.80642372093026	2.488825708434951e-07	8.99028	0.11799430951912974	0
0.159381	-15.841025	205.55278	32.997086	67.781616	0.732636	12.057965900383142	332.07840229885073	11.192295804195803	16.34185384615385	0.012316942404597034	7.417461	0.14993145400294525	0.1409466122448962
0.164359	-16.034155	209.923676	32.909653	56.935917	0.628642	12.784894701986754	567.1759403973512	12.862269705469846	60.020220897615694	4.662056857954667e-08	0.119035	1.1226340147393976	0
0.154645	-16.171377	202.125122	33.083988	57.676655	0.666658	12.740310152284264	523.1119827411168	12.655080230642504	50.31531812191103	0.0038119395872528283	1.645168	0.621545282721333	0
0.142824	-16.130972	227.322525	32.614513	59.737633	0.718354	12.947325433526013	551.7123063583816	12.53791570996979	43.13531329305136	1.284655733750444e-05	7.632829	0.9300353879919813	0
0.142459	-16.051624	246.109863	32.777855	63.131023	0.731039	13.066056112852666	581.5749968652042	12.537590909090909	42.03090618181819	1.474031325959717e-07	10.350837	1.3182572101396808	0
0.1674	-15.802684	207.297043	33.050087	67.155693	0.637811	12.726086474301173	527.4346384129849	12.680753958944281	51.822090615835755	4.408914040297308e-06	6.554356	0.6641962963911215	0
0.140469	-16.157532	240.934082	32.754726	61.615719	0.699609	13.325096328029376	674.61023500612	13.07897665198238	60.826576211453734	6.357296565823948e-08	12.477786	2.9607340504682655	0
0.15263	-15.847433	206.991043	33.883629	67.573875	0.690032	12.754208508014797	495.1865437731199	12.442585507246378	41.37630652173914	0.008423547600040767	8.084566	0.3801124185828459	0
0.164764	-15.916477	220.394791	32.861225	65.451942	0.740848	11.915653684210527	313.90598315789487	10.780524242424242	11.535160606060607	0.000932295867690697	9.023967	0.2490410250447387	0.37244865306122543
0.158049	-15.93251	226.897018	33.395	61.321415	0.667548	12.803337539766703	541.0249374337221	12.665634246575344	50.08283561643839	0.00010463180821300884	1.75502	0.807508917491975	0
0.159375	-15.938972	207.816803	32.378609	68.634659	0.675639	12.675984041331802	491.8697956371989	12.426883231083846	42.088535991820045	0.00041459388313471135	12.898448	0.35536122345250365	0
0.157929	-15.957588	202.932495	32.469818	61.303673	0.737339	11.936013385826772	315.23082677165377	11.087920895522387	15.30363059701493	0.000837162623576145	5.843955	0.2409702626285031	0.08000816326530631
0.144049	-16.127617	241.887543	33.460571	68.896172	0.695422	13.324170457354759	663.0783139678618	13.021437807606263	57.90493914988813	1.2255633949040115e-07	14.851932	2.721551996964791	0
0.163537	-15.894403	217.669525	32.743481	69.873131	0.682209	12.543269364881695	458.8926064757161	12.206885145888593	36.2091172413793	7.306527571286713e-05	12.598086	0.15459465703235856	0
0.150995	-15.908351	209.073624	31.979939	56.460762	0.648173	13.100180985915493	643.770918133803	13.143249929278642	68.57464639321074	7.006292588430855e-05	1.097731	2.343648557032343	0
0.15918	-16.04138	209.404129	31.568987	58.702961	0.63821	12.911451724137931	597.1278137931037	12.95836895565093	62.56951087267524	5.078502286308277e-06	7.141405	1.5471963307466823	0
0.15718	-15.928241	209.869095	32.478596	66.914848	0.680091	12.704143325526932	497.8531978922716	12.447505466970387	42.48869567198177	0.005704001879577007	8.452587	0.4006165327021742	0
0.159446	-16.143587	206.933914	32.229668	61.579903	0.667231	12.646919047619047	499.63485714285736	12.506585507246378	45.69398985507246	0.004629700998929573	7.712941	0.4146159840683992	0
0.162582	-15.89823	229.544342	32.843224	64.362617	0.74092	12.069892338709678	345.21289516129053	11.044827272727273	14.406127272727288	0.00039738125471644204	5.907259	0.093870042441492	0.10139675510203991
0.146399	-16.081373	240.330948	32.935638	67.267563	0.716506	13.034346696035241	572.115424375918	12.556001898734177	42.89361993670889	2.4757767708126346e-05	8.41143	1.1879715427923891	0
0.165698	-16.11014	207.565887	33.613026	61.809898	0.674071	12.3531	424.4733264129184	12.129512416851442	35.65971308203992	0.09486283039998887	1.816805	0.032896642644920614	0
0.167566	-15.943892	201.345779	32.669548	54.863735	0.651096	12.416587899322362	463.3942739593419	12.384045544554455	44.31083135313531	0.0012825951574564998	1.027292	0.17714657364925016	0
0.14058	-15.981461	230.607483	32.18055	64.5877	0.691203	13.3881	691.5749685314686	13.168167729083665	64.0514830677291	3.6134609457925017e-06	10.815558	3.3309050682865453	0
0.149709	-16.079407	237.394043	31.030588	61.91748	0.74804	12.563275908221797	454.2605583173998	11.733855102040817	24.195820408163254	1.4522945255394285e-06	13.035819	0.1329917641501516	0.3833378775510146
0.15792	-15.976376	211.604004	31.063841	56.020428	0.695042	12.409129908972693	442.03839531859586	12.117377620396601	35.0670195467422	2.1255965066404144e-06	11.660833	0.08379117194408525	0
0.163931	-16.172707	218.272125	33.830368	56.915112	0.690661	12.262183116883117	405.5978675324677	11.94518256880734	31.2266752293578	0.0004742985080361008	0.692779	0.00425334139590943	0
0.162883	-15.998776	219.387085	32.208828	56.055534	0.644388	12.731771832269828	549.5974895168645	12.744065909090908	55.27734772727272	1.1185854687041414e-06	1.633645	0.9051032905057333	0
0.148152	-15.882047	213.47345	30.526108	63.261295	0.644241	13.3714011216566	728.3721630716138	13.407128985507246	78.55879275362314	2.1844935789033167e-08	14.869295	4.208738427873958	0
0.157087	-16.058733	235.991745	31.715229	63.099998	0.693564	12.705151612903226	510.15254838709717	12.38267765667575	40.75629945504086	4.022841780289889e-06	11.317549	0.5021579891140452	0
0.168995	-15.862925	200.103043	32.025997	57.158112	0.69152	11.977302141900937	349.1591030789827	11.658159701492538	26.02238358208956	3.504191673477487e-05	10.543977	0.07957918411449312	0
0.1475	-16.093353	229.884216	33.547947	65.258667	0.731139	12.742600840336134	484.6099596638659	12.107034782608695	31.5144143478261	0.0002487140304929637	9.409463	0.30409258682924195	0
0.16421	-15.845361	226.289459	32.944565	56.223125	0.668678	12.513435519125682	479.056104918033	12.369635087719299	42.579191666666645	2.351259850828705e-06	0.144746	0.2675665334529276	0
0.140115	-15.875272	237.315872	31.384331	61.738304	0.733044	13.093761392405062	591.6462958860762	12.57365357142857	43.0517057142857	8.641503379420249e-07	7.277164	1.4644171620625515	0
0.15898	-15.861654	235.542755	33.196392	65.061333	0.744218	12.238483233532934	375.9000838323356	11.24165	16.65184799999998	0.0002681422235542138	3.04896	0.013815168666956026	0.01704889795918337
0.15952	-16.063955	227.92334	31.806503	62.71455	0.65503	12.883584282907663	576.6378379174856	12.812290641247833	55.744907798960135	7.463286000978405e-07	10.490884	1.2494127020435986	0
0.160655	-16.183695	237.05275	32.234665	63.198109	0.734934	12.231116759776537	384.26869459962774	11.396152631578946	19.314589473684215	2.286707722458533e-05	11.40266	0.004361123430856669	0.07960459183673223
0.140978	-15.980724	215.797318	32.886463	62.902397	0.740344	12.781615957446808	485.15474113475204	12.112925112107623	31.22243766816143	3.277942138739945e-05	13.366984	0.3078012723909738	0
0.162893	-16.069355	207.984451	33.390587	59.176819	0.682585	12.340704594921403	421.05622974607036	12.087071223021582	34.49886762589929	0.01801769543011713	0.946832	0.02571084908231959	0
0.14904	-16.077654	201.53154	31.942537	65.072075	0.696144	12.758926972010178	499.88663358778626	12.44678281938326	41.61610396475773	0.002783010962421215	9.320838	0.41661371475989717	0
0.140615	-16.093346	230.858261	32.408531	65.335327	0.712431	13.220638035961272	624.953013831259	12.83078783068783	51.02271851851849	3.431870235506798e-05	11.467419	2.0024951884527034	0
0.169454	-15.806839	212.186844	32.229912	59.652344	0.670964	12.2881	421.25637198622286	12.076430275229358	34.98644885321103	0.0001953949481988873	8.858803	0.02610734465813618	0
0.166204	-16.190416	217.197281	31.870121	55.693817	0.657564	12.484611722731906	481.8594515800204	12.407952071005916	44.590502761341206	1.3647295935383519e-05	8.265558	0.28571131185919646	0
0.147975	-15.836589	238.379929	31.611076	60.644894	0.744103	12.656901084990958	476.2215388788429	11.932010112359551	28.0517011235955	1.1021850463774785e-06	4.358726	0.24982488531493083	0
0.157194	-15.862171	214.335068	32.768963	58.807865	0.658075	12.830294525904202	555.921788856305	12.772419587628866	54.433171477663244	0.0007101856852776793	0.918485	0.9806701871228677	0
0.166564	-15.802523	236.421616	33.438202	65.229485	0.735024	12.040463636363636	342.5368181818185	11.057734408602151	14.697876344086007	7.779139989116903e-05	3.311449	0.10423234826935181	0.07784100000000024
0.146288	-15.827435	229.531998	32.568462	60.27219	0.709414	12.918457435197817	550.5267230559348	12.56128487394958	44.3776756302521	3.2969598664751718e-06	5.773034	0.9160165333781751	0
0.149625	-16.130398	220.7668	31.977825	59.77132	0.749498	12.343922580645161	396.4450846774196	11.460155118110237	19.78663622047244	0.00012883872586460192	4.835452	7.908240378368112e-05	0.11482416326530556
0.154998	-15.98831	216.996765	33.189445	63.405548	0.652512	13.026014714151827	604.3192361761954	12.978014285714286	60.80856285714286	0.000815546207542941	2.870549	1.6592489517968618	0
0.161319	-16.125778	213.009018	32.084473	60.323795	0.705041	12.23390673499268	391.8400263543194	11.784885185185185	27.214545555555546	0.00018162479345215277	10.482409	0.0003781465918635204	0
0.167473	-15.83574	236.588547	33.967827	62.470329	0.714065	12.14034154589372	370.34741545893723	11.5125064171123	21.873781818181833	2.868304797755126e-05	0.69968	0.023015381758267336	0.734204163265303
0.161981	-16.152567	201.045547	33.738731	60.732056	0.642639	12.74377201426025	533.2295793226383	12.739298312236286	54.09322180028129	0.012901828449453163	0.995862	0.7235944747820517	0
0.148026	-16.16312	230.319351	32.63261	60.46899	0.700695	12.911709314359637	554.2545459249679	12.608726598465474	46.31150255754478	0.00018446322887899705	3.833329	0.9604548316314404	0
0.151082	-16.060423	210.758163	33.482021	59.283367	0.659017	13.025685551330799	602.0822148288975	12.985026045016076	61.04919598070741	0.00032760706959998083	6.624423	1.6239732524853638	0
0.154417	-16.102491	205.777893	31.954279	59.535423	0.652871	12.94346422613531	589.3496042632069	12.926540438871474	59.896975391849516	0.0049307085093949704	4.084683	1.4304101747603357	0
0.151741	-16.029346	218.506409	31.460939	58.048416	0.733531	12.363068253968255	410.5791851851854	11.709167708333334	24.660914583333337	1.5826279953745184e-05	6.66788	0.009191422903074087	0
0.143345	-15.980062	227.069275	30.586586	59.841118	0.746559	12.728320588235293	491.2122205882357	12.016555026455027	29.60791957671959	3.7316930616253076e-06	10.163677	0.35055304674156035	0
0.15839	-16.053816	231.146286	33.920044	63.990265	0.734645	12.265229390018483	382.03511829944557	11.449477622377623	19.928885314685314	0.002090021580617131	2.830071	0.006365468686745414	0.1873653061224486
0.145835	-15.895027	241.28244	33.001286	64.086929	0.743421	12.811297860962567	504.61056149732633	12.08738125	30.690228124999976	1.0869113353336084e-06	8.700454	0.4549860427648438	0
0.144922	-16.128956	246.577515	33.523659	59.242123	0.720029	12.968531654676259	564.0175971223023	12.5539	43.66682000000002	6.527811897297043e-10	13.660714	1.0818252548921896	0
0.154308	-15.958014	241.268967	32.311489	66.70417	0.738642	12.552259633027523	447.47921284403697	11.739464779874213	24.277938364779864	2.1819378753446994e-05	7.515234	0.10429605796846331	0.5077580408163241
0.153993	-16.053955	201.099823	31.784897	61.587955	0.685872	12.625181850533808	480.9262491103206	12.394437474120082	41.51076149068325	0.0018959475969052447	8.653699	0.2796050285886437	0
0.164243	-15.876724	202.067352	32.223488	53.211506	0.657653	12.456541906653426	472.4456345580934	12.409450936967632	44.80845110732537	0.00016132835321919236	0.988097	0.22713661773654908	0
0.159919	-15.91574	233.663986	33.091225	63.58765	0.699226	12.537352400548697	460.1764197530865	12.13506805111821	34.28320894568689	0.00021650068353169514	2.430795	0.160869706672872	0
0.147966	-16.025906	247.120361	32.649357	63.097786	0.739279	12.777172538860103	504.59915544041456	12.101060199004975	31.42144427860695	2.7825697740748875e-06	4.724542	0.4548913561468271	0
0.14797	-15.858085	237.491501	33.49894	64.989761	0.720479	12.8796930408472	528.0791543116494	12.36990701754386	38.14151052631578	9.75429510803661e-07	10.27015	0.6706768780990786	0
0.148676	-16.001694	234.144913	32.441357	69.686821	0.70237	13.059935135135136	583.6942351351354	12.660643010752688	46.42801774193548	2.1773775861793733e-05	9.163766	1.3483745088088523	0
0.140297	-16.125366	235.033585	30.883896	63.815392	0.747201	12.995047558770343	556.8698318264018	12.284458851674641	34.82458421052633	2.210528005882459e-05	11.776019	0.9922591225754354	0
0.151617	-16.041368	201.496078	31.094997	63.012806	0.666167	12.951757229524773	578.1190384226492	12.851527682737169	55.912215863141526	0.0001779262412918456	14.923216	1.2698729366280959	0
0.150486	-15.857597	207.456299	33.263691	64.621078	0.718577	12.51870124610592	430.84669937694736	11.986189219330855	29.773024163568767	0.011150804924588692	6.276301	0.04866218627110014	0
0.15843	-15.989434	240.722488	32.095673	64.271332	0.718044	12.506061904761905	450.14891111111143	11.93201304347826	29.110873913043466	4.5020140959839315e-06	9.248262	0.11517736887067531	0
0.146588	-16.104282	249.983078	31.12536	60.32793	0.741744	12.805880068728522	522.9096323024055	12.160660975609757	33.085802926829295	8.107512056144748e-08	7.533802	0.619583395436178	0
0.165196	-16.193172	256.603394	33.726055	63.237	0.748288	12.076363917525773	352.35815257731974	10.86623725490196	12.226705882352944	4.960318183685449e-06	1.738988	0.06885972645184919	0.5889466122449015
0.154123	-16.117287	244.923874	32.670303	61.945259	0.718804	12.645101531393568	483.63024655436476	12.132722568093385	33.40357120622568	1.6035127100243973e-05	2.821474	0.29747959684875686	0
0.159544	-15.981105	211.222443	33.81702	54.657856	0.639434	12.831874332472006	572.0635374677004	12.88677057101025	60.13580087847729	5.813317720865313e-08	7.248434	1.18727559954843	0
0.155227	-16.041103	233.751846	32.554874	61.535923	0.719907	12.51342125984252	448.78584409448825	11.967929875518672	29.863973443983394	0.0001996914511144023	3.221985	0.10955425419953976	0
0.150757	-16.126457	244.872665	33.42543	60.937222	0.723505	12.717318604651163	496.27819069767463	12.197017322834645	34.54559645669291	1.4240836079843067e-06	5.080693	0.38844106645186455	0
0.145872	-16.136635	236.301682	31.60071	66.926834	0.727281	12.957546774193547	551.392327419355	12.376065909090908	37.851742045454515	5.906800420555693e-05	11.481202	0.9262413283083635	0
0.145327	-15.885323	227.914948	31.068991	61.900024	0.717811	12.919345949926363	549.8659690721653	12.481721451104102	41.69554826498423	2.644221306717616e-05	8.129831	0.9082496900037247	0
0.162354	-15.994499	200.803879	30.911581	55.166348	0.64258	12.684932442067737	540.4008190730842	12.722952981969486	55.13272149791957	1.0803300105088623e-06	12.6362	0.8006209964354565	0
0.165139	-16.170668	212.862427	33.244354	67.482338	0.721343	12.01042389380531	331.92485663716815	11.242871604938271	17.42009382716048	0.001693569508091743	10.790104	0.1506640931689199	0.27787959183672983
0.161075	-16.176489	225.258209	32.973885	64.55545	0.734243	12.127892380952382	356.10448190476217	11.25282	17.218087199999985	0.0030863127330525925	6.911258	0.05729178993219309	0.024380591836735126
0.166297	-16.119734	234.518677	31.916447	59.023899	0.665591	12.53606956521739	489.6486043478262	12.38834347826087	43.21698739130436	1.4318702137485172e-07	10.996836	0.3392514387689031	0
0.146332	-15.834683	203.987381	33.076393	65.873497	0.663745	13.2371	645.3784762366637	13.146790737833596	65.05192260596549	0.0006666906771896135	10.350178	2.374035743908869	0
0.167774	-16.128458	232.14032	33.344563	62.867191	0.721473	12.03110695652174	347.04556347826104	11.28305238095238	18.21118095238096	0.0007401921437660126	5.044852	0.08708650346480439	0.1288809999999985
0.154232	-16.117378	201.630875	32.911903	66.66317	0.722762	12.269723529411765	374.0041294117649	11.649262601626017	23.485434146341472	0.004201485977084546	7.395842	0.016694024397932914	0
0.164037	-15.913422	227.989365	32.814831	68.855522	0.722438	12.229117574692442	378.27520913884007	11.461996341463415	20.37127195121951	9.749220706581585e-05	11.502551	0.010592894839272475	0.3787523265306078
0.166652	-16.156878	207.403809	33.071667	59.165905	0.657141	12.459735902636917	463.1817464503042	12.360124713150926	42.64227007943509	0.01895865584281702	2.418211	0.176047358069153	0
0.162003	-16.036106	205.689072	33.08617	68.234741	0.681457	12.485133898305085	441.87442372881367	12.184425635103926	35.88179053117785	0.0060107634615831915	8.820115	0.08320801325096785	0
0.153654	-15.995225	203.145767	33.352192	58.780312	0.715516	12.28607256097561	389.621911585366	11.81419621993127	27.251030927835053	0.00038348284524311474	3.351713	0.001095340496875576	0
0.147778	-16.124212	210.647202	32.837917	69.620773	0.725852	12.667550420168066	456.39735462184905	12.02034081632653	29.558923265306134	0.0023160938281622085	9.985671	0.14275541413722467	0
0.164591	-15.869944	200.164307	33.711353	67.886047	0.639212	12.781647896150403	534.2752112802151	12.739589451476794	53.262225035161755	0.0002964364962437993	3.263636	0.7345830807914246	0
0.156161	-16.092031	235.423843	33.132679	64.121437	0.729582	12.439786851211073	424.0957024221456	11.7401	24.863520000000026	0.0011777292762892451	3.287508	0.03205907311481375	0
0.146686	-15.997784	238.81871	31.433754	69.134026	0.730329	12.975819532554258	555.2477395659434	12.334645081967214	36.469400409836055	2.1851491159039256e-06	14.126625	0.9724719729607362	0
0.140679	-16.020016	239.626236	32.766029	59.382595	0.713779	13.168078349120433	621.7188389715834	12.832832620320856	52.038670053475926	2.8519951024933484e-09	13.100629	1.9465631032283177	0
0.153489	-16.142109	223.492065	33.425255	62.555115	0.646932	13.142070350404312	644.5363935309975	13.135772082717873	67.04120856720829	1.0661527586558363e-05	3.737776	2.3580936973806153	0
0.16151	-16.101044	206.318192	32.46545	58.348976	0.745811	11.7156	281.06400000000014	10.583366666666665	9.91566266666665	8.699464820275436e-06	6.476126	0.4916037716828391	0.44146532653061243
0.140931	-16.043478	243.109283	31.057335	60.506512	0.729399	13.10119756097561	603.5264634146345	12.631275084175083	45.24726902356902	3.257742565904372e-07	6.761298	1.6467043197809186	0
0.140733	-16.031137	246.748932	31.66744	68.535675	0.730416	13.28008264984227	643.8020567823347	12.719120761245675	46.39631487889271	2.44790486035645e-07	12.415866	2.344235302593898	0
0.160539	-16.017986	204.082626	33.674503	66.605148	0.71684	12.118329132569558	348.76434206219324	11.503222270742357	21.41190567685589	0.04265307783718306	4.396463	0.08095568529957392	0
0.151781	-16.011683	231.982361	31.844469	64.499413	0.696114	12.88819383033419	550.1754125964013	12.566702564102565	45.11765897435897	6.891677326038091e-05	8.059588	0.9118829320506843	0
0.150559	-16.021885	227.13681	32.135742	63.760597	0.715569	12.723843243243243	494.83591891891916	12.240425342465754	35.6538660958904	0.0011447302605194158	5.966079	0.37745650012345566	0
0.154533	-15.945923	208.884933	33.189487	65.813553	0.65755	12.99254854368932	584.2772116504857	12.901619933554818	57.359903820598014	0.010532705710720212	4.209981	1.3567190665157967	0
0.151825	-16.085688	234.118942	32.35247	66.310104	0.719459	12.731456807511737	494.6057136150237	12.177605747126437	33.801481609195406	0.0005042232656713113	7.33024	0.3757178010795975	0
0.143227	-16.023069	234.30899	31.81502	69.885033	0.729871	13.103288834154352	583.0030788177343	12.482268539325842	39.778226217228436	1.3511850768835479e-05	12.816738	1.3385148457258114	0
0.155188	-16.055079	244.890045	31.855473	61.963764	0.744485	12.417568690702087	424.17462808349165	11.565641353383459	21.59362706766917	1.6352330745839938e-06	7.852135	0.03223323735138688	0.1173551836734681
0.147611	-16.132807	227.246643	33.516193	69.236542	0.745387	12.6686477582846	454.81481871345034	11.784998089171975	24.297242038216563	0.0007550852589154344	10.074475	0.13549112568891564	0.6126416530612261
0.15687	-16.057787	221.573593	32.221664	61.853188	0.732405	12.246898548094373	382.6664192377498	11.50058447204969	21.007351552795026	0.00044705382781033015	7.125662	0.005760651906989775	0.4731474489795937
0.155773	-16.093952	222.516373	33.419296	63.059635	0.747258	12.1662884057971	356.3904202898551	11.155337113402062	15.537387628865996	0.004681412692120367	3.11526	0.05645253094983315	0.025783183673468962
0.156184	-15.819844	215.059006	33.018421	66.138527	0.743858	12.169317659137576	353.1873983572896	11.173269811320754	15.728002830188663	0.014646745896068486	4.844555	0.06620757040973203	0.0021556122448979226
0.156372	-16.066982	232.284134	33.550194	64.624275	0.748265	12.25354262295082	375.07089344262295	11.220004255319147	16.22758085106381	0.002522677949877586	3.238871	0.01504073043977426	0.03433079591836807
0.159878	-16.039822	207.530884	30.459824	53.150349	0.642013	12.779226984126984	574.3855714285716	12.84421509715994	59.69755022421524	2.6819436266835545e-08	13.258632	1.2186199568948695	0
0.141098	-16.058615	236.242691	32.493988	66.618675	0.732571	13.11089092382496	583.5784667747164	12.52298888888889	40.93535777777778	1.6533172369968802e-05	11.855487	1.3467204972725326	0
0.155895	-15.929972	210.983093	33.774208	59.638168	0.663646	12.809008450704226	539.4790140845074	12.71559275362319	51.89636956521738	0.0009172409603803682	5.142464	0.7905016998184631	0
0.165371	-16.143154	221.858673	33.593933	59.057209	0.746816	11.745064835164836	288.3708351648354	10.403484615384617	8.238346538461553	0.00010923430282283657	1.510712	0.43057150460382304	1.0313853265306068
0.16577	-16.163267	242.804291	33.550762	68.542892	0.710407	12.346683596214511	411.022	11.732867441860465	25.341928372093005	0.00010695058243157942	6.689984	0.009721353240236675	0
0.16487	-15.932807	201.383682	33.269073	63.237522	0.635247	12.756835472679965	539.765947094536	12.762767121418827	55.06332578444748	0.00014165092060483165	1.885997	0.7936446651144334	0
0.14391	-16.151175	217.777573	32.303661	62.564629	0.740189	12.670268173598553	463.79948282097655	11.97300243902439	28.575879999999973	0.0010157673738413662	6.748476	0.1792518375927611	0
0.166437	-16.032059	207.560532	32.309258	59.728424	0.648283	12.568499428026692	496.27469876072456	12.519783706070287	47.60946757188496	0.0010159652425222997	6.986875	0.3884142810537469	0
0.141278	-15.869219	240.429047	31.845276	59.590149	0.73728	12.989602431118314	563.491489465154	12.44254094488189	39.69262440944882	3.569645585631476e-08	6.269056	1.0751008576449177	0
0.154189	-15.985698	238.665787	31.997004	69.343353	0.712841	12.786457466063348	512.7656606334843	12.25530640569395	35.72543736654805	1.7910839443087874e-06	12.941834	0.5252071318131505	0
0.143585	-16.107183	208.738403	33.204754	67.029007	0.716355	12.864326666666667	507.7214888888889	12.384856097560975	38.23270243902439	0.0005688128885073602	12.707429	0.4811790412242522	0
0.159481	-16.163494	205.305542	31.29582	58.374004	0.642144	12.840675596816975	575.5564712643678	12.869907327001357	59.324897693351424	1.2698505966029898e-05	12.132492	1.2345804237799944	0
0.158319	-15.839042	230.966431	32.398506	60.469425	0.734298	12.250301086956522	387.5519547101449	11.488646666666668	20.860112666666662	2.1024045298573314e-05	3.311848	0.0021007670017413513	0.2866837551020397
0.1514	-16.138689	204.289429	31.749641	66.522049	0.635895	13.306096685998343	697.1330041425025	13.34357625160462	75.5780785622593	1.0786680051189186e-06	11.757526	3.4569222131947335	0
0.168678	-15.870326	236.358032	33.468132	60.23101	0.708994	12.115214374034004	371.4621128284389	11.55628932038835	22.980209223300978	9.799408323588234e-06	1.068986	0.020981098508918977	0
0.163108	-15.992352	215.454636	33.410213	69.97924	0.683338	12.521880976220276	449.8798836045057	12.176536657681941	35.361437735849044	0.0027235061679211584	7.592934	0.1140563928783563	0
0.159467	-15.906	200.557022	33.573009	66.253891	0.690592	12.41373439490446	419.4400509554142	12.084134739454095	33.33406054590571	0.10703374427721006	3.794665	0.022620254322489698	0
0.159738	-16.109247	249.01741	32.046104	65.555908	0.74185	12.347352895752897	408.41027992278	11.415013043478261	19.19473478260869	5.487109322178507e-07	13.602921	0.006810342536608408	0.004393795918366876
0.166509	-15.928763	204.903336	33.347824	61.701534	0.650698	12.551813178294573	482.6393953488374	12.47480297029703	45.71695346534654	0.05173316654672506	1.476636	0.2908653677485377	0
0.15018	-15.981169	233.210526	32.357548	69.432388	0.720751	12.844749762282092	517.6397828843108	12.259609433962265	35.15918679245282	9.127552833498482e-05	9.248608	0.5695816841055009	0
0.157757	-15.81104	204.115753	31.425201	58.678509	0.732519	12.002940445269017	334.81778293135454	11.26294662576687	17.854169325153364	9.657904672726288e-06	10.830581	0.13716068170594312	0.40704399999999785
0.162165	-15.854474	212.11293	32.135426	63.827301	0.686819	12.436120176544767	439.0639747793192	12.120536464088397	34.66433563535911	0.001057228238375803	10.810912	0.07352933011512348	0
0.168381	-16.172003	233.052094	33.495682	63.245205	0.740016	11.85696956521739	309.5751739130435	10.67326	10.573852000000002	0.0005380709449442627	5.287976	0.27635127714032715	0.6193689999999958
0.157491	-16.021275	205.63707	31.948351	56.060093	0.646956	12.84308561151079	573.2576258992807	12.866976132930514	59.01039999999999	0.0005707135736336829	1.670677	1.203343193041341	0
0.15917	-15.834934	203.327347	32.147335	64.766617	0.731164	12.022036210131333	330.46622701688574	11.226961635220126	17.0753962264151	0.0008622675175112492	11.564486	0.15771296020586523	0.3213270204081581
0.144321	-16.188593	228.28566	32.044697	62.502029	0.727545	12.864592822966507	524.7491913875601	12.328655555555557	37.04026888888889	0.0005623422312482568	6.318196	0.6375328820156482	0
0.158986	-15.947186	228.779373	32.281601	58.210957	0.720927	12.286524635332253	402.8910388978933	11.71354019138756	25.330485645933024	1.2594573033409382e-05	3.159923	0.0023580968478320403	0
0.167041	-16.017445	228.769608	32.663586	57.528328	0.71786	12.008854999999999	350.5325450000002	11.374541176470588	20.009375294117657	4.943254615684341e-06	4.459551	0.0748820659569991	0.4460331632653024
0.153252	-15.879803	226.662079	31.787718	66.490265	0.716284	12.663123255813954	478.6498372093024	12.122819101123596	32.78786067415729	0.00011795590794815391	11.00345	0.2649863295675377	0
0.164066	-16.179453	202.950394	33.603832	61.475544	0.73895	11.65827991631799	268.5075041841006	10.668170588235295	10.860069411764716	0.0005716648796516057	3.344733	0.6059304709201546	0.14548775510203998
0.144723	-16.120972	243.446472	30.321835	57.810066	0.711361	13.031646684709067	604.2476251691476	12.716449726775958	49.67545355191254	4.423317216048062e-09	11.044596	1.6581138419475723	0
0.161316	-15.868443	232.634903	32.823013	65.674767	0.735147	12.21475909090909	374.68646590909117	11.330388000000001	18.164077600000017	0.00023691223651484478	5.970463	0.015626590949586378	0.028560999999998914
0.168462	-16.013861	218.955338	33.905178	67.389809	0.739532	11.782786021505377	288.39219139784973	10.488415789473686	8.861590789473706	0.009838106415547845	5.507871	0.43039904776152255	0.8390559999999974
0.1458	-16.111185	222.92894	33.328178	59.014275	0.642053	13.436097506234415	746.059122194514	13.50956124523507	83.21504269377384	2.374250938334358e-10	12.533403	4.667171873173309	0
0.143277	-16.115458	239.009308	32.432156	62.605354	0.684773	13.3291	685.4633691275171	13.159040499040307	64.8865629558541	9.843759636853746e-07	7.561915	3.1950378719018517	0
0.151411	-16.180126	243.475021	31.86805	64.243385	0.703784	12.901143301759134	555.6031366711777	12.531037499999998	43.82030624999998	9.007408753591543e-06	8.375197	0.9767902488471852	0
0.143437	-16.007727	227.495316	32.807457	65.087311	0.730401	12.916232137030995	528.6294486133771	12.331119083969465	36.48532328244276	0.00014833549636270128	10.136378	0.6762349647040073	0
0.167941	-15.905062	202.964371	33.819206	62.739014	0.637708	12.6291	505.134	12.609722093023256	50.175485174418576	0.0009198394010694597	0.648358	0.4593419344284025	0
0.160808	-15.961666	202.535782	33.252731	69.596848	0.705484	12.267456083086053	380.14522551928815	11.759743097643097	25.97850673400674	0.005034141572483736	8.567634	0.008356518811751314	0
0.144694	-16.117422	238.57312	33.378059	67.60743	0.747299	12.858717977528089	507.0403988764045	12.043834463276836	29.151685310734457	2.7147966689025814e-05	12.123492	0.4753818122748901	0
0.164458	-16.196827	226.329071	32.210075	61.241875	0.728953	12.022669060773481	345.19622651933724	11.220130303030304	17.21688560606061	1.1693049840333984e-05	13.884437	0.0939329080393152	0.04190793877550856
0.15088	-15.862112	235.327591	31.652449	64.148323	0.726771	12.706403425774877	490.83532137031017	12.112095780590717	32.25870421940928	1.4261000760773553e-05	7.857794	0.34781193172641434	0
0.159973	-15.943384	206.904724	33.907936	69.494263	0.690429	12.49038238341969	433.80918264248714	12.11506103896104	33.55916727272727	0.03675004360162345	4.830616	0.057037733770524984	0
0.152847	-15.99085	203.326675	33.411854	58.418007	0.669739	12.800547530864197	533.5994629629632	12.69709	51.096260000000015	0.0014765277407100977	4.826894	0.7274721376046132	0
0.141981	-15.876887	240.211304	32.60751	65.783882	0.731731	13.1000184	583.9103312	12.531975	41.3922	3.8233952217211914e-07	11.757858	1.351464643184613	0
0.164636	-16.183737	240.681137	33.857597	64.317192	0.736307	12.094484912959382	353.148181818182	11.14059494949495	15.694605050505054	0.001188421383042824	2.261744	0.06633182239522649	0.03307202040816273
0.162388	-16.011517	228.489807	32.994995	60.379562	0.731994	12.079945303867405	353.5491215469613	11.275221212121211	17.844496969696948	0.00022537819933310214	2.676156	0.06506699453836068	0.055359367346938575
0.158912	-16.188654	217.176865	32.690189	61.889862	0.655093	12.834507407407408	556.3835740740742	12.766163683304647	54.08684750430295	0.004055035701196404	3.584072	0.9863065744254559	0
0.141654	-16.078831	226.337387	32.097912	62.769291	0.716744	13.063686206896552	580.72475862069	12.649042196531793	45.86050202312136	0.0001867921825831026	7.943748	1.3062697643441818	0
0.150279	-15.935399	211.277344	30.944248	63.980816	0.633976	13.372455048859935	732.1341400651468	13.443657213930349	80.79361368159206	6.969794503570743e-10	12.856314	4.304262377182144	0
0.151203	-16.079479	205.733749	32.440502	54.663364	0.653378	12.992783590208521	609.2226219401635	13.017865413533835	63.7657072180451	0.00014558262057504968	1.480808	1.737896587017022	0
0.151657	-16.128279	240.842224	33.118221	59.188934	0.68375	12.9481	579.4033344827587	12.761324137931034	52.28045689655173	6.576115765576614e-07	3.256893	1.2877477782100901	0
0.155486	-15.99101	218.372299	32.716415	63.030842	0.736269	12.247318045112783	376.5582368421056	11.444166666666666	19.878090666666655	0.004572036201955298	4.318378	0.012879474683905181	0.29438375510204223
0.149611	-16.138361	208.075134	30.083868	54.445038	0.640924	13.186333722871453	691.7387979966613	13.294467399741269	76.37931811125483	3.517718736607601e-08	11.761286	3.334586101264033	0
0.152941	-15.890648	228.188034	32.387417	58.03466	0.717467	12.540324242424242	458.1752484848487	12.070231086142321	32.42135692883895	1.1417099709558667e-05	1.589873	0.1511427037584805	0
0.161445	-15.869247	218.954575	33.199024	69.206161	0.674932	12.680405909617612	494.0196535341831	12.417102309468822	41.745846882217094	0.0007040235464442432	6.229155	0.37130951142360824	0
0.165595	-16.109249	201.661789	33.808117	64.432755	0.657029	12.5241	466.02956072874525	12.404882229965157	43.115579442508725	0.15548525333038848	2.341602	0.19106077149608558	0
0.169564	-15.810652	210.063217	33.702465	60.781204	0.70215	11.95768482142857	335.61043154761927	11.456242276422763	21.626060975609757	0.017619364606216055	1.225399	0.1335714401310302	0
0.149532	-16.013605	206.2845	33.479942	63.789082	0.72338	12.467453896103896	416.8430974025975	11.896052577319587	27.848745773195887	0.0032029476838527954	7.210242	0.01806848394373913	0
0.159622	-15.939925	213.666199	33.948189	63.340191	0.67426	12.63108426966292	484.606719101124	12.42424348785872	42.51074856512142	0.02753030732204586	2.750591	0.30407059344161846	0
0.160196	-16.058643	238.887787	32.852589	69.881577	0.732113	12.395149723756905	411.00282320442017	11.53988231292517	21.080793197278933	3.870479244955793e-05	10.327139	0.0096980961140612	0.21728916326530193
0.161719	-15.894881	204.056564	33.718422	56.403885	0.63192	12.821484742951906	569.2298739635161	12.893069387755103	60.59902959183676	9.469102699561685e-08	4.172854	1.1495781862756997	0
0.153199	-16.017355	207.297867	30.344032	54.978626	0.662472	12.861224015748032	576.6130866141734	12.83267021996616	57.20060998307952	1.332535408217852e-06	13.228227	1.2490722169761803	0
0.160354	-16.042864	214.806107	31.814659	60.539543	0.749358	11.877037915742795	308.66233481152995	10.670296078431374	10.46486470588236	5.480903353217204e-06	13.614876	0.2822889441021104	0.5698093061224527
0.164604	-16.02025	202.247696	33.389332	56.613983	0.692184	12.107439005235603	370.4149882198954	11.80156368715084	28.49787094972068	0.0008967659169164442	0.51728	0.022889384302120962	0
0.15132	-16.131721	205.514832	33.688595	67.267296	0.689754	12.776637331701346	500.9971064871485	12.478091360691144	42.36891468682504	0.010107949881814618	7.281824	0.42548209547542365	0
0.151171	-16.10276	233.328476	31.762573	60.812157	0.710937	12.73978	509.9828600000002	12.329173482428114	38.50210351437699	5.0375149924202655e-05	5.86027	0.5006791230780456	0
0.149272	-16.093533	218.589264	31.656389	65.703819	0.735628	12.560572727272728	441.98140000000006	11.824475000000001	25.873649999999994	0.0007050205408021901	12.173127	0.08358823937363337	0
0.151483	-16.069464	208.363007	32.640362	63.796329	0.641605	13.226274657534248	668.9364691780821	13.24999851150203	71.60978389715832	0.00033711927583132066	4.113241	2.8417965120285666	0
0.145029	-15.97871	231.945557	33.32737	57.836338	0.697468	13.0371	590.949	12.798896296296295	52.33923657407406	3.6904403395582444e-09	13.656372	1.4540501055999993	0
0.159553	-16.11578	208.143921	32.948463	62.204712	0.680093	12.523876084407972	459.85717936694044	12.288733986928104	39.03920980392155	0.03892255689121311	3.570925	0.15929765549578168	0
0.151337	-15.869927	207.70253	33.128952	63.906704	0.645842	13.197229824561404	653.140307017544	13.196640084388186	68.96260998593529	0.00025057640790223095	5.296082	2.523509324766368	0
0.150824	-15.837084	232.831955	32.458382	63.297218	0.697654	12.901525449871466	551.4956298200517	12.58462564102564	45.53698128205126	2.4675772162634055e-05	3.818199	0.927465359631703	0
0.169364	-15.875726	221.614319	32.900417	56.124146	0.678785	12.2231	408.84824908870024	11.973619553072625	32.6129525139665	2.5959570168426002e-05	1.336986	0.007262447444172765	0
0.145119	-15.977345	204.104843	33.189453	65.124367	0.65688	13.334388990825687	680.9765504587157	13.293379770444764	71.26410444763266	0.0002536485187161874	11.751671	3.0970920676834597	0
0.143159	-16.186779	247.604645	30.992254	59.809433	0.710487	13.154435999999999	634.9013520000001	12.840205263157895	53.08457894736839	8.256210952701417e-08	7.036563	2.179508968196088	0
0.14702	-16.072622	237.087463	32.68177	63.241909	0.726613	12.839462341772153	520.5367500000002	12.29333754789272	36.25477126436781	7.592741257842542e-05	5.530995	0.5968085434532564	0
0.14589	-15.873809	222.205734	33.711369	65.440262	0.72911	12.77000115321252	486.6139176276774	12.164878225806453	32.72804556451612	1.9371729614462612e-05	14.868662	0.31784558212888453	0
0.158876	-15.95556	202.042664	33.942871	58.320454	0.714496	12.079692534992224	350.08378382581657	11.584996551724139	23.395037931034476	0.00023362482327252162	3.328098	0.0764010972934808	0
0.151964	-15.842747	232.752777	31.234642	61.490929	0.74774	12.43627543859649	423.4804678362577	11.567039393939394	21.46145606060604	2.0933939916999385e-06	9.738812	0.030717616025452605	0.146033163265304
0.159077	-15.876441	234.65741	33.999283	69.535439	0.694903	12.689549061662198	487.64010589812364	12.280445132743363	37.096892920353994	4.918393603353058e-05	4.114468	0.3250059823267432	0
0.162891	-16.022415	207.476013	32.575657	61.306965	0.680595	12.392250357995227	432.93097136038193	12.141187759815242	35.72085773672057	0.009405386083732531	6.03848	0.054485532339583025	0
0.153105	-16.159935	200.432465	32.557312	68.494377	0.738207	12.163961386138613	344.78556633663396	11.313524242424242	17.746433333333325	0.00016788056250908686	11.815843	0.09548835401212169	0.4992431836734652
0.155365	-16.116632	206.756424	33.602264	54.675716	0.657937	12.78922619502868	546.3712217973234	12.765310000000001	54.69490800000002	1.919155356488775e-05	5.733886	0.8677205884369981	0
0.159199	-16.13913	243.630951	33.982975	63.37431	0.722021	12.42066862745098	424.91027450980397	11.79478472906404	26.254937438423653	0.00011857698618289615	2.245265	0.03387927181072015	0
0.165006	-16.059259	221.021454	31.960405	60.767475	0.673775	12.4661	461.4132128883776	12.255636992840095	38.99494582338901	3.751028131637966e-05	12.543859	0.16703298825683174	0
0.153085	-16.027918	227.860474	33.025963	59.354515	0.714885	12.558207462686568	459.31854776119434	12.097414079422384	32.93170216606498	0.00010731878303696943	2.389666	0.15666274408933634	0
0.153147	-15.865918	230.538589	32.223099	58.612572	0.704039	12.67432116689281	497.606588873813	12.326028783382789	39.03772640949556	8.180887901758209e-06	1.737217	0.3986977355860709	0
0.145072	-15.972928	241.04129	30.586237	61.181938	0.716868	13.020018338108882	589.6620544412608	12.620779758308156	45.91664592145013	8.300150767705623e-08	11.176107	1.4350131290619603	0
0.141006	-16.17799	220.020477	31.150297	66.506325	0.742532	12.899368876611419	519.4552338858199	12.1611	31.888	0.00020834038843600398	14.496798	0.5865696659531032	0
0.153392	-15.914383	219.410034	31.94836	69.416382	0.738554	12.45289069767442	413.52839534883725	11.570113245033113	21.216578807947034	0.0001473870462303633	14.286771	0.013000764372177566	0.35897216326530323
0.142437	-16.197575	236.134949	30.424383	59.152851	0.740054	12.875857627118643	538.9549728813561	12.28285982532751	35.93415152838427	3.6958195789797834e-07	11.918777	0.7847776271629618	0
0.140039	-16.045031	235.970749	31.605135	59.399483	0.691309	13.3611	698.9729383561644	13.192876470588235	66.2315925490196	2.4475240576866975e-07	6.32053	3.4991544521800906	0
0.149559	-15.997188	206.277985	32.300884	60.631523	0.653177	13.14536909090909	642.1139090909094	13.140035103244838	67.04889292035396	0.005165988895750744	3.195526	2.3125314675953694	0
0.141828	-16.169863	221.915527	32.876942	62.40432	0.733963	12.8449745819398	508.54703344481635	12.254389682539683	34.75566626984124	7.113660875741144e-05	10.69741	0.4882529251263713	0
0.148984	-16.052988	223.077652	32.991665	64.843246	0.726403	12.663282266009853	467.5692545155993	12.06212489626556	30.90934854771784	0.004128329799891138	5.942527	0.19943372121940187	0
0.160287	-15.934283	238.455582	32.982037	67.68586	0.745686	12.244758436213992	376.3993847736626	11.154158823529412	15.364931764705892	0.00013722860269500724	6.346544	0.013102310505969446	0.10927746938775643
0.166442	-15.985663	237.886658	33.949692	63.707104	0.707314	12.251072602739725	394.16039726027407	11.705091189427312	25.303627753303946	0.00028305641105387156	1.161613	2.669567850623595e-05	0
0.151443	-15.942485	201.909988	32.279877	59.915619	0.659646	12.979079980934223	589.446094375596	12.93548102189781	59.38836832116788	0.017410811250911956	2.572371	1.4318308589035995	0
0.147547	-15.812329	219.826263	33.57642	68.990845	0.735297	12.690810196779964	460.4643577817534	11.949786274509803	27.7323705882353	0.0002273402833263202	12.020439	0.16229423487914477	0
0.163967	-15.960374	203.072388	31.628077	53.868313	0.662809	12.427908686659773	464.27512719751826	12.349723423423423	42.918356036036016	4.123395634398759e-05	5.729461	0.18173891590939018	0
0.16631	-15.812621	236.410873	33.426975	62.321617	0.720086	12.134766104553119	368.4310354131536	11.445908383233533	20.637914970059878	1.9313265798178883e-05	1.545244	0.026732681816505476	0.39708002040816026
0.152423	-15.986618	218.505524	33.24342	64.437729	0.732441	12.41751637010676	408.8225231316726	11.700132258064517	23.919267741935492	0.009532218999972735	4.61044	0.007235489542272152	0
0.159306	-16.040005	236.843979	32.765766	63.5495	0.712715	12.467463358778625	440.59757404580154	11.940801612903226	29.548500806451614	0.00017866030226268678	4.406079	0.07873661572023115	0
0.14782	-15.849901	236.295456	33.069565	59.558643	0.72489	12.761319135802468	504.91655864197554	12.261511985018727	36.00219962546815	6.625035803231828e-08	7.365613	0.4575299356665504	0
0.166791	-15.819039	202.418381	33.657684	60.438354	0.665406	12.370940128755365	432.8558916309013	12.215033070866141	38.28334015748033	0.1053151468516051	0.584676	0.054270050884564894	0
0.162214	-16.065443	242.737015	32.841156	66.175644	0.729976	12.299467567567568	397.42836756756776	11.497397297297297	20.810479729729725	3.5651987632693064e-05	7.715084	0.00022331717086731233	0.2061159999999986
0.157575	-15.806347	222.526016	33.670071	62.039391	0.664939	12.8341	546.3371813471506	12.708407547169811	51.33336773584906	5.8061330560543556e-05	3.438859	0.8673303652771728	0
0.140628	-15.984462	225.929047	32.228516	59.788567	0.709934	13.115636	603.1428960000003	12.7947844783715	50.9922834605598	4.105648015634425e-06	8.663466	1.6406519348740143	0
0.158556	-16.078312	236.771072	33.774406	60.614475	0.74588	12.164549101796407	364.291754491018	11.190516666666666	16.168474999999997	4.537222198076421e-05	2.004087	0.03571110408482506	0.034542877551020174
0.169773	-15.935298	229.998718	32.778255	61.60318	0.715384	11.998355425709516	345.78683472454094	11.326667073170732	19.154357317073178	2.644020851357716e-05	8.157585	0.09171827262218792	0.3073910408163227
0.14007	-16.027824	235.115662	32.41684	62.219917	0.68737	13.423327069351231	710.9622885906044	13.254581203007518	68.06449398496241	1.290555072121756e-07	11.680714	3.7806264733315937	0
0.145299	-15.899378	228.264816	32.900787	66.423828	0.749718	12.717119493177387	469.4728635477584	11.848922784810126	25.461430379746826	0.00013200398519706244	9.420806	0.2100338898936062	0.6740409999999968
0.16646	-16.036356	237.062485	33.379532	63.789402	0.723383	12.114689160839161	362.5744283216785	11.35913355704698	19.146455704697996	0.0002739334880756147	3.925209	0.039817001606285055	0.16333144897959329
0.163417	-16.17915	235.64325	33.847992	57.79195	0.699669	12.325027576601672	419.0256462395544	11.93072105263158	30.438475789473685	2.1102156253917203e-05	0.705444	0.02185966114947088	0
0.158929	-16.169401	244.635025	33.36182	62.923508	0.713102	12.508101512859303	451.29755068078697	11.993307171314742	30.618206772908362	8.405568376259974e-05	1.972301	0.12002515361536671	0
0.151302	-15.818922	237.40773	33.482086	60.295742	0.724336	12.640835849056604	474.64498113207554	12.10456530612245	32.466007755102055	8.76401370569032e-08	7.052577	0.2402205167158786	0
0.16479	-16.013235	204.654694	33.979958	63.753574	0.659364	12.5401	469.3488290685776	12.407020863309352	42.99922104316546	0.21296042577462027	1.409304	0.20933485003999303	0
0.15529	-15.890521	213.646591	32.810265	67.830742	0.670416	12.9051	553.2861058315336	12.717268297455968	50.4630266144814	0.0027056433192725526	6.076185	0.9488091379620911	0
0.147527	-15.873452	207.431519	31.795179	67.162361	0.654292	13.328729151291514	687.8417841328418	13.280130434782608	71.06976782608696	0.00010933525868752238	9.469854	3.247576256912886	0
0.166874	-16.090958	215.71196	33.426918	64.879433	0.658896	12.547496029258099	475.91561337513076	12.393801431492843	42.65240838445806	0.011209936177444806	4.269231	0.24794647054669405	0
0.165092	-16.050985	200.023407	32.74596	58.184895	0.725047	11.720245945945946	286.9878054054054	11.05738484848485	15.704819393939388	2.6663461380511736e-05	5.483453	0.4418133654396427	0.3197094693877537
0.146598	-15.881769	200.919891	32.84494	64.248596	0.748304	12.290594845360825	367.12973195876305	11.390207382550335	18.48099060402684	0.0017880706229583111	7.610133	0.029415454322003085	0.3497877551020382
0.168586	-15.975864	220.85817	33.136982	56.775223	0.678018	12.2521	413.4669975990399	12.008748501362398	33.32311198910082	0.00019911930848088883	0.93239	0.012914745574360103	0
0.166832	-15.811141	221.10585	32.409336	65.414993	0.73084	11.951462235067437	325.44096724470165	11.018292307692306	14.416085576923065	5.145770795461371e-05	14.13532	0.18323158486542648	0.026244000000000545
0.152914	-15.96412	206.575455	31.292059	59.742462	0.65149	13.030390942360475	617.6940786825252	13.029086384266263	63.67383434190621	0.00043749732048723583	7.278776	1.8780649535719276	0
0.165115	-15.937347	204.754074	33.950256	67.844749	0.642349	12.749066086159488	524.5594601283226	12.683562222222221	51.317085185185206	0.001964864754759286	2.744739	0.6356697262482335	0
0.154893	-16.062109	232.453171	32.729038	59.895748	0.744783	12.282227906976743	389.5474844961242	11.412503225806454	19.301927419354865	6.56489920286192e-05	2.216924	0.0011258669943670966	0.04865175510204009
0.141132	-16.055986	232.479767	32.713879	58.030632	0.70534	13.143483439490446	618.6546942675163	12.874444497607655	54.117707894736846	2.348047315295004e-08	11.561254	1.8943023817428148	0
0.156407	-16.168674	240.969269	31.247952	58.094501	0.687781	12.7341	532.0170072815538	12.505735696821516	45.17283398533004	3.521768058207892e-08	10.608679	0.7109551823675594	0
0.144606	-16.127163	240.627579	31.620779	69.05423	0.68537	13.394857821552723	703.4231205098495	13.163986679920477	64.1716007952286	1.0096109951405509e-07	12.865738	3.602360095243858	0
0.14616	-16.018936	219.359894	32.770611	65.814003	0.745179	12.606038223938224	442.61713127413134	11.775340963855422	24.423973493975915	0.0020604356022046262	7.867861	0.08586570189927979	0.8411510204081627
0.163024	-16.192053	210.438126	33.578442	66.182785	0.69272	12.328264658634538	405.067386880857	11.93547535816619	30.109845558739263	0.03914372711229819	5.157923	0.003838192799388454	0
0.141192	-15.873496	204.339859	31.153877	59.407948	0.731517	12.693217355371901	473.53703636363673	12.15254776119403	33.03952761194032	0.00017009800555250462	6.300069	0.2335835675562868	0
0.167527	-16.194773	208.855438	33.160435	57.115173	0.656118	12.420906451612902	458.2371612903227	12.334742728904848	42.293959066427284	0.006433558020706886	1.173163	0.1514390937016157	0
0.159557	-15.921141	245.507172	33.319725	62.315876	0.746857	12.225296819085486	378.68278727634225	11.223871739130434	16.500605434782596	4.33665867815616e-06	1.528533	0.010082894431019106	0.05549389795918436
0.162645	-15.827686	227.732285	32.482605	57.88765	0.723454	12.122432203389831	368.908166101695	11.472220689655172	21.24298275862068	3.6446400164240345e-06	2.647893	0.02578116151201853	0.5769487551020337
0.153774	-16.112024	240.893173	31.78709	64.884026	0.747485	12.46999349112426	429.5770295857991	11.54230325203252	20.85574146341462	1.5455800574643173e-05	11.563238	0.045276060590853526	0.05718930612244873
0.144851	-16.186045	203.528336	31.143776	59.49939	0.697391	12.85681552795031	535.4223341614909	12.604195634095634	46.51939729729731	0.0001302267028162216	8.188919	0.7467335169272961	0
0.149508	-16.143625	222.507706	33.974537	64.23304	0.726701	12.602187314662274	450.69907248764446	11.9961	29.5527	0.0004768167006240222	9.715291	0.11748683269998093	0
0.146391	-16.050415	234.32933	33.168449	62.370625	0.701848	13.02562842377261	580.3275322997418	12.71116329113924	48.76970607594938	6.5503601000237784e-06	8.459508	1.3006880654508635	0
0.167698	-15.886902	202.233459	33.99958	66.033424	0.674895	12.298827699530516	404.82927699530546	12.040518390804598	33.27672689655172	0.2244380872385584	2.564266	0.0036587810177681874	0
0.167847	-15.868203	222.514847	33.055344	64.507095	0.736139	11.855026829268294	306.7966036585367	10.775500000000001	11.652130000000001	0.0006572587860145328	7.597792	0.2946211266714987	0.33013232653061403
0.161332	-15.876128	207.723724	32.628807	66.179062	0.70241	12.299107204610952	395.7217910662826	11.82891188118812	27.624303960396034	0.007132012225876105	9.166885	1.9729508861174186e-05	0
0.14737	-16.002296	207.512314	30.377638	52.858772	0.644104	13.224927470686767	702.29786599665	13.335125906735751	77.95919274611401	2.4998382270940816e-07	4.041091	3.5761222606805223	0
0.143117	-16.006714	227.52887	33.054596	60.876484	0.728262	12.872188188976379	523.4690677165355	12.356310144927537	37.70751304347826	2.174973708871316e-06	11.621782	0.6250149627438877	0
0.149507	-16.144043	240.673767	31.124125	60.285099	0.685589	13.0491	615.0405762124716	12.863498305084745	55.64306101694918	2.664683691138744e-07	8.795193	1.8335755807779037	0
0.154869	-16.140484	218.405365	32.897976	55.922634	0.650235	12.954513855970829	601.6043272561533	12.969022839506172	62.14641064814813	1.759368940914609e-05	1.320225	1.6164865530307289	0
0.153878	-15.994014	227.851166	30.880056	58.563637	0.723012	12.472822311396468	445.68383627608364	11.933796581196582	29.441941025641018	2.8048068582390363e-07	13.705123	0.09728194119425711	0
0.167156	-15.803763	218.2202	33.429276	56.688744	0.6824	12.24920086100861	408.6468044280444	11.980649575070823	32.44247790368273	0.00010455238206936573	0.250384	0.007052696656938868	0
0.154494	-16.142906	206.127426	32.828194	67.664986	0.68287	12.745170754716982	501.6418844339627	12.478170247933885	42.94053719008266	0.007752002224343851	7.874891	0.43067423491130513	0
0.14109	-15.855461	240.696136	32.484058	64.596611	0.738616	13.073103327787022	575.1552745424294	12.457457723577235	39.213889430894305	1.5023846774272004e-07	11.783698	1.229100040538059	0
0.158731	-16.18091	202.158234	32.306332	53.659672	0.655676	12.657203151862465	520.7588911174786	12.645118209408194	51.65284188163881	0.00026543879343333005	0.551513	0.5989225541338825	0
0.144332	-16.052315	237.638702	32.906765	57.973324	0.693763	13.1331	625.444642180095	12.930362472885033	56.95959587852495	9.013017569791508e-09	9.377443	2.01106681598152	0
0.140839	-16.19994	249.375	32.196674	62.348911	0.736418	13.109617684887459	596.7046173633443	12.557963117870724	42.442295817490525	5.58099999162764e-07	8.057571	1.5407243613043546	0
0.143579	-15.996149	227.677979	31.971422	64.809021	0.700672	13.16507823303457	618.283635083227	12.85493451536643	52.8666756501182	0.00016304888170375715	7.989768	1.88802202872349	0
0.144431	-16.104406	243.474472	33.490486	64.78653	0.717004	13.083936206896553	587.1845775862073	12.643908510638298	45.50232553191486	2.451548518089698e-07	13.465358	1.398718555720291	0
0.147428	-16.065302	234.645065	31.675968	63.718571	0.731104	12.791579270315092	509.15594361525746	12.185471308016878	33.604626582278456	0.00010561878645519557	7.782428	0.4935036009539347	0
0.146915	-15.823635	238.011948	30.325428	59.454075	0.722328	12.862605263157894	546.1985263157894	12.412456164383562	40.252215068493136	6.583641013540319e-09	11.875381	0.8657417982510378	0
0.14201	-15.859813	231.036041	31.845795	62.421032	0.698368	13.24283275862069	648.4396810344829	12.98504481236203	57.65999536423839	3.3952861770528892e-06	7.308748	2.432442013646785	0
0.16048	-15.886432	221.419312	33.18224	66.963913	0.660613	12.8261	542.3310792996915	12.680380602636534	50.240162711864414	0.00022888779653077457	3.890444	0.8220192919332351	0
0.168407	-15.890471	200.280197	32.557537	60.143188	0.730063	11.589690643274855	264.3849239766084	10.763278571428572	12.17150803571429	4.777786030062725e-05	10.214137	0.6460704600083833	0.007346938775510748
0.16065	-15.853131	238.165283	32.01001	58.520386	0.726784	12.258066101694915	399.0275423728813	11.604314689265538	23.2365175141243	7.911352086187759e-08	4.983948	0.0006142900853152023	0.7000907959183663
0.167557	-16.005318	200.95105	33.761105	63.812721	0.632357	12.690853448275861	522.4100879310346	12.697833969986357	53.11252210095496	1.9468735781243896e-05	1.252639	0.6147533446284105	0
0.145102	-16.100639	219.692291	31.233032	62.109257	0.698751	13.015394043092522	581.5811977186313	12.731646099290781	49.80964042553191	0.0004448319808087376	8.909793	1.3183448366246244	0
0.164322	-16.052177	245.151108	33.769775	66.880234	0.742216	12.139596969696969	358.76185454545464	11.044638461538462	14.215146153846137	0.00018127053621316358	3.145421	0.049730771540252273	0.20963316326530462
0.160514	-15.829741	214.490219	33.63073	54.419395	0.658974	12.64349207920792	512.2275099009903	12.58900625	49.327037499999996	7.652945657588617e-07	5.133858	0.5204180479086117	0
0.16432	-15.956117	201.279633	32.516541	59.897518	0.683627	12.252022699386503	401.662801226994	11.996776328502415	32.62689371980675	0.004659949927827967	5.839438	0.0016811520072116646	0
0.1441	-16.124315	228.648117	33.550278	66.738235	0.710428	13.071317270194985	576.0349832869083	12.656960724233983	45.812746518105854	2.857401152568694e-05	14.505916	1.2411328823172987	0
0.146894	-15.835532	226.091614	31.845665	69.302452	0.706532	13.053425	578.2598583333335	12.630326519337016	45.2922325966851	2.897128515494955e-05	10.945963	1.2718267711755153	0
0.150727	-16.027822	245.708389	31.029346	59.891945	0.722607	12.747541717791412	516.6979907975461	12.259380303030303	36.49310984848485	2.4227508663661298e-08	9.683876	0.5608672554474651	0
0.165831	-15.874461	235.989014	32.738686	69.463692	0.727452	12.200099999999999	373.8625000000001	11.32976917293233	18.256163909774443	2.773493928313342e-06	13.390015	0.016920005917159565	0.045247367346937774
0.147023	-16.134287	210.376312	31.934116	68.279846	0.656169	13.350592957746478	692.7842394366198	13.28639203539823	70.95144513274337	6.514549943562418e-05	11.489093	3.3581236736320426	0
0.14558	-16.025618	229.526428	32.881992	65.47599	0.748781	12.699240655105973	467.7226011560697	11.85396956521739	25.69485217391305	0.00029776838407106685	8.246349	0.20027746154432335	0.7351837551020332
0.145421	-15.936293	205.687241	30.175694	56.696285	0.7008	12.804343622448979	530.3916147959186	12.548224700239809	45.31758944844124	3.0322587231401057e-06	11.853256	0.6941875259473194	0
0.144345	-15.985906	226.748779	31.738516	69.19442	0.724896	13.0142664	557.7724864000004	12.43265871886121	38.88877829181494	9.746675180159352e-05	12.412433	1.0033564905595573	0
0.140002	-15.991398	236.158554	31.713114	69.57412	0.745494	13.152418181818183	589.819181818182	12.393844186046511	36.612913023255814	5.341087113771276e-06	14.01825	1.43733069270744	0
0.157638	-15.881866	201.867004	32.252327	57.644482	0.657257	12.745231274131275	534.1693667953672	12.701486748844376	52.52815439137135	0.00892540571537359	1.390361	0.7334669880889353	0
0.15502	-15.962791	243.631897	32.746296	62.378319	0.74009	12.448741025641025	427.99794871794893	11.657533333333333	23.18011	7.839847563892114e-06	2.638522	0.04123510985438627	0.35131022448979576
0.159822	-15.839314	240.779953	33.64846	66.439186	0.739464	12.30300804597701	390.0739080459772	11.378803389830507	18.598327118644068	5.43124800311513e-05	2.661766	0.0009189635764066558	0.010965081632653218
0.145473	-16.121109	203.184753	32.215786	64.58535	0.648149	13.394770995670996	713.4090346320347	13.404668575233021	76.94419121171771	0.0008761283369452507	7.373023	3.8394059487925882	0
0.152766	-15.832088	212.491592	30.743727	56.022747	0.682335	12.7411	529.2653862857146	12.580601061571125	47.68678492569	6.529623211555525e-06	8.250667	0.6826866349615021	0
0.157566	-15.83575	209.170105	33.77919	54.990543	0.633643	12.956453618421051	608.7100575657898	13.045283783783784	66.10324486486485	1.3927105406417513e-10	10.401249	1.729590104796145	0
0.145114	-15.921099	236.29834	33.290134	65.293724	0.735241	12.881110101010101	520.3152424242426	12.238463636363637	34.15370000000002	2.757073845074221e-06	11.813878	0.5947042834119455	0
0.159455	-15.801899	222.902893	33.393627	62.179554	0.744836	12.055496303901437	338.6997659137578	11.027867441860465	14.159732558139531	0.0008500948517285943	1.954761	0.12003659581219096	0.10285765306122506
0.16373	-16.167295	244.842651	33.546726	62.393162	0.735471	12.143105607476636	366.68731775700945	11.260923008849558	17.405449557522118	9.093181660528863e-05	1.938358	0.030356751745990142	2.6448979591856967e-05
0.166562	-15.977473	233.593628	33.990311	66.569603	0.71814	12.163803204047218	368.23429848229347	11.449969047619048	20.473189285714284	0.0019278659075175528	2.552882	0.02713004602073213	0.4267822244897919
0.166007	-16.178009	204.219162	32.032726	57.047043	0.660779	12.408921280991736	455.5877603305786	12.313692727272727	41.688745454545455	0.000199799893550038	9.014018	0.1390154490651127	0
0.162149	-16.084129	213.094238	31.797819	60.499046	0.65679	12.676962412761714	519.696412761715	12.59497912087912	49.17531868131869	0.00014114305125941166	11.1811	0.5888452679058935	0
0.153399	-15.961174	200.636734	32.23193	61.23595	0.724437	12.217974371859295	370.7463819095479	11.635557142857142	23.615728571428576	0.0016456773211327394	5.313546	0.022276468278438086	0
0.15814	-15.926448	235.702011	32.981777	64.711174	0.721562	12.450754664484451	430.2119819967268	11.825307547169812	26.75068679245282	0.00025432283670183886	3.470578	0.046954174717645014	0
0.145742	-16.194447	235.174469	33.151745	68.266006	0.718741	13.015443891402715	560.5628340874814	12.503292810457516	41.12980228758168	0.00017558446702119914	9.979444	1.0380516745497332	0
0.148061	-16.019915	216.510818	33.656643	67.42572	0.63742	13.480145454545454	742.8305454545458	13.509728787878787	81.56162424242423	2.234815093496086e-09	11.915046	4.581721689039786	0
0.167219	-16.0609	239.181549	32.575096	60.768654	0.746779	11.876490191897654	316.99254157782514	10.558196774193549	9.44113870967741	9.668296288405433e-07	9.013917	0.2304440641699348	0.9470070204081604
0.146311	-16.015711	216.25061	33.207306	67.887634	0.641864	13.52247394247039	754.9088240270729	13.535346153846154	82.25067999999999	3.4075774171083676e-08	11.251588	4.905443280001914	0
0.141111	-15.800092	224.796295	30.045244	59.839874	0.687799	13.3051	687.2223254237289	13.15205256166983	65.26268766603413	3.4800997979199924e-07	10.859526	3.2338513600398278	0
0.149224	-15.964311	212.609283	31.221748	66.664658	0.649214	13.322087376014428	697.9519089269613	13.302101414427158	72.85274144271571	1.3054979927485867e-06	14.11735	3.475686972686007	0
0.161513	-15.992006	209.996933	32.88345	57.22628	0.637409	12.814787986171131	567.8004459809855	12.858453982300885	59.108502654867266	3.178295752962836e-05	0.16883	1.1307926771589107	0
0.165877	-15.928202	236.577774	31.994537	61.464119	0.745469	11.939313836477988	328.2087211740042	10.74302	11.187167999999991	1.3865593193458472e-07	14.020759	0.16894011558672337	0.6117474489795875
0.140013	-16.148878	224.384781	32.053711	59.769588	0.723657	13.005842514970059	564.4041886227549	12.568826708074534	43.56305031055898	2.3736232006841962e-05	7.459299	1.0867798011051897	0
0.159242	-15.976813	200.718155	33.805355	58.091484	0.659416	12.648232874015747	501.5858366141733	12.580389176090469	48.46186785137319	0.005338821585159042	3.246175	0.4302216545985606	0
0.166662	-15.952533	202.285172	33.7449	60.635815	0.714158	11.839021440261867	307.2756546644846	11.264407692307692	18.52339615384615	0.009021805848263079	1.520781	0.2914295200774349	0
0.146713	-16.175457	202.515289	33.506306	57.941605	0.655479	13.160500179856115	642.0260773381298	13.169939826839826	68.11631991341991	1.6429912750850374e-05	11.591112	2.3108878725704587	0
0.168854	-16.120449	201.309708	33.704899	64.468788	0.737462	11.518170967741936	246.07372903225811	10.447583870967742	8.953276129032252	0.0008456672262216302	6.834377	0.8399160874549502	0.4477521632653052
0.148839	-16.016945	236.601166	31.329821	63.259602	0.734405	12.721510256410257	494.01987179487196	12.072175117370891	31.13280093896714	1.288451217928108e-05	9.980603	0.37131114831802625	0
0.147616	-16.132326	212.529831	33.365139	62.746941	0.654441	13.258200364963503	667.9122235401461	13.235575912408759	69.87405999999999	0.0002826796805174666	8.578114	2.820585344667519	0
0.160301	-15.92198	207.112015	33.805492	62.21233	0.687376	12.418163275434244	428.8478114143921	12.121237254901962	34.59868823529413	0.0649101195670843	2.111765	0.04338648378865803	0
0.155825	-15.841879	202.938171	31.561771	61.692467	0.691881	12.525713636363637	455.9745568181822	12.232392452830188	37.16348844339621	0.0014406159097474908	10.090034	0.14079608347166778	0
0.166389	-15.831988	238.424911	33.076092	63.905014	0.722644	12.149783937823836	370.572829015544	11.411648387096774	19.95086709677418	1.125552873042012e-05	4.328125	0.0225964187381339	0.23689079591836446
0.153595	-16.14752	203.601486	32.773643	60.041069	0.688666	12.594044444444444	471.373777777778	12.350976889848813	40.27249416846653	0.006664395914216287	2.623941	0.2208929299711022	0
0.154762	-16.140059	224.136688	31.580183	61.125801	0.734741	12.32617650273224	401.4391948998179	11.588395180722891	22.377671686747	2.170309337662443e-05	11.867283	0.0015702051960365727	0.6164493061224456
0.145764	-15.842134	201.465515	31.730494	69.562729	0.711668	12.82658617176128	500.8438165938865	12.352702150537635	37.625096774193544	0.00044870263476962726	13.289686	0.42425234598476824	0
0.141132	-15.992617	238.966827	31.93185	62.648979	0.699161	13.322752334152334	675.887750614251	13.068392307692307	60.46729538461536	4.6301458960353177e-07	8.053123	2.9878505446677837	0
0.164686	-16.168417	234.879456	32.769192	67.842369	0.699669	12.419937410071944	431.9627194244605	11.9369	29.776171999999985	2.8878037989969064e-05	13.325757	0.05173936576573306	0
0.150738	-15.870692	204.355209	31.524878	58.892677	0.709827	12.506523076923077	444.9734102564103	12.11330172910663	33.65467002881845	0.0005806009070857108	5.354999	0.09457388810056316	0
0.152758	-16.044149	216.104279	32.030041	63.827682	0.646593	13.173130411449016	656.0475688729874	13.1677497829233	68.32120332850941	3.646949852905549e-05	6.029265	2.580670606939536	0
0.153876	-16.094265	237.950073	31.49625	63.218559	0.704943	12.752699443671766	517.3533157162728	12.358528571428572	39.44337142857142	3.374832234946228e-06	11.912632	0.5669238860787101	0
0.16113	-15.853074	233.86647	33.894684	65.263748	0.739725	12.171441176470589	362.19	11.207766666666668	16.34947333333334	0.0005292239453646238	2.288545	0.04076671621301775	0.009326040816326176
0.168413	-16.112417	213.278458	32.76947	61.278927	0.66119	12.420441489361702	452.26109893617036	12.269974015748032	39.91306181102363	0.0029043812088166117	7.222859	0.12416884076223962	0
0.143679	-15.856227	234.565628	31.817131	59.862976	0.712391	13.042080821917809	588.4962767123291	12.689664738292011	47.970223140495875	6.589152615116841e-07	4.766697	1.4178767943776274	0
0.168818	-16.07473	211.508347	33.787521	60.82058	0.6803	12.19956551724138	391.75596551724146	11.909530079155672	30.68685751978892	0.05169217998476801	1.256401	0.00039853291267508427	0
0.144491	-15.994738	237.787933	31.744816	58.125092	0.689312	13.1791	647.7174678899084	13.010160975609756	60.23166138211387	1.0626755846445166e-07	3.366404	2.4185985733183206	0
0.168674	-16.159264	229.997467	33.033985	58.228828	0.723291	11.91131238938053	329.66833628318614	11.160333082706767	16.767181203007517	2.0231318760611704e-05	4.415739	0.16163697170203467	0.033698469387754025
0.163777	-16.119427	206.951126	31.728767	59.467854	0.677725	12.3671	434.5699273153578	12.149448214285714	36.393523437500015	4.409483558928145e-05	14.828228	0.05929577837605489	0
0.16217	-16.164131	211.151932	30.641569	53.994915	0.633664	12.789595769881556	582.8938358714046	12.881731428571428	61.54688842857143	3.7663281145218916e-10	14.734599	1.3369597560604145	0
0.146342	-16.085554	208.14093	32.283878	63.401844	0.699856	12.86328298969072	527.1977242268041	12.546735467980294	44.08915517241378	0.007530393198857513	6.342716	0.6618220417797357	0
0.152234	-16.174589	245.876862	32.127087	64.077812	0.696965	12.929426898326899	566.9565083655084	12.611558333333333	46.508946874999985	4.8896728307405675e-06	6.38124	1.1197743249896204	0
0.160278	-16.146601	205.524887	32.181606	63.873238	0.725093	12.0336648312611	336.84209236234466	11.326734408602151	18.719247311827967	4.563468742030155e-05	14.773878	0.12808869948554033	0.7541681836734656
0.158105	-15.918943	240.519104	32.629765	68.165009	0.720784	12.556207843137255	453.796869281046	11.9121	28.1753	1.1159958179244259e-05	7.695093	0.1309186967953575	0
0.153882	-16.010942	203.142899	33.776463	59.853916	0.720822	12.22655264847512	372.9542985553775	11.684983720930234	24.589179069767457	0.0002924832633889889	5.168392	0.01840522422477374	0
0.14511	-16.105175	241.366669	30.426397	59.836498	0.733837	12.86489349593496	541.9605934959351	12.31580731707317	37.133147560975644	5.79510785383973e-08	13.214423	0.8178903115996206	0
0.144743	-16.009567	239.514175	33.470837	68.562729	0.727252	13.037817011128775	562.0467933227347	12.454033579335793	39.29118708487086	1.373870369082337e-06	14.021081	1.0567434285219772	0
0.162534	-16.049646	249.698303	32.059235	63.461227	0.748358	12.162112345679013	370.8960493827162	11.041128985507246	14.202034782608699	9.285266524281403e-08	12.820136	0.022002383350928464	0.2968693061224529
0.149623	-15.995573	232.593689	32.280132	63.075794	0.70569	12.87353656207367	540.6186739427013	12.499907365439094	42.76279291784705	0.00016866636399373935	4.507157	0.8030219437000997	0
0.149623	-15.979065	238.719543	33.521687	66.079559	0.697421	13.013880487804878	575.5181707317076	12.68328987341772	47.8052582278481	3.361168574736315e-06	8.070041	1.2340567087080503	0
0.151803	-16.104452	245.664734	31.228951	58.855175	0.714414	12.743851445086705	520.7160635838152	12.332156856187291	38.84837558528429	4.0251971734602614e-08	7.996729	0.5985146941731545	0
0.147097	-15.990293	226.441757	32.51403	58.540596	0.716244	12.770062209302326	510.41087063953523	12.357151118210863	38.88979169329074	1.5690082211951887e-05	3.960998	0.5044135029311445	0
0.166185	-15.806696	213.543304	33.230045	67.678123	0.68231	12.389216395494367	424.122628285357	12.050295530726258	32.90635586592179	0.004654916907735155	6.69296	0.03211843704604309	0
0.142502	-16.175758	239.481827	30.000708	57.577271	0.697095	13.2061	664.5784951807229	13.011684415584416	60.299854545454544	5.213822477677018e-09	13.030353	2.752097138514672	0
0.151215	-16.050404	212.56813	32.754082	62.337814	0.654566	13.118342311276795	630.6908369058717	13.084142944785278	64.54734785276074	0.0033120595920614676	3.514669	2.1036750996976177	0
0.163537	-15.972679	200.18689	32.841698	61.846367	0.654733	12.593156918547596	489.8305289499513	12.51419577922078	46.654972240259745	0.05270349941286803	3.681923	0.3405568462363098	0
0.150409	-15.88802	224.12709	33.156353	66.506798	0.729839	12.619954452054795	454.31004109589054	11.947697222222223	28.318163888888893	0.002149358234381942	6.292275	0.1332139540751233	0
0.167856	-16.180975	232.230103	32.482368	62.340496	0.723099	12.014567256637168	346.6705185840708	11.248776258992805	17.755499280575542	1.0044282856271041e-05	14.119707	0.08845401274064456	0.07586089795918151
0.164559	-15.863232	203.310287	31.662725	62.131927	0.639414	12.737159821428572	541.3328357142859	12.733551202263083	54.3551362093352	2.2399636669414084e-06	13.692862	0.8109178246886322	0
0.153064	-16.037926	234.78389	31.168743	61.387127	0.718899	12.629022839506174	482.0964984567902	12.123252091254754	33.34749961977188	1.5908987489305112e-06	12.74399	0.2872729010531088	0
0.153841	-16.161739	245.428253	32.021648	68.360893	0.724748	12.730055665024631	497.77665517241394	12.093289427312776	31.643566519823786	3.5563396120669053e-06	12.989806	0.40002048183400823	0
0.15392	-16.083679	238.658325	33.599468	61.252258	0.717646	12.600602283105022	468.05171232876745	12.096042307692308	32.58663846153848	1.9249592789878065e-05	3.851385	0.2020943024535856	0
0.169768	-15.946604	208.384842	33.920155	65.965698	0.723705	11.758501486988848	287.76473420074365	10.902612396694215	13.36647603305785	0.033022871392566225	4.738826	0.4354803211753717	7.844897959185303e-05
0.161598	-16.180456	204.685623	33.733223	59.781925	0.665078	12.5401	472.08249895615876	12.41437486437613	43.376343580470156	0.039898450810947436	1.022394	0.2250115652667916	0
0.142306	-16.183416	234.070038	31.901884	59.27092	0.700583	13.164863092269327	631.1620798004988	12.916022551252848	55.849427790432806	7.459174055954842e-06	5.064993	2.1120957324761047	0
0.162754	-15.953753	222.910339	32.438389	64.387367	0.74341	11.981679831932773	327.095911764706	10.863071014492753	12.339450724637677	0.00020274864596927773	10.937267	0.17461643357411955	0.299521653061225
0.152233	-16.062672	204.880569	33.07328	61.290237	0.667536	12.8931	556.4000213849289	12.786861268781301	53.63360801335558	0.022325978772616297	3.380312	0.9865076223642322	0
0.141287	-16.190136	228.909286	32.832684	59.451115	0.724209	12.967124024024024	553.7447462462465	12.520918770226537	42.27854207119742	1.3540143775744135e-06	10.682462	0.9543155298758884	0
0.166561	-16.105469	205.547989	33.876053	67.07045	0.645486	12.657016981132076	502.02483018867923	12.574240405616225	48.076529329173205	0.009552590314203229	3.480412	0.4337728483565681	0
0.156361	-16.043226	222.815308	31.521263	56.139988	0.65259	12.912952720450281	596.6774108818014	12.914651446945339	60.43388118971059	1.1003289499376944e-06	3.593879	1.5403087549344168	0
0.152905	-16.155422	211.50708	31.352217	62.213696	0.677148	12.8391	545.4606336302896	12.665390322580645	49.52874838709675	0.0002495797292512161	13.184044	0.8573122754055666	0
0.147598	-16.157314	241.604324	32.038776	64.104996	0.748924	12.70035	480.30881250000033	11.872119108280254	26.330772611464955	7.309193500300338e-05	6.640288	0.27560117359186603	0.6097378775510128
0.155391	-16.090097	200.340118	32.810879	65.264893	0.673434	12.733782263329706	505.95479978237245	12.55505511669659	46.01234685816873	0.023294859182064122	5.720216	0.46621415743418154	0
0.146558	-16.179182	205.103424	33.701382	69.611671	0.716874	12.716667938931298	465.8638106870231	12.185026605504587	33.390558715596306	0.00028891845891477813	12.54255	0.19017011749439044	0
0.145565	-16.020901	209.016632	30.053896	57.672684	0.642417	13.388964505403159	747.9083491271823	13.48433845193508	83.41015405742823	9.392259786240868e-08	11.96321	4.716470641748571	0
0.15168	-16.152941	206.978256	31.645563	60.908554	0.690288	12.7032071863581	500.6791364190012	12.451323529411765	42.74003411764706	0.0009930007872006358	8.485671	0.4229332023390626	0
0.161554	-16.149027	236.436768	33.145554	59.419662	0.732897	12.145952459016394	369.1597049180328	11.363673529411765	19.112476470588238	4.434995347311571e-05	1.666413	0.02528647005626088	0.09958532653061156
0.163806	-16.015833	207.144119	32.983829	69.451103	0.645424	12.8031	539.4090018796994	12.717545454545455	52.09594454545454	3.779705462598267e-05	10.315489	0.789735756644394	0
0.143999	-16.047241	230.147354	32.457088	69.986214	0.733054	12.995556558773425	545.5582402044297	12.321335537190084	35.585543801652896	0.0001148350310277085	11.597038	0.8584249446042035	0
0.148437	-16.074312	206.398041	32.581909	68.144554	0.644608	13.374471527777779	703.7250833333338	13.365386096256685	74.9399919786096	5.1412271008489706e-05	8.429888	3.609417356844456	0
0.144949	-16.083397	232.10788	32.603096	68.421631	0.702213	13.175411345646438	614.8376794195252	12.81201	50.860462749999996	6.362091104172905e-05	9.900788	1.8301957033869611	0
0.165328	-15.90276	227.115189	33.429073	68.148567	0.729091	12.096645966228893	348.94187992495335	11.20295123966942	16.539414876033064	0.0018772236455791892	6.263166	0.08033516401789026	0.006700591836734193
0.152416	-16.033772	222.181503	32.967655	69.595963	0.745726	12.435161349693251	404.0485153374234	11.44460406504065	18.99615284552847	0.004313925539097074	7.965033	0.003100615566829309	0.055359367346938575
0.154989	-16.112148	231.351288	33.312637	68.541725	0.711461	12.66916015037594	476.49407518797005	12.143294945848375	33.17759855595669	0.002838567860181736	5.640607	0.25150425716421365	0
0.141079	-16.169302	233.083633	31.432835	59.865482	0.735778	12.945762295081968	550.2805672131152	12.394543579766538	38.52424435797667	1.473707526022135e-05	6.047779	0.9131192257146239	0
0.161765	-16.000393	222.175964	33.350536	59.710724	0.650555	12.769706463878327	544.6446378326997	12.725339726027398	53.36057328767125	5.997331955195556e-05	0.551921	0.8480385375462193	0
0.154862	-15.8942	205.825684	32.920589	62.982227	0.718223	12.310201910828026	390.6864585987264	11.755946153846155	25.709392307692333	0.02242844375705497	3.620525	0.000704630131900644	0
0.152262	-16.062897	236.988022	32.665493	63.272385	0.704636	12.801593150684932	523.3279315068495	12.417570588235293	40.697241176470584	0.00013886980524795224	3.620898	0.6236424333188793	0
0.144866	-15.885328	222.792282	31.595112	67.351662	0.737024	12.829240319715808	504.0003960923624	12.117788073394497	31.255422018348646	0.0004015595103662775	10.86926	0.4499346309412314	0
0.152135	-16.093714	200.551682	32.065514	64.952065	0.673927	12.859323415682061	540.1405112781957	12.694561139896374	50.01270932642487	0.0038559381295483093	9.027008	0.7977568952083716	0
0.151421	-15.953737	222.051605	32.90427	66.494911	0.662405	13.150774650698603	631.0807864271459	13.042059595959596	61.72008989898992	0.00014239275317414567	5.399427	2.110641901824745	0
0.144029	-15.885578	200.931778	30.448433	61.596397	0.659145	13.316397597042513	694.4920646950095	13.302214942528735	72.86029770114945	0.0001471645409374909	12.092128	3.396752542117103	0
0.141504	-15.92644	240.047729	32.169746	65.454361	0.746963	13.006934532374101	553.4725089928058	12.277168965517241	34.38356206896554	3.7131255223341813e-06	9.76565	0.9510451543280446	0
0.167417	-16.194839	200.040344	32.364342	59.278175	0.659129	12.377587126673532	443.9089299691041	12.281802702702702	40.76407297297299	0.0006126731954435551	9.792272	0.09058777489127504	0
0.168815	-15.919297	239.708237	32.369572	61.42617	0.724702	12.026300710479575	351.8310941385438	11.244550381679389	17.706536641221366	2.029185134567867e-07	10.968149	0.07057247557965514	0.032297224489794905
0.167109	-15.993016	205.772049	33.734806	57.346737	0.647758	12.507007372400755	479.3543638941401	12.46821308562197	46.25249838449112	0.004628088412223615	0.532674	0.2694687321367102	0
0.149641	-16.140757	237.524109	31.761709	65.626785	0.682604	13.1281	626.3842658227851	12.913834439834025	56.423565560165954	5.569712479246093e-06	9.432845	2.027500249764706	0
0.141073	-16.152695	235.393158	30.319777	61.823269	0.724311	13.101787687687688	605.5110450450453	12.651913880126182	46.06221009463723	1.1148773045689647e-06	14.569764	1.678197399704884	0
0.164813	-16.125093	203.120453	33.849697	62.955566	0.672212	12.383176404494384	428.2261752808989	12.180244654088051	36.84723081761007	0.1417342095362755	1.763709	0.041807478297638444	0
0.164893	-16.19935	226.957108	33.82502	69.807091	0.726108	12.138180733944953	355.2578385321102	11.28066617647059	17.55870147058825	0.005237948199205724	7.150652	0.05981308963369746	0.06531675510204042
0.159819	-15.991909	211.910431	33.922142	65.327759	0.679665	12.583182352941176	467.3636470588237	12.322171090047394	39.39657393364928	0.08938194150567598	2.866029	0.1983052275750628	0
0.142665	-16.098024	203.158264	31.609621	54.52457	0.652706	13.3261985306828	712.1833414001729	13.396253034300791	78.58913614775726	2.6343081028309247e-05	2.927841	3.809903794055523	0
0.164642	-16.116888	211.480789	31.124456	54.388985	0.631888	12.72496440677966	563.7296305084749	12.809964218616567	59.04676191289498	8.722426002739243e-10	10.276885	1.0781420387797003	0
0.161144	-16.066046	204.351028	33.798679	66.312714	0.657265	12.7201	510.1180946215141	12.598859868421053	48.029823684210506	0.07871856379908584	3.002026	0.5018575416535053	0
0.143793	-16.169598	232.798691	31.864594	64.739479	0.722745	13.007214329268292	565.292442073171	12.50822292358804	41.579280066445165	0.0003043624617919117	8.325728	1.0982065165346948	0
0.163895	-16.0984	202.695557	31.594336	56.693649	0.703466	12.026690711175618	354.521566037736	11.626931649831649	24.94800168350169	5.407445122658853e-07	14.562504	0.06204984108070498	0
0.149549	-16.026644	215.038269	31.636908	60.256611	0.744813	12.34315675146771	395.9123679060666	11.522964864864866	20.90111891891892	0.00014719932831327483	6.710308	3.152341570728005e-05	0.36102930612244427
0.141441	-16.040697	240.020279	31.497763	68.048698	0.744484	13.09107495527728	579.3632719141327	12.35780093457944	36.16362990654209	8.617132806308608e-06	12.325587	1.2871882993944403	0
0.161684	-16.092037	241.926651	32.688496	57.197796	0.691376	12.497498976982097	468.3328363171356	12.20481264367816	37.14079885057472	3.3845206501031526e-07	1.153327	0.20365272927113107	0
0.147606	-16.13822	218.840256	33.403374	64.207298	0.745409	12.488571734892787	416.77901169590655	11.64735806451613	22.418721290322566	0.000962889586588555	7.933713	0.01796261682179159	0.5299839999999969
0.151176	-15.955778	200.717377	31.568043	65.168709	0.718961	12.434309191759114	414.12970047543615	11.894932191780821	28.141151027397257	0.0004819721891528447	13.211943	0.01385828886267085	0
0.150052	-15.984484	226.580917	32.517803	63.838139	0.743452	12.503774285714286	428.96157142857174	11.682629032258065	23.209946451612918	0.001238832042421249	4.942658	0.0436786114612253	0.5153188775510221
0.159563	-15.802763	219.904724	32.225822	67.391228	0.73493	12.207941698841699	368.0053474903478	11.314453846153846	17.852887692307707	0.00025775960397560763	12.254392	0.027596166215076826	0.060235183673467536
0.164093	-16.086229	202.258255	33.761265	64.909363	0.684402	12.299033002481389	401.40392555831266	12.002038118811882	32.10416410891087	0.08992300042465441	3.215196	0.001553051363082989	0
0.159883	-16.151867	206.111984	32.280102	58.842194	0.74773	11.75847168141593	286.6549734513276	10.6137	10.109570000000012	5.4592060166553045e-06	8.111145	0.4445403939534214	0.42120100000000077
0.151274	-15.800083	202.335114	31.431519	65.548912	0.713616	12.528125679758308	438.3048776435048	12.034501253918496	31.092042946708464	0.0009866133140532271	13.032396	0.07101774874201841	0
0.157732	-15.998042	219.367767	32.858841	65.087486	0.749766	12.079655555555556	338.18011111111116	10.915708695652173	12.647360869565208	0.005298219443637262	5.889939	0.12226271331013201	0.28059722448979546
0.149143	-16.140461	213.720123	33.309673	61.923225	0.748267	12.301918737270876	378.3661690427699	11.40100625	18.774421875	0.0005814637053721106	5.747584	0.010477986549158097	0.11755102040816326
0.149426	-15.916017	231.773483	33.490875	62.122547	0.712794	12.791927586206896	511.4261034482761	12.362214285714286	38.73343714285717	5.949196240467635e-06	8.172805	0.5133268663346247	0
0.169636	-16.125374	207.334457	32.562656	52.608501	0.631121	12.518525641025642	508.1362820512823	12.592083333333333	52.08493166666668	1.263387139572781e-08	1.484577	0.48472684748448963	0
0.160216	-15.962088	203.585693	33.928078	65.432869	0.667008	12.642434394904459	485.5233312101911	12.472898903107861	44.008891042047544	0.1399600676294502	2.863853	0.31032325655441256	0
0.154316	-15.860964	202.736923	32.124878	58.059551	0.712166	12.309268888888889	400.5947555555559	11.872930618892509	28.68827524429968	0.0006497569506078029	2.837043	0.0011853742854976894	0
0.146166	-16.117098	202.224091	33.720329	67.363037	0.718652	12.647350384024577	449.9435084485407	12.126714197530864	32.29086820987653	0.00031320409974851753	12.700234	0.11432100811871664	0
0.141699	-15.902973	205.281143	32.438339	58.280098	0.708516	12.876783510638298	529.809265957447	12.563978172588833	44.50634949238581	1.6239064451545607e-05	8.96969	0.6882286651071499	0
0.16098	-16.097668	217.41655	32.982952	63.40633	0.684894	12.507177777777777	455.2749444444447	12.214243229166666	36.881404427083304	0.020751944254439155	4.366782	0.13758367537158425	0
0.158978	-15.908691	208.930374	31.506836	57.111526	0.706388	12.249130390738062	397.9673227206947	11.835315488215487	28.40462121212121	1.8612582602132144e-05	8.782602	0.0003334439433373182	0
0.151299	-15.970332	202.57991	33.5961	67.330956	0.644892	13.220906451612903	650.8659677419358	13.202475	68.48566250000003	0.0004330266501209671	7.757648	2.479238568464562	0
0.161055	-15.861065	236.526886	33.397781	67.828079	0.709119	12.4938915407855	441.13392145015115	11.948493700787402	29.432206299212595	8.719213687760582e-05	3.793857	0.08059980907431824	0
0.163201	-16.114161	241.36702	33.307873	63.928967	0.729562	12.213284919210054	380.436854578097	11.419360563380282	19.780237323943656	0.000212405087905811	3.552439	0.0080316290491643	0.13838400000000045
0.146579	-15.893992	243.429062	31.87162	62.56332	0.745091	12.774175268817205	502.9529856630825	12.045730434782609	30.044104347826085	1.498517816460682e-06	4.974595	0.44132912146077874	0
0.155527	-16.082029	228.348785	32.26128	61.134575	0.744947	12.242695238095239	380.14137301587306	11.331858620689655	18.091556034482743	0.0001772762849287816	5.501735	0.008360853807466994	0.01160236734693907
0.157065	-15.835905	236.993225	32.774513	62.015446	0.740524	12.314370676691729	397.31703007518803	11.470546969696969	20.20680454545455	1.7126149491783944e-05	2.33295	0.00020330900333541657	0.10157879591836765
0.166223	-15.976279	205.248383	33.34811	59.622478	0.740998	11.593634482758622	261.53302586206917	10.452869230769231	8.907014615384618	0.00031868020838257693	2.859473	0.6745915525883114	0.5724003265306138
0.164271	-15.874681	229.572495	32.845802	66.524704	0.749121	11.973400884955753	323.32696902654874	10.569261290322581	9.284213225806463	0.0001353966293591937	8.808148	0.19453816308341032	0.9470070204081604
0.146671	-16.050182	227.375443	31.958155	58.812321	0.708559	12.867478746594006	541.8543910081745	12.525088795518208	43.75906274509803	5.078815940847528e-05	3.276313	0.816708626116234	0
0.157438	-16.140757	200.887497	33.910046	66.434601	0.653648	12.868830294396961	547.6180294396964	12.787192399403875	53.845371833084954	0.03522994207444804	3.996205	0.882073861682596	0
0.160919	-16.172482	215.728378	33.135468	54.592285	0.636064	12.826011413969335	578.1813126064739	12.895169164265129	60.97420634005764	1.895069962418646e-07	0.922014	1.2707367872466062	0
0.157941	-16.108124	205.340958	31.446096	57.757843	0.656604	12.755327053140096	542.5211159420292	12.714921538461539	53.21874707692309	0.0002871856691411877	8.776339	0.8241412411372917	0
0.152476	-16.141911	203.626709	32.918419	65.394714	0.697527	12.613814285714286	462.5634285714289	12.265319512195122	37.008913658536585	0.014810559061907744	5.815501	0.17286880493544435	0
0.150246	-15.816368	201.170654	33.791248	60.304489	0.702258	12.56967671957672	451.98605820105854	12.236319451371571	36.469731172069835	9.25058718666706e-05	10.918683	0.1229788716419193	0
0.146781	-15.93216	231.545837	32.01675	59.562653	0.718258	12.830826470588235	527.7059926470591	12.400603246753246	39.82888603896101	1.0644832882708666e-05	3.470828	0.6669209177539905	0
0.148234	-16.087133	230.612167	30.702581	58.911884	0.723968	12.713004836193448	502.54688923556967	12.222040298507462	35.51111940298509	7.693248722160372e-07	11.981742	0.43801499206619227	0
0.152205	-15.89927	203.241058	30.897749	59.393085	0.707455	12.474947241867044	440.68877227722777	12.090853541076488	33.34875977337111	3.292764617121177e-05	13.002053	0.07905188779930421	0
0.161097	-15.847959	220.957687	32.682362	65.595688	0.73092	12.1556687732342	360.74270631970273	11.327635714285714	18.295402142857135	0.0017728295780787351	7.431702	0.044442591064544755	0.12450816326530312
0.16309	-15.992275	200.967148	32.417992	58.729095	0.68092	12.3061	415.94302972651633	12.08662821670429	34.84376139954854	0.002857060297498879	4.988133	0.016610101552690996	0
0.148257	-15.948873	210.174301	31.474766	61.758133	0.640686	13.354802928870294	720.5263598326361	13.412982051282052	79.04887282051281	4.22950953471419e-06	5.570271	4.012967041737728	0
0.15354	-15.985997	226.506027	32.136604	61.847336	0.72022	12.532286413902053	450.37236018957367	11.99018064516129	30.25076129032255	0.0005171351536024005	5.057087	0.11611259731934231	0
0.16737	-15.970493	207.932648	32.994015	65.230629	0.676093	12.332845238095238	417.317616666667	12.06058	33.747227999999964	0.008470340883763285	8.642962	0.018862050222212254	0
0.151981	-16.065268	212.184875	32.132961	65.645782	0.65757	13.109180038572806	623.8296721311478	13.035077635782748	62.138498402555925	0.0012171519527895294	7.782742	1.982978228550007	0
0.158103	-16.125744	211.439667	33.066948	58.828167	0.664969	12.703737487126673	517.1533079299694	12.599117045454546	48.664104356060626	0.011632708334099266	0.987964	0.5650719294952492	0
0.140365	-16.106228	242.113266	31.315298	67.925598	0.720518	13.320214537444935	661.9510117474307	12.85422389380531	51.17911592920357	1.117284242253453e-06	13.487474	2.698711201816876	0
0.163947	-16.010345	207.215622	32.917629	59.496433	0.729801	11.816378195488722	301.6694473684211	11.01075648854962	14.70006030534351	0.0004284308386221037	4.154426	0.32986857484557314	0.03480889795918281
0.151027	-16.027336	210.180954	32.209671	69.334221	0.719597	12.600468932038835	448.06627184466043	12.000154474708172	29.62552762645916	0.0010193824633697298	12.186435	0.10664252620085779	0
0.150387	-15.927657	215.278122	32.94627	55.579918	0.660491	13.021787916270219	611.2523929590868	13.004045425361156	62.416123916532904	2.2783570435923596e-06	5.49795	1.7709859393337297	0
0.15631	-15.990275	203.197205	33.920364	66.676048	0.674231	12.725455726872246	498.2659592511015	12.518231826741996	44.561108662900175	0.05105097114354173	4.874661	0.4038384223450946	0
0.149024	-15.828492	207.400192	32.600121	66.01918	0.661887	13.1721	632.4475744888027	13.081220192307692	63.07139487179489	0.0025513800505060384	6.41925	2.135151739857629	0
0.159995	-16.139612	240.182236	32.358555	61.00856	0.728476	12.299946020761245	403.8431384083046	11.604864705882353	22.97149176470587	8.754502088448635e-06	6.458193	0.0029614616580707865	0.5904824693877493
0.161718	-15.86264	212.935104	33.45174	69.715706	0.657337	12.8021	530.6241686991873	12.65162133580705	49.169961595547335	0.0004503920417937366	5.211275	0.6965743009835026	0
0.145929	-16.182856	204.469925	33.305145	61.821629	0.65174	13.295903177405119	679.6293345101503	13.301934254143646	72.75197320441987	0.00027467466091954054	9.879625	3.067980423713744	0
0.157294	-16.157137	246.497818	33.143391	69.299339	0.746395	12.437035742971888	416.58315461847394	11.406480952380953	18.556620952380964	0.00013041362378956326	6.711444	0.01764099647943017	0.0021028775510206106
0.14339	-15.935737	217.208206	32.002548	64.387535	0.640998	13.616405532617671	801.7878497109831	13.672872058823529	89.65605110294113	9.462610046768405e-09	8.187233	6.266560176946192	0
0.154925	-15.942116	236.419769	31.514763	62.127529	0.693213	12.786002284263958	532.6804936548225	12.491288630490956	43.7440994832041	1.0662666410748958e-06	9.198997	0.7178572623161417	0
0.152431	-16.033501	208.635178	31.314053	57.385128	0.639634	13.13063613445378	662.0701016806725	13.20714774535809	71.91864456233418	7.211011712870591e-06	4.065114	2.70111959144993	0
0.15969	-16.063818	210.651703	32.463203	66.796867	0.673633	12.669609604519774	494.65973898305083	12.446183150984684	42.93750393873086	0.0016069902776697056	11.076318	0.3761254844656027	0
0.160555	-16.10767	209.236725	31.478785	56.501762	0.649903	12.726731086142323	543.7614269662924	12.720503225806452	54.13702782258062	5.652922091495416e-05	8.03315	0.8380577383402628	0
0.158388	-15.901237	231.62085	31.634981	63.736034	0.745528	12.218521052631578	376.338105263158	11.217385714285715	16.423135714285717	4.035687602760857e-06	14.148889	0.013188783533026108	0.02319093877551066
0.163417	-15.824452	201.961304	33.062817	55.57827	0.640216	12.674578873239437	529.2570176056339	12.707708695652174	54.176991304347816	6.471640929492884e-05	0.598696	0.6826015347260399	0
0.154845	-16.128021	239.972549	32.530426	60.790268	0.695284	12.75624980793854	522.7927349551859	12.453490374331551	42.644051871657766	2.1509513858907546e-05	2.535825	0.6184514312833662	0
0.146754	-15.960499	225.763672	32.490673	61.508244	0.742704	12.602322018348623	452.94870458715627	11.867287845303867	26.63741049723759	0.00018807195604398532	4.949531	0.12716884689531857	0
0.152413	-15.850859	229.266083	32.479324	59.205841	0.719804	12.566428197226502	461.4973528505395	12.06916976744186	32.135462790697666	1.7699843770578077e-05	2.003821	0.16745648988891484	0
0.149028	-16.116619	200.368927	32.460625	69.665657	0.729209	12.452367605633803	403.29711971830994	11.764222448979591	24.799440816326538	0.0002662535464940752	11.846448	0.0026070417276200775	0
0.163551	-15.96965	241.880463	32.179897	64.423813	0.747918	12.087201265822785	352.7059177215192	10.890306896551724	12.479399999999998	7.153456264447985e-07	13.122897	0.06774113688156795	0.4768888979591838
0.165063	-15.944946	219.497482	33.027672	67.035255	0.647545	12.765625961538461	535.6594057692311	12.676662499999999	51.11211874999999	9.231043000680528e-06	6.454386	0.7492570293530203	0
0.15829	-16.146925	205.093674	32.356617	57.926884	0.684668	12.4511	447.40305263157916	12.225434801762114	37.82057180616738	0.0012798853445320161	3.520925	0.10399355929403287	0
0.157077	-16.018345	206.910507	32.720165	67.125809	0.673926	12.7438995545657	508.9294387527844	12.530483141762453	45.02980766283524	0.01017622586674347	7.607842	0.4915471532127602	0
0.159982	-16.071875	243.498001	33.251472	65.618195	0.713767	12.501521947449769	446.50471715610547	11.943275732217574	29.353369874477004	9.098150456761306e-05	3.507264	0.1004586372290812	0
0.160973	-16.196548	204.055801	32.280766	61.764679	0.643737	12.803139675383228	553.5934174932374	12.793102808988763	55.871369803370776	0.0009555466572598964	7.641573	0.9524969305442579	0
0.156408	-15.879402	233.251434	30.880699	58.402401	0.725473	12.400797368421053	431.6009276315791	11.816334449760765	27.11926363636364	1.4124679711673636e-08	14.104791	0.050731470901475645	0
0.166752	-15.906118	205.419724	32.647514	64.416306	0.660988	12.4851	460.2938842105263	12.329904511278196	41.05055864661656	0.0036029978546290847	9.32406	0.16145008531304583	0
0.145881	-16.150583	244.2686	31.705202	69.641174	0.717674	13.138052309985097	607.9714426229514	12.636240127388534	44.946485987261156	9.886468449740502e-07	13.287101	1.7176553040625258	0
0.159349	-16.183577	239.511581	32.842106	59.213757	0.743056	12.166556140350878	371.3630643274856	11.260034579439251	17.308986915887836	1.3734881006392042e-05	2.351565	0.021158048870497895	0.0020767551020408467
0.168816	-15.903498	241.528534	33.722359	65.493935	0.743608	11.92300909090909	319.74018181818184	10.596814285714286	9.676635714285723	4.149402701358691e-05	3.207889	0.21449619816370472	0.896267938775516
0.15129	-15.94611	212.131897	32.072197	66.10244	0.676169	12.97713524229075	573.090343612335	12.786717187499999	52.438507617187476	0.003036185342235985	8.122541	1.2010857462895925	0
0.150625	-15.956523	228.465302	31.76717	63.876202	0.718447	12.718867692307693	494.24796307692316	12.207681818181818	34.77799381818182	0.00024643707503337444	7.749389	0.37302374153536766	0
0.154729	-15.878231	204.916092	32.770809	60.844227	0.7017	12.45338765264586	431.86300542740855	12.087195890410959	33.26154246575341	0.015471606179861857	2.586231	0.05146058865386613	0
0.151242	-16.004555	222.822021	32.362549	60.487179	0.73038	12.47773651877133	432.27361945392494	11.850431753554503	27.086134597156402	0.0005539111837843542	3.305335	0.05261340429618032	0
0.150231	-15.940008	243.152206	31.421499	67.181129	0.725114	12.857790208667737	531.9288860353133	12.268908764940239	35.62202111553783	4.003142417700279e-07	12.856488	0.7100409876779863	0
0.147311	-16.06381	242.29837	33.279423	69.466568	0.698527	13.180010967741936	619.6788658064518	12.829062779156327	51.57836203473946	8.718616856369572e-07	9.945308	1.9116910860146201	0
0.144903	-15.9764	237.581635	30.665863	59.990784	0.739271	12.810833333333333	521.0484888888892	12.193986363636364	33.882086818181826	3.42671503346615e-07	9.685895	0.6016841297485416	0
0.144459	-15.866836	220.791534	33.362438	59.227333	0.721912	12.788041087613292	503.6686102719034	12.330839130434782	37.6265739130435	1.4980051232036023e-07	14.645826	0.4471996916800692	0
0.162644	-15.827216	201.870453	33.40575	60.859207	0.732629	11.789148076923077	291.6101730769232	10.96773076923077	14.112065384615383	0.004510128834150028	1.929288	0.4048078129679062	0.031026306122448687
0.159685	-16.137659	205.452209	33.652493	60.3638	0.670865	12.5651	473.62308864864895	12.406345714285715	42.690626857142846	0.040828236768496035	1.48321	0.23409571857622005	0
0.147573	-16.176319	225.90657	32.907803	65.985298	0.725362	12.77019238249595	493.64911669367945	12.185001960784314	33.44839803921567	0.0038042272536582774	7.053524	0.36853579074814424	0
0.161473	-16.008875	202.268234	32.540943	57.769569	0.631056	12.8501	580.2420000000003	12.925067459324156	61.8436565707134	1.733665892942736e-06	0.744482	1.2994877562698266	0
0.16056	-15.936707	236.426483	31.941233	59.113628	0.724201	12.274522370617696	402.4249115191989	11.646137234042552	24.01239999999999	3.6199904379618964e-07	6.883965	0.002087737223874352	0.9539707959183606
0.153278	-15.971051	203.716949	31.17362	56.552689	0.658799	12.889679751671443	578.5385873925501	12.868730894308943	58.15584048780485	0.0003635868940012549	5.620465	1.2756984828232991	0
0.159541	-15.970221	238.234085	32.280602	62.863174	0.747483	12.185658282208589	370.83419631901864	11.140770588235293	15.428292941176466	1.3136137597375808e-05	7.461267	0.022115448711866773	0.10655561224489811
0.161459	-15.998878	243.032349	32.70052	60.005913	0.711802	12.388548795180723	430.8216942771084	11.88974609053498	28.953410699588467	1.4512037691159046e-06	2.483384	0.0485943206961466	0
0.16714	-15.973504	228.765457	32.955383	67.597153	0.732452	12.011669200779728	335.00667641325555	11.0197	14.24807999999999	0.00013630167787154692	11.978243	0.1363010224845947	0.0690187959183682
0.154708	-15.820811	228.169632	32.855629	68.303207	0.715827	12.639093769470405	467.5828847352026	12.071609652509652	31.461350579150583	0.000503906248291957	5.862782	0.19950864497926454	0
0.14814	-15.862414	218.639496	33.152988	62.817558	0.729921	12.600739261744966	451.08803859060424	11.986039130434783	29.345100869565215	0.00041691831912831737	7.263815	0.11913346548416041	0
0.158512	-15.924892	225.867691	32.630161	59.097557	0.725525	12.248066044142616	389.74583870967746	11.61078783068783	23.25968306878306	9.369546948659969e-05	2.059786	0.0010454423049362878	0
0.158905	-15.92174	242.698364	31.139521	59.660831	0.72963	12.354743835616437	421.69941095890425	11.688296629213484	24.553956179775284	1.4310997275604814e-09	14.773493	0.026995826577134445	0.7806984693877472
0.140481	-15.846899	213.041306	31.41287	61.437695	0.739932	12.785580565371024	492.48224028268555	12.142339130434783	32.10861304347825	0.0003024005993657208	7.397237	0.35986886326272155	0
0.157203	-16.119141	215.916595	31.684025	60.884949	0.684411	12.618482211538462	488.85614182692336	12.376586810551558	41.31691846522781	0.00029972095488370077	10.849257	0.33359433310809194	0
0.166785	-15.884108	206.537537	32.340382	55.458359	0.664257	12.354892773645059	443.1340871413392	12.236189668615983	39.59769025341129	0.0004925214164893142	2.714776	0.08774022608019068	0
0.166062	-16.121639	222.295929	33.128189	56.499943	0.678945	12.3271	429.7502150537636	12.09522401055409	35.237814775725575	0.00024212162588407865	0.762523	0.04573074352787008	0
0.156111	-16.109045	219.285538	32.51804	56.417183	0.64002	13.008608591065292	626.0732405498284	13.070364497878359	66.68304483734089	4.2329305196990786e-07	0.340303	2.022053207032382	0
0.165589	-15.879384	230.213898	33.512032	58.339035	0.710276	12.145345775729647	376.36240706605247	11.616760550458716	24.044256880733965	1.764599472119343e-05	0.387864	0.013154456629454424	0
0.152149	-16.153656	212.287445	32.534214	68.010727	0.684412	12.876888095238096	536.9649321428575	12.60743184855234	46.2984623608018	0.0034309571794837327	9.133529	0.7632299913212263	0
0.151589	-16.143217	239.070404	32.803448	65.523178	0.708327	12.842254390934844	529.21883286119	12.411322910216718	40.04316130030958	0.00029030015509412093	4.952931	0.6822133053583925	0
0.151714	-16.009611	238.231796	33.929317	66.941422	0.69283	12.970452572145545	563.5108431618573	12.652139603960396	47.095254702970315	4.82715434294589e-06	8.329318	1.075347853751293	0
0.159809	-15.839133	236.799225	32.084362	68.509033	0.74067	12.327323320158103	396.6371739130436	11.346975	18.026375000000012	1.5354587773820652e-06	14.258173	0.00010150394022440051	0.00042318367346945044
0.14693	-16.175709	229.137451	32.942764	59.587215	0.723707	12.73539411764706	496.20129411764736	12.242245454545454	35.56684290909093	3.342831652410237e-05	5.316979	0.38785143407665107	0
0.160406	-15.83432	223.406876	33.440235	66.789856	0.744779	12.090988421052632	341.02597894736846	10.979385714285714	13.391957142857136	0.0063013166231329016	3.859074	0.11032217556790204	0.18798418367346753
0.164773	-16.179564	222.133972	31.950361	57.427433	0.641056	12.716861990950227	548.3030361990951	12.731309003215435	55.03535434083599	1.5544149828519128e-07	6.72015	0.8900097858598274	0
0.156456	-16.077406	209.486954	33.370617	62.590069	0.678607	12.665920980615736	491.6511071835807	12.455038053097345	43.18643407079646	0.05991467744646467	2.594668	0.35375854276211127	0
0.163272	-15.971351	210.962357	31.781704	54.060658	0.659829	12.523774772036473	490.11547720364763	12.459891907514452	46.028735260115624	2.8070460253947358e-05	3.831381	0.34260654215110486	0
0.160264	-15.961962	202.578629	31.609613	55.430325	0.667226	12.528095811518325	481.51114450261787	12.4308	44.55807500000003	0.0001968370658226226	5.527228	0.2834244969714681	0
0.156864	-15.806833	209.829712	33.706707	65.914749	0.678678	12.70871882893226	495.98846153846154	12.469126548672566	43.06948362831862	0.02786888628939737	4.125075	0.3862217983964147	0
0.146316	-15.905069	230.873337	31.283724	64.790184	0.742509	12.7529281535649	492.44243144424155	12.002839361702128	29.043723936170217	5.2699293850306255e-05	10.197468	0.359575003863317	0
0.141969	-15.884371	210.087921	30.463907	62.122093	0.705972	13.023024302788844	576.5034701195223	12.699070588235294	48.288366911764676	0.000152075122606377	12.455236	1.2475648630694745	0
0.155005	-16.06419	201.047745	32.655304	66.744011	0.708611	12.396597797356828	407.4833303964759	11.929515384615383	29.217287384615382	0.004096586577065933	8.586908	0.005901388413257415	0
0.14318	-16.095549	229.747482	32.710068	65.7995	0.692195	13.268674162679426	649.8180574162683	13.014674736842105	58.39039536842103	4.086027467099652e-05	10.340038	2.4589724927015615	0
0.168652	-15.949164	203.895569	33.324329	58.296345	0.667942	12.2631	413.3769756906077	12.095469747899159	35.6621025210084	0.02350174582560201	0.984466	0.012789140280546714	0
0.15666	-16.172171	238.851334	32.885597	67.933357	0.689424	12.826037974683544	532.9849481012661	12.49765958549223	43.23867098445596	7.308753012854667e-05	6.792251	0.7210355844737176	0
0.159816	-16.080528	205.046066	33.958405	55.430187	0.656086	12.645567307692309	508.79743846153883	12.606018530351438	49.816403514376994	0.00010436962293537372	5.154513	0.49040878581425673	0
0.16257	-15.853266	223.071838	33.877167	66.586655	0.726838	12.152651351351352	358.45599459459476	11.358214093959731	18.767214765100675	0.012675511204826238	2.746776	0.05057379715295764	0.19980899999999732
0.14912	-15.828286	208.603226	33.102077	62.309143	0.666206	13.0771	606.1791216350948	12.985672864321607	59.930209547738684	0.0011920526185851868	6.857109	1.6888661364097581	0
0.145505	-15.850624	207.256683	32.504478	69.281044	0.641596	13.55383063973064	762.6526127946129	13.563410606060605	83.19035378787879	1.1476130387301696e-07	10.961424	5.118804968320211	0
0.153845	-16.141291	211.188232	31.148523	59.09758	0.694158	12.596144529262085	479.78925063613246	12.315674025974026	39.391105454545446	2.7661868371216363e-05	13.036835	0.27225437248518397	0
0.149955	-16.009932	244.43335	32.735386	67.06279	0.718552	12.901216490166414	539.8480741301063	12.380983802816901	38.49959014084506	9.856117770853201e-06	5.950781	0.7945454041827509	0
0.142478	-16.135956	227.249435	32.980553	60.768002	0.723384	12.930118099547512	541.1419698340876	12.467146052631579	40.75058092105263	6.588921367154038e-06	10.812144	0.8088038001225987	0
0.149003	-16.051342	233.173569	33.310513	65.145561	0.738096	12.656778571428571	464.31386607142866	11.924475661375661	27.610844444444425	0.00037773369721138297	6.757614	0.18194223071310578	0
0.169944	-16.157534	211.634888	33.311081	55.014629	0.668372	12.21433516237402	410.1153762597985	12.04664565701559	34.84190467706013	0.0005199696329525288	0.692817	0.008652292524507643	0
0.151629	-15.992178	216.334152	32.256798	56.680595	0.687065	12.752401997649825	523.1493654524093	12.555505405405405	46.29242027027025	0.00019345705019218135	1.386212	0.6219080659258752	0
0.140863	-16.070158	235.187241	31.54244	61.372822	0.741083	12.962132367972742	550.2829642248726	12.34494188034188	36.8260517094017	1.5532387336050823e-05	6.828531	0.9131474169358789	0
0.15092	-15.842888	230.813904	31.764406	59.061676	0.693791	12.8611	551.7360841584162	12.609699033816424	47.19634154589373	3.6838144104254204e-06	2.756514	0.9303176360639674	0
0.155915	-16.031506	211.596924	32.742924	65.411201	0.693556	12.602140103492886	467.33437386804655	12.258758536585367	37.13385609756096	0.026754812646435793	5.896146	0.19814481961211217	0
0.149488	-15.835243	201.168152	32.954731	65.561111	0.741261	12.267698039215686	364.9073901960787	11.432632934131737	19.315044311377243	0.00662208306580954	6.668954	0.03429359204018211	0.64
0.146787	-15.84372	233.986893	32.05545	59.080566	0.719835	12.832397935103245	529.0212005899709	12.39594	39.69984900000002	9.482573944909385e-07	3.308508	0.6802057167366523	0
0.159555	-16.021004	237.651306	31.465326	57.950024	0.727226	12.281598305084746	405.99521355932217	11.641122099447514	23.929133701657477	2.3556080480586792e-08	10.817323	0.004578261631814515	0.8374864489795905
0.14161	-16.159901	204.714706	29.215965	52.854206	0.652385	13.370013867355729	746.8998621877694	13.46847694300518	83.07160012953368	1.1380413449582367e-08	14.781134	4.689553155323875	0
0.153874	-16.079576	242.267242	31.886513	63.542458	0.718296	12.677201226993864	491.8803987730064	12.157003846153845	33.87304192307691	7.656098709216383e-06	8.272841	0.3554390216867877	0
0.147566	-16.183926	218.655609	32.234371	59.115826	0.748951	12.391991089108911	405.10829702970307	11.55486056338028	21.25071126760563	7.931714523050349e-05	3.794061	0.0038694501809497313	0.3073910408163227
0.143082	-16.119383	246.140396	30.724194	64.538383	0.746724	12.980496768402155	561.4395673249552	12.262339999999998	34.52901999999998	6.069315228651246e-07	14.21979	1.04907472932803	0
0.164416	-15.801061	209.402786	32.03368	57.513264	0.661203	12.511078350515465	478.9727030927836	12.40995873605948	44.01967472118957	0.00039815470801732246	4.451189	0.2670358291960725	0
0.163258	-15.877808	205.824539	32.045853	63.92873	0.70619	12.148982882882882	368.02050450450474	11.648508759124088	24.482494160583947	0.0002754437587431791	14.852755	0.027565185408433567	0
0.148899	-15.898181	229.879974	32.078476	68.421471	0.705111	12.98590551724138	563.0619751724139	12.571517366946779	43.97769551820727	5.545948511303739e-05	9.157164	1.0696266035068616	0
0.142079	-16.17247	247.79805	32.947586	63.225082	0.741604	13.010379187817259	561.123532994924	12.376095614035087	37.313232017543875	3.3448617793370536e-07	11.209274	1.045094559610531	0
0.142904	-16.068468	210.773087	30.999105	53.106895	0.639826	13.453825239616613	777.5538434504795	13.5977836492891	89.66863590047394	1.4097225296441634e-08	1.471741	5.542151692827794	0
0.151715	-15.82003	235.636078	31.66254	68.823486	0.716324	12.84211376146789	525.2177798165142	12.303203202846975	36.633982562277595	9.889079882038725e-07	12.487786	0.6421460896697624	0
0.16563	-15.959609	210.282822	33.369267	66.11969	0.634547	12.807336842105263	551.3394210526317	12.791438088445078	55.5860259629101	6.8562948150198666e-06	3.496055	0.9256147531388234	0
0.152619	-16.152224	234.852631	31.888483	60.263981	0.695249	12.80963807106599	537.5350761421322	12.525455498721227	44.67096061381072	3.384217164586102e-05	5.027938	0.7693727027064965	0
0.143041	-15.846077	221.501038	31.123886	58.307312	0.7248	12.845824770642203	527.5392691131501	12.388888590604026	39.22372315436241	1.1687138347561392e-05	4.683317	0.6652462147047774	0
0.140415	-16.173065	224.158691	32.544334	59.446346	0.725448	12.95746115326252	548.8026024279212	12.501421428571428	41.66129285714287	4.9779003139167454e-06	9.574174	0.8958197590949566	0
0.156526	-16.063005	222.134735	32.13422	66.097977	0.745919	12.21801649269311	367.50055323590817	11.18127525773196	15.777308247422686	0.0004121453830158173	12.535819	0.028637900964018765	0.020285897959183778
0.163852	-15.976431	209.025238	32.839138	61.81134	0.665962	12.5201	469.0197856377279	12.360815667311412	41.785681044487426	0.025049246593971394	3.943288	0.2074860559850487	0
0.144909	-15.904613	219.597198	33.024357	65.111931	0.727315	12.805973376623378	497.62815909090926	12.230396577946768	34.32242661596958	0.00038608859587207936	10.252452	0.3988653837023047	0
0.154432	-16.046213	236.386536	31.316254	58.972397	0.725805	12.493317886178861	450.55883089430927	11.923149773755656	29.055731674208122	4.0556204145640124e-07	9.583511	0.11689595040350122	0
0.15629	-15.811433	232.077667	32.020676	59.873928	0.744983	12.245902348336594	384.48477886497096	11.353800854700856	18.49998547008546	4.000158798025598e-06	4.187965	0.004187261558099365	0.012352734693877206
0.151731	-16.06221	202.751358	33.881512	58.370026	0.714392	12.3506705794948	401.8735096582469	11.910794533762058	29.128593247588437	1.2224650861003448e-05	8.127522	0.0017891648765732979	0
0.152103	-15.969614	204.246552	33.066509	67.771629	0.697994	12.6747750330251	472.97034610303865	12.301655555555556	37.502442222222236	0.020237632280369677	6.70736	0.23022484720199327	0
0.162551	-16.000214	240.317291	32.204071	65.598434	0.728891	12.281116071428572	395.9889446428575	11.495566666666667	20.899789333333338	1.909369105310366e-06	13.462041	3.7037122144817404e-05	0.24066032653060923
0.158456	-15.964945	204.505615	31.932531	61.938755	0.724213	12.089492733564013	349.5184982698963	11.435904878048781	20.442023414634146	0.00024317927424465126	11.235517	0.07833626507457224	0
0.148464	-16.150473	226.264801	32.03019	64.389732	0.712458	12.83245465116279	522.3349069767445	12.388975	39.280556250000004	0.0016933380317169459	7.439143	0.614028062855429	0
0.162504	-16.197384	220.254074	31.756033	58.431038	0.67032	12.546878390297685	485.8260518191843	12.391758008658009	42.97766666666668	2.87669004774275e-05	11.170378	0.3124022414792387	0
0.169923	-16.033268	227.529694	33.096252	58.073826	0.720487	11.87899005235602	324.2695811518327	11.152114598540146	16.75787080291971	2.220615788518752e-05	3.578029	0.18945485066744347	0.051983999999998295
0.156612	-16.009272	233.487915	32.614796	60.702343	0.727494	12.383946283783784	418.008900337838	11.740478238341968	25.283917098445592	9.374902231630549e-05	2.716809	0.020048643588414145	0
0.161888	-15.847675	239.481049	31.72728	59.478592	0.739556	12.134558015267176	369.89941984732843	11.252536363636363	17.39468272727273	2.5822769272434934e-08	9.67106	0.02385946978464151	0.0003719387755101827
0.149154	-16.160574	243.496628	33.139317	62.756027	0.738553	12.687204529616723	479.91295121951214	11.994949740932643	29.274929533678755	2.842753975870405e-05	4.93754	0.2730493456968425	0
0.161874	-16.008993	200.56015	33.374138	66.056847	0.682506	12.407565621230399	424.08773341375155	12.132572727272727	34.92790363636362	0.05257094138128616	4.887197	0.03204151423051279	0
0.140261	-15.90408	238.740234	30.744997	64.793449	0.721441	13.249640263543192	644.9647745241584	12.80829822485207	50.25321005917159	4.298975207375815e-07	11.799873	2.366196961057074	0
0.153664	-15.903587	202.864365	33.476177	69.427002	0.739581	12.186259999999999	346.73004	11.270236986301368	16.94663424657533	0.009480765400973154	7.139608	0.08823627127674707	0.20663518367346564
0.167342	-15.983465	244.800735	33.309601	64.189034	0.73967	12.015674	340.750876	10.931733802816902	13.169809859154945	1.2053624509608192e-05	4.484236	0.11144965509178226	0.304388653061222
0.169506	-16.167377	206.153931	31.667477	55.057232	0.669154	12.20059494949495	410.6925454545458	12.045056896551724	35.04950215517243	1.7182257586989684e-06	14.231773	0.009325670356184063	0
0.16779	-16.073647	248.972397	33.795521	67.607681	0.729895	12.147743784786641	365.90135621521364	11.237055752212388	16.99642743362831	3.0117556070954816e-05	4.348223	0.03206555531792231	0.0013270408163268137
0.162081	-16.140734	212.883209	32.355785	57.613201	0.691839	12.300175324675324	414.5213038961039	11.987521364985163	32.12019970326409	0.000338522925658457	4.979969	0.014431481403229989	0
0.157881	-15.966187	238.873917	33.636936	60.27142	0.71575	12.457943797856048	438.25134609494637	11.94287551020408	29.633875102040793	4.331383120131339e-06	2.274941	0.07084227934768597	0
0.141205	-15.962111	237.005615	31.001862	65.807167	0.716413	13.24547606837607	642.6333247863249	12.825612676056338	50.93367605633802	1.887188094519253e-06	11.943451	2.3222632348299923	0
0.166649	-16.033493	233.178421	33.125893	65.416451	0.731936	12.032145801526719	341.905864503817	11.097701941747573	15.290795145631073	0.00034368915229840424	7.796779	0.10675454576424298	0.02177732653061293
0.149095	-15.806062	221.239273	32.478882	69.898117	0.726283	12.758032773109244	485.09543697478995	12.101891666666667	31.226844166666645	0.0005432827095146741	9.086061	0.3073964596895942	0
0.158726	-15.868017	230.16098	32.19775	61.826328	0.737731	12.219869811320754	379.19285283018877	11.379390076335879	19.022170992366423	4.002574039595561e-05	6.162506	0.009462377340518673	0.07578222448979673
0.157666	-16.044769	202.560013	31.982262	64.537308	0.707773	12.30076174298375	394.32772673559856	11.83627741935484	27.735517419354835	0.0003180506033989622	13.79305	1.7115317094588154e-05	0
0.147031	-15.997114	234.51796	31.823292	64.536598	0.707163	13.011406010928962	577.1436557377049	12.63416611570248	46.148356198347116	5.3687572366211667e-05	7.070152	1.2563810206104824	0
0.144546	-16.155609	228.96698	31.018764	60.085499	0.700215	13.061402915082382	603.0171102661601	12.7937	52.06162999999998	2.5040293719385196e-05	8.0727	1.6386695635875528	0
0.144574	-16.140001	250.00354	33.19215	64.115952	0.74112	12.934407692307692	540.6667948717951	12.27039906542056	34.81592149532709	4.143114376290017e-07	10.070996	0.8035527622521801	0
0.155136	-16.068743	226.145111	32.759102	59.004932	0.733648	12.2970875	395.4618250000001	11.593240350877192	22.59432982456139	9.358135762297012e-05	1.89981	8.076964000003143e-06	0.6801536530612194
0.164932	-16.043257	238.141983	33.096478	68.69014	0.696717	12.470683450210378	443.43511921458634	12.008660553633218	31.2873937716263	1.5495760942540488e-05	9.082085	0.08884111804331135	0
0.166192	-15.932838	206.605545	32.511997	60.935654	0.704438	12.024517287630403	348.1087615499256	11.541317557251908	22.985410305343507	0.0009642930071321875	8.712032	0.08326772045942672	0
0.152239	-15.884328	237.066193	31.099129	58.308498	0.707912	12.727301936376211	516.9405546334717	12.366417073170732	40.073205487804884	5.2541624113796e-08	7.045306	0.5631052824357378	0
0.144883	-16.192307	232.987762	32.144974	60.171432	0.733019	12.796175657894736	510.3568092105264	12.22796475409836	34.728065573770515	5.362841356552122e-05	4.55506	0.5039410530171377	0
0.148111	-16.139288	208.170303	33.882072	69.495667	0.721145	12.64384358974359	448.6530064102565	12.052609433962264	30.425237358490566	0.0007880863527454735	11.742808	0.10901377881596318	0
0.154902	-15.89906	210.513885	33.302231	60.509487	0.71103	12.393012850812408	415.2678360413591	11.935856272401434	29.6250835125448	0.0038662289409167653	2.898557	0.015556361762818063	0
0.168027	-16.084494	223.444809	33.380333	67.902283	0.735658	11.892498357289528	309.95593018480497	10.769353731343283	11.469165671641798	0.0010654301886565414	10.42695	0.27389325673777104	0.3612010000000041
0.15599	-15.943305	210.37175	32.834637	65.373154	0.689644	12.632282957393484	475.63117794486243	12.320494402035623	38.82650737913483	0.039459194838783476	4.939561	0.2462063661737683	0
0.162882	-16.036985	215.295578	32.146694	60.178169	0.698838	12.260979888268157	401.3150405027934	11.860685616438357	28.979257876712346	0.00029483030062266787	9.36038	0.0015102385439780819	0
0.16373	-16.181274	229.35878	32.006538	59.020397	0.671619	12.5471	486.6398447694039	12.371694594594596	42.33135540540539	8.551787303720849e-06	9.302396	0.3180255109816973	0
0.140874	-15.898712	234.637192	32.080154	69.989754	0.726162	13.2431046875	621.9672406250002	12.68401059602649	45.17386788079471	1.2922502913367164e-06	13.854245	1.9508308948421953	0
0.140841	-15.826865	230.92746	31.780689	60.599144	0.720799	13.084487518142236	591.594253991292	12.671886350148368	46.610313353115714	1.1718515034376739e-06	7.107981	1.4636421567769995	0
0.16229	-16.119835	242.616913	33.253216	63.574402	0.728703	12.257565608465608	390.55497707231063	11.499119607843138	21.040139215686267	0.0001330911366512413	3.266	0.0007482406183264998	0.27099461224489463
0.167444	-16.070017	214.934692	33.647976	58.425659	0.697555	12.07430253164557	363.1510000000001	11.655400751879698	25.261302255639094	0.0029961705355617285	0.725856	0.038413587730177216	0
0.155788	-15.892149	231.781021	32.092781	66.556229	0.702528	12.711830822873083	498.8046945606697	12.288253846153847	37.354338461538454	3.3483625847528205e-05	9.279479	0.40806303859252757	0
0.149641	-15.815066	200.424881	31.784142	60.836365	0.715066	12.478320566318928	430.0093025335323	12.031145592705167	31.390136170212752	0.0030116246412898898	5.229392	0.04641519579207167	0
0.152694	-15.804749	229.865173	32.410091	62.026424	0.742826	12.41423988657845	414.57412665406446	11.594276870748299	21.98530000000001	7.379456256958393e-05	3.288619	0.014509687451620606	0.3064413265306092
0.16542	-15.812385	204.355515	33.301617	69.963623	0.646464	12.7361	518.5790742857145	12.634199378881988	49.4072136645963	8.892498198228325e-05	7.292313	0.578339885493553	0
0.169975	-16.030754	203.990158	33.073353	61.530678	0.678474	12.144298055893074	380.8659927095991	11.878625252525252	30.27043636363636	0.01020513626248161	6.504019	0.007565260576004024	0
0.145674	-15.928509	214.251343	31.728512	61.220184	0.749682	12.474464541832669	418.1999980079682	11.626777852348994	22.183629530201355	0.00042526801526253486	5.775129	0.020383049754119874	0.4653188775510145
0.154292	-15.823928	215.604736	33.571766	64.638145	0.657943	13.018903883495145	593.6728951456314	12.93379230769231	58.50628461538464	0.0003134745589192202	5.124706	1.4947567059142077	0
0.156002	-16.082497	231.751465	33.163342	65.343536	0.748222	12.281879381443298	380.7751505154641	11.247780412371133	16.550868041237102	0.0034209677229666696	4.164624	0.007662820084552026	0.022585795918367672
0.158785	-15.813342	201.145172	33.807377	65.444206	0.709314	12.231795652173913	373.035043478261	11.736720689655172	25.660365517241388	0.08163707054262251	3.606968	0.018270648615455982	0
0.158877	-15.813539	216.329407	30.880411	57.472954	0.653638	12.815112440191388	567.4329387559809	12.791868844221106	56.11715343383583	2.4346516669005136e-07	11.158137	1.1259879145287142	0
0.164409	-15.826356	227.285156	32.922176	64.444122	0.737772	12.01245856573705	335.1625936254981	11.007324719101122	14.081077528089867	0.00040883671685219646	5.843192	0.13559347509121053	0.09814793877551206
0.142458	-15.919696	229.036667	32.358715	65.973022	0.718921	13.095033628318584	583.9361283185842	12.627306060606061	44.62885818181814	5.137386967766213e-05	10.11847	1.351833773595892	0
0.140406	-16.097738	234.847504	32.530872	59.412724	0.735887	12.970813128038898	552.8467082658026	12.430759003831417	39.33055670498086	2.3168993215143975e-07	10.047575	0.9435487170783202	0
0.147734	-16.186638	253.16864	33.460224	66.911545	0.742882	12.85339359430605	516.8510088967972	12.09876844919786	30.772424064171105	3.424578078047174e-06	8.355768	0.5622785654595922	0
0.154632	-15.96502	233.898697	31.891373	63.512909	0.717095	12.60385	470.9976250000003	12.078541860465116	32.16354883720929	3.999629584788832e-05	8.093728	0.21872242388225033	0
0.152023	-16.02564	233.381912	31.556173	60.130783	0.710032	12.708139716312056	504.80119574468097	12.307285303514377	38.15862140575079	1.1649281899292202e-05	6.484784	0.4565700387961844	0
0.149801	-15.801092	223.137054	32.419598	62.033424	0.717934	12.682157663125947	482.35046585735967	12.196292982456141	34.6319501754386	0.00044017999293687363	3.842667	0.288950679687489	0
0.154548	-15.99565	231.254868	32.147758	62.092506	0.698015	12.719340789473684	508.0382486842106	12.382470473537605	40.44024568245126	0.00014762000989864728	4.871134	0.4838871731348995	0
0.149621	-15.874953	230.654587	33.841373	69.173828	0.693829	13.041224842370744	575.3087641866333	12.706843341404358	48.154198062953974	4.009305027504235e-06	11.304125	1.2311952830300001	0
0.166333	-16.075808	205.64325	32.428913	56.389008	0.668924	12.3201	430.96993069306944	12.170034426229508	37.646408196721296	0.0007920423715133878	4.302901	0.04899733639059765	0
0.144308	-15.821424	231.567261	31.711006	64.644547	0.706881	13.121244772117963	605.7479356568365	12.763138860103627	49.759658808290204	1.2311567896721152e-05	7.392733	1.681976516302697	0
0.153377	-16.167706	232.517578	33.287304	67.072243	0.697471	12.832028476821193	525.5096953642385	12.461374725274725	41.71006703296701	0.0019346048435514706	5.06894	0.6450283771480743	0
0.161611	-15.917742	237.382278	32.069687	62.449539	0.70147	12.474414165497896	451.99455119214593	12.053970307167235	32.67248703071673	1.560903456585142e-06	8.859116	0.12301553100474863	0
0.146628	-16.039957	249.130814	32.548172	68.202217	0.742245	12.92765614973262	536.7882513368987	12.176023076923077	32.295427692307676	3.5181748275799274e-06	8.010338	0.7613314354433349	0
0.161549	-16.054878	215.14679	32.607128	63.105053	0.664063	12.6691	506.61533544303836	12.525266666666667	46.18416666666664	0.005053474237698741	5.902755	0.471781608750276	0
0.144287	-16.055277	206.881943	31.153431	61.060764	0.72581	12.658791318327975	468.8266430868168	12.135318181818182	32.91658618181819	0.00026289487163064213	8.997562	0.20640466667808682	0
0.167255	-16.170765	213.353088	32.888241	63.738712	0.688809	12.21920582010582	391.4513941798943	11.848394117647059	28.884552941176466	0.0021133034496924573	10.432563	0.00047687965032854317	0
0.156907	-15.916563	201.781555	32.372089	68.7024	0.631691	13.157032119205297	647.4196067880798	13.178270616113744	68.88962227488149	2.3665493341282537e-08	9.582467	2.4129006538622044	0
0.148179	-16.05261	202.951065	32.942554	63.917267	0.710649	12.623018454935623	457.3513261802577	12.197637190082645	34.75803884297519	0.006316901090365183	6.309057	0.14722604975855663	0
0.141951	-15.858935	227.547806	31.82625	60.281021	0.727971	12.941474805598755	547.4289331259723	12.450572222222222	40.23764722222221	8.197509219908781e-06	6.100676	0.8798894070124361	0
0.146162	-16.014629	201.050797	32.94873	56.802231	0.648224	13.243157921635435	676.9323696763206	13.300544740346206	74.18539227696407	1.6046164250997686e-05	8.947091	3.0101154488541724	0
0.151409	-16.058371	226.351974	31.241421	58.459629	0.73088	12.48040220713073	441.1656553480477	11.873858293838863	27.80608246445496	4.450852685725507e-06	8.499593	0.08071073074422634	0
0.149052	-16.181295	207.694809	32.266991	59.295219	0.661033	13.072122966507179	618.007785645933	13.034030047694754	62.849833227344966	0.0050020875089845295	2.888179	1.8833599037615116	0
0.162998	-15.813954	203.184753	33.01255	63.137566	0.638555	12.804893315743184	551.2310131926122	12.799896398891967	56.01149681440441	0.0004805680264090723	1.996735	0.9243315307243611	0
0.145388	-16.18985	244.675461	31.001945	63.277374	0.695256	13.212402325581396	655.2263023255819	12.963490134529147	57.69469865470851	2.3213652298292588e-07	11.453231	2.5644583544443122	0
0.169498	-15.872213	206.888901	33.367191	68.393929	0.669679	12.357635632183909	421.27398620689684	12.099498210290829	34.61886510067116	0.0029079099315098556	8.87656	0.02614238489752256	0
0.145701	-16.195076	230.169815	33.242096	59.589027	0.73801	12.670887197231833	472.9016730103806	12.034114150943395	30.242696698113228	4.208984123301021e-06	8.232628	0.22981948053268678	0
0.154412	-16.129971	239.902664	32.355099	67.518517	0.688171	12.930842574257426	564.2575643564358	12.632583009708737	47.15215800970875	9.153491488562892e-06	8.78558	1.0848993360235926	0
0.153084	-16.164223	213.961899	32.087219	62.627346	0.670262	12.9121	566.2204143763213	12.777129850746269	53.207287686567184	0.0050513890926616135	6.482792	1.1102080113306194	0
0.158233	-15.990132	201.182632	33.973461	62.994255	0.748407	11.776786098654709	279.77781165919305	10.64745294117647	10.299826470588235	0.0025673472816249666	3.487178	0.5027655455070065	0.2891366530612258
0.168825	-15.977331	220.422165	32.341961	63.79142	0.650747	12.574755378486056	494.54904780876507	12.472054285714286	45.635821714285726	2.1085095909842583e-06	12.751411	0.37529043009256496	0
0.164804	-16.125986	230.976471	32.291794	60.249012	0.723115	12.090473056994819	362.6160742659759	11.392974213836478	19.92609622641509	8.315910625706569e-06	10.315249	0.039714788958931636	0.32116508163265406
0.144484	-15.951808	202.27507	32.108768	57.611805	0.719434	12.60358878923767	458.53479820627825	12.176928908554572	34.48423156342184	5.568771459366393e-05	4.289931	0.15286799841372775	0
0.156094	-16.104736	243.16597	32.202934	65.133102	0.698711	12.767828246318608	521.5606639892907	12.39646231884058	40.52254144927537	5.406787950457227e-06	8.197422	0.6065837318593188	0
0.148944	-15.89011	231.456284	32.358715	69.688629	0.735259	12.780811229946524	492.9723475935832	12.031560396039604	29.42769950495048	0.00010693084110740005	9.15865	0.3634965545277308	0
0.141737	-16.127445	224.364868	32.528545	68.925949	0.740074	12.957698198198198	528.360538738739	12.223372727272727	32.98237272727271	0.00030819710547146133	12.798589	0.6735160536875441	0
0.142668	-16.096722	233.564697	30.022423	58.426884	0.705966	13.1101	624.9192132639795	12.835672481572482	53.49492678132676	5.209701043802699e-08	13.740729	2.00190654212269	0
0.16317	-15.938702	200.172104	33.103317	69.161285	0.668181	12.560045175438598	463.39986403508783	12.353644933078394	40.647083365200764	0.002379355167214729	9.276252	0.17717553230839297	0
0.162484	-15.841898	226.937958	32.216888	63.270844	0.721305	12.215034010152285	382.62982233502544	11.54578131868132	22.12280439560439	3.705406083987691e-05	9.518982	0.0057948892956415825	0.7646253265306107
0.160175	-15.971135	226.189362	32.112991	63.787575	0.734274	12.184420150659134	370.4318870056499	11.343607462686567	18.524970149253733	9.633390055686954e-05	11.34946	0.02285792856248629	0.08493061224489759
0.15243	-16.168737	233.848282	32.814308	68.78669	0.702239	12.874640577716644	534.4408088033016	12.456757060518731	41.117056484149884	0.00043528547610625814	7.591399	0.7363309504272251	0
0.145663	-16.187002	212.82193	30.53429	54.079365	0.636613	13.387959188544153	760.8045696101831	13.5331	87.13339904761906	5.161954970214419e-09	4.11553	5.067473918019077	0
0.161457	-15.920712	224.474625	32.731983	69.564835	0.74817	12.090124390243902	339.83560975609777	10.795024528301886	11.263322641509426	0.00018592676459988815	12.076816	0.11524203364663804	0.5465433673469416
0.16894	-16.123665	212.02475	33.041161	62.738354	0.736687	11.657265618448637	273.1863333333334	10.500176923076923	9.241309615384615	0.00017298087922152844	10.504344	0.5619339886117024	0.6006250000000019
0.157991	-16.190464	239.308456	32.298805	58.969296	0.716701	12.43374142194745	439.573819165379	11.923319917012448	29.4769734439834	7.289964644988738e-06	4.232492	0.07524072350250069	0
0.154999	-16.095232	216.217834	33.938797	57.676788	0.642702	13.02422662619254	617.3151205550739	13.061855395683452	65.42227697841726	3.2488167554950645e-07	8.278535	1.8716785922808823	0
0.147539	-15.929868	226.43457	33.368546	64.822601	0.746362	12.587976923076925	441.3818307692309	11.750724203821656	24.054960509554117	0.00014289588523621686	8.970803	0.0814683730368974	0.5992971632652994
0.15302	-16.087778	205.495819	32.990231	69.197403	0.678268	12.86774892412231	531.9087157417895	12.629662264150943	47.1041847169811	0.004188972050998531	7.96658	0.7098318180758765	0
0.143217	-16.138809	239.676544	32.744156	58.20319	0.693462	13.1951	645.2623626760566	13.001231078224102	59.36991141649049	1.9254680497804304e-08	8.596875	2.3718343260478894	0
0.145479	-16.128998	227.396194	33.617573	68.443283	0.743234	12.762399065420562	477.5732429906546	11.953803296703295	27.458678021978006	0.00020503227106332588	12.908753	0.2582093427879266	0
0.150455	-16.195648	206.501602	33.063328	62.234066	0.713922	12.500496423248881	432.40510581222065	12.035975	31.317080000000015	0.0035450141464668282	4.471502	0.052985256930591175	0
0.164829	-16.190918	201.678558	33.046383	57.426033	0.648049	12.557607029053422	492.7253955014061	12.537011042944785	48.36334846625768	0.007972168889686292	0.93309	0.3616663829928993	0
0.167609	-16.188442	235.170349	33.757465	64.708321	0.666409	12.5421	476.0131071428573	12.334875743707094	40.782275057208224	0.0002660034813477498	2.552857	0.24854432298944654	0
0.156173	-16.038374	235.230484	32.683941	58.413361	0.7091	12.533243472022955	462.6242367288381	12.116027835051547	33.88608350515464	1.0385052376751273e-05	1.226757	0.17318011429710542	0
0.146134	-16.134525	202.936264	29.498526	52.995941	0.646751	13.229896782387808	704.7119051651144	13.334918537859009	77.94695195822456	2.1194091204064485e-08	14.922984	3.6325288218132012	0
0.157468	-16.096842	232.254333	33.690788	64.260071	0.711304	12.511372863568216	444.6829355322342	12.003567680608365	30.6818764258555	0.0029878466861762445	2.767472	0.09347764575053777	0
0.151654	-16.061733	215.862274	33.023399	67.030777	0.64486	13.26609557913351	674.2313908045982	13.249653672316384	70.6599316384181	2.301491115182924e-05	5.68766	2.952716482297571	0
0.158418	-16.151424	205.459824	31.284977	59.900303	0.643615	12.888387366548042	584.4054519572957	12.903667346938775	60.056372244897965	1.8235860275972936e-05	13.635377	1.358558115262388	0
0.14961	-15.896067	213.270889	30.990082	63.60775	0.647722	13.284007637655417	693.6910532859682	13.291850348675036	73.25528675034865	1.2612830267504159e-06	11.639758	3.3786071597853202	0
0.162067	-15.965707	205.551285	32.217136	59.058342	0.684905	12.343025153374233	423.20634723926383	12.083703864734298	34.44880579710144	0.001926415844453808	6.039008	0.030129155960498994	0
0.147339	-16.008537	237.469009	32.066174	59.524914	0.690415	13.0681	610.9276528925623	12.86178558951965	54.97250786026203	1.285540214893783e-06	3.083906	1.7656710545303045	0
0.148375	-15.890981	240.217178	32.386307	63.806335	0.733018	12.780291986644407	504.8876377295494	12.152744444444444	32.75269688888889	9.833225005097071e-06	4.81547	0.45728919955619174	0
0.150625	-15.84899	230.630707	31.507494	58.446651	0.691805	12.8821	560.48625	12.652240186915888	48.71055093457943	1.6174563795951171e-06	3.292104	1.0370915574556219	0
0.140868	-16.077038	237.671005	31.193808	68.103111	0.732148	13.190207491856677	614.4219446254073	12.597081684981685	42.923713553113544	5.014000075190299e-06	14.251245	1.8232800864642005	0
0.145749	-15.99184	205.076218	31.882034	56.669399	0.65337	13.237984853852968	678.8268768821971	13.275468932038835	73.08795825242714	0.0002685959574488802	2.764202	3.0507056488786506	0
0.14586	-15.959429	237.800552	31.837292	63.676792	0.746404	12.768529889298893	496.6212472324726	12.002111299435029	28.937251412429365	3.4593162319875855e-05	6.345373	0.39107703248599573	0
0.15811	-16.093866	239.084702	33.223377	60.936657	0.749427	12.181781632653061	368.46886530612267	11.1487	15.523679999999999	6.055279261184284e-05	1.712446	0.026656610012578897	0.10331632653061175
0.157442	-15.911295	206.025742	33.811672	67.661125	0.63045	13.141930327868852	639.0866590163937	13.16712380952381	68.40193809523811	1.4195506575615714e-07	4.327915	2.2562195355184946	0
0.150465	-16.01762	223.840347	32.201164	63.961021	0.720532	12.659260125588698	474.7160832025118	12.120175471698113	32.65838641509436	0.0025319707979180556	6.03003	0.24064961594886763	0
0.157179	-16.096272	204.850586	33.285908	63.899769	0.726441	12.114289473684211	347.24285263157896	11.425160606060606	19.995893939393948	0.011423739157419678	4.074052	0.08637141300900678	0
0.150311	-15.936683	211.306046	30.326834	59.589363	0.636019	13.294396811120196	718.0440981193789	13.388074747474747	79.45676565656566	8.004966263252905e-10	13.857806	3.9519995959200145	0
0.153712	-16.170782	211.56662	31.760889	63.481174	0.686896	12.728550363196126	507.5219188861987	12.46833887587822	43.12726744730679	0.0009511908217627176	11.547526	0.4794767234966071	0
0.144743	-16.112196	249.076111	31.661455	60.837055	0.731931	12.95331451104101	561.589545741325	12.425676923076923	39.68191307692309	3.7723250703395346e-07	4.918166	1.050966220129742	0
0.157068	-16.167263	204.690308	33.786915	63.286701	0.709308	12.279655555555555	386.05737037037073	11.806662913907285	27.066799337748343	0.014062849630959325	3.256988	0.0030284733611445494	0
0.160546	-15.838639	229.824478	33.964737	68.39901	0.713283	12.430873228346458	420.1611637795279	11.832638793103449	26.883896120689638	0.0011828057691865583	3.397584	0.023974784861168344	0
0.168323	-15.840135	211.969376	31.988287	61.367512	0.640959	12.619584764542935	513.5266288088645	12.592839932885907	50.04949496644293	7.226934011178835e-07	10.952812	0.532016539144875	0
0.147493	-16.195768	230.474625	33.674149	68.603653	0.712984	12.94751605839416	540.5176861313869	12.465990625	40.44259843750002	0.000313520044452714	10.660441	0.8019085245740242	0
0.157205	-16.121134	202.999908	33.846859	65.360275	0.67098	12.699470290635091	496.48362109795505	12.52170435571688	45.0778484573503	0.07032592739510594	3.733363	0.390018474836575	0
0.160345	-15.882401	204.114502	32.815083	57.826981	0.631913	12.894321670802317	590.1255641025642	12.966383767038415	63.09553605947954	1.5802127925923377e-06	0.293693	1.4418550822757454	0
0.159096	-15.816132	200.834045	32.398727	58.006817	0.654025	12.725371604938271	529.9198765432102	12.69037397260274	52.3483287671233	0.012395078829814717	1.083141	0.6893585074152929	0
0.162495	-15.836798	215.689133	33.613636	61.540836	0.653339	12.718567380720545	523.4669737098346	12.640890697674418	50.23073255813955	0.0008629469901094694	1.076395	0.6249945878026355	0
0.155952	-15.87632	205.433121	29.968796	53.046436	0.631171	13.011489380530973	651.0966902654868	13.15054061302682	72.00929386973178	1.3145325433112907e-11	12.287042	2.4837118017490813	0
0.161199	-16.133478	222.811401	33.192513	64.438774	0.744031	12.01075756302521	329.6522184873951	10.91201891891892	12.815816216216216	0.0049543561878521184	5.329265	0.16171673556900915	0.22916736734694043
0.142461	-15.922966	230.201508	32.440136	66.822517	0.741968	12.937763685152058	529.1140178890877	12.216123474178405	33.04058685446011	7.493439184891533e-05	10.662875	0.6811482052299941	0
0.155044	-15.926873	211.95163	32.494568	58.461365	0.648396	12.981123508137431	604.3723634719712	12.989362443438914	62.52240271493213	0.00025582161746011704	1.025056	1.6600913263276391	0
0.155237	-15.831759	232.10849	32.444553	69.51181	0.700333	12.800265061898212	516.926078404402	12.37339411764706	39.14697058823529	1.064505816162571e-05	8.683281	0.5629715917662063	0
0.164628	-15.878091	209.418549	32.682693	66.200554	0.73602	11.856785714285714	301.2188285714288	10.825237931034483	12.146441379310334	0.0008707064345346397	12.055814	0.33306160907039284	0.1250127551020411
0.144081	-15.95118	224.101883	31.953613	66.080162	0.735141	12.855131088082903	511.55817271157207	12.193556896551724	33.057851724137926	0.0008672397756681321	8.844597	0.5144921231095162	0
0.162546	-15.8972	204.384491	33.26469	69.829895	0.736717	11.902587603305786	301.44785123966966	10.8763	12.542130000000014	0.002873662591577351	9.542429	0.3314368582314784	0.03507593877551109
0.153651	-15.978854	226.361557	33.381416	64.946693	0.728054	12.489284615384616	429.0958307692309	11.82017843137255	26.20696078431375	0.003887790333179684	4.260273	0.044024640978708854	0
0.144503	-16.116352	200.191269	31.140871	56.329376	0.658561	13.20539781420765	666.8871994535524	13.226757101865136	70.93117489239599	0.0003193377295412653	3.626558	2.799437603851201	0
0.146329	-16.156906	243.603287	33.878681	63.497692	0.744178	12.76536211849192	491.6055475763018	12.029721621621622	29.49246486486486	4.680610713432332e-07	13.442995	0.3534251104385176	0
0.140308	-15.932955	215.955399	31.611916	60.608074	0.731348	12.878177669902913	522.0929514563111	12.345887003610107	37.29202888086641	0.00015146190844519744	6.988198	0.6116967880663193	0
0.160924	-16.18479	202.884094	32.748493	69.188011	0.659018	12.7431	515.085780487805	12.599265562913907	47.80381390728474	0.00010831302101089816	13.465767	0.546105360487206	0
0.152136	-15.980173	204.849716	32.068188	55.722054	0.659806	12.912235496183206	581.2588788167942	12.892096753246754	58.77621525974028	0.0009330600979056971	0.919438	1.3137938911465743	0
0.163408	-15.822268	211.577774	32.138866	57.343678	0.638371	12.75788295254833	555.8047565905098	12.79073608562691	56.97022324159021	1.1720025993183774e-06	1.946637	0.979244297926934	0
0.143699	-16.117096	213.653534	30.771833	59.039158	0.63998	13.51760406504065	787.5259756097566	13.619583754512636	89.19846245487368	1.3765881999422804e-07	6.801834	5.834855063797066	0
0.155607	-15.858751	227.194366	32.138279	61.431759	0.744615	12.251119723865878	381.4097633136096	11.34515982905983	18.26628717948717	9.12863110436249e-05	4.980647	0.006994349185973481	0.01761308163265311
0.158307	-15.884455	215.459595	32.869373	61.430508	0.668083	12.7361	521.348347826087	12.593900395256917	47.95885079051383	0.005939709074109167	1.743652	0.6045502484594313	0
0.151805	-15.945931	207.564987	33.052616	55.665142	0.64734	13.048906451612902	625.3940645161296	13.093582954545454	66.69672500000001	8.283437072465866e-06	5.308258	2.0101841406584606	0
0.146119	-15.934646	201.650696	31.311117	65.031883	0.743479	12.410364822134387	397.0253853754943	11.584544444444445	21.520102222222214	0.0004851945203607433	12.499725	0.00015534905256392586	0
0.159681	-15.933923	205.781357	31.373154	57.602257	0.675579	12.5161	472.1040829596415	12.349324899598393	41.60140261044176	0.0001027563611675413	10.169288	0.22513759466214556	0
0.156181	-15.847781	230.755569	32.35741	65.928764	0.748584	12.30076804979253	385.95937759336107	11.253433333333334	16.5959	0.00023814727632390906	7.246961	0.0030952086532325456	0.02610532653061188
0.168019	-16.17347	244.054367	33.002159	64.107491	0.742137	11.959636082474226	330.7772680412372	10.765869230769232	11.378115384615397	1.1254601039759229e-05	9.516114	0.1561963285300673	0.591580734693879
0.146747	-16.145786	232.86676	32.43742	62.090511	0.721725	12.83777889908257	522.871278287462	12.348029824561404	37.96881017543859	0.00025623234127571804	4.865925	0.619211883961924	0
0.168958	-16.099134	245.381531	33.93021	60.039089	0.731319	11.962584230055658	336.559181818182	11.0691	15.20396	5.341913262420098e-06	0.577362	0.12933791165956188	0.04628644897959221
0.143534	-15.856894	230.223038	30.776377	59.441231	0.721542	12.946993175074185	561.151454005935	12.518978980891719	42.80237770700638	1.5955597424826816e-06	6.831134	1.0454458951303696	0
0.15593	-16.009739	209.543579	31.491709	63.643978	0.67607	12.747255829596412	519.445826233184	12.553923157894737	46.203219368421045	0.00027197823983716074	14.402334	0.5864809909343366	0
0.153906	-16.170944	210.005798	33.522411	53.630264	0.635702	13.045667346938776	637.7328236734696	13.149958839050132	70.28085065963063	4.7247850409011235e-09	8.502813	2.231260542049541	0
0.164384	-16.04925	219.19368	33.540909	66.976334	0.648831	12.767983317261331	533.1140086788818	12.672858318739054	50.83073975481611	0.0002866344036220004	3.682468	0.7223850184463991	0
0.16632	-15.928675	237.465424	32.187176	60.800449	0.730775	12.040227071823203	352.3529281767956	11.203725	16.97102500000001	3.694834257795047e-07	10.705584	0.06887660061892746	0.0018613061224487305
0.162356	-15.885513	226.03392	32.577042	63.933788	0.745693	12.002649893842888	331.14267728237803	10.851537500000001	12.159290625000013	0.00023430784878488667	7.795814	0.15442395889846225	0.3727974693877583
0.140361	-16.067129	234.56311	32.338062	62.011211	0.692625	13.361188474970897	688.1790034924334	13.157364	64.06756639999999	7.671806775919386e-07	10.268233	3.2550599986297284	0
0.156113	-15.882284	202.860199	32.623226	67.309677	0.725967	12.2131	362.986	11.511411004784689	21.089250717703344	0.007849277273438577	8.567319	0.038812637008284044	0
0.15319	-15.949619	219.401825	32.72039	65.972527	0.74094	12.358686744639376	393.51544054580916	11.483804225352113	20.03684084507041	0.007929460876396588	5.867759	8.346193696671874e-05	0.22184099999999587
0.149665	-16.054976	230.529556	30.974487	62.503941	0.743379	12.554485338345865	450.3431428571432	11.769618292682926	24.953179878048747	4.254932932992233e-06	14.60132	0.11599009557609137	0.7053600204081649
0.149652	-15.861714	222.528931	33.379826	66.385887	0.728033	12.646761641541039	459.59884589614745	12.005108733624454	29.499543231441027	0.0011267334431567014	7.687717	0.15803118167533087	0
0.159817	-15.818006	223.853394	32.245518	64.068283	0.746963	12.07810422832981	343.79126638477805	10.96954	13.372955999999999	0.00017973499598288012	8.731486	0.09930733816709159	0.21423673469387697
0.165327	-15.978343	237.079132	33.916573	58.025894	0.697708	12.294997790055248	413.5827900552487	11.902344755244757	29.93529230769231	1.756223829753777e-06	0.890252	0.01307721036638867	0
0.149442	-15.964231	208.836426	30.868353	61.440506	0.653373	13.18573061411549	661.6565462878096	13.17919090909091	68.78557272727271	5.7947427705321456e-05	11.250388	2.6927607546752292	0
0.169284	-15.865132	236.553711	31.939495	58.567734	0.737104	11.852925396825396	319.36322222222225	10.828457142857141	12.433525714285706	4.89307259680587e-09	13.205402	0.21665030637083774	0.32767446938775535
0.149484	-16.115957	251.749084	33.664459	67.204285	0.748235	12.73367358490566	483.6265943396228	11.871371523178807	26.050388079470185	3.337361884913477e-06	7.982078	0.2974550806812803	0.4563967551020368
0.168153	-15.814924	201.988739	33.157722	63.62302	0.707314	11.912023913043479	321.1138586956524	11.381451464435147	20.29151338912134	0.01457334293344441	6.195682	0.20673749119416868	0
0.159753	-16.033379	234.222519	32.460499	60.456879	0.734023	12.214284306569343	381.9691587591242	11.436037062937062	20.08709230769231	2.8395492210709736e-05	4.654452	0.0064304027813457025	0.17844589795918453
0.161026	-15.924528	201.46991	32.376186	64.446312	0.745003	11.76481681415929	281.4958274336285	10.642071830985916	10.320625352112687	0.0002765249653682174	11.944424	0.48788439062633426	0.2822645102040854
0.163068	-15.815414	232.765442	33.54998	64.907928	0.705327	12.38329705882353	420.11478823529444	11.881827626459144	28.54780116731517	0.00023801681291882657	1.948719	0.023886488543571466	0
0.153332	-16.019114	210.596359	32.102623	60.857883	0.630774	13.225573557692307	687.2523341346156	13.314969346733667	76.059975879397	6.302598182214392e-08	2.668905	3.2345155713943097	0
0.165714	-15.939215	223.345322	33.345371	64.047142	0.740292	11.886796465696465	310.48872765072775	10.760287499999999	11.395698437499991	0.002533191448681829	4.454008	0.2704721478473039	0.4066795102040852
0.144831	-16.08881	234.28241	30.51865	57.397083	0.690616	13.1271	638.9018228438232	12.957124844720498	58.77120869565223	1.3205671096670294e-07	8.235184	2.252803756176652	0
0.158696	-16.197672	227.0354	33.852657	61.609016	0.737412	12.150966666666667	360.08953333333346	11.296449206349207	17.810268253968253	0.0018158526822381158	2.12133	0.046153493316333644	0.039828755102040966
0.16607	-16.103466	202.253952	31.98687	55.919224	0.677643	12.2131	404.47664009378684	12.019802947845806	33.92429070294784	3.092027371154998e-05	8.765193	0.0034009640697625853	0
0.15707	-16.044449	236.744156	31.365667	57.034031	0.704637	12.539395013850415	474.3935678670364	12.175125641025641	35.81602243589746	6.728842156130774e-08	8.212625	0.23870631455271807	0
0.158009	-16.197708	231.46048	32.907734	63.643734	0.653556	12.966237463697968	594.4789554695063	12.899466386554622	58.34200268907564	1.831074123601366e-05	3.106316	1.50691043503736	0
0.169407	-16.126375	236.803513	32.94154	65.937759	0.708868	12.161231537242472	377.0428573692552	11.545110101010101	22.472424242424243	1.3303537251327066e-05	12.67066	0.012211464007987189	0.9315007346938716
0.150618	-15.97281	226.412659	30.898901	61.139076	0.71164	12.725469942196533	506.17344219653216	12.307726198083067	37.95548370607029	6.431178956583964e-06	13.033486	0.4680533680407357	0
0.145108	-16.186342	237.033188	32.157047	64.030975	0.715916	13.0192387283237	574.447534682081	12.58521246200608	44.20983617021274	0.00015306245976761182	6.693557	1.219461972202667	0
0.152575	-16.154007	243.650787	31.678371	67.540924	0.703453	12.916876551724137	557.6757213793104	12.511986627906976	42.9645601744186	6.351186869054202e-07	14.423349	1.0021638940129336	0
0.148476	-15.914028	215.339645	33.025021	68.285088	0.74272	12.529754970760234	421.61747953216405	11.664848427672956	22.495911320754708	0.0037917747515068046	8.316853	0.0268303987368586	0.6095147959183682
0.164242	-16.197227	221.442276	32.547344	58.328289	0.67495	12.4431	456.8229215686277	12.242565227817746	38.81914748201438	0.0005027768497491352	4.622027	0.14474124994199067	0
0.152201	-15.968633	238.542053	32.794609	60.928989	0.696441	12.848237229987294	542.9351651842444	12.552120671834626	45.090022222222196	3.843821539842285e-06	2.560988	0.8287739871465912	0
0.145637	-16.182919	215.921539	31.000328	55.43829	0.652824	13.282017480035492	706.2447444543035	13.33548888888889	76.31917499999999	6.738443018218059e-06	3.311708	3.668574331850402	0
0.149162	-15.922288	214.250595	32.042393	61.005962	0.74994	12.316722950819672	385.7358852459018	11.40522	18.871663999999992	0.0006586803131929185	4.704903	0.003250132910848767	0.08803936734693636
0.149328	-16.063145	227.743515	31.370756	59.227837	0.714883	12.720564233576642	504.1162262773723	12.29970655737705	37.71774524590164	2.6419393999466153e-05	6.43271	0.45089139264434397	0
0.16144	-16.071869	244.150848	32.426426	65.376503	0.737768	12.270879467680608	391.2334980988595	11.365982352941177	18.633276470588243	6.74271347849259e-06	10.432285	0.0005372416216348364	0.009216000000000146
0.149212	-16.072567	205.427155	32.36375	63.188351	0.73334	12.373058855098389	395.89296243291614	11.683203286384977	23.709387793427222	0.0031439082155910025	6.045982	3.0196711255839205e-05	0
0.142079	-16.180021	245.143692	30.900023	64.408997	0.74965	12.989165693430657	560.3405401459858	12.243740625000001	33.893670312500014	2.8341215532211195e-06	12.69247	1.0352660531414468	0
0.160471	-15.875208	216.03537	33.835918	57.315445	0.68435	12.4491	446.8924559710496	12.206146153846154	37.228776153846134	9.628332220491772e-05	3.261381	0.1019768799699815	0
0.148004	-16.178366	243.910675	31.628105	59.214951	0.749489	12.614869662921349	468.8445599250936	11.839970967741936	26.234761290322574	9.58628424374821e-07	4.836324	0.20650486269465534	0.591580734693879
0.158571	-16.149117	205.238525	33.362606	63.006317	0.725926	12.055564788732395	337.92438732394385	11.365178125	19.22385781250002	0.0042097314053923035	3.601001	0.12336570176936072	0.9142091632652967
0.150907	-15.831866	227.835526	31.326637	63.904694	0.702742	12.845620917678813	536.2685695006747	12.480363157894736	42.45954210526315	1.9280845770783363e-05	10.016385	0.7557608039296367	0
0.145756	-16.057621	221.645386	31.497505	62.223091	0.748314	12.57866530214425	445.607725146199	11.757395597484276	24.37021446540879	0.00026000138351542904	7.926855	0.0969899870096369	0.690086224489793
0.163962	-15.912203	201.474991	32.378906	55.895866	0.648598	12.579468224299065	502.2893962616825	12.567992966360856	49.48225779816514	0.0017693322936025992	1.324321	0.4359200776405711	0
0.160354	-15.903026	203.522827	33.996136	61.434994	0.68255	12.428962068965518	432.878206896552	12.179676576576577	36.27188490990989	0.03972756395866098	2.735165	0.054334051889155015	0
0.162137	-16.051741	238.786957	32.445572	61.475052	0.712921	12.348251001540833	419.33526502311264	11.811991304347826	27.294595652173918	1.037934430335379e-05	6.333324	0.022426702911058156	0
0.16598	-15.947378	223.405762	32.855606	68.774864	0.702028	12.296486329866271	399.09948439821716	11.764131620553359	26.24845731225298	0.00012351552320747028	12.837393	0.0006364316149103295	0
0.167502	-16.105968	222.591492	33.026207	59.785912	0.677972	12.3291	426.79575961538484	12.072993048128343	34.46747967914439	0.0015678200409255747	3.504314	0.03828526691670864	0
0.158273	-16.057652	201.552612	32.205704	61.398834	0.64216	12.906092112182296	581.3445495179673	12.917536339522547	60.10977307692309	0.001625887642813798	5.087893	1.3150027412091514	0
0.165914	-15.972792	230.842545	33.362125	62.354729	0.730501	12.009228252788104	339.4529665427512	11.147272413793104	16.101243103448276	0.0005521287034264157	2.894922	0.11684631198677274	3.4489795918347905e-06
0.151774	-15.999164	233.859772	33.052624	62.003967	0.703378	12.789311875843456	519.4516545209179	12.427295402298851	41.09661724137932	7.748277043235278e-05	3.537535	0.5865359266459235	0
0.147985	-15.911428	211.966492	30.940239	61.40575	0.702956	12.798153333333333	520.4086866666669	12.46582486772487	42.26541005291006	0.00026072045918824855	10.861206	0.5955915244102525	0
0.169127	-15.871988	218.732727	32.476212	54.977413	0.659688	12.375561215932914	454.53542557651997	12.272415789473685	40.84385263157897	7.4882707160271356e-06	2.036216	0.13422833225381675	0
0.152546	-15.962927	208.965622	33.197506	59.907276	0.689554	12.674785230024213	490.5254382566587	12.427183532219571	42.0534997613365	0.0038330396981430107	3.62984	0.3455662713988813	0
0.153733	-15.901857	231.699448	32.371346	61.000256	0.749504	12.312773346693387	393.19034268537104	11.371054545454545	18.455566363636365	5.140940752239817e-05	3.175943	0.0001240183515792706	0.003232734693877338
0.155009	-16.037724	229.147339	33.015972	65.471077	0.749205	12.295220331950206	382.1132033195023	11.255610204081634	16.605740816326556	0.0039032784109909358	4.598644	0.00628902357148351	0.018340897959183384
0.149496	-16.141773	229.720718	31.363337	62.399994	0.748922	12.497395857988165	433.0121479289944	11.623012408759125	22.198748905109493	3.899599941708432e-05	11.269533	0.05471899229067943	0.23522499999999855
0.153553	-15.962186	223.947159	31.213627	61.655609	0.722821	12.49756191247974	444.18471312803894	11.928738297872341	28.9818936170213	1.74071045858525e-05	13.066828	0.09161225109538408	0
0.150073	-16.011189	242.885071	32.822514	69.909004	0.747452	12.725665891472868	478.57538372093046	11.806720689655172	24.675875862068963	3.193134541760483e-05	7.752846	0.26451483130322434	0.34339600000000037
0.146326	-16.116251	229.179398	30.421181	58.592915	0.727861	12.744139872408294	509.1365741626795	12.234149618320611	35.58709847328245	3.2342225638774765e-07	13.806929	0.4933361443443441	0
0.157031	-16.065762	245.32106	32.689377	58.187668	0.715387	12.510951574212893	459.18124737631206	12.0384828125	31.970369531250007	2.685325229426259e-07	1.033371	0.15599460410998772	0
0.146596	-16.081764	215.840515	33.616436	65.336037	0.748614	12.486264658634537	411.129791164659	11.590322222222223	21.257044444444464	0.0004592681567729261	10.894232	0.009852597889344845	0.34456900000000057
0.142428	-16.030273	233.94191	30.498878	63.011341	0.699864	13.245915094339622	659.2543584905663	12.977115873015874	57.65855238095234	8.917818635223822e-07	13.367772	2.6444635637873892	0
0.154724	-16.006409	248.590424	32.360199	67.178154	0.745082	12.547653846153846	446.68973461538496	11.637751515151516	22.29979545454546	4.603864390308699e-06	7.691666	0.10118167723962798	0.12060736734693689
0.158519	-16.037264	206.854202	30.348976	51.26236	0.633421	12.872279571663922	612.1443542009885	12.999845602165088	66.43544993234099	1.9318937373779741e-10	9.361521	1.7856253940398328	0
0.150256	-15.876099	237.212967	32.560638	65.568771	0.739161	12.660445323741008	469.3681510791368	11.90567458563536	27.25433867403317	6.76618647295329e-05	5.200538	0.20944366939377287	0
0.163143	-15.879353	236.764526	32.62368	60.008759	0.72929	12.148025133689838	372.17682352941205	11.398962068965517	19.76984482758619	2.7087143320565864e-06	3.463378	0.019726291472950516	0.17269961224489838
0.15969	-16.067595	206.13916	32.647343	65.605438	0.631615	13.022197826086957	614.0712173913046	13.052085037406483	64.83597506234413	1.0538472789816482e-06	6.166832	1.8174560298909623	0
0.164054	-16.067308	203.665619	32.361343	61.944237	0.722127	11.882029701230229	313.1855588752197	11.207249171270718	17.399423756906067	5.616474075185689e-05	12.580358	0.2534855489348218	0.5786862244897905
0.146254	-15.949255	209.342438	32.697609	59.599739	0.713752	12.687173170731706	480.41370731707315	12.283495136778114	37.016805471124606	0.00031131052494513925	5.750882	0.2762793428694584	0
0.164802	-16.123608	228.086365	32.622307	62.643372	0.743057	11.921183682008367	320.05758577405857	10.775947457627119	11.536708474576274	7.193442072811351e-05	10.267785	0.21269076260402703	0.44870859183673156
0.161802	-16.078615	229.33223	32.109394	58.658264	0.743931	11.989635641547862	337.1871568228108	10.98035	13.87242500000001	2.2374987840465783e-06	8.292541	0.12657324823593938	0.15715561224489952
0.147044	-16.153757	233.573639	33.717659	67.413643	0.722487	12.894636661466459	524.8931435257413	12.340176086956522	36.94066304347826	0.00010784989555455174	11.26506	0.6389483071242157	0
0.149301	-16.16205	239.071747	32.839283	69.700989	0.689098	13.154421951219511	619.1009609756097	12.85926027088036	53.29638735891648	9.34821412724263e-06	8.328784	1.9018694706818178	0
0.15726	-15.99357	218.12973	33.857323	65.981506	0.685655	12.673321001221002	486.41045421245445	12.37716913580247	40.3095150617284	0.023183947025223698	3.836273	0.3164353567555875	0
0.167855	-15.844006	207.649796	33.171097	59.345898	0.676197	12.248337647058824	405.933289411765	12.011261520190024	33.208242042755344	0.01740405734795818	1.565241	0.004526838053923299	0
0.159653	-15.85227	235.168884	32.184769	62.864697	0.699906	12.554192159559834	468.68033287482825	12.158853993610224	34.96479073482427	5.3875803725412865e-06	6.336177	0.20558736861710758	0
0.146705	-16.078608	202.77153	30.456667	58.650105	0.667281	13.085327497527201	625.2446884272998	13.034518566775244	62.80690179153094	4.3556387754105694e-05	12.481688	2.0075783781863903	0
0.141372	-16.033127	222.720871	31.543905	65.03582	0.748394	12.837054198473282	502.17890839694667	12.045191397849463	29.34549193548387	0.000609489489034995	9.994116	0.4350227088345026	0
0.159123	-16.077015	233.306793	33.944378	65.519493	0.748053	12.164807112970712	356.97251882845194	11.049415789473683	14.111560526315785	0.0035597763005965626	2.930147	0.054763146007193085	0.19184400000000132
0.146918	-15.85416	234.673141	33.459541	66.623611	0.734166	12.823603401360545	503.630986394558	12.156253153153152	32.265818018018	5.0343630686057555e-06	11.322849	0.4468900811381643	0
0.142447	-16.033741	217.985413	31.978361	66.692307	0.728967	12.921757894736842	526.415690789474	12.329240221402214	36.310759409594105	0.0014575366363342862	10.393008	0.6540150072681516	0
0.150345	-15.923239	234.052353	30.625425	60.444542	0.737673	12.578745502645502	464.350880070547	11.900563157894737	27.89751421052633	1.1936392712865656e-07	14.769628	0.18213659897029666	0
0.159246	-16.057917	217.48877	32.270187	63.932697	0.64654	12.93488485687904	587.8161791320408	12.900881299524563	58.866944057052315	3.145141370963745e-05	7.244909	1.4079272496124688	0
0.152193	-16.051786	223.905869	30.510822	55.976086	0.669834	12.932226951092613	595.3402715920917	12.859760583941606	57.46170547445254	1.5883453340060464e-07	11.490202	1.5199516940721627	0
0.149141	-16.08432	239.548004	32.840904	66.664154	0.69507	13.069714123581337	595.4886822194203	12.757213801452785	50.20016004842612	2.4468285867370625e-05	6.215518	1.5222044666728407	0
0.157008	-15.982424	238.130341	31.870871	66.460922	0.696828	12.747420427236316	515.2278464619495	12.371142979942693	39.86384097421207	1.1411082422144188e-06	12.609926	0.5473982509776325	0
0.155441	-15.86146	235.763947	31.866056	58.317959	0.72767	12.426925870646766	433.48424378109473	11.829021568627452	27.15791960784313	4.785958634602427e-07	3.483563	0.05608660901880156	0
0.153551	-16.16292	209.399094	32.120113	58.626587	0.630014	13.182604368546466	679.2438752978555	13.290166749072931	75.62058813349815	2.5917217872785363e-07	1.663078	3.059676426768013	0
0.1576	-16.038858	219.13324	32.811657	57.776344	0.674111	12.6731	509.42404290429084	12.520565263157895	46.05200484210525	0.0008280225478849003	0.780226	0.4958243444094861	0
0.143721	-16.158993	233.651825	31.955374	67.195564	0.740098	12.930390780141844	533.18515070922	12.215913953488371	33.232941860465125	0.000315057088260095	10.226107	0.7231294059750948	0
0.157437	-15.956761	200.253952	33.40316	65.609947	0.633089	13.06876253101737	619.4604689826303	13.096660145808018	66.02037727825028	1.791352209287929e-05	3.140972	1.9079764122471898	0
0.161149	-16.053852	231.777405	33.418262	68.743454	0.702945	12.512396511627907	445.3963401162793	12.016669395017793	31.016433451957276	0.00119666684156121	5.583507	0.09618143799728106	0
0.140458	-16.060326	229.410355	32.83445	65.985504	0.731847	13.067573170731707	566.524092682927	12.48740909090909	40.01721490909087	1.8971791719469066e-05	14.433146	1.114149656641943	0
0.158244	-16.073601	217.936417	33.806293	58.327446	0.683596	12.5511	469.7474571428573	12.320978345498784	39.956175912408774	0.0005963649167242419	2.901427	0.21158560376135524	0
0.145097	-15.91658	218.040909	30.25025	57.983429	0.74258	12.57244489051095	455.50148357664256	11.890265803108807	27.53991191709843	5.378519997797919e-07	12.658772	0.13861981595170647	0
0.161847	-16.087252	224.083664	32.559544	63.198017	0.749396	11.947351101321585	320.06288986784165	10.676277777777779	10.374235555555574	0.00021211299704563985	9.264104	0.21266065703987616	0.6829841836734724
0.141653	-16.189968	234.727676	33.119568	64.543732	0.697931	13.2900987654321	654.7276839506177	13.01631238938053	58.14951283185842	2.2732906777165004e-06	14.077919	2.5546402768417305	0
0.14952	-15.829164	233.489639	33.568573	65.258003	0.69677	12.983360482846251	565.6866632782721	12.66249800995025	47.29402786069651	1.7588049035380526e-06	9.372475	1.1032970232831338	0
0.157077	-15.99001	248.05191	32.391155	67.355095	0.744171	12.459039805825244	427.4384660194176	11.515265289256197	20.418634710743778	3.2190030505629473e-06	8.652147	0.03984867513156585	0.027746040816326503
0.1561	-15.833989	213.391617	33.798496	57.893719	0.660724	12.823918897637794	548.9800708661419	12.757857894736842	53.67970771929827	1.3748818885402481e-05	7.158034	0.897888273569404	0
0.150973	-15.984224	223.00621	31.970598	60.5163	0.734148	12.464516520210896	429.06008787346235	11.79401237113402	25.893107216494837	0.00029206353511813287	4.586438	0.043932386686787304	0
0.14333	-15.959213	201.715332	32.178364	64.6185	0.740845	12.530146904315197	420.02395121951247	11.788244859813085	24.93435514018693	0.0018448090438771766	8.673944	0.02371401219925357	0
0.164084	-15.896882	218.24823	31.119141	56.009804	0.667845	12.491009978308025	479.5887895878527	12.36305931477516	42.781307708779416	2.963582602064582e-07	13.157069	0.27096855191244573	0
0.15674	-16.065762	245.832886	31.547817	59.179794	0.717736	12.531756488549618	466.534328244275	12.036385140562249	31.854281526104444	3.4054778630167365e-08	8.496763	0.1937859452727926	0
0.14878	-16.152792	216.378586	33.865578	68.40509	0.733962	12.572536265709156	432.6818025134651	11.830607537688442	25.686489949748736	0.0020921939518683845	10.293471	0.05377205171744502	0
0.147997	-15.878187	230.802658	31.414082	69.642479	0.709925	13.027017867435159	574.7236858789628	12.566292307692308	43.45803076923077	1.623350952464192e-06	14.678867	1.2232181118454943	0
0.143671	-16.015293	232.753448	31.237617	64.494133	0.699777	13.204339543726237	638.7590646387836	12.910823897911833	55.024435498839864	1.556297012835654e-05	9.794317	2.2501673502892183	0
0.165374	-16.007586	205.400635	33.369438	64.107605	0.641967	12.702309854014597	521.1862162408762	12.662312166172107	51.35535222551928	0.004804451685176855	2.654672	0.6029997129160396	0
0.148945	-15.855392	204.058746	33.700684	58.111488	0.711076	12.525748725212464	441.7452889518416	12.1377	33.95473999999999	2.425471566987739e-06	12.169301	0.08275018373268311	0
0.15697	-16.109451	232.856323	32.192097	67.956055	0.711217	12.612723100303953	469.9814133738604	12.080274721189591	32.063544609665406	4.7922228920943575e-05	13.280762	0.21291218372702408	0
0.14884	-16.098677	243.385864	32.779179	63.484161	0.719606	12.865215442278862	533.5498800599702	12.377998954703832	38.770369337979105	2.0072118047140656e-05	4.649671	0.7269517354653585	0
0.143144	-16.116264	237.521484	31.585747	67.095345	0.704126	13.263161923583663	650.8016100131752	12.917256479217604	54.45605110024454	8.736815778445757e-06	11.157384	2.477991524178274	0
0.144393	-16.157997	228.571335	32.222794	68.756935	0.735939	12.913226315789474	524.6532631578949	12.210700000000001	33.11328800000001	0.0005515531974646938	10.953028	0.6365905286623564	0
0.161358	-16.180113	215.081177	31.747011	54.575554	0.657061	12.632628599605523	519.4169053254441	12.592776311030741	50.011444665461106	2.400025231499152e-05	4.854459	0.5862084290938894	0
0.148298	-16.125933	233.509903	31.810989	58.972122	0.728945	12.67957572815534	488.02992233009735	12.134839669421488	33.12517727272727	1.668063741308348e-05	3.849785	0.3277468951003625	0
0.141115	-16.073584	217.859756	31.141834	56.864193	0.641257	13.59951162227603	818.9452033898305	13.718799408284022	94.18188674556214	5.508396337684086e-09	3.927268	6.806325603871989	0
0.1635	-16.127195	207.024261	30.910528	53.353489	0.651025	12.566354285714285	510.6086752380954	12.562863406940064	49.92834668769717	4.821695530377652e-07	13.380733	0.5061440299288011	0
0.16804	-16.082272	243.086426	32.293934	61.04985	0.733528	11.992551612903226	344.1716451612905	11.07188350515464	15.188970103092787	1.3268527917588047e-07	12.926554	0.09783750648463015	0.05863316326530616
0.145317	-15.854554	236.282501	31.684969	67.49968	0.728357	12.999535483870968	560.1416774193552	12.4091608365019	38.45952205323193	7.211863980680043e-06	9.663936	1.0327772258794181	0
0.144088	-16.165619	214.753494	30.185444	57.173553	0.700078	12.93612398989899	570.0136338383842	12.692539252336449	49.483613084112136	1.1658944296356162e-06	13.417378	1.1599440295125591	0
0.15008	-16.196962	243.544662	32.052616	60.56646	0.724921	12.732484976525821	505.03341940532096	12.210190551181102	34.964798818897656	9.236184765486007e-06	4.104572	0.45850332349452355	0
0.147833	-16.177418	204.958481	33.447071	57.733162	0.701697	12.65320909090909	477.8092000000002	12.35737380952381	39.71017047619048	9.189540974498272e-06	8.094169	0.25968714242423796	0
0.15956	-15.858458	205.230026	30.783703	55.364414	0.675221	12.5011	474.40517371937636	12.355892828685258	42.16194501992033	2.2743072572977307e-06	13.351448	0.23877610843661404	0
0.163916	-15.995404	216.384247	31.743589	57.104935	0.656315	12.596446346346346	506.9936836836837	12.531002985074627	47.88712611940299	1.9872032092941476e-05	7.428696	0.474985474463091	0
0.147041	-15.895812	238.655258	30.473337	61.484962	0.746142	12.709294495412845	492.9515339449542	11.966442857142857	28.652070285714295	7.136505146144182e-08	14.140287	0.36334212552594597	0
0.142374	-15.914783	212.967224	31.359207	68.426651	0.638517	13.730531260229133	840.0683355155485	13.77723411764706	94.08586423529417	1.7877796801073638e-10	13.363067	7.50147496439596	0
0.161608	-16.001183	206.912292	33.045776	63.072159	0.649635	12.759286024551464	533.3768149197358	12.700714678899082	52.12658073394495	0.022872581815069373	2.666123	0.7251367728219954	0
0.156077	-16.177273	201.659073	32.481739	58.066505	0.705009	12.280686255259466	397.341391304348	11.912489048991356	29.915634293948123	0.00019595004506674384	3.181202	0.0002076066552454993	0
0.161567	-16.058346	247.689102	33.822445	62.608715	0.747603	12.150635496957404	363.2320263691685	11.068667567567568	14.526689189189177	1.4066446136342884e-05	1.324281	0.038218381959165125	0.22211022448979353
0.157249	-15.953728	228.501251	33.154312	68.377075	0.673404	12.89030739910314	552.12743161435	12.667988421052632	48.843126526315785	9.314328167154854e-05	4.987836	0.9349691745598956	0
0.169682	-15.925266	200.216736	31.524559	57.526611	0.646885	12.421861904761904	467.2350952380956	12.393193548387096	44.715553548387106	8.474307292088263e-06	14.762333	0.1976012869701961	0


==> anc/Fig2/Fig2_CEFT_band.out <==
#nb(fm^-3) Binding energy lower limit(MeV) #Binding energy upper limit(MeV) 
1.0000e-02 2.8410e+00 3.0987e+00
1.6897e-02 3.7516e+00 3.9667e+00
2.3793e-02 4.4761e+00 4.8268e+00
3.0690e-02 5.0261e+00 5.6339e+00
3.7586e-02 5.4455e+00 6.3739e+00
4.4483e-02 5.8272e+00 7.0874e+00
5.1379e-02 6.2087e+00 7.7926e+00
5.8276e-02 6.5912e+00 8.4881e+00
6.5172e-02 6.9913e+00 9.1796e+00
7.2069e-02 7.4229e+00 9.8878e+00
7.8966e-02 7.8883e+00 1.0625e+01
8.5862e-02 8.3800e+00 1.1380e+01
9.2759e-02 8.9133e+00 1.2148e+01
9.9655e-02 9.4763e+00 1.2932e+01
1.0655e-01 1.0021e+01 1.3739e+01
1.1345e-01 1.0556e+01 1.4582e+01
1.2034e-01 1.1102e+01 1.5463e+01
1.2724e-01 1.1672e+01 1.6372e+01
1.3414e-01 1.2266e+01 1.7291e+01
1.4103e-01 1.2885e+01 1.8236e+01
1.4793e-01 1.3534e+01 1.9233e+01
1.5483e-01 1.4208e+01 2.0272e+01
1.6172e-01 1.4905e+01 2.1359e+01
1.6862e-01 1.5622e+01 2.2509e+01
1.7552e-01 1.6356e+01 2.3728e+01
1.8241e-01 1.7115e+01 2.4998e+01
1.8931e-01 1.7895e+01 2.6304e+01
1.9621e-01 1.8682e+01 2.7645e+01
2.0310e-01 1.9481e+01 2.9022e+01
2.1000e-01 2.0305e+01 3.0434e+01


==> anc/Fig2/Fig2_posterior.dat <==
#nb/n0   nb(fm^-3) Energy(MeV/fm^3)  Pressure(MeV/fm^3) Binding energy(MeV)  Nucleonic potential(MeV)
0.010000 0.001500 1.408639 0.000874 1.092559 -1.535599
0.020000 0.003000 2.818681 0.002315 1.560493 -3.027205
0.030000 0.004500 4.229540 0.004023 1.897865 -4.478851
0.040000 0.006000 5.641012 0.005940 2.168601 -5.893225
0.050000 0.007500 7.052991 0.008062 2.398744 -7.272587
0.060000 0.009000 8.465418 0.010410 2.601964 -8.618958
0.070000 0.010500 9.878258 0.013012 2.786436 -9.934189
0.080000 0.012000 11.291489 0.015898 2.957456 -11.219995
0.090000 0.013500 12.705102 0.019099 3.118644 -12.477980
0.100000 0.015000 14.119089 0.022644 3.272567 -13.709646
0.110000 0.016500 15.533448 0.026558 3.421096 -14.916406
0.120000 0.018000 16.948181 0.030865 3.565621 -16.099587
0.130000 0.019500 18.363290 0.035584 3.707188 -17.260440
0.140000 0.021000 19.778778 0.040730 3.846592 -18.400143
0.150000 0.022500 21.194650 0.046318 3.984442 -19.519802
0.160000 0.024000 22.610909 0.052355 4.121202 -20.620458
0.170000 0.025500 24.027559 0.058851 4.257230 -21.703086
0.180000 0.027000 25.444605 0.065808 4.392795 -22.768601
0.190000 0.028500 26.862051 0.073229 4.528103 -23.817861
0.200000 0.030000 28.279899 0.081114 4.663305 -24.851665
0.210000 0.031500 29.698153 0.089460 4.798513 -25.870760
0.220000 0.033000 31.116816 0.098265 4.933804 -26.875840
0.230000 0.034500 32.535888 0.107524 5.069230 -27.867552
0.240000 0.036000 33.955374 0.117231 5.204824 -28.846492
0.250000 0.037500 35.375273 0.127380 5.340602 -29.813213
0.260000 0.039000 36.795586 0.137964 5.476568 -30.768226
0.270000 0.040500 38.216315 0.148975 5.612717 -31.711999
0.280000 0.042000 39.637460 0.160406 5.749037 -32.644961
0.290000 0.043500 41.059020 0.172251 5.885511 -33.567506
0.300000 0.045000 42.480995 0.184501 6.022119 -34.479989
0.310000 0.046500 43.903386 0.197151 6.158838 -35.382736
0.320000 0.048000 45.326191 0.210194 6.295647 -36.276039
0.330000 0.049500 46.749410 0.223625 6.432521 -37.160162
0.340000 0.051000 48.173041 0.237440 6.569438 -38.035340
0.350000 0.052500 49.597085 0.251635 6.706378 -38.901783
0.360000 0.054000 51.021539 0.266208 6.843321 -39.759674
0.370000 0.055500 52.446404 0.281158 6.980250 -40.609177
0.380000 0.057000 53.871678 0.296483 7.117149 -41.450431
0.390000 0.058500 55.297359 0.312186 7.254007 -42.283558
0.400000 0.060000 56.723449 0.328269 7.390814 -43.108659
0.410000 0.061500 58.149945 0.344735 7.527562 -43.925819
0.420000 0.063000 59.576848 0.361589 7.664249 -44.735107
0.430000 0.064500 61.004156 0.378839 7.800873 -45.536579
0.440000 0.066000 62.431871 0.396492 7.937435 -46.330273
0.450000 0.067500 63.859991 0.414557 8.073941 -47.116219
0.460000 0.069000 65.288517 0.433046 8.210397 -47.894434
0.470000 0.070500 66.717450 0.451971 8.346815 -48.664923
0.480000 0.072000 68.146791 0.471345 8.483208 -49.427684
0.490000 0.073500 69.576540 0.491184 8.619590 -50.182706
0.500000 0.075000 71.006699 0.511505 8.755980 -50.929968
0.510000 0.076500 72.437269 0.532325 8.892400 -51.669444
0.520000 0.078000 73.868252 0.553665 9.028871 -52.401101
0.530000 0.079500 75.299651 0.575546 9.165419 -53.124902
0.540000 0.081000 76.731468 0.597989 9.302072 -53.840801
0.550000 0.082500 78.163706 0.621018 9.438858 -54.548753
0.560000 0.084000 79.596368 0.644660 9.575809 -55.248704
0.570000 0.085500 81.029458 0.668939 9.712959 -55.940601
0.580000 0.087000 82.462980 0.693884 9.850342 -56.624385
0.590000 0.088500 83.896938 0.719524 9.987995 -57.299996
0.600000 0.090000 85.331336 0.745889 10.125956 -57.967373
0.610000 0.091500 86.766180 0.773010 10.264264 -58.626451
0.620000 0.093000 88.201475 0.800921 10.402960 -59.277165
0.630000 0.094500 89.637227 0.829654 10.542086 -59.919451
0.640000 0.096000 91.073442 0.859245 10.681686 -60.553241
0.650000 0.097500 92.510126 0.889730 10.821803 -61.178468
0.660000 0.099000 93.947286 0.921145 10.962484 -61.795066
0.670000 0.100500 95.384929 0.953530 11.103773 -62.402968
0.680000 0.102000 96.823063 0.986922 11.245719 -63.002108
0.690000 0.103500 98.261696 1.021363 11.388369 -63.592419
0.700000 0.105000 99.700836 1.056893 11.531772 -64.173837
0.710000 0.106500 101.140491 1.093554 11.675976 -64.746296
0.720000 0.108000 102.580671 1.131390 11.821031 -65.309732
0.730000 0.109500 104.021385 1.170443 11.966988 -65.864084
0.740000 0.111000 105.462643 1.210759 12.113897 -66.409289
0.750000 0.112500 106.904453 1.252383 12.261809 -66.945287
0.760000 0.114000 108.346828 1.295362 12.410775 -67.472018
0.770000 0.115500 109.789778 1.339742 12.560847 -67.989424
0.780000 0.117000 111.233313 1.385571 12.712078 -68.497447
0.790000 0.118500 112.677445 1.432898 12.864518 -68.996032
0.800000 0.120000 114.122187 1.481772 13.018221 -69.485125
0.810000 0.121500 115.567548 1.532243 13.173238 -69.964670
0.820000 0.123000 117.013544 1.584362 13.329622 -70.434616
0.830000 0.124500 118.460185 1.638180 13.487426 -70.894912
0.840000 0.126000 119.907484 1.693749 13.646702 -71.345507
0.850000 0.127500 121.355457 1.751123 13.807502 -71.786351
0.860000 0.129000 122.804114 1.810353 13.969879 -72.217396
0.870000 0.130500 124.253472 1.871495 14.133886 -72.638594
0.880000 0.132000 125.703544 1.934602 14.299574 -73.049898
0.890000 0.133500 127.154344 1.999731 14.466996 -73.451261
0.900000 0.135000 128.605888 2.066935 14.636204 -73.842637
0.910000 0.136500 130.058190 2.136273 14.807249 -74.223981
0.920000 0.138000 131.511265 2.207800 14.980185 -74.595248
0.930000 0.139500 132.965131 2.281574 15.155061 -74.956391
0.940000 0.141000 134.419802 2.357653 15.331930 -75.307365
0.950000 0.142500 135.875295 2.436095 15.510843 -75.648126
0.960000 0.144000 137.331626 2.516961 15.691850 -75.978628
0.970000 0.145500 138.788813 2.600309 15.875003 -76.298825
0.980000 0.147000 140.246872 2.686199 16.060352 -76.608670
0.990000 0.148500 141.705820 2.774692 16.247948 -76.908117
1.000000 0.150000 143.165676 2.865850 16.437840 -77.197118
1.010000 0.151500 144.626457 2.959735 16.630078 -77.475623
1.020000 0.153000 146.088181 3.056408 16.824712 -77.743585
1.030000 0.154500 147.550867 3.155932 17.021791 -78.000951
1.040000 0.156000 149.014533 3.258372 17.221364 -78.247669
1.050000 0.157500 150.479198 3.363791 17.423480 -78.483687
1.060000 0.159000 151.944882 3.472253 17.628188 -78.708950
1.070000 0.160500 153.411603 3.583823 17.835535 -78.923400
1.080000 0.162000 154.879382 3.698568 18.045570 -79.126979
1.090000 0.163500 156.348239 3.816553 18.258341 -79.319629
1.100000 0.165000 157.818193 3.937845 18.473895 -79.501285
1.110000 0.166500 159.289264 4.062510 18.692279 -79.671886
1.120000 0.168000 160.761475 4.190618 18.913540 -79.831363
1.130000 0.169500 162.234845 4.322235 19.137726 -79.979649
1.140000 0.171000 163.709395 4.457431 19.364882 -80.116674
1.150000 0.172500 165.185147 4.596275 19.595054 -80.242364
1.160000 0.174000 166.662122 4.738837 19.828290 -80.356644
1.170000 0.175500 168.140343 4.885187 20.064633 -80.459437
1.180000 0.177000 169.619831 5.035396 20.304131 -80.550661
1.190000 0.178500 171.100609 5.189534 20.546827 -80.630235
1.200000 0.180000 172.582698 5.347675 20.792768 -80.698072
1.210000 0.181500 174.066123 5.509889 21.041997 -80.754086
1.220000 0.183000 175.550904 5.676250 21.294560 -80.798185
1.230000 0.184500 177.037067 5.846831 21.550500 -80.830277
1.240000 0.186000 178.524634 6.021705 21.809861 -80.850266
1.250000 0.187500 180.013629 6.200946 22.072688 -80.858054
1.260000 0.189000 181.504075 6.384629 22.339023 -80.853540
1.270000 0.190500 182.995997 6.572827 22.608910 -80.836622
1.280000 0.192000 184.489419 6.765616 22.882392 -80.807195
1.290000 0.193500 185.984366 6.963071 23.159512 -80.765150
1.300000 0.195000 187.480861 7.165268 23.440311 -80.710378
1.310000 0.196500 188.978930 7.372283 23.724833 -80.642766
1.320000 0.198000 190.478598 7.584190 24.013119 -80.562201
1.330000 0.199500 191.979889 7.801068 24.305210 -80.468567
1.340000 0.201000 193.482831 8.022991 24.601149 -80.361746
1.350000 0.202500 194.987448 8.250036 24.900976 -80.241618
1.360000 0.204000 196.493765 8.482280 25.204732 -80.108062
1.370000 0.205500 198.001810 8.719799 25.512457 -79.960955
1.380000 0.207000 199.511608 8.962670 25.824192 -79.800173
1.390000 0.208500 201.023185 9.210969 26.139976 -79.625593
0.010000 0.001500 1.408676 0.000909 1.117348 -1.492987
0.020000 0.003000 2.818822 0.002441 1.607385 -2.945598
0.030000 0.004500 4.229842 0.004281 1.964793 -4.361084
0.040000 0.006000 5.641523 0.006359 2.253805 -5.741661
0.050000 0.007500 7.053755 0.008663 2.500686 -7.089209
0.060000 0.009000 8.466474 0.011207 2.719287 -8.405411
0.070000 0.010500 9.879638 0.014013 2.917940 -9.691813
0.080000 0.012000 11.293225 0.017111 3.102081 -10.949847
0.090000 0.013500 12.707219 0.020528 3.275459 -12.180856
0.100000 0.015000 14.121611 0.024295 3.440757 -13.386098
0.110000 0.016500 15.536399 0.028437 3.599956 -14.566759
0.120000 0.018000 16.951582 0.032982 3.754548 -15.723961
0.130000 0.019500 18.367161 0.037950 3.905674 -16.858762
0.140000 0.021000 19.783139 0.043364 4.054219 -17.972164
0.150000 0.022500 21.199520 0.049241 4.200872 -19.065113
0.160000 0.024000 22.616308 0.055596 4.346176 -20.138506
0.170000 0.025500 24.033509 0.062442 4.490558 -21.193193
0.180000 0.027000 25.451128 0.069790 4.634357 -22.229974
0.190000 0.028500 26.869168 0.077647 4.777836 -23.249609
0.200000 0.030000 28.287636 0.086022 4.921204 -24.252815
0.210000 0.031500 29.706536 0.094917 5.064623 -25.240269
0.220000 0.033000 31.125871 0.104336 5.208215 -26.212609
0.230000 0.034500 32.545647 0.114280 5.352076 -27.170437
0.240000 0.036000 33.965866 0.124748 5.496274 -28.114322
0.250000 0.037500 35.386532 0.135739 5.640857 -29.044796
0.260000 0.039000 36.807648 0.147250 5.785858 -29.962361
0.270000 0.040500 38.229217 0.159279 5.931296 -30.867488
0.280000 0.042000 39.651242 0.171821 6.077179 -31.760618
0.290000 0.043500 41.073723 0.184870 6.223507 -32.642165
0.300000 0.045000 42.496662 0.198423 6.370272 -33.512515
0.310000 0.046500 43.920062 0.212472 6.517461 -34.372030
0.320000 0.048000 45.343923 0.227011 6.665058 -35.221045
0.330000 0.049500 46.768246 0.242036 6.813042 -36.059875
0.340000 0.051000 48.193031 0.257539 6.961391 -36.888810
0.350000 0.052500 49.618279 0.273515 7.110080 -37.708120
0.360000 0.054000 51.043991 0.289957 7.259086 -38.518056
0.370000 0.055500 52.470165 0.306859 7.408381 -39.318849
0.380000 0.057000 53.896803 0.324217 7.557942 -40.110711
0.390000 0.058500 55.323903 0.342024 7.707742 -40.893838
0.400000 0.060000 56.751465 0.360276 7.857757 -41.668409
0.410000 0.061500 58.179490 0.378969 8.007964 -42.434590
0.420000 0.063000 59.607975 0.398099 8.158340 -43.192530
0.430000 0.064500 61.036922 0.417663 8.308863 -43.942364
0.440000 0.066000 62.466328 0.437657 8.459514 -44.684216
0.450000 0.067500 63.896194 0.458081 8.610274 -45.418197
0.460000 0.069000 65.326518 0.478932 8.761126 -46.144406
0.470000 0.070500 66.757300 0.500209 8.912053 -46.862932
0.480000 0.072000 68.188539 0.521914 9.063043 -47.573852
0.490000 0.073500 69.620235 0.544046 9.214083 -48.277237
0.500000 0.075000 71.052387 0.566607 9.365162 -48.973144
0.510000 0.076500 72.484995 0.589599 9.516271 -49.661627
0.520000 0.078000 73.918057 0.613025 9.667402 -50.342728
0.530000 0.079500 75.351575 0.636888 9.818549 -51.016483
0.540000 0.081000 76.785546 0.661193 9.969709 -51.682922
0.550000 0.082500 78.219972 0.685946 10.120878 -52.342067
0.560000 0.084000 79.654853 0.711151 10.272054 -52.993936
0.570000 0.085500 81.090187 0.736816 10.423238 -53.638538
0.580000 0.087000 82.525976 0.762948 10.574431 -54.275880
0.590000 0.088500 83.962219 0.789555 10.725636 -54.905964
0.600000 0.090000 85.398917 0.816646 10.876857 -55.528785
0.610000 0.091500 86.836071 0.844231 11.028100 -56.144336
0.620000 0.093000 88.273681 0.872320 11.179370 -56.752605
0.630000 0.094500 89.711749 0.900924 11.330676 -57.353578
0.640000 0.096000 91.150275 0.930055 11.482027 -57.947237
0.650000 0.097500 92.589260 0.959726 11.633432 -58.533560
0.660000 0.099000 94.028705 0.989949 11.784902 -59.112523
0.670000 0.100500 95.468613 1.020738 11.936451 -59.684100
0.680000 0.102000 96.908985 1.052109 12.088089 -60.248263
0.690000 0.103500 98.349823 1.084076 12.239832 -60.804980
0.700000 0.105000 99.791128 1.116655 12.391693 -61.354220
0.710000 0.106500 101.232903 1.149862 12.543688 -61.895948
0.720000 0.108000 102.675150 1.183715 12.695834 -62.430129
0.730000 0.109500 104.117872 1.218230 12.848148 -62.956727
0.740000 0.111000 105.561072 1.253428 13.000646 -63.475702
0.750000 0.112500 107.004752 1.289325 13.153347 -63.987018
0.760000 0.114000 108.448915 1.325942 13.306270 -64.490634
0.770000 0.115500 109.893565 1.363299 13.459434 -64.986510
0.780000 0.117000 111.338705 1.401415 13.612860 -65.474606
0.790000 0.118500 112.784338 1.440313 13.766567 -65.954882
0.800000 0.120000 114.230469 1.480013 13.920577 -66.427295
0.810000 0.121500 115.677102 1.520538 14.074910 -66.891806
0.820000 0.123000 117.124239 1.561909 14.229589 -67.348373
0.830000 0.124500 118.571887 1.604151 14.384636 -67.796955
0.840000 0.126000 120.020049 1.647285 14.540072 -68.237513
0.850000 0.127500 121.468730 1.691337 14.695922 -68.670004
0.860000 0.129000 122.917935 1.736329 14.852207 -69.094391
0.870000 0.130500 124.367668 1.782288 15.008951 -69.510634
0.880000 0.132000 125.817935 1.829237 15.166177 -69.918693
0.890000 0.133500 127.268742 1.877202 15.323910 -70.318533
0.900000 0.135000 128.720093 1.926209 15.482173 -70.710114
0.910000 0.136500 130.171995 1.976284 15.640990 -71.093402
0.920000 0.138000 131.624453 2.027453 15.800385 -71.468362
0.930000 0.139500 133.077473 2.079743 15.960382 -71.834959
0.940000 0.141000 134.531062 2.133180 16.121007 -72.193160
0.950000 0.142500 135.985225 2.187793 16.282283 -72.542933
0.960000 0.144000 137.439970 2.243608 16.444234 -72.884248
0.970000 0.145500 138.895302 2.300654 16.606887 -73.217076
0.980000 0.147000 140.351229 2.358957 16.770264 -73.541388
0.990000 0.148500 141.807757 2.418547 16.934392 -73.857158
1.000000 0.150000 143.264894 2.479452 17.099293 -74.164361
1.010000 0.151500 144.722646 2.541700 17.264993 -74.462972
1.020000 0.153000 146.181022 2.605320 17.431517 -74.752970
1.030000 0.154500 147.640028 2.670340 17.598888 -75.034334
1.040000 0.156000 149.099673 2.736791 17.767132 -75.307044
1.050000 0.157500 150.559963 2.804700 17.936272 -75.571084
1.060000 0.159000 152.020907 2.874098 18.106333 -75.826436
1.070000 0.160500 153.482513 2.945013 18.277338 -76.073088
1.080000 0.162000 154.944789 3.017475 18.449313 -76.311026
1.090000 0.163500 156.407743 3.091513 18.622279 -76.540239
1.100000 0.165000 157.871383 3.167157 18.796262 -76.760718
1.110000 0.166500 159.335719 3.244435 18.971285 -76.972455
1.120000 0.168000 160.800758 3.323379 19.147371 -77.175445
1.130000 0.169500 162.266510 3.404017 19.324543 -77.369683
1.140000 0.171000 163.732983 3.486378 19.502824 -77.555168
1.150000 0.172500 165.200186 3.570493 19.682238 -77.731898
1.160000 0.174000 166.668128 3.656390 19.862806 -77.899874
1.170000 0.175500 168.136819 3.744099 20.044551 -78.059099
1.180000 0.177000 169.606267 3.833650 20.227495 -78.209578
1.190000 0.178500 171.076481 3.925070 20.411661 -78.351317
1.200000 0.180000 172.547472 4.018391 20.597069 -78.484324
1.210000 0.181500 174.019249 4.113640 20.783741 -78.608607
1.220000 0.183000 175.491821 4.210846 20.971699 -78.724179
1.230000 0.184500 176.965198 4.310039 21.160963 -78.831052
1.240000 0.186000 178.439389 4.411247 21.351553 -78.929240
1.250000 0.187500 179.914405 4.514498 21.543492 -79.018760
1.260000 0.189000 181.390255 4.619821 21.736797 -79.099628
1.270000 0.190500 182.866949 4.727244 21.931490 -79.171865
1.280000 0.192000 184.344497 4.836795 22.127590 -79.235489
1.290000 0.193500 185.822910 4.948501 22.325116 -79.290523
1.300000 0.195000 187.302197 5.062391 22.524087 -79.336991
1.310000 0.196500 188.782369 5.178491 22.724522 -79.374918
1.320000 0.198000 190.263435 5.296829 22.926439 -79.404328
1.330000 0.199500 191.745406 5.417432 23.129856 -79.425251
1.340000 0.201000 193.228293 5.540326 23.334791 -79.437713
1.350000 0.202500 194.712106 5.665539 23.541262 -79.441746
1.360000 0.204000 196.196854 5.793096 23.749285 -79.437380
1.370000 0.205500 197.682549 5.923023 23.958878 -79.424647
1.380000 0.207000 199.169202 6.055346 24.170057 -79.403581
1.390000 0.208500 200.656822 6.190091 24.382838 -79.374215
0.010000 0.001500 1.408610 0.000843 1.073491 -1.493629
0.020000 0.003000 2.818559 0.002179 1.519781 -2.946724
0.030000 0.004500 4.229251 0.003694 1.833591 -4.362447
0.040000 0.006000 5.640475 0.005320 2.079197 -5.742918
0.050000 0.007500 7.052122 0.007050 2.282914 -7.089921
0.060000 0.009000 8.464128 0.008900 2.458640 -8.405046
0.070000 0.010500 9.876455 0.010900 2.614755 -9.689744
0.080000 0.012000 11.289081 0.013084 2.756742 -10.945359
0.090000 0.013500 12.701993 0.015487 2.888394 -12.173146
0.100000 0.015000 14.115187 0.018145 3.012442 -13.374284
0.110000 0.016500 15.528660 0.021094 3.130910 -14.549881
0.120000 0.018000 16.942416 0.024368 3.245331 -15.700985
0.130000 0.019500 18.356459 0.027999 3.356888 -16.828589
0.140000 0.021000 19.770797 0.032017 3.466504 -17.933630
0.150000 0.022500 21.185435 0.036450 3.574907 -19.017001
0.160000 0.024000 22.600384 0.041323 3.682675 -20.079548
0.170000 0.025500 24.015652 0.046660 3.790269 -21.122075
0.180000 0.027000 25.431248 0.052483 3.898057 -22.145346
0.190000 0.028500 26.847181 0.058810 4.006336 -23.150086
0.200000 0.030000 28.263460 0.065660 4.115340 -24.136988
0.210000 0.031500 29.680096 0.073046 4.225257 -25.106706
0.220000 0.033000 31.097096 0.080984 4.336234 -26.059865
0.230000 0.034500 32.514469 0.089485 4.448386 -26.997058
0.240000 0.036000 33.932225 0.098559 4.561803 -27.918848
0.250000 0.037500 35.350371 0.108215 4.676551 -28.825772
0.260000 0.039000 36.768914 0.118462 4.792676 -29.718336
0.270000 0.040500 38.187864 0.129306 4.910213 -30.597025
0.280000 0.042000 39.607226 0.140752 5.029180 -31.462294
0.290000 0.043500 41.027007 0.152804 5.149588 -32.314579
0.300000 0.045000 42.447215 0.165467 5.271438 -33.154291
0.310000 0.046500 43.867855 0.178743 5.394721 -33.981818
0.320000 0.048000 45.288933 0.192633 5.519428 -34.797531
0.330000 0.049500 46.710454 0.207141 5.645540 -35.601777
0.340000 0.051000 48.132425 0.222266 5.773036 -36.394885
0.350000 0.052500 49.554849 0.238009 5.901893 -37.177167
0.360000 0.054000 50.977733 0.254371 6.032084 -37.948917
0.370000 0.055500 52.401079 0.271352 6.163582 -38.710410
0.380000 0.057000 53.824892 0.288951 6.296357 -39.461908
0.390000 0.058500 55.249177 0.307169 6.430378 -40.203656
0.400000 0.060000 56.673937 0.326004 6.565616 -40.935883
0.410000 0.061500 58.099175 0.345458 6.702038 -41.658807
0.420000 0.063000 59.524896 0.365529 6.839615 -42.372631
0.430000 0.064500 60.951101 0.386217 6.978316 -43.077543
0.440000 0.066000 62.377795 0.407522 7.118110 -43.773723
0.450000 0.067500 63.804980 0.429446 7.258969 -44.461335
0.460000 0.069000 65.232660 0.451987 7.400863 -45.140535
0.470000 0.070500 66.660835 0.475147 7.543766 -45.811468
0.480000 0.072000 68.089511 0.498928 7.687650 -46.474267
0.490000 0.073500 69.518688 0.523329 7.832489 -47.129057
0.500000 0.075000 70.948369 0.548354 7.978259 -47.775953
0.510000 0.076500 72.378558 0.574003 8.124936 -48.415062
0.520000 0.078000 73.809255 0.600281 8.272499 -49.046483
0.530000 0.079500 75.240464 0.627190 8.420926 -49.670305
0.540000 0.081000 76.672186 0.654732 8.570198 -50.286612
0.550000 0.082500 78.104424 0.682913 8.720295 -50.895480
0.560000 0.084000 79.537181 0.711737 8.871201 -51.496978
0.570000 0.085500 80.970458 0.741208 9.022899 -52.091169
0.580000 0.087000 82.404258 0.771332 9.175375 -52.678109
0.590000 0.088500 83.838582 0.802114 9.328615 -53.257851
0.600000 0.090000 85.273435 0.833562 9.482606 -53.830440
0.610000 0.091500 86.708816 0.865682 9.637338 -54.395917
0.620000 0.093000 88.144730 0.898481 9.792800 -54.954318
0.630000 0.094500 89.581179 0.931968 9.948983 -55.505674
0.640000 0.096000 91.018164 0.966150 10.105879 -56.050012
0.650000 0.097500 92.455690 1.001038 10.263483 -56.587357
0.660000 0.099000 93.893757 1.036640 10.421787 -57.117726
0.670000 0.100500 95.332369 1.072967 10.580788 -57.641137
0.680000 0.102000 96.771529 1.110029 10.740481 -58.157602
0.690000 0.103500 98.211240 1.147838 10.900865 -58.667130
0.700000 0.105000 99.651503 1.186404 11.061937 -59.169728
0.710000 0.106500 101.092324 1.225740 11.223696 -59.665401
0.720000 0.108000 102.533703 1.265859 11.386142 -60.154149
0.730000 0.109500 103.975646 1.306774 11.549277 -60.635972
0.740000 0.111000 105.418154 1.348498 11.713102 -61.110867
0.750000 0.112500 106.861232 1.391046 11.877620 -61.578829
0.760000 0.114000 108.304883 1.434432 12.042833 -62.039850
0.770000 0.115500 109.749110 1.478671 12.208746 -62.493922
0.780000 0.117000 111.193917 1.523779 12.375363 -62.941035
0.790000 0.118500 112.639309 1.569772 12.542690 -63.381178
0.800000 0.120000 114.085288 1.616665 12.710733 -63.814337
0.810000 0.121500 115.531859 1.664477 12.879498 -64.240498
0.820000 0.123000 116.979026 1.713224 13.048992 -64.659646
0.830000 0.124500 118.426793 1.762924 13.219224 -65.071765
0.840000 0.126000 119.875165 1.813595 13.390200 -65.476838
0.850000 0.127500 121.324146 1.865256 13.561932 -65.874847
0.860000 0.129000 122.773741 1.917925 13.734426 -66.265774
0.870000 0.130500 124.223954 1.971622 13.907694 -66.649600
0.880000 0.132000 125.674790 2.026367 14.081745 -67.026305
0.890000 0.133500 127.126255 2.082180 14.256590 -67.395869
0.900000 0.135000 128.578352 2.139080 14.432240 -67.758273
0.910000 0.136500 130.031088 2.197089 14.608706 -68.113496
0.920000 0.138000 131.484468 2.256229 14.786000 -68.461518
0.930000 0.139500 132.938497 2.316519 14.964133 -68.802317
0.940000 0.141000 134.393180 2.377982 15.143119 -69.135874
0.950000 0.142500 135.848523 2.440641 15.322970 -69.462168
0.960000 0.144000 137.304533 2.504516 15.503698 -69.781179
0.970000 0.145500 138.761214 2.569632 15.685318 -70.092885
0.980000 0.147000 140.218573 2.636010 15.867841 -70.397268
0.990000 0.148500 141.676615 2.703674 16.051282 -70.694308
1.000000 0.150000 143.135348 2.772647 16.235655 -70.983984
1.010000 0.151500 144.594777 2.842953 16.420973 -71.266278
1.020000 0.153000 146.054909 2.914616 16.607251 -71.541171
1.030000 0.154500 147.515751 2.987659 16.794503 -71.808646
1.040000 0.156000 148.977308 3.062107 16.982743 -72.068684
1.050000 0.157500 150.439588 3.137985 17.171986 -72.321269
1.060000 0.159000 151.902597 3.215317 17.362247 -72.566383
1.070000 0.160500 153.366343 3.294127 17.553541 -72.804011
1.080000 0.162000 154.830833 3.374442 17.745882 -73.034137
1.090000 0.163500 156.296073 3.456286 17.939284 -73.256748
1.100000 0.165000 157.762071 3.539683 18.133765 -73.471828
1.110000 0.166500 159.228835 3.624661 18.329337 -73.679365
1.120000 0.168000 160.696371 3.711244 18.526017 -73.879346
1.130000 0.169500 162.164687 3.799457 18.723820 -74.071759
1.140000 0.171000 163.633792 3.889328 18.922760 -74.256594
1.150000 0.172500 165.103692 3.980880 19.122853 -74.433841
1.160000 0.174000 166.574396 4.074142 19.324114 -74.603489
1.170000 0.175500 168.045911 4.169137 19.526558 -74.765531
1.180000 0.177000 169.518245 4.265893 19.730200 -74.919959
1.190000 0.178500 170.991408 4.364436 19.935056 -75.066766
1.200000 0.180000 172.465405 4.464792 20.141140 -75.205946
1.210000 0.181500 173.940247 4.566987 20.348468 -75.337494
1.220000 0.183000 175.415941 4.671046 20.557054 -75.461406
1.230000 0.184500 176.892495 4.776998 20.766913 -75.577679
1.240000 0.186000 178.369919 4.884867 20.978060 -75.686310
1.250000 0.187500 179.848221 4.994680 21.190510 -75.787298
1.260000 0.189000 181.327408 5.106464 21.404278 -75.880642
1.270000 0.190500 182.807491 5.220244 21.619377 -75.966342
1.280000 0.192000 184.288478 5.336047 21.835824 -76.044399
1.290000 0.193500 185.770378 5.453899 22.053631 -76.114816
1.300000 0.195000 187.253199 5.573826 22.272813 -76.177595
1.310000 0.196500 188.736950 5.695854 22.493385 -76.232741
1.320000 0.198000 190.221641 5.820009 22.715360 -76.280257
1.330000 0.199500 191.707281 5.946317 22.938753 -76.320149
1.340000 0.201000 193.193879 6.074804 23.163577 -76.352424
1.350000 0.202500 194.681444 6.205496 23.389846 -76.377088
1.360000 0.204000 196.169985 6.338419 23.617573 -76.394151
1.370000 0.205500 197.659512 6.473598 23.846772 -76.403619
1.380000 0.207000 199.150033 6.611059 24.077456 -76.405504
1.390000 0.208500 200.641560 6.750827 24.309638 -76.399815
0.010000 0.001500 1.408628 0.000863 1.085663 -1.524768
0.020000 0.003000 2.818639 0.002270 1.546179 -3.006503
0.030000 0.004500 4.229441 0.003916 1.875748 -4.449017
0.040000 0.006000 5.640830 0.005742 2.138382 -5.854823
0.050000 0.007500 7.052702 0.007747 2.360203 -7.226027
0.060000 0.009000 8.464995 0.009949 2.554949 -8.564504
0.070000 0.010500 9.877674 0.012381 2.730858 -9.871971
0.080000 0.012000 11.290719 0.015074 2.893288 -11.150016
0.090000 0.013500 12.704120 0.018063 3.045915 -12.400127
0.100000 0.015000 14.117870 0.021381 3.191359 -13.623696
0.110000 0.016500 15.531970 0.025059 3.331544 -14.822038
0.120000 0.018000 16.946422 0.029125 3.467905 -15.996390
0.130000 0.019500 18.361230 0.033604 3.601534 -17.147922
0.140000 0.021000 19.776399 0.038519 3.733270 -18.277739
0.150000 0.022500 21.191935 0.043889 3.863757 -19.386883
0.160000 0.024000 22.607844 0.049731 3.993499 -20.476341
0.170000 0.025500 24.024134 0.056058 4.122885 -21.547044
0.180000 0.027000 25.440810 0.062881 4.252216 -22.599870
0.190000 0.028500 26.857879 0.070211 4.381724 -23.635648
0.200000 0.030000 28.275348 0.078052 4.511586 -24.655157
0.210000 0.031500 29.693221 0.086410 4.641934 -25.659132
0.220000 0.033000 31.111505 0.095288 4.772867 -26.648262
0.230000 0.034500 32.530204 0.104686 4.904453 -27.623196
0.240000 0.036000 33.949323 0.114606 5.036738 -28.584540
0.250000 0.037500 35.368866 0.125045 5.169751 -29.532862
0.260000 0.039000 36.788837 0.136003 5.303504 -30.468692
0.270000 0.040500 38.209239 0.147475 5.438000 -31.392525
0.280000 0.042000 39.630076 0.159459 5.573231 -32.304822
0.290000 0.043500 41.051349 0.171951 5.709184 -33.206010
0.300000 0.045000 42.473063 0.184946 5.845837 -34.096487
0.310000 0.046500 43.895217 0.198441 5.983169 -34.976619
0.320000 0.048000 45.317815 0.212431 6.121154 -35.846745
0.330000 0.049500 46.740858 0.226912 6.259762 -36.707177
0.340000 0.051000 48.164347 0.241882 6.398968 -37.558201
0.350000 0.052500 49.588284 0.257336 6.538740 -38.400078
0.360000 0.054000 51.012669 0.273271 6.679051 -39.233047
0.370000 0.055500 52.437503 0.289687 6.819874 -40.057326
0.380000 0.057000 53.862787 0.306580 6.961182 -40.873110
0.390000 0.058500 55.288523 0.323952 7.102951 -41.680577
0.400000 0.060000 56.714709 0.341801 7.245156 -42.479885
0.410000 0.061500 58.141348 0.360129 7.387778 -43.271175
0.420000 0.063000 59.568440 0.378937 7.530796 -44.054572
0.430000 0.064500 60.995986 0.398230 7.674195 -44.830187
0.440000 0.066000 62.423985 0.418010 7.817960 -45.598115
0.450000 0.067500 63.852440 0.438284 7.962077 -46.358437
0.460000 0.069000 65.281351 0.459056 8.106538 -47.111224
0.470000 0.070500 66.710719 0.480335 8.251335 -47.856534
0.480000 0.072000 68.140545 0.502129 8.396463 -48.594413
0.490000 0.073500 69.570831 0.524447 8.541919 -49.324899
0.500000 0.075000 71.001578 0.547301 8.687702 -50.048020
0.510000 0.076500 72.432787 0.570702 8.833814 -50.763793
0.520000 0.078000 73.864460 0.594664 8.980259 -51.472231
0.530000 0.079500 75.296600 0.619200 9.127043 -52.173336
0.540000 0.081000 76.729208 0.644326 9.274174 -52.867105
0.550000 0.082500 78.162287 0.670060 9.421663 -53.553528
0.560000 0.084000 79.595840 0.696418 9.569522 -54.232590
0.570000 0.085500 81.029869 0.723420 9.717764 -54.904270
0.580000 0.087000 82.464377 0.751085 9.866406 -55.568543
0.590000 0.088500 83.899369 0.779436 10.015466 -56.225377
0.600000 0.090000 85.334847 0.808494 10.164962 -56.874741
0.610000 0.091500 86.770815 0.838283 10.314915 -57.516595
0.620000 0.093000 88.207277 0.868828 10.465349 -58.150899
0.630000 0.094500 89.644239 0.900155 10.616286 -58.777611
0.640000 0.096000 91.081704 0.932289 10.767752 -59.396682
0.650000 0.097500 92.519678 0.965260 10.919775 -60.008067
0.660000 0.099000 93.958166 0.999096 11.072380 -60.611713
0.670000 0.100500 95.397173 1.033826 11.225599 -61.207569
0.680000 0.102000 96.836705 1.069481 11.379460 -61.795581
0.690000 0.103500 98.276768 1.106094 11.533995 -62.375695
0.700000 0.105000 99.717370 1.143698 11.689236 -62.947855
0.710000 0.106500 101.158516 1.182325 11.845217 -63.512004
0.720000 0.108000 102.600213 1.222011 12.001970 -64.068084
0.730000 0.109500 104.042469 1.262790 12.159531 -64.616039
0.740000 0.111000 105.485291 1.304700 12.317936 -65.155810
0.750000 0.112500 106.928687 1.347778 12.477221 -65.687337
0.760000 0.114000 108.372666 1.392062 12.637422 -66.210564
0.770000 0.115500 109.817236 1.437591 12.798577 -66.725430
0.780000 0.117000 111.262405 1.484404 12.960725 -67.231878
0.790000 0.118500 112.708183 1.532542 13.123903 -67.729849
0.800000 0.120000 114.154578 1.582046 13.288152 -68.219285
0.810000 0.121500 115.601601 1.632959 13.453510 -68.700128
0.820000 0.123000 117.049262 1.685322 13.620017 -69.172320
0.830000 0.124500 118.497570 1.739181 13.787714 -69.635805
0.840000 0.126000 119.946537 1.794578 13.956641 -70.090524
0.850000 0.127500 121.396172 1.851559 14.126839 -70.536423
0.860000 0.129000 122.846487 1.910169 14.298349 -70.973445
0.870000 0.130500 124.297493 1.970454 14.471213 -71.401535
0.880000 0.132000 125.749202 2.032462 14.645473 -71.820637
0.890000 0.133500 127.201626 2.096239 14.821169 -72.230698
0.900000 0.135000 128.654776 2.161834 14.998344 -72.631662
0.910000 0.136500 130.108666 2.229295 15.177040 -73.023477
0.920000 0.138000 131.563307 2.298672 15.357300 -73.406089
0.930000 0.139500 133.018713 2.370015 15.539164 -73.779445
0.940000 0.141000 134.474897 2.443373 15.722676 -74.143493
0.950000 0.142500 135.931873 2.518798 15.907878 -74.498180
0.960000 0.144000 137.389653 2.596341 16.094812 -74.843454
0.970000 0.145500 138.848252 2.676055 16.283520 -75.179263
0.980000 0.147000 140.307685 2.757992 16.474045 -75.505556
0.990000 0.148500 141.767965 2.842204 16.666429 -75.822282
1.000000 0.150000 143.229107 2.928746 16.860714 -76.129387
1.010000 0.151500 144.691127 3.017671 17.056942 -76.426821
1.020000 0.153000 146.154039 3.109035 17.255156 -76.714533
1.030000 0.154500 147.617859 3.202891 17.455397 -76.992469
1.040000 0.156000 149.082602 3.299296 17.657708 -77.260579
1.050000 0.157500 150.548285 3.398306 17.862129 -77.518810
1.060000 0.159000 152.014924 3.499976 18.068703 -77.767109
1.070000 0.160500 153.482534 3.604364 18.277472 -78.005424
1.080000 0.162000 154.951133 3.711528 18.488476 -78.233700
1.090000 0.163500 156.420737 3.821524 18.701757 -78.451883
1.100000 0.165000 157.891364 3.934411 18.917356 -78.659920
1.110000 0.166500 159.363030 4.050248 19.135315 -78.857754
1.120000 0.168000 160.835753 4.169093 19.355673 -79.045330
1.130000 0.169500 162.309551 4.291007 19.578472 -79.222590
1.140000 0.171000 163.784442 4.416048 19.803751 -79.389477
1.150000 0.172500 165.260443 4.544278 20.031553 -79.545933
1.160000 0.174000 166.737573 4.675756 20.261915 -79.691897
1.170000 0.175500 168.215851 4.810544 20.494879 -79.827310
1.180000 0.177000 169.695296 4.948703 20.730484 -79.952110
1.190000 0.178500 171.175925 5.090294 20.968770 -80.066234
1.200000 0.180000 172.657760 5.235381 21.209775 -80.169618
1.210000 0.181500 174.140818 5.384024 21.453540 -80.262198
1.220000 0.183000 175.625119 5.536288 21.700103 -80.343907
1.230000 0.184500 177.110683 5.692235 21.949503 -80.414678
1.240000 0.186000 178.597531 5.851928 22.201778 -80.474443
1.250000 0.187500 180.085681 6.015431 22.456967 -80.523131
1.260000 0.189000 181.575155 6.182808 22.715107 -80.560672
1.270000 0.190500 183.065973 6.354123 22.976238 -80.586993
1.280000 0.192000 184.558156 6.529441 23.240395 -80.602021
1.290000 0.193500 186.051724 6.708827 23.507617 -80.605681
1.300000 0.195000 187.546699 6.892345 23.777941 -80.597897
1.310000 0.196500 189.043101 7.080060 24.051404 -80.578591
1.320000 0.198000 190.540952 7.272038 24.328043 -80.547685
1.330000 0.199500 192.040275 7.468344 24.607893 -80.505100
1.340000 0.201000 193.541089 7.669043 24.890992 -80.450754
1.350000 0.202500 195.043418 7.874203 25.177374 -80.384565
1.360000 0.204000 196.547284 8.083888 25.467077 -80.306451
1.370000 0.205500 198.052708 8.298164 25.760135 -80.216327
1.380000 0.207000 199.559713 8.517097 26.056583 -80.114109
1.390000 0.208500 201.068321 8.740754 26.356456 -79.999711
0.010000 0.001500 1.408626 0.000859 1.084287 -1.497400
0.020000 0.003000 2.818625 0.002247 1.541692 -2.954013
0.030000 0.004500 4.229401 0.003848 1.866834 -4.373122
0.040000 0.006000 5.640744 0.005598 2.123936 -5.756920
0.050000 0.007500 7.052545 0.007487 2.339275 -7.107249
0.060000 0.009000 8.464740 0.009535 2.526716 -8.425751
0.070000 0.010500 9.877293 0.011768 2.694610 -9.713928
0.080000 0.012000 11.290181 0.014219 2.848414 -10.973169
0.090000 0.013500 12.703391 0.016924 2.991897 -12.204774
0.100000 0.015000 14.116916 0.019916 3.127766 -13.409961
0.110000 0.016500 15.530757 0.023230 3.258024 -14.589880
0.120000 0.018000 16.944915 0.026897 3.384184 -15.745616
0.130000 0.019500 18.359394 0.030946 3.507407 -16.878194
0.140000 0.021000 19.774201 0.035405 3.628599 -17.988588
0.150000 0.022500 21.189341 0.040300 3.748469 -19.077718
0.160000 0.024000 22.604822 0.045652 3.867579 -20.146461
0.170000 0.025500 24.020653 0.051483 3.986373 -21.195644
0.180000 0.027000 25.436841 0.057810 4.105205 -22.226056
0.190000 0.028500 26.853394 0.064649 4.224356 -23.238444
0.200000 0.030000 28.270321 0.072014 4.344048 -24.233516
0.210000 0.031500 29.687630 0.079917 4.464455 -25.211946
0.220000 0.033000 31.105329 0.088369 4.585713 -26.174372
0.230000 0.034500 32.523423 0.097377 4.707925 -27.121397
0.240000 0.036000 33.941922 0.106949 4.831172 -28.053594
0.250000 0.037500 35.360832 0.117090 4.955508 -28.971506
0.260000 0.039000 36.780158 0.127805 5.080974 -29.875646
0.270000 0.040500 38.199908 0.139096 5.207594 -30.766498
0.280000 0.042000 39.620086 0.150967 5.335382 -31.644521
0.290000 0.043500 41.040699 0.163417 5.464340 -32.510148
0.300000 0.045000 42.461751 0.176449 5.594463 -33.363786
0.310000 0.046500 43.883247 0.190061 5.725741 -34.205819
0.320000 0.048000 45.305192 0.204254 5.858156 -35.036609
0.330000 0.049500 46.727589 0.219026 5.991689 -35.856496
0.340000 0.051000 48.150442 0.234376 6.126316 -36.665800
0.350000 0.052500 49.573756 0.250303 6.262010 -37.464819
0.360000 0.054000 50.997532 0.266803 6.398745 -38.253835
0.370000 0.055500 52.421775 0.283877 6.536490 -39.033110
0.380000 0.057000 53.846487 0.301522 6.675216 -39.802889
0.390000 0.058500 55.271671 0.319736 6.814894 -40.563400
0.400000 0.060000 56.697330 0.338519 6.955492 -41.314858
0.410000 0.061500 58.123464 0.357867 7.096983 -42.057459
0.420000 0.063000 59.550078 0.377781 7.239335 -42.791388
0.430000 0.064500 60.977173 0.398260 7.382522 -43.516815
0.440000 0.066000 62.404750 0.419303 7.526516 -44.233897
0.450000 0.067500 63.832812 0.440910 7.671289 -44.942779
0.460000 0.069000 65.261360 0.463081 7.816818 -45.643594
0.470000 0.070500 66.690397 0.485819 7.963078 -46.336465
0.480000 0.072000 68.119923 0.509123 8.110047 -47.021504
0.490000 0.073500 69.549941 0.532996 8.257703 -47.698813
0.500000 0.075000 70.980452 0.557441 8.406026 -48.368483
0.510000 0.076500 72.411457 0.582460 8.554999 -49.030600
0.520000 0.078000 73.842959 0.608057 8.704603 -49.685237
0.530000 0.079500 75.274959 0.634237 8.854825 -50.332462
0.540000 0.081000 76.707458 0.661004 9.005649 -50.972336
0.550000 0.082500 78.140458 0.688365 9.157063 -51.604910
0.560000 0.084000 79.573961 0.716324 9.309057 -52.230232
0.570000 0.085500 81.007969 0.744890 9.461620 -52.848340
0.580000 0.087000 82.442483 0.774069 9.614744 -53.459269
0.590000 0.088500 83.877505 0.803870 9.768423 -54.063047
0.600000 0.090000 85.313039 0.834302 9.922650 -54.659697
0.610000 0.091500 86.749084 0.865373 10.077422 -55.249239
0.620000 0.093000 88.185644 0.897095 10.232736 -55.831686
0.630000 0.094500 89.622722 0.929479 10.388589 -56.407047
0.640000 0.096000 91.060318 0.962535 10.544982 -56.975329
0.650000 0.097500 92.498437 0.996276 10.701915 -57.536534
0.660000 0.099000 93.937080 1.030714 10.859389 -58.090660
0.670000 0.100500 95.376250 1.065864 11.017408 -58.637702
0.680000 0.102000 96.815950 1.101739 11.175976 -59.177654
0.690000 0.103500 98.256183 1.138354 11.335097 -59.710505
0.700000 0.105000 99.696952 1.175724 11.494778 -60.236243
0.710000 0.106500 101.138260 1.213865 11.655025 -60.754853
0.720000 0.108000 102.580111 1.252795 11.815845 -61.266318
0.730000 0.109500 104.022509 1.292529 11.977249 -61.770618
0.740000 0.111000 105.465456 1.333086 12.139244 -62.267734
0.750000 0.112500 106.908957 1.374484 12.301841 -62.757644
0.760000 0.114000 108.353016 1.416742 12.465051 -63.240323
0.770000 0.115500 109.797636 1.459879 12.628886 -63.715748
0.780000 0.117000 111.242823 1.503916 12.793358 -64.183892
0.790000 0.118500 112.688580 1.548872 12.958480 -64.644728
0.800000 0.120000 114.134912 1.594770 13.124265 -65.098228
0.810000 0.121500 115.581823 1.641630 13.290728 -65.544366
0.820000 0.123000 117.029320 1.689474 13.457884 -65.983110
0.830000 0.124500 118.477405 1.738325 13.625747 -66.414433
0.840000 0.126000 119.926086 1.788205 13.794334 -66.838304
0.850000 0.127500 121.375367 1.839139 13.963660 -67.254694
0.860000 0.129000 122.825253 1.891151 14.133742 -67.663571
0.870000 0.130500 124.275750 1.944263 14.304598 -68.064906
0.880000 0.132000 125.726864 1.998502 14.476244 -68.458669
0.890000 0.133500 127.178601 2.053891 14.648698 -68.844830
0.900000 0.135000 128.630967 2.110458 14.821979 -69.223358
0.910000 0.136500 130.083968 2.168227 14.996105 -69.594223
0.920000 0.138000 131.537611 2.227224 15.171094 -69.957397
0.930000 0.139500 132.991902 2.287477 15.346966 -70.312851
0.940000 0.141000 134.446847 2.349013 15.523739 -70.660555
0.950000 0.142500 135.902454 2.411857 15.701433 -71.000482
0.960000 0.144000 137.358730 2.476039 15.880068 -71.332604
0.970000 0.145500 138.815681 2.541585 16.059663 -71.656895
0.980000 0.147000 140.273315 2.608524 16.240238 -71.973327
0.990000 0.148500 141.731639 2.676885 16.421814 -72.281876
1.000000 0.150000 143.190661 2.746696 16.604410 -72.582517
1.010000 0.151500 144.650389 2.817985 16.788047 -72.875226
1.020000 0.153000 146.110830 2.890782 16.972745 -73.159979
1.030000 0.154500 147.571992 2.965117 17.158524 -73.436754
1.040000 0.156000 149.033883 3.041018 17.345406 -73.705530
1.050000 0.157500 150.496512 3.118515 17.533410 -73.966287
1.060000 0.159000 151.959887 3.197640 17.722557 -74.219004
1.070000 0.160500 153.424015 3.278420 17.912868 -74.463662
1.080000 0.162000 154.888907 3.360887 18.104364 -74.700245
1.090000 0.163500 156.354570 3.445071 18.297064 -74.928736
1.100000 0.165000 157.821013 3.531003 18.490991 -75.149118
1.110000 0.166500 159.288246 3.618713 18.686163 -75.361377
1.120000 0.168000 160.756277 3.708232 18.882601 -75.565499
1.130000 0.169500 162.225115 3.799590 19.080327 -75.761472
1.140000 0.171000 163.694770 3.892819 19.279359 -75.949285
1.150000 0.172500 165.165252 3.987949 19.479720 -76.128925
1.160000 0.174000 166.636568 4.085011 19.681428 -76.300385
1.170000 0.175500 168.108730 4.184038 19.884504 -76.463655
1.180000 0.177000 169.581747 4.285059 20.088967 -76.618728
1.190000 0.178500 171.055629 4.388106 20.294839 -76.765597
1.200000 0.180000 172.530385 4.493209 20.502137 -76.904258
1.210000 0.181500 174.006025 4.600401 20.710883 -77.034705
1.220000 0.183000 175.482560 4.709712 20.921095 -77.156936
1.230000 0.184500 176.960000 4.821174 21.132793 -77.270947
1.240000 0.186000 178.438355 4.934817 21.345996 -77.376738
1.250000 0.187500 179.917636 5.050673 21.560723 -77.474308
1.260000 0.189000 181.397852 5.168773 21.776993 -77.563657
1.270000 0.190500 182.879014 5.289148 21.994825 -77.644788
1.280000 0.192000 184.361133 5.411828 22.214236 -77.717701
1.290000 0.193500 185.844220 5.536845 22.435247 -77.782401
1.300000 0.195000 187.328285 5.664230 22.657873 -77.838893
1.310000 0.196500 188.813339 5.794013 22.882135 -77.887179
1.320000 0.198000 190.299394 5.926225 23.108048 -77.927268
1.330000 0.199500 191.786459 6.060896 23.335632 -77.959164
1.340000 0.201000 193.274545 6.198058 23.564903 -77.982877
1.350000 0.202500 194.763665 6.337740 23.795878 -77.998413
1.360000 0.204000 196.253829 6.479973 24.028575 -78.005782
1.370000 0.205500 197.745048 6.624787 24.263009 -78.004994
1.380000 0.207000 199.237334 6.772212 24.499199 -77.996059
1.390000 0.208500 200.730698 6.922278 24.737160 -77.978988
0.010000 0.001500 1.408583 0.000817 1.055217 -1.509941
0.020000 0.003000 2.818454 0.002080 1.484507 -2.978047
0.030000 0.004500 4.229020 0.003484 1.782305 -4.407774
0.040000 0.006000 5.640077 0.004967 2.012772 -5.801362
0.050000 0.007500 7.051516 0.006527 2.202157 -7.160674
0.060000 0.009000 8.463279 0.008187 2.364310 -8.487361
0.070000 0.010500 9.875330 0.009982 2.507577 -9.782924
0.080000 0.012000 11.287649 0.011950 2.637414 -11.048752
0.090000 0.013500 12.700228 0.014133 2.757594 -12.286138
0.100000 0.015000 14.113062 0.016571 2.870828 -13.496299
0.110000 0.016500 15.526156 0.019305 2.979123 -14.680379
0.120000 0.018000 16.939512 0.022374 3.084000 -15.839459
0.130000 0.019500 18.353139 0.025813 3.186630 -16.974565
0.140000 0.021000 19.767046 0.029658 3.287923 -18.086666
0.150000 0.022500 21.181243 0.033941 3.388599 -19.176686
0.160000 0.024000 22.595741 0.038692 3.489224 -20.245501
0.170000 0.025500 24.010551 0.043938 3.590253 -21.293945
0.180000 0.027000 25.425685 0.049706 3.692046 -22.322813
0.190000 0.028500 26.841154 0.056018 3.794889 -23.332858
0.200000 0.030000 28.256970 0.062895 3.899011 -24.324801
0.210000 0.031500 29.673145 0.070357 4.004591 -25.299325
0.220000 0.033000 31.089688 0.078422 4.111772 -26.257084
0.230000 0.034500 32.506613 0.087104 4.220660 -27.198699
0.240000 0.036000 33.923928 0.096419 4.331339 -28.124759
0.250000 0.037500 35.341645 0.106378 4.443868 -29.035827
0.260000 0.039000 36.759773 0.116992 4.558289 -29.932438
0.270000 0.040500 38.178322 0.128272 4.674628 -30.815101
0.280000 0.042000 39.597302 0.140226 4.792900 -31.684299
0.290000 0.043500 41.016720 0.152861 4.913107 -32.540492
0.300000 0.045000 42.436586 0.166185 5.035245 -33.384115
0.310000 0.046500 43.856908 0.180202 5.159302 -34.215582
0.320000 0.048000 45.277692 0.194919 5.285259 -35.035286
0.330000 0.049500 46.698948 0.210340 5.413094 -35.843598
0.340000 0.051000 48.120682 0.226467 5.542782 -36.640869
0.350000 0.052500 49.542900 0.243305 5.674292 -37.427434
0.360000 0.054000 50.965610 0.260857 5.807593 -38.203607
0.370000 0.055500 52.388817 0.279126 5.942653 -38.969685
0.380000 0.057000 53.812528 0.298113 6.079436 -39.725948
0.390000 0.058500 55.236748 0.317822 6.217907 -40.472660
0.400000 0.060000 56.661482 0.338255 6.358032 -41.210071
0.410000 0.061500 58.086736 0.359413 6.499774 -41.938414
0.420000 0.063000 59.512515 0.381300 6.643099 -42.657909
0.430000 0.064500 60.938824 0.403918 6.787971 -43.368761
0.440000 0.066000 62.365668 0.427269 6.934357 -44.071164
0.450000 0.067500 63.793050 0.451356 7.082223 -44.765299
0.460000 0.069000 65.220976 0.476184 7.231536 -45.451333
0.470000 0.070500 66.649450 0.501754 7.382265 -46.129424
0.480000 0.072000 68.078475 0.528071 7.534380 -46.799717
0.490000 0.073500 69.508057 0.555139 7.687852 -47.462347
0.500000 0.075000 70.938199 0.582964 7.842654 -48.117442
0.510000 0.076500 72.368905 0.611549 7.998758 -48.765115
0.520000 0.078000 73.800179 0.640901 8.156140 -49.405475
0.530000 0.079500 75.232025 0.671026 8.314776 -50.038619
0.540000 0.081000 76.664446 0.701931 8.474645 -50.664637
0.550000 0.082500 78.097447 0.733623 8.635726 -51.283611
0.560000 0.084000 79.531032 0.766109 8.797999 -51.895614
0.570000 0.085500 80.965204 0.799399 8.961447 -52.500715
0.580000 0.087000 82.399967 0.833502 9.126054 -53.098974
0.590000 0.088500 83.835325 0.868427 9.291804 -53.690444
0.600000 0.090000 85.271282 0.904184 9.458684 -54.275173
0.610000 0.091500 86.707841 0.940786 9.626683 -54.853203
0.620000 0.093000 88.145008 0.978243 9.795789 -55.424569
0.630000 0.094500 89.582786 1.016568 9.965994 -55.989304
0.640000 0.096000 91.021180 1.055775 10.137290 -56.547433
0.650000 0.097500 92.460193 1.095876 10.309669 -57.098977
0.660000 0.099000 93.899830 1.136887 10.483127 -57.643953
0.670000 0.100500 95.340095 1.178823 10.657659 -58.182373
0.680000 0.102000 96.780993 1.221700 10.833263 -58.714246
0.690000 0.103500 98.222528 1.265535 11.009937 -59.239575
0.700000 0.105000 99.664706 1.310344 11.187680 -59.758364
0.710000 0.106500 101.107532 1.356146 11.366493 -60.270607
0.720000 0.108000 102.551009 1.402960 11.546378 -60.776302
0.730000 0.109500 103.995144 1.450805 11.727338 -61.275437
0.740000 0.111000 105.439941 1.499701 11.909376 -61.768003
0.750000 0.112500 106.885406 1.549670 12.092497 -62.253984
0.760000 0.114000 108.331545 1.600731 12.276707 -62.733365
0.770000 0.115500 109.778362 1.652909 12.462013 -63.206125
0.780000 0.117000 111.225865 1.706226 12.648422 -63.672244
0.790000 0.118500 112.674059 1.760705 12.835942 -64.131699
0.800000 0.120000 114.122950 1.816371 13.024584 -64.584463
0.810000 0.121500 115.572544 1.873248 13.214356 -65.030509
0.820000 0.123000 117.022848 1.931362 13.405271 -65.469809
0.830000 0.124500 118.473869 1.990740 13.597339 -65.902331
0.840000 0.126000 119.925612 2.051408 13.790573 -66.328044
0.850000 0.127500 121.378086 2.113394 13.984987 -66.746915
0.860000 0.129000 122.831297 2.176725 14.180593 -67.158907
0.870000 0.130500 124.285252 2.241431 14.377407 -67.563985
0.880000 0.132000 125.739958 2.307542 14.575442 -67.962112
0.890000 0.133500 127.195425 2.375086 14.774716 -68.353249
0.900000 0.135000 128.651658 2.444094 14.975243 -68.737356
0.910000 0.136500 130.108666 2.514599 15.177042 -69.114394
0.920000 0.138000 131.566458 2.586631 15.380128 -69.484322
0.930000 0.139500 133.025040 2.660222 15.584519 -69.847097
0.940000 0.141000 134.484423 2.735407 15.790235 -70.202676
0.950000 0.142500 135.944614 2.812217 15.997293 -70.551016
0.960000 0.144000 137.405623 2.890688 16.205712 -70.892073
0.970000 0.145500 138.867457 2.970854 16.415512 -71.225802
0.980000 0.147000 140.330127 3.052749 16.626713 -71.552158
0.990000 0.148500 141.793641 3.136409 16.839335 -71.871096
1.000000 0.150000 143.258010 3.221871 17.053399 -72.182568
1.010000 0.151500 144.723242 3.309171 17.268925 -72.486529
1.020000 0.153000 146.189348 3.398346 17.485935 -72.782931
1.030000 0.154500 147.656338 3.489434 17.704450 -73.071727
1.040000 0.156000 149.124221 3.582473 17.924493 -73.352869
1.050000 0.157500 150.593008 3.677501 18.146084 -73.626308
1.060000 0.159000 152.062710 3.774557 18.369247 -73.891997
1.070000 0.160500 153.533338 3.873682 18.594004 -74.149887
1.080000 0.162000 155.004901 3.974914 18.820378 -74.399929
1.090000 0.163500 156.477412 4.078294 19.048391 -74.642073
1.100000 0.165000 157.950881 4.183862 19.278068 -74.876271
1.110000 0.166500 159.425320 4.291661 19.509431 -75.102472
1.120000 0.168000 160.900741 4.401731 19.742504 -75.320628
1.130000 0.169500 162.377154 4.514115 19.977310 -75.530687
1.140000 0.171000 163.854572 4.628854 20.213873 -75.732600
1.150000 0.172500 165.333008 4.745992 20.452218 -75.926316
1.160000 0.174000 166.812472 4.865571 20.692368 -76.111786
1.170000 0.175500 168.292978 4.987636 20.934348 -76.288958
1.180000 0.177000 169.774538 5.112229 21.178181 -76.457781
1.190000 0.178500 171.257165 5.239395 21.423892 -76.618206
1.200000 0.180000 172.740871 5.369179 21.671506 -76.770181
1.210000 0.181500 174.225670 5.501624 21.921047 -76.913654
1.220000 0.183000 175.711575 5.636777 22.172539 -77.048575
1.230000 0.184500 177.198598 5.774683 22.426007 -77.174892
1.240000 0.186000 178.686754 5.915386 22.681475 -77.292555
1.250000 0.187500 180.176057 6.058934 22.938969 -77.401510
1.260000 0.189000 181.666519 6.205372 23.198513 -77.501708
1.270000 0.190500 183.158155 6.354746 23.460131 -77.593096
1.280000 0.192000 184.650979 6.507105 23.723848 -77.675622
1.290000 0.193500 186.145005 6.662493 23.989688 -77.749235
1.300000 0.195000 187.640247 6.820959 24.257677 -77.813883
1.310000 0.196500 189.136720 6.982550 24.527839 -77.869514
1.320000 0.198000 190.634439 7.147312 24.800198 -77.916075
1.330000 0.199500 192.133419 7.315295 25.074780 -77.953515
1.340000 0.201000 193.633673 7.486546 25.351607 -77.981781
1.350000 0.202500 195.135218 7.661113 25.630706 -78.000822
1.360000 0.204000 196.638068 7.839044 25.912099 -78.010585
1.370000 0.205500 198.142239 8.020387 26.195812 -78.011018
1.380000 0.207000 199.647747 8.205191 26.481869 -78.002069
1.390000 0.208500 201.154606 8.393505 26.770293 -77.983685
0.010000 0.001500 1.408687 0.000920 1.124850 -1.494097
0.020000 0.003000 2.818867 0.002487 1.622472 -2.947754
0.030000 0.004500 4.229944 0.004385 1.987513 -4.364274
0.040000 0.006000 5.641705 0.006543 2.284181 -5.745912
0.050000 0.007500 7.054040 0.008950 2.538721 -7.094583
0.060000 0.009000 8.466885 0.011619 2.764968 -8.412001
0.070000 0.010500 9.880198 0.014572 2.971236 -9.699740
0.080000 0.012000 11.293955 0.017835 3.162947 -10.959264
0.090000 0.013500 12.708142 0.021437 3.343833 -12.191939
0.100000 0.015000 14.122748 0.025404 3.516566 -13.399049
0.110000 0.016500 15.537771 0.029762 3.683113 -14.581806
0.120000 0.018000 16.953209 0.034535 3.844952 -15.741350
0.130000 0.019500 18.369063 0.039744 4.003212 -16.878761
0.140000 0.021000 19.785334 0.045406 4.158768 -17.995058
0.150000 0.022500 21.202027 0.051538 4.312297 -19.091203
0.160000 0.024000 22.619144 0.058152 4.464333 -20.168109
0.170000 0.025500 24.036690 0.065259 4.615295 -21.226636
0.180000 0.027000 25.454669 0.072867 4.765509 -22.267596
0.190000 0.028500 26.873084 0.080981 4.915233 -23.291758
0.200000 0.030000 28.291940 0.089607 5.064668 -24.299844
0.210000 0.031500 29.711240 0.098745 5.213968 -25.292537
0.220000 0.033000 31.130987 0.108396 5.363251 -26.270479
0.230000 0.034500 32.551185 0.118559 5.512605 -27.234274
0.240000 0.036000 33.971835 0.129231 5.662095 -28.184488
0.250000 0.037500 35.392941 0.140409 5.811764 -29.121654
0.260000 0.039000 36.814504 0.152087 5.961641 -30.046271
0.270000 0.040500 38.236526 0.164260 6.111741 -30.958804
0.280000 0.042000 39.659007 0.176923 6.262072 -31.859689
0.290000 0.043500 41.081949 0.190067 6.412628 -32.749334
0.300000 0.045000 42.505353 0.203687 6.563403 -33.628116
0.310000 0.046500 43.929219 0.217775 6.714382 -34.496387
0.320000 0.048000 45.353546 0.232322 6.865547 -35.354474
0.330000 0.049500 46.778335 0.247323 7.016878 -36.202679
0.340000 0.051000 48.203586 0.262768 7.168352 -37.041282
0.350000 0.052500 49.629297 0.278651 7.319947 -37.870540
0.360000 0.054000 51.055468 0.294966 7.471638 -38.690691
0.370000 0.055500 52.482099 0.311704 7.623402 -39.501952
0.380000 0.057000 53.909187 0.328861 7.775214 -40.304521
0.390000 0.058500 55.336733 0.346429 7.927051 -41.098580
0.400000 0.060000 56.764734 0.364405 8.078892 -41.884295
0.410000 0.061500 58.193189 0.382782 8.230715 -42.661813
0.420000 0.063000 59.622098 0.401558 8.382500 -43.431270
0.430000 0.064500 61.051458 0.420728 8.534230 -44.192787
0.440000 0.066000 62.481269 0.440291 8.685887 -44.946470
0.450000 0.067500 63.911528 0.460243 8.837456 -45.692415
0.460000 0.069000 65.342236 0.480585 8.988923 -46.430705
0.470000 0.070500 66.773390 0.501315 9.140278 -47.161414
0.480000 0.072000 68.204989 0.522434 9.291510 -47.884604
0.490000 0.073500 69.637032 0.543944 9.442610 -48.600329
0.500000 0.075000 71.069518 0.565845 9.593573 -49.308633
0.510000 0.076500 72.502446 0.588142 9.744393 -50.009551
0.520000 0.078000 73.935815 0.610838 9.895068 -50.703112
0.530000 0.079500 75.369625 0.633936 10.045595 -51.389338
0.540000 0.081000 76.803874 0.657444 10.195975 -52.068242
0.550000 0.082500 78.238562 0.681366 10.346210 -52.739834
0.560000 0.084000 79.673689 0.705711 10.496303 -53.404114
0.570000 0.085500 81.109255 0.730485 10.646259 -54.061081
0.580000 0.087000 82.545259 0.755698 10.796084 -54.710726
0.590000 0.088500 83.981702 0.781359 10.945785 -55.353037
0.600000 0.090000 85.418584 0.807478 11.095372 -55.987997
0.610000 0.091500 86.855904 0.834067 11.244855 -56.615586
0.620000 0.093000 88.293665 0.861137 11.394245 -57.235779
0.630000 0.094500 89.731866 0.888701 11.543554 -57.848549
0.640000 0.096000 91.170508 0.916772 11.692797 -58.453867
0.650000 0.097500 92.609594 0.945366 11.841988 -59.051698
0.660000 0.099000 94.049123 0.974495 11.991142 -59.642009
0.670000 0.100500 95.489098 1.004177 12.140278 -60.224761
0.680000 0.102000 96.929520 1.034428 12.289412 -60.799915
0.690000 0.103500 98.370391 1.065264 12.438562 -61.367430
0.700000 0.105000 99.811714 1.096703 12.587749 -61.927263
0.710000 0.106500 101.253490 1.128764 12.736992 -62.479372
0.720000 0.108000 102.695722 1.161466 12.886311 -63.023711
0.730000 0.109500 104.138412 1.194828 13.035730 -63.560234
0.740000 0.111000 105.581565 1.228871 13.185269 -64.088896
0.750000 0.112500 107.025182 1.263616 13.334951 -64.609649
0.760000 0.114000 108.469267 1.299083 13.484801 -65.122446
0.770000 0.115500 109.913824 1.335296 13.634840 -65.627239
0.780000 0.117000 111.358856 1.372276 13.785094 -66.123981
0.790000 0.118500 112.804367 1.410047 13.935588 -66.612625
0.800000 0.120000 114.250362 1.448632 14.086347 -67.093122
0.810000 0.121500 115.696844 1.488056 14.237395 -67.565426
0.820000 0.123000 117.143817 1.528343 14.388760 -68.029491
0.830000 0.124500 118.591288 1.569518 14.540466 -68.485269
0.840000 0.126000 120.039260 1.611607 14.692541 -68.932716
0.850000 0.127500 121.487739 1.654636 14.845012 -69.371786
0.860000 0.129000 122.936730 1.698631 14.997904 -69.802436
0.870000 0.130500 124.386238 1.743620 15.151246 -70.224623
0.880000 0.132000 125.836268 1.789628 15.305064 -70.638305
0.890000 0.133500 127.286828 1.836684 15.459387 -71.043440
0.900000 0.135000 128.737922 1.884816 15.614241 -71.439990
0.910000 0.136500 130.189558 1.934051 15.769654 -71.827915
0.920000 0.138000 131.641740 1.984419 15.925654 -72.207179
0.930000 0.139500 133.094476 2.035949 16.082268 -72.577746
0.940000 0.141000 134.547773 2.088668 16.239526 -72.939581
0.950000 0.142500 136.001637 2.142607 16.397453 -73.292652
0.960000 0.144000 137.456075 2.197796 16.556079 -73.636928
0.970000 0.145500 138.911095 2.254263 16.715430 -73.972378
0.980000 0.147000 140.366704 2.312040 16.875536 -74.298976
0.990000 0.148500 141.822909 2.371156 17.036423 -74.616694
1.000000 0.150000 143.279718 2.431642 17.198118 -74.925508
1.010000 0.151500 144.737139 2.493529 17.360651 -75.225397
1.020000 0.153000 146.195179 2.556846 17.524047 -75.516337
1.030000 0.154500 147.653848 2.621625 17.688335 -75.798312
1.040000 0.156000 149.113152 2.687897 17.853541 -76.071303
1.050000 0.157500 150.573101 2.755692 18.019692 -76.335295
1.060000 0.159000 152.033704 2.825043 18.186815 -76.590275
1.070000 0.160500 153.494968 2.895979 18.354938 -76.836232
1.080000 0.162000 154.956902 2.968532 18.524086 -77.073155
1.090000 0.163500 156.419516 3.042734 18.694285 -77.301037
1.100000 0.165000 157.882818 3.118615 18.865562 -77.519873
1.110000 0.166500 159.346817 3.196207 19.037943 -77.729659
1.120000 0.168000 160.811524 3.275540 19.211452 -77.930393
1.130000 0.169500 162.276947 3.356646 19.386116 -78.122075
1.140000 0.171000 163.743095 3.439556 19.561960 -78.304708
1.150000 0.172500 165.209979 3.524301 19.739008 -78.478294
1.160000 0.174000 166.677608 3.610912 19.917285 -78.642841
1.170000 0.175500 168.145991 3.699419 20.096816 -78.798356
1.180000 0.177000 169.615139 3.789853 20.277623 -78.944849
1.190000 0.178500 171.085062 3.882246 20.459732 -79.082330
1.200000 0.180000 172.555770 3.976626 20.643165 -79.210814
1.210000 0.181500 174.027272 4.073025 20.827946 -79.330316
1.220000 0.183000 175.499580 4.171473 21.014097 -79.440851
1.230000 0.184500 176.972703 4.271999 21.201641 -79.542439
1.240000 0.186000 178.446651 4.374633 21.390599 -79.635099
1.250000 0.187500 179.921437 4.479406 21.580995 -79.718854
1.260000 0.189000 181.397068 4.586346 21.772849 -79.793727
1.270000 0.190500 182.873558 4.695482 21.966183 -79.859742
1.280000 0.192000 184.350915 4.806844 22.161017 -79.916927
1.290000 0.193500 185.829151 4.920460 22.357371 -79.965308
1.300000 0.195000 187.308277 5.036358 22.555267 -80.004916
1.310000 0.196500 188.788303 5.154568 22.754724 -80.035780
1.320000 0.198000 190.269241 5.275117 22.955761 -80.057934
1.330000 0.199500 191.751100 5.398032 23.158397 -80.071409
1.340000 0.201000 193.233893 5.523342 23.362651 -80.076241
1.350000 0.202500 194.717630 5.651073 23.568542 -80.072464
1.360000 0.204000 196.202322 5.781252 23.776087 -80.060117
1.370000 0.205500 197.687980 5.913907 23.985305 -80.039235
1.380000 0.207000 199.174616 6.049063 24.196212 -80.009858
1.390000 0.208500 200.662240 6.186748 24.408825 -79.972026
0.010000 0.001500 1.408685 0.000921 1.123004 -1.573755
0.020000 0.003000 2.818869 0.002512 1.623066 -3.099965
0.030000 0.004500 4.229972 0.004483 1.993881 -4.583325
0.040000 0.006000 5.641795 0.006779 2.299119 -6.027053
0.050000 0.007500 7.054235 0.009401 2.564607 -7.433890
0.060000 0.009000 8.467234 0.012367 2.803815 -8.806301
0.070000 0.010500 9.880760 0.015703 3.024731 -10.146546
0.080000 0.012000 11.294790 0.019432 3.232480 -11.456724
0.090000 0.013500 12.709312 0.023577 3.430518 -12.738788
0.100000 0.015000 14.124319 0.028157 3.621258 -13.994561
0.110000 0.016500 15.539806 0.033185 3.806429 -15.225748
0.120000 0.018000 16.955771 0.038670 3.987284 -16.433942
0.130000 0.019500 18.372213 0.044618 4.164745 -17.620626
0.140000 0.021000 19.789129 0.051029 4.339492 -18.787183
0.150000 0.022500 21.206521 0.057901 4.512025 -19.934898
0.160000 0.024000 22.624385 0.065226 4.682712 -21.064961
0.170000 0.025500 24.042721 0.072996 4.851820 -22.178472
0.180000 0.027000 25.461528 0.081197 5.019538 -23.276445
0.190000 0.028500 26.880801 0.089816 5.186000 -24.359811
0.200000 0.030000 28.300539 0.098837 5.351293 -25.429422
0.210000 0.031500 29.720737 0.108244 5.515472 -26.486054
0.220000 0.033000 31.141393 0.118017 5.678566 -27.530412
0.230000 0.034500 32.562500 0.128139 5.840588 -28.563134
0.240000 0.036000 33.984055 0.138592 6.001535 -29.584792
0.250000 0.037500 35.406052 0.149357 6.161397 -30.595897
0.260000 0.039000 36.828486 0.160418 6.320158 -31.596905
0.270000 0.040500 38.251351 0.171757 6.477796 -32.588218
0.280000 0.042000 39.674640 0.183360 6.634292 -33.570188
0.290000 0.043500 41.098349 0.195211 6.789626 -34.543118
0.300000 0.045000 42.522470 0.207300 6.943778 -35.507271
0.310000 0.046500 43.946998 0.219614 7.096732 -36.462869
0.320000 0.048000 45.371927 0.232145 7.248476 -37.410095
0.330000 0.049500 46.797251 0.244885 7.399002 -38.349102
0.340000 0.051000 48.222963 0.257829 7.548304 -39.280007
0.350000 0.052500 49.649060 0.270975 7.696383 -40.202901
0.360000 0.054000 51.075535 0.284321 7.843245 -41.117849
0.370000 0.055500 52.502384 0.297868 7.988898 -42.024891
0.380000 0.057000 53.929601 0.311621 8.133358 -42.924048
0.390000 0.058500 55.357184 0.325584 8.276644 -43.815318
0.400000 0.060000 56.785127 0.339767 8.418779 -44.698686
0.410000 0.061500 58.213427 0.354179 8.559793 -45.574119
0.420000 0.063000 59.642082 0.368833 8.699718 -46.441571
0.430000 0.064500 61.071089 0.383744 8.838591 -47.300984
0.440000 0.066000 62.500446 0.398928 8.976454 -48.152291
0.450000 0.067500 63.930151 0.414406 9.113351 -48.995413
0.460000 0.069000 65.360204 0.430198 9.249331 -49.830267
0.470000 0.070500 66.790603 0.446327 9.384445 -50.656762
0.480000 0.072000 68.221350 0.462820 9.518749 -51.474801
0.490000 0.073500 69.652444 0.479703 9.652300 -52.284283
0.500000 0.075000 71.083887 0.497006 9.785160 -53.085106
0.510000 0.076500 72.515680 0.514760 9.917392 -53.877164
0.520000 0.078000 73.947827 0.532999 10.049061 -54.660348
0.530000 0.079500 75.380329 0.551756 10.180235 -55.434550
0.540000 0.081000 76.813190 0.571070 10.310984 -56.199663
0.550000 0.082500 78.246414 0.590977 10.441379 -56.955578
0.560000 0.084000 79.680006 0.611518 10.571494 -57.702187
0.570000 0.085500 81.113970 0.632735 10.701404 -58.439386
0.580000 0.087000 82.548313 0.654670 10.831183 -59.167071
0.590000 0.088500 83.983041 0.677368 10.960910 -59.885139
0.600000 0.090000 85.418160 0.700874 11.090663 -60.593493
0.610000 0.091500 86.853678 0.725236 11.220520 -61.292036
0.620000 0.093000 88.289602 0.750503 11.350561 -61.980675
0.630000 0.094500 89.725942 0.776723 11.480867 -62.659320
0.640000 0.096000 91.162706 0.803949 11.611518 -63.327885
0.650000 0.097500 92.599903 0.832231 11.742596 -63.986285
0.660000 0.099000 94.037544 0.861624 11.874182 -64.634443
0.670000 0.100500 95.475639 0.892181 12.006359 -65.272281
0.680000 0.102000 96.914199 0.923958 12.139207 -65.899726
0.690000 0.103500 98.353236 0.957012 12.272810 -66.516710
0.700000 0.105000 99.792761 0.991399 12.407249 -67.123167
0.710000 0.106500 101.232788 1.027178 12.542606 -67.719034
0.720000 0.108000 102.673328 1.064409 12.678962 -68.304252
0.730000 0.109500 104.114396 1.103151 12.816401 -68.878764
0.740000 0.111000 105.556005 1.143465 12.955001 -69.442516
0.750000 0.112500 106.998170 1.185413 13.094846 -69.995457
0.760000 0.114000 108.440906 1.229059 13.236015 -70.537538
0.770000 0.115500 109.884227 1.274465 13.378589 -71.068713
0.780000 0.117000 111.328150 1.321695 13.522647 -71.588937
0.790000 0.118500 112.772690 1.370816 13.668270 -72.098166
0.800000 0.120000 114.217864 1.421893 13.815536 -72.596358
0.810000 0.121500 115.663690 1.474993 13.964524 -73.083473
0.820000 0.123000 117.110183 1.530183 14.115312 -73.559470
0.830000 0.124500 118.557363 1.587533 14.267977 -74.024308
0.840000 0.126000 120.005247 1.647110 14.422597 -74.477947
0.850000 0.127500 121.453854 1.708985 14.579248 -74.920347
0.860000 0.129000 122.903203 1.773230 14.738006 -75.351466
0.870000 0.130500 124.353313 1.839916 14.898947 -75.771263
0.880000 0.132000 125.804203 1.909114 15.062145 -76.179692
0.890000 0.133500 127.255895 1.980900 15.227676 -76.576710
0.900000 0.135000 128.708408 2.055347 15.395612 -76.962266
0.910000 0.136500 130.161763 2.132531 15.566029 -77.336313
0.920000 0.138000 131.615982 2.212528 15.738998 -77.698795
0.930000 0.139500 133.071086 2.295414 15.914592 -78.049658
0.940000 0.141000 134.527097 2.381269 16.092884 -78.388841
0.950000 0.142500 135.984037 2.470171 16.273944 -78.716280
0.960000 0.144000 137.441930 2.562200 16.457845 -79.031908
0.970000 0.145500 138.900798 2.657438 16.644657 -79.335653
0.980000 0.147000 140.360664 2.755967 16.834449 -79.627436
0.990000 0.148500 141.821553 2.857870 17.027294 -79.907176
1.000000 0.150000 143.283489 2.963232 17.223259 -80.174786
1.010000 0.151500 144.746496 3.072138 17.422414 -80.430172
1.020000 0.153000 146.210599 3.184675 17.624829 -80.673236
1.030000 0.154500 147.675823 3.300931 17.830572 -80.903872
1.040000 0.156000 149.142195 3.420994 18.039711 -81.121970
1.050000 0.157500 150.609740 3.544956 18.252315 -81.327412
1.060000 0.159000 152.078484 3.672906 18.468451 -81.520074
1.070000 0.160500 153.548454 3.804939 18.688187 -81.699826
1.080000 0.162000 155.019678 3.941147 18.911591 -81.866529
1.090000 0.163500 156.492182 4.081626 19.138729 -82.020040
1.100000 0.165000 157.965995 4.226472 19.369670 -82.160207
1.110000 0.166500 159.441146 4.375781 19.604478 -82.286872
1.120000 0.168000 160.917661 4.529653 19.843223 -82.399870
1.130000 0.169500 162.395572 4.688186 20.085969 -82.499029
1.140000 0.171000 163.874906 4.851483 20.332783 -82.584170
1.150000 0.172500 165.355694 5.019643 20.583732 -82.655107
1.160000 0.174000 166.837965 5.192771 20.838881 -82.711649
1.170000 0.175500 168.321751 5.370970 21.098297 -82.753595
1.180000 0.177000 169.807082 5.554344 21.362045 -82.780740
1.190000 0.178500 171.293989 5.743000 21.630192 -82.792874
1.200000 0.180000 172.782504 5.937045 21.902801 -82.789777
1.210000 0.181500 174.272659 6.136584 22.179940 -82.771228
1.220000 0.183000 175.764486 6.341727 22.461672 -82.736998
1.230000 0.184500 177.258018 6.552582 22.748064 -82.686852
1.240000 0.186000 178.753287 6.769258 23.039179 -82.620553
1.250000 0.187500 180.250328 6.991866 23.335083 -82.537856
1.260000 0.189000 181.749174 7.220515 23.635840 -82.438516
1.270000 0.190500 183.249858 7.455315 23.941514 -82.322281
1.280000 0.192000 184.752416 7.696378 24.252168 -82.188898
1.290000 0.193500 186.256882 7.943814 24.567868 -82.038109
1.300000 0.195000 187.763292 8.197734 24.888675 -81.869657
1.310000 0.196500 189.271679 8.458248 25.214652 -81.683281
1.320000 0.198000 190.782081 8.725466 25.545864 -81.478720
1.330000 0.199500 192.294533 8.999499 25.882370 -81.255710
1.340000 0.201000 193.809071 9.280455 26.224234 -81.013989
1.350000 0.202500 195.325732 9.568443 26.571516 -80.753296
1.360000 0.204000 196.844553 9.863572 26.924277 -80.473369
1.370000 0.205500 198.365570 10.165948 27.282578 -80.173949
1.380000 0.207000 199.888821 10.475677 27.646477 -79.854779
1.390000 0.208500 201.414343 10.792863 28.016034 -79.515605
0.010000 0.001500 1.408642 0.000876 1.094452 -1.514446
0.020000 0.003000 2.818689 0.002317 1.563142 -2.986884
0.030000 0.004500 4.229552 0.004015 1.900338 -4.421054
0.040000 0.006000 5.641020 0.005906 2.170070 -5.819451
0.050000 0.007500 7.052988 0.007983 2.398459 -7.184177
0.060000 0.009000 8.465393 0.010261 2.599240 -8.517113
0.070000 0.010500 9.878197 0.012764 2.780641 -9.819980
0.080000 0.012000 11.291376 0.015521 2.948010 -11.094374
0.090000 0.013500 12.704918 0.018560 3.105011 -12.341789
0.100000 0.015000 14.118814 0.021907 3.254253 -13.563622
0.110000 0.016500 15.533061 0.025587 3.397647 -14.761191
0.120000 0.018000 16.947659 0.029623 3.536617 -15.935734
0.130000 0.019500 18.362609 0.034032 3.672244 -17.088417
0.140000 0.021000 19.777912 0.038832 3.805357 -18.220338
0.150000 0.022500 21.193573 0.044034 3.936591 -19.332532
0.160000 0.024000 22.609595 0.049649 4.066442 -20.425971
0.170000 0.025500 24.025980 0.055685 4.195292 -21.501568
0.180000 0.027000 25.442733 0.062146 4.323436 -22.560181
0.190000 0.028500 26.859856 0.069036 4.451103 -23.602613
0.200000 0.030000 28.277354 0.076355 4.578466 -24.629615
0.210000 0.031500 29.695228 0.084102 4.705656 -25.641889
0.220000 0.033000 31.113481 0.092276 4.832770 -26.640089
0.230000 0.034500 32.532116 0.100872 4.959878 -27.624824
0.240000 0.036000 33.951133 0.109887 5.087029 -28.596659
0.250000 0.037500 35.370535 0.119314 5.214253 -29.556116
0.260000 0.039000 36.790321 0.129149 5.341570 -30.503680
0.270000 0.040500 38.210494 0.139384 5.468985 -31.439795
0.280000 0.042000 39.631053 0.150013 5.596500 -32.364871
0.290000 0.043500 41.051999 0.161031 5.724107 -33.279283
0.300000 0.045000 42.473331 0.172430 5.851797 -34.183375
0.310000 0.046500 43.895049 0.184205 5.979554 -35.077456
0.320000 0.048000 45.317154 0.196349 6.107365 -35.961810
0.330000 0.049500 46.739643 0.208859 6.235212 -36.836693
0.340000 0.051000 48.162517 0.221730 6.363079 -37.702332
0.350000 0.052500 49.585775 0.234958 6.490950 -38.558934
0.360000 0.054000 51.009416 0.248540 6.618810 -39.406679
0.370000 0.055500 52.433439 0.262475 6.746646 -40.245729
0.380000 0.057000 53.857843 0.276763 6.874444 -41.076224
0.390000 0.058500 55.282628 0.291403 7.002194 -41.898285
0.400000 0.060000 56.707793 0.306396 7.129890 -42.712016
0.410000 0.061500 58.133338 0.321746 7.257523 -43.517506
0.420000 0.063000 59.559261 0.337457 7.385091 -44.314828
0.430000 0.064500 60.985562 0.353533 7.512592 -45.104040
0.440000 0.066000 62.412242 0.369980 7.640028 -45.885189
0.450000 0.067500 63.839300 0.386806 7.767401 -46.658309
0.460000 0.069000 65.266735 0.404020 7.894717 -47.423422
0.470000 0.070500 66.694550 0.421632 8.021985 -48.180543
0.480000 0.072000 68.122743 0.439654 8.149215 -48.929675
0.490000 0.073500 69.551317 0.458097 8.276419 -49.670815
0.500000 0.075000 70.980271 0.476976 8.403612 -50.403950
0.510000 0.076500 72.409607 0.496305 8.530812 -51.129061
0.520000 0.078000 73.839327 0.516102 8.658037 -51.846124
0.530000 0.079500 75.269432 0.536383 8.785308 -52.555109
0.540000 0.081000 76.699924 0.557168 8.912647 -53.255981
0.550000 0.082500 78.130807 0.578476 9.040080 -53.948699
0.560000 0.084000 79.562081 0.600329 9.167632 -54.633220
0.570000 0.085500 80.993751 0.622749 9.295331 -55.309499
0.580000 0.087000 82.425819 0.645758 9.423207 -55.977485
0.590000 0.088500 83.858289 0.669383 9.551290 -56.637126
0.600000 0.090000 85.291165 0.693647 9.679613 -57.288370
0.610000 0.091500 86.724451 0.718578 9.808208 -57.931160
0.620000 0.093000 88.158151 0.744204 9.937110 -58.565439
0.630000 0.094500 89.592271 0.770552 10.066355 -59.191151
0.640000 0.096000 91.026814 0.797653 10.195980 -59.808237
0.650000 0.097500 92.461787 0.825537 10.326021 -60.416639
0.660000 0.099000 93.897195 0.854234 10.456517 -61.016299
0.670000 0.100500 95.333044 0.883779 10.587507 -61.607158
0.680000 0.102000 96.769341 0.914202 10.719032 -62.189159
0.690000 0.103500 98.206092 0.945539 10.851132 -62.762244
0.700000 0.105000 99.643304 0.977823 10.983847 -63.326357
0.710000 0.106500 101.080984 1.011091 11.117220 -63.881443
0.720000 0.108000 102.519140 1.045378 11.251293 -64.427448
0.730000 0.109500 103.957779 1.080721 11.386107 -64.964319
0.740000 0.111000 105.396909 1.117157 11.521707 -65.492005
0.750000 0.112500 106.836540 1.154725 11.658135 -66.010455
0.760000 0.114000 108.276679 1.193463 11.795434 -66.519622
0.770000 0.115500 109.717336 1.233411 11.933649 -67.019459
0.780000 0.117000 111.158520 1.274607 12.072822 -67.509922
0.790000 0.118500 112.600240 1.317093 12.212999 -67.990967
0.800000 0.120000 114.042507 1.360909 12.354222 -68.462553
0.810000 0.121500 115.485329 1.406097 12.496536 -68.924642
0.820000 0.123000 116.928718 1.452698 12.639985 -69.377196
0.830000 0.124500 118.372684 1.500754 12.784613 -69.820179
0.840000 0.126000 119.817238 1.550309 12.930464 -70.253560
0.850000 0.127500 121.262392 1.601404 13.077581 -70.677306
0.860000 0.129000 122.708155 1.654083 13.226008 -71.091388
0.870000 0.130500 124.154541 1.708391 13.375789 -71.495779
0.880000 0.132000 125.601560 1.764370 13.526968 -71.890454
0.890000 0.133500 127.049225 1.822065 13.679586 -72.275388
0.900000 0.135000 128.497548 1.881521 13.833688 -72.650559
0.910000 0.136500 129.946542 1.942782 13.989316 -73.015949
0.920000 0.138000 131.396219 2.005893 14.146512 -73.371538
0.930000 0.139500 132.846592 2.070901 14.305318 -73.717309
0.940000 0.141000 134.297675 2.137849 14.465777 -74.053248
0.950000 0.142500 135.749480 2.206785 14.627929 -74.379342
0.960000 0.144000 137.202021 2.277754 14.791816 -74.695576
0.970000 0.145500 138.655313 2.350801 14.957478 -75.001942
0.980000 0.147000 140.109369 2.425974 15.124957 -75.298429
0.990000 0.148500 141.564202 2.503319 15.294292 -75.585030
1.000000 0.150000 143.019829 2.582882 15.465523 -75.861736
1.010000 0.151500 144.476261 2.664711 15.638690 -76.128541
1.020000 0.153000 145.933516 2.748851 15.813830 -76.385440
1.030000 0.154500 147.391607 2.835350 15.990984 -76.632429
1.040000 0.156000 148.850549 2.924255 16.170188 -76.869504
1.050000 0.157500 150.310358 3.015613 16.351481 -77.096661
1.060000 0.159000 151.771049 3.109472 16.534901 -77.313897
1.070000 0.160500 153.232637 3.205880 16.720483 -77.521211
1.080000 0.162000 154.695139 3.304882 16.908265 -77.718600
1.090000 0.163500 156.158569 3.406529 17.098282 -77.906063
1.100000 0.165000 157.622944 3.510866 17.290571 -78.083597
1.110000 0.166500 159.088280 3.617942 17.485166 -78.251202
1.120000 0.168000 160.554593 3.727805 17.682103 -78.408875
1.130000 0.169500 162.021900 3.840503 17.881415 -78.556615
1.140000 0.171000 163.490217 3.956083 18.083137 -78.694419
1.150000 0.172500 164.959560 4.074595 18.287303 -78.822285
1.160000 0.174000 166.429947 4.196087 18.493946 -78.940211
1.170000 0.175500 167.901394 4.320606 18.703098 -79.048193
1.180000 0.177000 169.373918 4.448202 18.914791 -79.146227
1.190000 0.178500 170.847537 4.578923 19.129059 -79.234308
1.200000 0.180000 172.322268 4.712817 19.345932 -79.312431
1.210000 0.181500 173.798128 4.849933 19.565441 -79.380589
1.220000 0.183000 175.275134 4.990321 19.787618 -79.438777
1.230000 0.184500 176.753305 5.134028 20.012492 -79.486986
1.240000 0.186000 178.232658 5.281104 20.240095 -79.525206
1.250000 0.187500 179.713210 5.431598 20.470454 -79.553429
1.260000 0.189000 181.194981 5.585560 20.703601 -79.571643
1.270000 0.190500 182.677987 5.743037 20.939563 -79.579835
1.280000 0.192000 184.162247 5.904081 21.178369 -79.577993
1.290000 0.193500 185.647779 6.068739 21.420047 -79.566102
1.300000 0.195000 187.134602 6.237061 21.664626 -79.544146
1.310000 0.196500 188.622734 6.409098 21.912132 -79.512108
1.320000 0.198000 190.112193 6.584898 22.162593 -79.469970
1.330000 0.199500 191.602999 6.764511 22.416036 -79.417712
1.340000 0.201000 193.095170 6.947987 22.672487 -79.355313
1.350000 0.202500 194.588724 7.135375 22.931972 -79.282751
1.360000 0.204000 196.083681 7.326726 23.194516 -79.200003
1.370000 0.205500 197.580060 7.522089 23.460146 -79.107042
1.380000 0.207000 199.077880 7.721514 23.728887 -79.003844
1.390000 0.208500 200.577159 7.925050 24.000763 -78.890380
0.010000 0.001500 1.408582 0.000816 1.054874 -1.514724
0.020000 0.003000 2.818452 0.002081 1.484099 -2.987222
0.030000 0.004500 4.229019 0.003487 1.782036 -4.421049
0.040000 0.006000 5.640077 0.004975 2.012806 -5.818515
0.050000 0.007500 7.051520 0.006545 2.202623 -7.181545
0.060000 0.009000 8.463288 0.008218 2.365311 -8.511844
0.070000 0.010500 9.875346 0.010029 2.509189 -9.810964
0.080000 0.012000 11.287676 0.012016 2.639689 -11.080343
0.090000 0.013500 12.700268 0.014218 2.760561 -12.321321
0.100000 0.015000 14.113117 0.016676 2.874495 -13.535158
0.110000 0.016500 15.526227 0.019428 2.983477 -14.723039
0.120000 0.018000 16.939602 0.022511 3.089010 -15.886084
0.130000 0.019500 18.353249 0.025959 3.192244 -17.025353
0.140000 0.021000 19.767176 0.029804 3.294075 -18.141851
0.150000 0.022500 21.181392 0.034078 3.395202 -19.236531
0.160000 0.024000 22.595908 0.038806 3.496179 -20.310298
0.170000 0.025500 24.010735 0.044013 3.597444 -21.364013
0.180000 0.027000 25.425882 0.049724 3.699342 -22.398491
0.190000 0.028500 26.841361 0.055956 3.802148 -23.414508
0.200000 0.030000 28.257182 0.062730 3.906077 -24.412802
0.210000 0.031500 29.673356 0.070061 4.011298 -25.394073
0.220000 0.033000 31.089892 0.077964 4.117941 -26.358986
0.230000 0.034500 32.506801 0.086451 4.226104 -27.308171
0.240000 0.036000 33.924091 0.095534 4.335860 -28.242228
0.250000 0.037500 35.341772 0.105221 4.447261 -29.161725
0.260000 0.039000 36.759853 0.115522 4.560341 -30.067200
0.270000 0.040500 38.178342 0.126443 4.675119 -30.959162
0.280000 0.042000 39.597247 0.137991 4.791605 -31.838094
0.290000 0.043500 41.016576 0.150170 4.909795 -32.704451
0.300000 0.045000 42.436336 0.162985 5.029682 -33.558666
0.310000 0.046500 43.856533 0.176439 5.151248 -34.401143
0.320000 0.048000 45.277175 0.190536 5.274474 -35.232268
0.330000 0.049500 46.698267 0.205279 5.399334 -36.052402
0.340000 0.051000 48.119816 0.220668 5.525800 -36.861883
0.350000 0.052500 49.541827 0.236707 5.653843 -37.661033
0.360000 0.054000 50.964305 0.253397 5.783430 -38.450150
0.370000 0.055500 52.387256 0.270740 5.914529 -39.229516
0.380000 0.057000 53.810685 0.288738 6.047105 -39.999395
0.390000 0.058500 55.234596 0.307392 6.181127 -40.760032
0.400000 0.060000 56.658994 0.326704 6.316559 -41.511657
0.410000 0.061500 58.083882 0.346677 6.453369 -42.254484
0.420000 0.063000 59.509266 0.367313 6.591525 -42.988712
0.430000 0.064500 60.935149 0.388614 6.730995 -43.714525
0.440000 0.066000 62.361535 0.410585 6.871749 -44.432095
0.450000 0.067500 63.788429 0.433228 7.013758 -45.141580
0.460000 0.069000 65.215833 0.456549 7.156993 -45.843125
0.470000 0.070500 66.643751 0.480550 7.301429 -46.536865
0.480000 0.072000 68.072187 0.505239 7.447041 -47.222921
0.490000 0.073500 69.501145 0.530620 7.593805 -47.901406
0.500000 0.075000 70.930628 0.556700 7.741700 -48.572422
0.510000 0.076500 72.360639 0.583486 7.890705 -49.236062
0.520000 0.078000 73.791183 0.610986 8.040803 -49.892407
0.530000 0.079500 75.222262 0.639210 8.191975 -50.541534
0.540000 0.081000 76.653881 0.668165 8.344208 -51.183509
0.550000 0.082500 78.086043 0.697862 8.497488 -51.818390
0.560000 0.084000 79.518751 0.728312 8.651802 -52.446228
0.570000 0.085500 80.952011 0.759526 8.807141 -53.067068
0.580000 0.087000 82.385824 0.791517 8.963496 -53.680949
0.590000 0.088500 83.820196 0.824298 9.120859 -54.287902
0.600000 0.090000 85.255130 0.857883 9.279226 -54.887952
0.610000 0.091500 86.690631 0.892287 9.438593 -55.481121
0.620000 0.093000 88.126703 0.927525 9.598956 -56.067424
0.630000 0.094500 89.563350 0.963614 9.760315 -56.646872
0.640000 0.096000 91.000576 1.000570 9.922670 -57.219470
0.650000 0.097500 92.438387 1.038413 10.086022 -57.785221
0.660000 0.099000 93.876787 1.077160 10.250375 -58.344121
0.670000 0.100500 95.315781 1.116832 10.415733 -58.896166
0.680000 0.102000 96.755374 1.157449 10.582101 -59.441345
0.690000 0.103500 98.195572 1.199032 10.749487 -59.979647
0.700000 0.105000 99.636379 1.241603 10.917897 -60.511054
0.710000 0.106500 101.077802 1.285185 11.087341 -61.035549
0.720000 0.108000 102.519846 1.329802 11.257829 -61.553110
0.730000 0.109500 103.962516 1.375478 11.429372 -62.063713
0.740000 0.111000 105.405820 1.422238 11.601982 -62.567333
0.750000 0.112500 106.849763 1.470109 11.775673 -63.063940
0.760000 0.114000 108.294352 1.519116 11.950457 -63.553504
0.770000 0.115500 109.739594 1.569288 12.126351 -64.035994
0.780000 0.117000 111.185494 1.620653 12.303369 -64.511375
0.790000 0.118500 112.632061 1.673239 12.481529 -64.979613
0.800000 0.120000 114.079302 1.727076 12.660848 -65.440669
0.810000 0.121500 115.527223 1.782195 12.841343 -65.894506
0.820000 0.123000 116.975833 1.838627 13.023034 -66.341084
0.830000 0.124500 118.425139 1.896402 13.205939 -66.780363
0.840000 0.126000 119.875150 1.955555 13.390080 -67.212301
0.850000 0.127500 121.325873 2.016118 13.575477 -67.636854
0.860000 0.129000 122.777317 2.078124 13.762151 -68.053980
0.870000 0.130500 124.229491 2.141609 13.950123 -68.463634
0.880000 0.132000 125.682403 2.206606 14.139418 -68.865771
0.890000 0.133500 127.136063 2.273153 14.330056 -69.260345
0.900000 0.135000 128.590479 2.341285 14.522063 -69.647309
0.910000 0.136500 130.045660 2.411039 14.715461 -70.026617
0.920000 0.138000 131.501618 2.482453 14.910275 -70.398219
0.930000 0.139500 132.958361 2.555566 15.106530 -70.762070
0.940000 0.141000 134.415899 2.630414 15.304251 -71.118119
0.950000 0.142500 135.874243 2.707039 15.503463 -71.466317
0.960000 0.144000 137.333404 2.785480 15.704191 -71.806616
0.970000 0.145500 138.793390 2.865777 15.906463 -72.138965
0.980000 0.147000 140.254215 2.947971 16.110305 -72.463315
0.990000 0.148500 141.715888 3.032104 16.315742 -72.779614
1.000000 0.150000 143.178420 3.118218 16.522803 -73.087812
1.010000 0.151500 144.641824 3.206355 16.731513 -73.387858
1.020000 0.153000 146.106111 3.296559 16.941902 -73.679700
1.030000 0.154500 147.571292 3.388873 17.153996 -73.963287
1.040000 0.156000 149.037380 3.483341 17.367823 -74.238567
1.050000 0.157500 150.504387 3.580008 17.583411 -74.505487
1.060000 0.159000 151.972325 3.678919 17.800789 -74.763996
1.070000 0.160500 153.441207 3.780118 18.019984 -75.014040
1.080000 0.162000 154.911046 3.883653 18.241025 -75.255567
1.090000 0.163500 156.381854 3.989569 18.463941 -75.488523
1.100000 0.165000 157.853645 4.097914 18.688760 -75.712855
1.110000 0.166500 159.326433 4.208734 18.915511 -75.928509
1.120000 0.168000 160.800230 4.322077 19.144224 -76.135430
1.130000 0.169500 162.275050 4.437991 19.374926 -76.333565
1.140000 0.171000 163.750908 4.556525 19.607646 -76.522859
1.150000 0.172500 165.227817 4.677727 19.842415 -76.703258
1.160000 0.174000 166.705791 4.801647 20.079260 -76.874704
1.170000 0.175500 168.184846 4.928334 20.318212 -77.037145
1.180000 0.177000 169.664996 5.057839 20.559299 -77.190522
1.190000 0.178500 171.146255 5.190210 20.802550 -77.334780
1.200000 0.180000 172.628639 5.325500 21.047994 -77.469863
1.210000 0.181500 174.112163 5.463759 21.295661 -77.595714
1.220000 0.183000 175.596841 5.605038 21.545580 -77.712275
1.230000 0.184500 177.082690 5.749389 21.797780 -77.819489
1.240000 0.186000 178.569726 5.896864 22.052289 -77.917298
1.250000 0.187500 180.057963 6.047514 22.309137 -78.005643
1.260000 0.189000 181.547419 6.201393 22.568353 -78.084466
1.270000 0.190500 183.038109 6.358553 22.829966 -78.153707
1.280000 0.192000 184.530049 6.519046 23.094004 -78.213308
1.290000 0.193500 186.023256 6.682927 23.360497 -78.263208
1.300000 0.195000 187.517747 6.850247 23.629473 -78.303347
1.310000 0.196500 189.013539 7.021062 23.900960 -78.333665
1.320000 0.198000 190.510648 7.195424 24.174987 -78.354100
1.330000 0.199500 192.009091 7.373388 24.451583 -78.364592
1.340000 0.201000 193.508886 7.555008 24.730776 -78.365078
1.350000 0.202500 195.010050 7.740338 25.012594 -78.355497
1.360000 0.204000 196.512601 7.929433 25.297066 -78.335787
1.370000 0.205500 198.016557 8.122346 25.584218 -78.305884
1.380000 0.207000 199.521934 8.319133 25.874079 -78.265726
1.390000 0.208500 201.028752 8.519849 26.166677 -78.215249
0.010000 0.001500 1.408665 0.000901 1.109892 -1.571690
0.020000 0.003000 2.818790 0.002433 1.596755 -3.096029
0.030000 0.004500 4.229794 0.004303 1.954303 -4.577677
0.040000 0.006000 5.641477 0.006458 2.246218 -6.019823
0.050000 0.007500 7.053738 0.008899 2.498339 -7.425184
0.060000 0.009000 8.466517 0.011643 2.724146 -8.796200
0.070000 0.010500 9.879782 0.014716 2.931637 -10.135108
0.080000 0.012000 11.293511 0.018142 3.125947 -11.443981
0.090000 0.013500 12.707692 0.021944 3.310540 -12.724753
0.100000 0.015000 14.122318 0.026141 3.487839 -13.979226
0.110000 0.016500 15.537383 0.030749 3.659581 -15.209084
0.120000 0.018000 16.952887 0.035777 3.827029 -16.415898
0.130000 0.019500 18.368827 0.041231 3.991113 -17.601134
0.140000 0.021000 19.785203 0.047113 4.152519 -18.766155
0.150000 0.022500 21.202015 0.053422 4.311757 -19.912228
0.160000 0.024000 22.619261 0.060153 4.469202 -21.040524
0.170000 0.025500 24.036941 0.067296 4.625129 -22.152127
0.180000 0.027000 25.455053 0.074842 4.779734 -23.248035
0.190000 0.028500 26.873595 0.082778 4.933158 -24.329162
0.200000 0.030000 28.292565 0.091090 5.085495 -25.396346
0.210000 0.031500 29.711959 0.099763 5.236808 -26.450347
0.220000 0.033000 31.131775 0.108781 5.387131 -27.491857
0.230000 0.034500 32.552009 0.118128 5.536484 -28.521501
0.240000 0.036000 33.972655 0.127787 5.684870 -29.539837
0.250000 0.037500 35.393711 0.137743 5.832285 -30.547368
0.260000 0.039000 36.815170 0.147980 5.978718 -31.544536
0.270000 0.040500 38.237028 0.158484 6.124154 -32.531733
0.280000 0.042000 39.659280 0.169242 6.268579 -33.509302
0.290000 0.043500 41.081921 0.180242 6.411976 -34.477540
0.300000 0.045000 42.504945 0.191473 6.554332 -35.436700
0.310000 0.046500 43.928347 0.202926 6.695636 -36.386998
0.320000 0.048000 45.352122 0.214596 6.835879 -37.328611
0.330000 0.049500 46.776265 0.226476 6.975056 -38.261687
0.340000 0.051000 48.200772 0.238564 7.113168 -39.186338
0.350000 0.052500 49.625636 0.250859 7.250219 -40.102653
0.360000 0.054000 51.050856 0.263362 7.386216 -41.010694
0.370000 0.055500 52.476425 0.276077 7.521172 -41.910499
0.380000 0.057000 53.902341 0.289009 7.655106 -42.802087
0.390000 0.058500 55.328600 0.302166 7.788040 -43.685458
0.400000 0.060000 56.755200 0.315558 7.919999 -44.560596
0.410000 0.061500 58.182137 0.329198 8.051016 -45.427469
0.420000 0.063000 59.609411 0.343099 8.181124 -46.286034
0.430000 0.064500 61.037018 0.357280 8.310364 -47.136236
0.440000 0.066000 62.464959 0.371757 8.438777 -47.978011
0.450000 0.067500 63.893233 0.386553 8.566411 -48.811285
0.460000 0.069000 65.321839 0.401689 8.693315 -49.635979
0.470000 0.070500 66.750778 0.417192 8.819541 -50.452007
0.480000 0.072000 68.180051 0.433088 8.945147 -51.259280
0.490000 0.073500 69.609659 0.449405 9.070191 -52.057704
0.500000 0.075000 71.039605 0.466175 9.194734 -52.847182
0.510000 0.076500 72.469891 0.483430 9.318839 -53.627617
0.520000 0.078000 73.900521 0.501204 9.442573 -54.398910
0.530000 0.079500 75.331497 0.519533 9.566004 -55.160962
0.540000 0.081000 76.762825 0.538455 9.689201 -55.913673
0.550000 0.082500 78.194509 0.558008 9.812235 -56.656945
0.560000 0.084000 79.626555 0.578234 9.935179 -57.390682
0.570000 0.085500 81.058968 0.599175 10.058107 -58.114790
0.580000 0.087000 82.491755 0.620874 10.181095 -58.829175
0.590000 0.088500 83.924923 0.643376 10.304219 -59.533748
0.600000 0.090000 85.358480 0.666727 10.427555 -60.228421
0.610000 0.091500 86.792433 0.690975 10.551181 -60.913111
0.620000 0.093000 88.226791 0.716169 10.675176 -61.587737
0.630000 0.094500 89.661564 0.742358 10.799618 -62.252221
0.640000 0.096000 91.096760 0.769592 10.924587 -62.906491
0.650000 0.097500 92.532391 0.797925 11.050163 -63.550476
0.660000 0.099000 93.968466 0.827409 11.176425 -64.184109
0.670000 0.100500 95.404997 0.858098 11.303452 -64.807327
0.680000 0.102000 96.841995 0.890047 11.431326 -65.420072
0.690000 0.103500 98.279473 0.923312 11.560125 -66.022288
0.700000 0.105000 99.717443 0.957950 11.689929 -66.613921
0.710000 0.106500 101.155917 0.994018 11.820818 -67.194923
0.720000 0.108000 102.594910 1.031574 11.952871 -67.765248
0.730000 0.109500 104.034435 1.070679 12.086167 -68.324853
0.740000 0.111000 105.474507 1.111391 12.220784 -68.873697
0.750000 0.112500 106.915140 1.153772 12.356802 -69.411743
0.760000 0.114000 108.356350 1.197883 12.494297 -69.938954
0.770000 0.115500 109.798152 1.243787 12.633347 -70.455296
0.780000 0.117000 111.240561 1.291546 12.774029 -70.960739
0.790000 0.118500 112.683596 1.341225 12.916420 -71.455250
0.800000 0.120000 114.127271 1.392887 13.060595 -71.938801
0.810000 0.121500 115.571606 1.446598 13.206630 -72.411362
0.820000 0.123000 117.016616 1.502425 13.354599 -72.872906
0.830000 0.124500 118.462320 1.560433 13.504577 -73.323403
0.840000 0.126000 119.908736 1.620690 13.656638 -73.762824
0.850000 0.127500 121.355884 1.683265 13.810855 -74.191142
0.860000 0.129000 122.803782 1.748227 13.967299 -74.608325
0.870000 0.130500 124.252449 1.815644 14.126045 -75.014341
0.880000 0.132000 125.701905 1.885589 14.287162 -75.409159
0.890000 0.133500 127.152171 1.958131 14.450722 -75.792741
0.900000 0.135000 128.603267 2.033344 14.616795 -76.165051
0.910000 0.136500 130.055214 2.111301 14.785452 -76.526048
0.920000 0.138000 131.508033 2.192075 14.956761 -76.875689
0.930000 0.139500 132.961746 2.275742 15.130792 -77.213926
0.940000 0.141000 134.416373 2.362377 15.307613 -77.540709
0.950000 0.142500 135.871939 2.452058 15.487293 -77.855983
0.960000 0.144000 137.328465 2.544861 15.669897 -78.159688
0.970000 0.145500 138.785975 2.640866 15.855495 -78.451762
0.980000 0.147000 140.244490 2.740153 16.044152 -78.732135
0.990000 0.148500 141.704036 2.842802 16.235935 -79.000733
1.000000 0.150000 143.164637 2.948895 16.430910 -79.257477
1.010000 0.151500 144.626315 3.058516 16.629143 -79.502280
1.020000 0.153000 146.089097 3.171748 16.830699 -79.735053
1.030000 0.154500 147.553007 3.288677 17.035643 -79.955697
1.040000 0.156000 149.018070 3.409389 17.244040 -80.164110
1.050000 0.157500 150.484313 3.533972 17.455954 -80.360179
1.060000 0.159000 151.951761 3.662514 17.671450 -80.543790
1.070000 0.160500 153.420440 3.795105 17.890592 -80.714817
1.080000 0.162000 154.890378 3.931836 18.113443 -80.873132
1.090000 0.163500 156.361601 4.072800 18.340068 -81.018595
1.100000 0.165000 157.834138 4.218090 18.570530 -81.151063
1.110000 0.166500 159.308015 4.367801 18.804893 -81.270384
1.120000 0.168000 160.783261 4.522028 19.043219 -81.376400
1.130000 0.169500 162.259904 4.680867 19.285572 -81.468946
1.140000 0.171000 163.737974 4.844418 19.532014 -81.547848
1.150000 0.172500 165.217500 5.012779 19.782609 -81.612929
1.160000 0.174000 166.698511 5.186049 20.037419 -81.664001
1.170000 0.175500 168.181037 5.364331 20.296507 -81.700873
1.180000 0.177000 169.665109 5.547727 20.559935 -81.723345
1.190000 0.178500 171.150756 5.736338 20.827767 -81.731212
1.200000 0.180000 172.638011 5.930270 21.100063 -81.724263
1.210000 0.181500 174.126905 6.129627 21.376886 -81.702281
1.220000 0.183000 175.617469 6.334513 21.658299 -81.665043
1.230000 0.184500 177.109735 6.545037 21.944363 -81.612321
1.240000 0.186000 178.603736 6.761303 22.235140 -81.543884
1.250000 0.187500 180.099505 6.983420 22.530692 -81.459493
1.260000 0.189000 181.597074 7.211495 22.831079 -81.358908
1.270000 0.190500 183.096477 7.445636 23.136364 -81.241882
1.280000 0.192000 184.597748 7.685952 23.446606 -81.108169
1.290000 0.193500 186.100922 7.932550 23.761868 -80.957516
1.300000 0.195000 187.606031 8.185539 24.082209 -80.789670
1.310000 0.196500 189.113111 8.445028 24.407690 -80.604375
1.320000 0.198000 190.622197 8.711125 24.738370 -80.401373
1.330000 0.199500 192.133325 8.983937 25.074310 -80.180408
1.340000 0.201000 193.646529 9.263573 25.415567 -79.941220
1.350000 0.202500 195.161846 9.550138 25.762201 -79.683552
1.360000 0.204000 196.679311 9.843739 26.114270 -79.407146
1.370000 0.205500 198.198962 10.144481 26.471832 -79.111745
1.380000 0.207000 199.720833 10.452469 26.834944 -78.797096
1.390000 0.208500 201.244964 10.767805 27.203663 -78.462946
0.010000 0.001500 1.408718 0.000953 1.145603 -1.532318
0.020000 0.003000 2.818999 0.002630 1.666261 -3.021265
0.030000 0.004500 4.230252 0.004726 2.055919 -4.471129
0.040000 0.006000 5.642270 0.007173 2.378368 -5.884853
0.050000 0.007500 7.054946 0.009960 2.659519 -7.264955
0.060000 0.009000 8.468216 0.013094 2.912911 -8.613699
0.070000 0.010500 9.882039 0.016590 3.146592 -9.933166
0.080000 0.012000 11.296389 0.020462 3.365734 -11.225284
0.090000 0.013500 12.711247 0.024722 3.573839 -12.491850
0.100000 0.015000 14.126600 0.029380 3.773363 -13.734541
0.110000 0.016500 15.542440 0.034442 3.966071 -14.954920
0.120000 0.018000 16.958759 0.039909 4.153255 -16.154442
0.130000 0.019500 18.375549 0.045779 4.335871 -17.334461
0.140000 0.021000 19.792807 0.052045 4.514632 -18.496233
0.150000 0.022500 21.210527 0.058698 4.690070 -19.640918
0.160000 0.024000 22.628702 0.065725 4.862585 -20.769587
0.170000 0.025500 24.047328 0.073112 5.032474 -21.883222
0.180000 0.027000 25.466399 0.080842 5.199959 -22.982721
0.190000 0.028500 26.885908 0.088895 5.365202 -24.068902
0.200000 0.030000 28.305850 0.097252 5.528320 -25.142509
0.210000 0.031500 29.726216 0.105892 5.689398 -26.204209
0.220000 0.033000 31.147000 0.114795 5.848494 -27.254603
0.230000 0.034500 32.568195 0.123939 6.005648 -28.294224
0.240000 0.036000 33.989792 0.133305 6.160887 -29.323546
0.250000 0.037500 35.411784 0.142872 6.314229 -30.342984
0.260000 0.039000 36.834162 0.152622 6.465684 -31.352899
0.270000 0.040500 38.256918 0.162536 6.615260 -32.353600
0.280000 0.042000 39.680044 0.172599 6.762962 -33.345352
0.290000 0.043500 41.103533 0.182795 6.908797 -34.328373
0.300000 0.045000 42.527375 0.193113 7.052771 -35.302843
0.310000 0.046500 43.951563 0.203541 7.194894 -36.268905
0.320000 0.048000 45.376088 0.214069 7.335177 -37.226667
0.330000 0.049500 46.800945 0.224692 7.473635 -38.176206
0.340000 0.051000 48.226125 0.235403 7.610288 -39.117572
0.350000 0.052500 49.651621 0.246202 7.745158 -40.050787
0.360000 0.054000 51.077427 0.257087 7.878272 -40.975853
0.370000 0.055500 52.503536 0.268060 8.009661 -41.892748
0.380000 0.057000 53.929944 0.279125 8.139361 -42.801433
0.390000 0.058500 55.356643 0.290290 8.267409 -43.701854
0.400000 0.060000 56.783631 0.301562 8.393848 -44.593939
0.410000 0.061500 58.210902 0.312954 8.518727 -45.477607
0.420000 0.063000 59.638452 0.324477 8.642094 -46.352762
0.430000 0.064500 61.066278 0.336148 8.764004 -47.219303
0.440000 0.066000 62.494378 0.347983 8.884513 -48.077118
0.450000 0.067500 63.922749 0.360003 9.003682 -48.926088
0.460000 0.069000 65.351389 0.372229 9.121574 -49.766091
0.470000 0.070500 66.780297 0.384685 9.238253 -50.596999
0.480000 0.072000 68.209473 0.397395 9.353789 -51.418681
0.490000 0.073500 69.638916 0.410389 9.468251 -52.231006
0.500000 0.075000 71.068628 0.423694 9.581712 -53.033839
0.510000 0.076500 72.498610 0.437341 9.694246 -53.827046
0.520000 0.078000 73.928862 0.451363 9.805929 -54.610494
0.530000 0.079500 75.359389 0.465795 9.916838 -55.384049
0.540000 0.081000 76.790191 0.480672 10.027052 -56.147582
0.550000 0.082500 78.221274 0.496030 10.136651 -56.900963
0.560000 0.084000 79.652640 0.511910 10.245715 -57.644068
0.570000 0.085500 81.084295 0.528349 10.354327 -58.376773
0.580000 0.087000 82.516243 0.545391 10.462568 -59.098962
0.590000 0.088500 83.948491 0.563076 10.570522 -59.810519
0.600000 0.090000 85.381044 0.581449 10.678272 -60.511335
0.610000 0.091500 86.813910 0.600554 10.785901 -61.201306
0.620000 0.093000 88.247095 0.620436 10.893494 -61.880332
0.630000 0.094500 89.680607 0.641143 11.001134 -62.548318
0.640000 0.096000 91.114455 0.662722 11.108906 -63.205175
0.650000 0.097500 92.548647 0.685220 11.216892 -63.850821
0.660000 0.099000 93.983192 0.708688 11.325177 -64.485178
0.670000 0.100500 95.418101 0.733174 11.433843 -65.108174
0.680000 0.102000 96.853383 0.758729 11.542973 -65.719743
0.690000 0.103500 98.289049 0.785405 11.652650 -66.319825
0.700000 0.105000 99.725110 0.813253 11.762956 -66.908367
0.710000 0.106500 101.161578 0.842324 11.873970 -67.485319
0.720000 0.108000 102.598464 0.872672 11.985775 -68.050640
0.730000 0.109500 104.035780 0.904350 12.098450 -68.604293
0.740000 0.111000 105.473540 0.937411 12.212073 -69.146246
0.750000 0.112500 106.911756 0.971909 12.326723 -69.676473
0.760000 0.114000 108.350442 1.007898 12.442477 -70.194954
0.770000 0.115500 109.789612 1.045432 12.559411 -70.701673
0.780000 0.117000 111.229279 1.084566 12.677602 -71.196620
0.790000 0.118500 112.669459 1.125355 12.797123 -71.679788
0.800000 0.120000 114.110166 1.167853 12.918048 -72.151176
0.810000 0.121500 115.551415 1.212117 13.040450 -72.610788
0.820000 0.123000 116.993221 1.258200 13.164400 -73.058629
0.830000 0.124500 118.435601 1.306160 13.289968 -73.494710
0.840000 0.126000 119.878570 1.356051 13.417224 -73.919045
0.850000 0.127500 121.322145 1.407928 13.546236 -74.331651
0.860000 0.129000 122.766342 1.461849 13.677071 -74.732548
0.870000 0.130500 124.211178 1.517868 13.809796 -75.121758
0.880000 0.132000 125.656671 1.576042 13.944476 -75.499307
0.890000 0.133500 127.102837 1.636426 14.081174 -75.865220
0.900000 0.135000 128.549694 1.699077 14.219955 -76.219527
0.910000 0.136500 129.997260 1.764051 14.360878 -76.562256
0.920000 0.138000 131.445553 1.831404 14.504007 -76.893440
0.930000 0.139500 132.894591 1.901191 14.649399 -77.213109
0.940000 0.141000 134.344393 1.973471 14.797114 -77.521296
0.950000 0.142500 135.794978 2.048299 14.947211 -77.818032
0.960000 0.144000 137.246363 2.125731 15.099744 -78.103351
0.970000 0.145500 138.698569 2.205825 15.254771 -78.377283
0.980000 0.147000 140.151615 2.288636 15.412346 -78.639861
0.990000 0.148500 141.605520 2.374223 15.572523 -78.891113
1.000000 0.150000 143.060303 2.462642 15.735354 -79.131069
1.010000 0.151500 144.515985 2.553951 15.900892 -79.359756
1.020000 0.153000 145.972586 2.648206 16.069188 -79.577200
1.030000 0.154500 147.430125 2.745466 16.240292 -79.783425
1.040000 0.156000 148.888623 2.845788 16.414253 -79.978452
1.050000 0.157500 150.348101 2.949230 16.591120 -80.162300
1.060000 0.159000 151.808580 3.055851 16.770940 -80.334986
1.070000 0.160500 153.270079 3.165710 16.953762 -80.496524
1.080000 0.162000 154.732620 3.278865 17.139630 -80.646925
1.090000 0.163500 156.196224 3.395375 17.328590 -80.786196
1.100000 0.165000 157.660913 3.515300 17.520687 -80.914343
1.110000 0.166500 159.126708 3.638699 17.715965 -81.031365
1.120000 0.168000 160.593631 3.765634 17.914468 -81.137260
1.130000 0.169500 162.061702 3.896163 18.116238 -81.232023
1.140000 0.171000 163.530945 4.030349 18.321318 -81.315643
1.150000 0.172500 165.001382 4.168251 18.529748 -81.388107
1.160000 0.174000 166.473033 4.309933 18.741571 -81.449397
1.170000 0.175500 167.945923 4.455456 18.956826 -81.499491
1.180000 0.177000 169.420073 4.604881 19.175553 -81.538364
1.190000 0.178500 170.895506 4.758273 19.397793 -81.565986
1.200000 0.180000 172.372245 4.915694 19.623583 -81.582323
1.210000 0.181500 173.850313 5.077208 19.852962 -81.587337
1.220000 0.183000 175.329732 5.242878 20.085969 -81.580986
1.230000 0.184500 176.810527 5.412770 20.322641 -81.563225
1.240000 0.186000 178.292721 5.586947 20.563014 -81.534002
1.250000 0.187500 179.776336 5.765476 20.807126 -81.493265
1.260000 0.189000 181.261398 5.948422 21.055013 -81.440954
1.270000 0.190500 182.747929 6.135850 21.306712 -81.377007
1.280000 0.192000 184.235953 6.327827 21.562256 -81.301359
1.290000 0.193500 185.725496 6.524419 21.821683 -81.213940
1.300000 0.195000 187.216580 6.725694 22.085027 -81.114677
1.310000 0.196500 188.709231 6.931719 22.352321 -81.003493
1.320000 0.198000 190.203473 7.142561 22.623602 -80.880308
1.330000 0.199500 191.699331 7.358288 22.898901 -80.745037
1.340000 0.201000 193.196829 7.578968 23.178254 -80.597595
1.350000 0.202500 194.695993 7.804669 23.461693 -80.437891
1.360000 0.204000 196.196847 8.035460 23.749251 -80.265833
1.370000 0.205500 197.699418 8.271410 24.040961 -80.081325
1.380000 0.207000 199.203729 8.512586 24.336856 -79.884269
1.390000 0.208500 200.709807 8.759059 24.636966 -79.674565
0.010000 0.001500 1.408624 0.000857 1.082732 -1.502284
0.020000 0.003000 2.818617 0.002240 1.538954 -2.963474
0.030000 0.004500 4.229384 0.003837 1.863163 -4.386999
0.040000 0.006000 5.640717 0.005581 2.119519 -5.775142
0.050000 0.007500 7.052507 0.007467 2.334248 -7.129823
0.060000 0.009000 8.464691 0.009509 2.521175 -8.452752
0.070000 0.010500 9.877230 0.011736 2.688613 -9.745493
0.080000 0.012000 11.290104 0.014178 2.841985 -11.009497
0.090000 0.013500 12.703298 0.016869 2.985030 -12.246118
0.100000 0.015000 14.116806 0.019841 3.120424 -13.456629
0.110000 0.016500 15.530627 0.023124 3.250141 -14.642227
0.120000 0.018000 16.944762 0.026748 3.375668 -15.804044
0.130000 0.019500 18.359214 0.030739 3.498142 -16.943148
0.140000 0.021000 19.773987 0.035121 3.618444 -18.060550
0.150000 0.022500 21.189088 0.039915 3.737261 -19.157207
0.160000 0.024000 22.604523 0.045139 3.855133 -20.234023
0.170000 0.025500 24.020298 0.050812 3.972487 -21.291855
0.180000 0.027000 25.436421 0.056945 4.089657 -22.331514
0.190000 0.028500 26.852897 0.063552 4.206907 -23.353766
0.200000 0.030000 28.269733 0.070642 4.324443 -24.359335
0.210000 0.031500 29.686936 0.078223 4.442426 -25.348905
0.220000 0.033000 31.104512 0.086300 4.560979 -26.323122
0.230000 0.034500 32.522467 0.094880 4.680195 -27.282593
0.240000 0.036000 33.940805 0.103964 4.800141 -28.227892
0.250000 0.037500 35.359532 0.113555 4.920865 -29.159557
0.260000 0.039000 36.778654 0.123654 5.042400 -30.078096
0.270000 0.040500 38.198173 0.134261 5.164763 -30.983984
0.280000 0.042000 39.618094 0.145374 5.287962 -31.877665
0.290000 0.043500 41.038422 0.156993 5.411996 -32.759558
0.300000 0.045000 42.459159 0.169116 5.536858 -33.630051
0.310000 0.046500 43.880308 0.181740 5.662533 -34.489509
0.320000 0.048000 45.301872 0.194863 5.789006 -35.338271
0.330000 0.049500 46.723855 0.208483 5.916255 -36.176650
0.340000 0.051000 48.146257 0.222597 6.044257 -37.004941
0.350000 0.052500 49.569082 0.237202 6.172990 -37.823413
0.360000 0.054000 50.992331 0.252296 6.302428 -38.632316
0.370000 0.055500 52.416006 0.267877 6.432546 -39.431883
0.380000 0.057000 53.840109 0.283944 6.563318 -40.222324
0.390000 0.058500 55.264641 0.300494 6.694720 -41.003836
0.400000 0.060000 56.689604 0.317528 6.826728 -41.776596
0.410000 0.061500 58.114998 0.335044 6.959319 -42.540766
0.420000 0.063000 59.540826 0.353044 7.092471 -43.296495
0.430000 0.064500 60.967088 0.371527 7.226164 -44.043916
0.440000 0.066000 62.393785 0.390497 7.360377 -44.783149
0.450000 0.067500 63.820919 0.409954 7.495095 -45.514302
0.460000 0.069000 65.248491 0.429901 7.630301 -46.237471
0.470000 0.070500 66.676502 0.450344 7.765980 -46.952742
0.480000 0.072000 68.104953 0.471286 7.902121 -47.660188
0.490000 0.073500 69.533845 0.492732 8.038711 -48.359875
0.500000 0.075000 70.963181 0.514689 8.175744 -49.051860
0.510000 0.076500 72.392961 0.537163 8.313210 -49.736188
0.520000 0.078000 73.823186 0.560164 8.451105 -50.412901
0.530000 0.079500 75.253859 0.583698 8.589424 -51.082029
0.540000 0.081000 76.684981 0.607777 8.728165 -51.743597
0.550000 0.082500 78.116555 0.632409 8.867328 -52.397626
0.560000 0.084000 79.548581 0.657607 9.006913 -53.044126
0.570000 0.085500 80.981062 0.683383 9.146924 -53.683106
0.580000 0.087000 82.414001 0.709750 9.287364 -54.314568
0.590000 0.088500 83.847399 0.736720 9.428238 -54.938509
0.600000 0.090000 85.281260 0.764310 9.569554 -55.554923
0.610000 0.091500 86.715586 0.792535 9.711319 -56.163798
0.620000 0.093000 88.150380 0.821410 9.853543 -56.765121
0.630000 0.094500 89.585644 0.850952 9.996237 -57.358873
0.640000 0.096000 91.021384 0.881181 10.139414 -57.945034
0.650000 0.097500 92.457601 0.912114 10.283085 -58.523582
0.660000 0.099000 93.894299 0.943771 10.427265 -59.094490
0.670000 0.100500 95.331483 0.976171 10.571970 -59.657730
0.680000 0.102000 96.769156 1.009337 10.717215 -60.213273
0.690000 0.103500 98.207322 1.043288 10.863019 -60.761087
0.700000 0.105000 99.645987 1.078049 11.009398 -61.301140
0.710000 0.106500 101.085154 1.113642 11.156372 -61.833398
0.720000 0.108000 102.524828 1.150090 11.303960 -62.357825
0.730000 0.109500 103.965014 1.187418 11.452184 -62.874386
0.740000 0.111000 105.405718 1.225650 11.601063 -63.383044
0.750000 0.112500 106.846945 1.264813 11.750620 -63.883763
0.760000 0.114000 108.288700 1.304933 11.900878 -64.376503
0.770000 0.115500 109.730990 1.346037 12.051859 -64.861229
0.780000 0.117000 111.173820 1.388151 12.203587 -65.337903
0.790000 0.118500 112.617196 1.431304 12.356086 -65.806485
0.800000 0.120000 114.061126 1.475524 12.509381 -66.266941
0.810000 0.121500 115.505615 1.520840 12.663496 -66.719231
0.820000 0.123000 116.950670 1.567282 12.818456 -67.163319
0.830000 0.124500 118.396299 1.614880 12.974288 -67.599169
0.840000 0.126000 119.842508 1.663663 13.131017 -68.026746
0.850000 0.127500 121.289305 1.713663 13.288670 -68.446014
0.860000 0.129000 122.736698 1.764912 13.447273 -68.856939
0.870000 0.130500 124.184694 1.817440 13.606853 -69.259487
0.880000 0.132000 125.633302 1.871280 13.767437 -69.653626
0.890000 0.133500 127.082528 1.926464 13.929052 -70.039324
0.900000 0.135000 128.532383 1.983025 14.091726 -70.416550
0.910000 0.136500 129.982874 2.040996 14.255485 -70.785276
0.920000 0.138000 131.434009 2.100410 14.420358 -71.145471
0.930000 0.139500 132.885799 2.161302 14.586372 -71.497109
0.940000 0.141000 134.338251 2.223705 14.753554 -71.840163
0.950000 0.142500 135.791375 2.287654 14.921933 -72.174609
0.960000 0.144000 137.245181 2.353182 15.091536 -72.500421
0.970000 0.145500 138.699678 2.420326 15.262391 -72.817579
0.980000 0.147000 140.154875 2.489119 15.434526 -73.126059
0.990000 0.148500 141.610783 2.559598 15.607968 -73.425841
1.000000 0.150000 143.067412 2.631797 15.782744 -73.716908
1.010000 0.151500 144.524771 2.705752 15.958883 -73.999240
1.020000 0.153000 145.982871 2.781498 16.136412 -74.272821
1.030000 0.154500 147.441723 2.859073 16.315357 -74.537636
1.040000 0.156000 148.901337 2.938511 16.495747 -74.793672
1.050000 0.157500 150.361723 3.019849 16.677609 -75.040914
1.060000 0.159000 151.822894 3.103123 16.860969 -75.279352
1.070000 0.160500 153.284859 3.188370 17.045854 -75.508976
1.080000 0.162000 154.747631 3.275625 17.232290 -75.729775
1.090000 0.163500 156.211220 3.364926 17.420305 -75.941741
1.100000 0.165000 157.675638 3.456309 17.609924 -76.144869
1.110000 0.166500 159.140896 3.549811 17.801174 -76.339152
1.120000 0.168000 160.607006 3.645468 17.994080 -76.524585
1.130000 0.169500 162.073979 3.743317 18.188669 -76.701165
1.140000 0.171000 163.541829 3.843394 18.384964 -76.868888
1.150000 0.172500 165.010566 3.945737 18.582993 -77.027754
1.160000 0.174000 166.480203 4.050383 18.782779 -77.177761
1.170000 0.175500 167.950753 4.157367 18.984347 -77.318910
1.180000 0.177000 169.422227 4.266727 19.187722 -77.451202
1.190000 0.178500 170.894638 4.378499 19.392928 -77.574638
1.200000 0.180000 172.367998 4.492721 19.599989 -77.689221
1.210000 0.181500 173.842320 4.609428 19.808928 -77.794955
1.220000 0.183000 175.317618 4.728657 20.019770 -77.891843
1.230000 0.184500 176.793903 4.850445 20.232537 -77.979891
1.240000 0.186000 178.271189 4.974829 20.447252 -78.059105
1.250000 0.187500 179.749488 5.101844 20.663938 -78.129489
1.260000 0.189000 181.228815 5.231528 20.882617 -78.191051
1.270000 0.190500 182.709181 5.363916 21.103311 -78.243798
1.280000 0.192000 184.190600 5.499044 21.326042 -78.287737
1.290000 0.193500 185.673086 5.636950 21.550831 -78.322877
1.300000 0.195000 187.156652 5.777668 21.777700 -78.349225
1.310000 0.196500 188.641311 5.921235 22.006670 -78.366791
1.320000 0.198000 190.127077 6.067687 22.237761 -78.375584
1.330000 0.199500 191.613963 6.217059 22.470993 -78.375612
1.340000 0.201000 193.101984 6.369387 22.706387 -78.366885
1.350000 0.202500 194.591152 6.524707 22.943962 -78.349414
1.360000 0.204000 196.081483 6.683055 23.183738 -78.323207
1.370000 0.205500 197.572988 6.844465 23.425734 -78.288276
1.380000 0.207000 199.065684 7.008972 23.669969 -78.244629
1.390000 0.208500 200.559582 7.176613 23.916462 -78.192277
0.010000 0.001500 1.408627 0.000860 1.084833 -1.491715
0.020000 0.003000 2.818627 0.002246 1.542291 -2.943073
0.030000 0.004500 4.229402 0.003842 1.867132 -4.357202
0.040000 0.006000 5.640742 0.005580 2.123643 -5.736213
0.050000 0.007500 7.052536 0.007452 2.338146 -7.081884
0.060000 0.009000 8.464721 0.009473 2.524540 -8.395803
0.070000 0.010500 9.877258 0.011672 2.691207 -9.679420
0.080000 0.012000 11.290124 0.014080 2.843630 -10.934080
0.090000 0.013500 12.703306 0.016734 2.985604 -12.161039
0.100000 0.015000 14.116798 0.019667 3.119857 -13.361476
0.110000 0.016500 15.530599 0.022914 3.248412 -14.536502
0.120000 0.018000 16.944710 0.026508 3.372801 -15.687167
0.130000 0.019500 18.359137 0.030480 3.494205 -16.814462
0.140000 0.021000 19.773884 0.034858 3.613547 -17.919330
0.150000 0.022500 21.188960 0.039669 3.731551 -19.002662
0.160000 0.024000 22.604371 0.044938 3.848795 -20.065306
0.170000 0.025500 24.020126 0.050686 3.965738 -21.108067
0.180000 0.027000 25.436234 0.056933 4.082748 -22.131711
0.190000 0.028500 26.852703 0.063697 4.200116 -23.136963
0.200000 0.030000 28.269542 0.070995 4.318079 -24.124515
0.210000 0.031500 29.686760 0.078840 4.436821 -25.095023
0.220000 0.033000 31.104364 0.087244 4.556488 -26.049112
0.230000 0.034500 32.522363 0.096218 4.677196 -26.987374
0.240000 0.036000 33.940765 0.105772 4.799030 -27.910372
0.250000 0.037500 35.359577 0.115912 4.922056 -28.818640
0.260000 0.039000 36.778807 0.126645 5.046321 -29.712687
0.270000 0.040500 38.198460 0.137976 5.171856 -30.592993
0.280000 0.042000 39.618545 0.149909 5.298682 -31.460014
0.290000 0.043500 41.039066 0.162448 5.426805 -32.314184
0.300000 0.045000 42.460030 0.175594 5.556227 -33.155912
0.310000 0.046500 43.881443 0.189349 5.686941 -33.985584
0.320000 0.048000 45.303309 0.203713 5.818933 -34.803569
0.330000 0.049500 46.725633 0.218688 5.952186 -35.610212
0.340000 0.051000 48.148421 0.234273 6.086679 -36.405840
0.350000 0.052500 49.571675 0.250467 6.222389 -37.190761
0.360000 0.054000 50.995402 0.267269 6.359287 -37.965268
0.370000 0.055500 52.419603 0.284678 6.497347 -38.729633
0.380000 0.057000 53.844283 0.302694 6.636539 -39.484115
0.390000 0.058500 55.269445 0.321313 6.776832 -40.228956
0.400000 0.060000 56.695092 0.340536 6.918197 -40.964383
0.410000 0.061500 58.121227 0.360360 7.060602 -41.690611
0.420000 0.063000 59.547853 0.380785 7.204017 -42.407838
0.430000 0.064500 60.974973 0.401809 7.348412 -43.116253
0.440000 0.066000 62.402588 0.423431 7.493756 -43.816030
0.450000 0.067500 63.830701 0.445650 7.640021 -44.507332
0.460000 0.069000 65.259315 0.468467 7.787179 -45.190311
0.470000 0.070500 66.688432 0.491879 7.935203 -45.865109
0.480000 0.072000 68.118053 0.515889 8.084065 -46.531856
0.490000 0.073500 69.548180 0.540495 8.233741 -47.190675
0.500000 0.075000 70.978816 0.565699 8.384207 -47.841679
0.510000 0.076500 72.409961 0.591502 8.535440 -48.484970
0.520000 0.078000 73.841619 0.617906 8.687418 -49.120646
0.530000 0.079500 75.273790 0.644913 8.840121 -49.748793
0.540000 0.081000 76.706476 0.672525 8.993529 -50.369492
0.550000 0.082500 78.139679 0.700745 9.147625 -50.982817
0.560000 0.084000 79.573401 0.729578 9.302392 -51.588835
0.570000 0.085500 81.007643 0.759025 9.457815 -52.187605
0.580000 0.087000 82.442407 0.789093 9.613879 -52.779183
0.590000 0.088500 83.877696 0.819787 9.770571 -53.363617
0.600000 0.090000 85.313509 0.851111 9.927879 -53.940952
0.610000 0.091500 86.749850 0.883072 10.085794 -54.511224
0.620000 0.093000 88.186720 0.915676 10.244304 -55.074470
0.630000 0.094500 89.624122 0.948930 10.403403 -55.630717
0.640000 0.096000 91.062056 0.982843 10.563083 -56.179991
0.650000 0.097500 92.500525 1.017421 10.723337 -56.722314
0.660000 0.099000 93.939532 1.052674 10.884161 -57.257702
0.670000 0.100500 95.379078 1.088612 11.045550 -57.786170
0.680000 0.102000 96.819165 1.125242 11.207502 -58.307730
0.690000 0.103500 98.259796 1.162577 11.370014 -58.822387
0.700000 0.105000 99.700974 1.200625 11.533085 -59.330148
0.710000 0.106500 101.142700 1.239400 11.696715 -59.831015
0.720000 0.108000 102.584978 1.278911 11.860904 -60.324987
0.730000 0.109500 104.027809 1.319173 12.025653 -60.812062
0.740000 0.111000 105.471197 1.360196 12.190966 -61.292235
0.750000 0.112500 106.915145 1.401995 12.356844 -61.765500
0.760000 0.114000 108.359655 1.444583 12.523292 -62.231848
0.770000 0.115500 109.804731 1.487973 12.690314 -62.691268
0.780000 0.117000 111.250376 1.532182 12.857914 -63.143750
0.790000 0.118500 112.696593 1.577223 13.026100 -63.589280
0.800000 0.120000 114.143385 1.623112 13.194876 -64.027843
0.810000 0.121500 115.590756 1.669865 13.364250 -64.459423
0.820000 0.123000 117.038710 1.717499 13.534230 -64.884006
0.830000 0.124500 118.487251 1.766030 13.704824 -65.301571
0.840000 0.126000 119.936381 1.815474 13.876040 -65.712102
0.850000 0.127500 121.386106 1.865851 14.047887 -66.115579
0.860000 0.129000 122.836428 1.917177 14.220376 -66.511981
0.870000 0.130500 124.287354 1.969471 14.393515 -66.901290
0.880000 0.132000 125.738886 2.022752 14.567315 -67.283483
0.890000 0.133500 127.191029 2.077038 14.741788 -67.658541
0.900000 0.135000 128.643788 2.132349 14.916945 -68.026440
0.910000 0.136500 130.097167 2.188705 15.092796 -68.387160
0.920000 0.138000 131.551171 2.246126 15.269355 -68.740678
0.930000 0.139500 133.005805 2.304632 15.446632 -69.086973
0.940000 0.141000 134.461075 2.364243 15.624642 -69.426023
0.950000 0.142500 135.916984 2.424982 15.803396 -69.757806
0.960000 0.144000 137.373539 2.486869 15.982908 -70.082300
0.970000 0.145500 138.830744 2.549925 16.163190 -70.399484
0.980000 0.147000 140.288606 2.614173 16.344258 -70.709336
0.990000 0.148500 141.747129 2.679634 16.526123 -71.011835
1.000000 0.150000 143.206320 2.746332 16.708801 -71.306961
1.010000 0.151500 144.666184 2.814287 16.892306 -71.594694
1.020000 0.153000 146.126728 2.883524 17.076651 -71.875013
1.030000 0.154500 147.587956 2.954066 17.261851 -72.147900
1.040000 0.156000 149.049876 3.025935 17.447921 -72.413334
1.050000 0.157500 150.512493 3.099154 17.634875 -72.671300
1.060000 0.159000 151.975814 3.173749 17.822729 -72.921777
1.070000 0.160500 153.439845 3.249742 18.011497 -73.164751
1.080000 0.162000 154.904593 3.327157 18.201194 -73.400204
1.090000 0.163500 156.370065 3.406018 18.391836 -73.628120
1.100000 0.165000 157.836267 3.486350 18.583436 -73.848486
1.110000 0.166500 159.303206 3.568177 18.776011 -74.061287
1.120000 0.168000 160.770889 3.651524 18.969576 -74.266509
1.130000 0.169500 162.239323 3.736415 19.164146 -74.464140
1.140000 0.171000 163.708515 3.822875 19.359736 -74.654169
1.150000 0.172500 165.178472 3.910928 19.556362 -74.836585
1.160000 0.174000 166.649203 4.000600 19.754038 -75.011378
1.170000 0.175500 168.120713 4.091916 19.952780 -75.178539
1.180000 0.177000 169.593011 4.184900 20.152603 -75.338061
1.190000 0.178500 171.066104 4.279578 20.353522 -75.489935
1.200000 0.180000 172.540000 4.375975 20.555553 -75.634156
1.210000 0.181500 174.014706 4.474116 20.758710 -75.770719
1.220000 0.183000 175.490231 4.574027 20.963009 -75.899619
1.230000 0.184500 176.966582 4.675731 21.168464 -76.020853
1.240000 0.186000 178.443767 4.779256 21.375090 -76.134419
1.250000 0.187500 179.921794 4.884625 21.582903 -76.240316
1.260000 0.189000 181.400672 4.991865 21.791917 -76.338544
1.270000 0.190500 182.880409 5.100999 22.002146 -76.429102
1.280000 0.192000 184.361012 5.212054 22.213605 -76.511993
1.290000 0.193500 185.842491 5.325055 22.426309 -76.587220
1.300000 0.195000 187.324853 5.440026 22.640271 -76.654785
1.310000 0.196500 188.808107 5.556993 22.855507 -76.714695
1.320000 0.198000 190.292262 5.675981 23.072030 -76.766954
1.330000 0.199500 191.777326 5.797014 23.289853 -76.811568
1.340000 0.201000 193.263307 5.920117 23.508992 -76.848547
1.350000 0.202500 194.750216 6.045315 23.729460 -76.877897
1.360000 0.204000 196.238059 6.172633 23.951269 -76.899629
1.370000 0.205500 197.726846 6.302095 24.174435 -76.913753
1.380000 0.207000 199.216587 6.433725 24.398969 -76.920281
1.390000 0.208500 200.707289 6.567548 24.624886 -76.919224
0.010000 0.001500 1.408665 0.000898 1.109950 -1.507306
0.020000 0.003000 2.818781 0.002406 1.593721 -2.973164
0.030000 0.004500 4.229756 0.004213 1.945705 -4.401141
0.040000 0.006000 5.641380 0.006254 2.230004 -5.793609
0.050000 0.007500 7.053546 0.008521 2.472797 -7.152568
0.060000 0.009000 8.466191 0.011030 2.687869 -8.479799
0.070000 0.010500 9.879277 0.013808 2.883497 -9.776934
0.080000 0.012000 11.292781 0.016885 3.065070 -11.045488
0.090000 0.013500 12.706690 0.020290 3.236294 -12.286876
0.100000 0.015000 14.120997 0.024055 3.399815 -13.502428
0.110000 0.016500 15.535700 0.028206 3.557578 -14.693397
0.120000 0.018000 16.950799 0.032769 3.711043 -15.860965
0.130000 0.019500 18.366296 0.037768 3.861319 -17.006248
0.140000 0.021000 19.782195 0.043222 4.009264 -18.130303
0.150000 0.022500 21.198500 0.049148 4.155540 -19.234126
0.160000 0.024000 22.615216 0.055562 4.300665 -20.318662
0.170000 0.025500 24.032349 0.062474 4.445043 -21.384801
0.180000 0.027000 25.449903 0.069895 4.588990 -22.433386
0.190000 0.028500 26.867883 0.077831 4.732749 -23.465210
0.200000 0.030000 28.286295 0.086287 4.876510 -24.481022
0.210000 0.031500 29.705143 0.095267 5.020415 -25.481527
0.220000 0.033000 31.124431 0.104771 5.164573 -26.467389
0.230000 0.034500 32.544163 0.114799 5.309062 -27.439231
0.240000 0.036000 33.964342 0.125349 5.453936 -28.397638
0.250000 0.037500 35.384971 0.136419 5.599231 -29.343157
0.260000 0.039000 36.806054 0.148005 5.744968 -30.276301
0.270000 0.040500 38.227592 0.160102 5.891155 -31.197549
0.280000 0.042000 39.649587 0.172704 6.037790 -32.107346
0.290000 0.043500 41.072042 0.185807 6.184865 -33.006109
0.300000 0.045000 42.494956 0.199404 6.332365 -33.894222
0.310000 0.046500 43.918333 0.213488 6.480271 -34.772044
0.320000 0.048000 45.342171 0.228054 6.628560 -35.639904
0.330000 0.049500 46.766472 0.243095 6.777208 -36.498108
0.340000 0.051000 48.191236 0.258606 6.926189 -37.346935
0.350000 0.052500 49.616462 0.274579 7.075476 -38.186644
0.360000 0.054000 51.042152 0.291011 7.225042 -39.017469
0.370000 0.055500 52.468305 0.307896 7.374862 -39.839624
0.380000 0.057000 53.894920 0.325230 7.524908 -40.653305
0.390000 0.058500 55.321997 0.343010 7.675159 -41.458688
0.400000 0.060000 56.749535 0.361231 7.825589 -42.255931
0.410000 0.061500 58.177535 0.379893 7.976178 -43.045175
0.420000 0.063000 59.605995 0.398993 8.126905 -43.826547
0.430000 0.064500 61.034915 0.418531 8.277754 -44.600158
0.440000 0.066000 62.464295 0.438508 8.428707 -45.366106
0.450000 0.067500 63.894133 0.458924 8.579752 -46.124476
0.460000 0.069000 65.324430 0.479782 8.730876 -46.875339
0.470000 0.070500 66.755186 0.501086 8.882070 -47.618757
0.480000 0.072000 68.186399 0.522839 9.033325 -48.354780
0.490000 0.073500 69.618071 0.545046 9.184637 -49.083448
0.500000 0.075000 71.050200 0.567714 9.336001 -49.804793
0.510000 0.076500 72.482787 0.590850 9.487417 -50.518838
0.520000 0.078000 73.915833 0.614463 9.638885 -51.225595
0.530000 0.079500 75.349337 0.638561 9.790408 -51.925074
0.540000 0.081000 76.783301 0.663155 9.941990 -52.617274
0.550000 0.082500 78.217725 0.688257 10.093636 -53.302189
0.560000 0.084000 79.652610 0.713879 10.245357 -53.979807
0.570000 0.085500 81.087957 0.740035 10.397160 -54.650112
0.580000 0.087000 82.523768 0.766738 10.549058 -55.313080
0.590000 0.088500 83.960044 0.794006 10.701064 -55.968686
0.600000 0.090000 85.396787 0.821853 10.853193 -56.616899
0.610000 0.091500 86.834000 0.850298 11.005460 -57.257685
0.620000 0.093000 88.271683 0.879359 11.157883 -57.891006
0.630000 0.094500 89.709841 0.909056 11.310482 -58.516821
0.640000 0.096000 91.148474 0.939409 11.463276 -59.135088
0.650000 0.097500 92.587588 0.970439 11.616286 -59.745760
0.660000 0.099000 94.027184 1.002168 11.769536 -60.348791
0.670000 0.100500 95.467266 1.034620 11.923049 -60.944131
0.680000 0.102000 96.907839 1.067819 12.076850 -61.531729
0.690000 0.103500 98.348905 1.101789 12.230964 -62.111533
0.700000 0.105000 99.790469 1.136556 12.385419 -62.683490
0.710000 0.106500 101.232536 1.172147 12.540241 -63.247545
0.720000 0.108000 102.675110 1.208588 12.695458 -63.803645
0.730000 0.109500 104.118196 1.245908 12.851101 -64.351733
0.740000 0.111000 105.561799 1.284135 13.007199 -64.891755
0.750000 0.112500 107.005925 1.323300 13.163781 -65.423655
0.760000 0.114000 108.450580 1.363432 13.320880 -65.947378
0.770000 0.115500 109.895770 1.404562 13.478527 -66.462868
0.780000 0.117000 111.341500 1.446722 13.636754 -66.970070
0.790000 0.118500 112.787778 1.489945 13.795593 -67.468930
0.800000 0.120000 114.234609 1.534262 13.955078 -67.959394
0.810000 0.121500 115.682002 1.579707 14.115242 -68.441408
0.820000 0.123000 117.129963 1.626315 14.276119 -68.914921
0.830000 0.124500 118.578499 1.674120 14.437743 -69.379880
0.840000 0.126000 120.027619 1.723157 14.600149 -69.836235
0.850000 0.127500 121.477330 1.773462 14.763370 -70.283937
0.860000 0.129000 122.927640 1.825072 14.927443 -70.722936
0.870000 0.130500 124.378558 1.878022 15.092402 -71.153186
0.880000 0.132000 125.830093 1.932350 15.258282 -71.574640
0.890000 0.133500 127.282253 1.988094 15.425118 -71.987253
0.900000 0.135000 128.735048 2.045291 15.592947 -72.390981
0.910000 0.136500 130.188486 2.103981 15.761803 -72.785783
0.920000 0.138000 131.642578 2.164201 15.931723 -73.171617
0.930000 0.139500 133.097332 2.225992 16.102742 -73.548444
0.940000 0.141000 134.552760 2.289392 16.274895 -73.916226
0.950000 0.142500 136.008871 2.354442 16.448218 -74.274925
0.960000 0.144000 137.465676 2.421181 16.622747 -74.624507
0.970000 0.145500 138.923184 2.489651 16.798516 -74.964938
0.980000 0.147000 140.381408 2.559892 16.975563 -75.296186
0.990000 0.148500 141.840357 2.631946 17.153921 -75.618219
1.000000 0.150000 143.300044 2.705853 17.333626 -75.931007
1.010000 0.151500 144.760479 2.781654 17.514713 -76.234524
1.020000 0.153000 146.221674 2.859393 17.697217 -76.528741
1.030000 0.154500 147.683641 2.939111 17.881172 -76.813634
1.040000 0.156000 149.146392 3.020850 18.066614 -77.089179
1.050000 0.157500 150.609938 3.104652 18.253576 -77.355352
1.060000 0.159000 152.074293 3.190560 18.442093 -77.612133
1.070000 0.160500 153.539468 3.278617 18.632199 -77.859501
1.080000 0.162000 155.005476 3.368865 18.823927 -78.097437
1.090000 0.163500 156.472330 3.461348 19.017311 -78.325924
1.100000 0.165000 157.940043 3.556108 19.212385 -78.544944
1.110000 0.166500 159.408628 3.653189 19.409180 -78.754483
1.120000 0.168000 160.878099 3.752634 19.607730 -78.954526
1.130000 0.169500 162.348467 3.854486 19.808068 -79.145059
1.140000 0.171000 163.819748 3.958789 20.010225 -79.326070
1.150000 0.172500 165.291955 4.065587 20.214233 -79.497547
1.160000 0.174000 166.765102 4.174922 20.420124 -79.659480
1.170000 0.175500 168.239202 4.286839 20.627930 -79.811858
1.180000 0.177000 169.714269 4.401381 20.837680 -79.954672
1.190000 0.178500 171.190319 4.518592 21.049407 -80.087915
1.200000 0.180000 172.667365 4.638515 21.263140 -80.211577
1.210000 0.181500 174.145422 4.761195 21.478909 -80.325651
1.220000 0.183000 175.624504 4.886675 21.696744 -80.430132
1.230000 0.184500 177.104627 5.014998 21.916675 -80.525013
1.240000 0.186000 178.585804 5.146209 22.138731 -80.610287
1.250000 0.187500 180.068051 5.280351 22.362939 -80.685950
1.260000 0.189000 181.551383 5.417469 22.589330 -80.751996
1.270000 0.190500 183.035816 5.557605 22.817930 -80.808420
1.280000 0.192000 184.521364 5.700803 23.048769 -80.855219
1.290000 0.193500 186.008042 5.847107 23.281872 -80.892387
1.300000 0.195000 187.495867 5.996561 23.517268 -80.919921
1.310000 0.196500 188.984854 6.149208 23.754982 -80.937815
1.320000 0.198000 190.475018 6.305092 23.995043 -80.946067
1.330000 0.199500 191.966376 6.464255 24.237474 -80.944671
1.340000 0.201000 193.458943 6.626743 24.482303 -80.933624
1.350000 0.202500 194.952735 6.792597 24.729555 -80.912921
1.360000 0.204000 196.447768 6.961861 24.979255 -80.882558
1.370000 0.205500 197.944058 7.134579 25.231428 -80.842531
1.380000 0.207000 199.441622 7.310793 25.486098 -80.792834
1.390000 0.208500 200.940476 7.490547 25.743289 -80.733463
0.010000 0.001500 1.408659 0.000893 1.106316 -1.502573
0.020000 0.003000 2.818758 0.002382 1.586100 -2.964116
0.030000 0.004500 4.229702 0.004154 1.933803 -4.388146
0.040000 0.006000 5.641281 0.006141 2.213543 -5.777028
0.050000 0.007500 7.053386 0.008334 2.451505 -7.132761
0.060000 0.009000 8.465953 0.010747 2.661473 -8.457133
0.070000 0.010500 9.878943 0.013403 2.851721 -9.751783
0.080000 0.012000 11.292332 0.016328 3.027635 -11.018231
0.090000 0.013500 12.706104 0.019551 3.192915 -12.257900
0.100000 0.015000 14.120253 0.023098 3.350202 -13.472125
0.110000 0.016500 15.534774 0.026994 3.501437 -14.662161
0.120000 0.018000 16.949665 0.031261 3.648072 -15.829193
0.130000 0.019500 18.364929 0.035920 3.791214 -16.974337
0.140000 0.021000 19.780566 0.040987 3.931714 -18.098648
0.150000 0.022500 21.196580 0.046477 4.070233 -19.203117
0.160000 0.024000 22.612975 0.052400 4.207283 -20.288683
0.170000 0.025500 24.029753 0.058766 4.343266 -21.356229
0.180000 0.027000 25.446919 0.065580 4.478496 -22.406584
0.190000 0.028500 26.864477 0.072848 4.613215 -23.440530
0.200000 0.030000 28.282428 0.080572 4.747611 -24.458801
0.210000 0.031500 29.700778 0.088751 4.881828 -25.462086
0.220000 0.033000 31.119527 0.097385 5.015974 -26.451028
0.230000 0.034500 32.538679 0.106471 5.150129 -27.426231
0.240000 0.036000 33.958237 0.116006 5.284348 -28.388256
0.250000 0.037500 35.378200 0.125985 5.418672 -29.337629
0.260000 0.039000 36.798572 0.136403 5.553123 -30.274837
0.270000 0.040500 38.219352 0.147253 5.687713 -31.200332
0.280000 0.042000 39.640543 0.158529 5.822446 -32.114533
0.290000 0.043500 41.062143 0.170225 5.957318 -33.017828
0.300000 0.045000 42.484154 0.182333 6.092319 -33.910574
0.310000 0.046500 43.906576 0.194847 6.227436 -34.793099
0.320000 0.048000 45.329407 0.207761 6.362653 -35.665704
0.330000 0.049500 46.752649 0.221068 6.497952 -36.528663
0.340000 0.051000 48.176299 0.234762 6.633314 -37.382228
0.350000 0.052500 49.600358 0.248837 6.768720 -38.226626
0.360000 0.054000 51.024824 0.263290 6.904151 -39.062061
0.370000 0.055500 52.449697 0.278115 7.039589 -39.888720
0.380000 0.057000 53.874976 0.293310 7.175015 -40.706766
0.390000 0.058500 55.300659 0.308871 7.310414 -41.516348
0.400000 0.060000 56.726746 0.324796 7.445772 -42.317595
0.410000 0.061500 58.153236 0.341086 7.581074 -43.110621
0.420000 0.063000 59.580128 0.357739 7.716310 -43.895525
0.430000 0.064500 61.007420 0.374757 7.851471 -44.672393
0.440000 0.066000 62.435112 0.392142 7.986550 -45.441295
0.450000 0.067500 63.863204 0.409897 8.121540 -46.202292
0.460000 0.069000 65.291694 0.428025 8.256440 -46.955431
0.470000 0.070500 66.720583 0.446532 8.391247 -47.700752
0.480000 0.072000 68.149869 0.465424 8.525963 -48.438280
0.490000 0.073500 69.579553 0.484708 8.660591 -49.168037
0.500000 0.075000 71.009635 0.504392 8.795135 -49.890033
0.510000 0.076500 72.440115 0.524486 8.929602 -50.604270
0.520000 0.078000 73.870992 0.545000 9.064002 -51.310745
0.530000 0.079500 75.302268 0.565946 9.198344 -52.009447
0.540000 0.081000 76.733944 0.587336 9.332641 -52.700362
0.550000 0.082500 78.166020 0.609183 9.466907 -53.383466
0.560000 0.084000 79.598497 0.631502 9.601157 -54.058735
0.570000 0.085500 81.031377 0.654309 9.735409 -54.726137
0.580000 0.087000 82.464662 0.677621 9.869681 -55.385639
0.590000 0.088500 83.898353 0.701454 10.003993 -56.037202
0.600000 0.090000 85.332453 0.725827 10.138367 -56.680785
0.610000 0.091500 86.766964 0.750760 10.272826 -57.316346
0.620000 0.093000 88.201888 0.776272 10.407393 -57.943837
0.630000 0.094500 89.637228 0.802386 10.542093 -58.563212
0.640000 0.096000 91.072987 0.829124 10.676953 -59.174422
0.650000 0.097500 92.509170 0.856508 10.811999 -59.777414
0.660000 0.099000 93.945779 0.884562 10.947260 -60.372137
0.670000 0.100500 95.382818 0.913310 11.082765 -60.958539
0.680000 0.102000 96.820291 0.942779 11.218544 -61.536567
0.690000 0.103500 98.258204 0.972994 11.354627 -62.106165
0.700000 0.105000 99.696560 1.003983 11.491045 -62.667282
0.710000 0.106500 101.135364 1.035772 11.627830 -63.219863
0.720000 0.108000 102.574622 1.068390 11.765015 -63.763855
0.730000 0.109500 104.014338 1.101867 11.902633 -64.299205
0.740000 0.111000 105.454520 1.136231 12.040717 -64.825861
0.750000 0.112500 106.895171 1.171513 12.179301 -65.343771
0.760000 0.114000 108.336300 1.207744 12.318421 -65.852885
0.770000 0.115500 109.777912 1.244955 12.458109 -66.353152
0.780000 0.117000 111.220013 1.283178 12.598402 -66.844526
0.790000 0.118500 112.662611 1.322446 12.739335 -67.326959
0.800000 0.120000 114.105713 1.362791 12.880943 -67.800404
0.810000 0.121500 115.549326 1.404247 13.023261 -68.264819
0.820000 0.123000 116.993458 1.446848 13.166327 -68.720161
0.830000 0.124500 118.438117 1.490627 13.310176 -69.166388
0.840000 0.126000 119.883310 1.535621 13.454843 -69.603462
0.850000 0.127500 121.329047 1.581862 13.600365 -70.031345
0.860000 0.129000 122.775334 1.629388 13.746779 -70.450002
0.870000 0.130500 124.222183 1.678234 13.894120 -70.859399
0.880000 0.132000 125.669600 1.728435 14.042424 -71.259505
0.890000 0.133500 127.117596 1.780029 14.191727 -71.650291
0.900000 0.135000 128.566179 1.833051 14.342066 -72.031727
0.910000 0.136500 130.015359 1.887539 14.493476 -72.403790
0.920000 0.138000 131.465147 1.943529 14.645993 -72.766456
0.930000 0.139500 132.915551 2.001059 14.799652 -73.119702
0.940000 0.141000 134.366583 2.060166 14.954489 -73.463510
0.950000 0.142500 135.818252 2.120888 15.110538 -73.797862
0.960000 0.144000 137.270568 2.183262 15.267835 -74.122744
0.970000 0.145500 138.723543 2.247327 15.426415 -74.438141
0.980000 0.147000 140.177188 2.313120 15.586312 -74.744043
0.990000 0.148500 141.631513 2.380679 15.747559 -75.040440
1.000000 0.150000 143.086529 2.450042 15.910192 -75.327325
1.010000 0.151500 144.542248 2.521248 16.074243 -75.604693
1.020000 0.153000 145.998681 2.594335 16.239745 -75.872540
1.030000 0.154500 147.455840 2.669340 16.406733 -76.130866
1.040000 0.156000 148.913737 2.746303 16.575237 -76.379669
1.050000 0.157500 150.372383 2.825261 16.745292 -76.618953
1.060000 0.159000 151.831791 2.906253 16.916927 -76.848720
1.070000 0.160500 153.291973 2.989317 17.090176 -77.068977
1.080000 0.162000 154.752941 3.074491 17.265069 -77.279730
1.090000 0.163500 156.214708 3.161812 17.441637 -77.480988
1.100000 0.165000 157.677285 3.251320 17.619910 -77.672761
1.110000 0.166500 159.140687 3.343052 17.799919 -77.855061
1.120000 0.168000 160.604924 3.437045 17.981693 -78.027900
1.130000 0.169500 162.070012 3.533339 18.165261 -78.191292
1.140000 0.171000 163.535962 3.631970 18.350652 -78.345254
1.150000 0.172500 165.002787 3.732976 18.537895 -78.489802
1.160000 0.174000 166.470501 3.836394 18.727017 -78.624952
1.170000 0.175500 167.939117 3.942262 18.918046 -78.750725
1.180000 0.177000 169.408649 4.050617 19.111009 -78.867139
1.190000 0.178500 170.879109 4.161497 19.305934 -78.974216
1.200000 0.180000 172.350512 4.274937 19.502845 -79.071975
1.210000 0.181500 173.822871 4.390976 19.701770 -79.160441
1.220000 0.183000 175.296200 4.509649 19.902733 -79.239634
1.230000 0.184500 176.770513 4.630994 20.105760 -79.309579
1.240000 0.186000 178.245823 4.755046 20.310875 -79.370300
1.250000 0.187500 179.722144 4.881842 20.518103 -79.421820
1.260000 0.189000 181.199491 5.011418 20.727467 -79.464164
1.270000 0.190500 182.677878 5.143810 20.938990 -79.497358
1.280000 0.192000 184.157318 5.279054 21.152697 -79.521427
1.290000 0.193500 185.637826 5.417185 21.368608 -79.536396
1.300000 0.195000 187.119416 5.558239 21.586747 -79.542290
1.310000 0.196500 188.602102 5.702251 21.807135 -79.539136
1.320000 0.198000 190.085899 5.849257 22.029794 -79.526959
1.330000 0.199500 191.570821 5.999291 22.254744 -79.505785
1.340000 0.201000 193.056883 6.152389 22.482006 -79.475640
1.350000 0.202500 194.544099 6.308584 22.711600 -79.436548
1.360000 0.204000 196.032483 6.467912 22.943546 -79.388535
1.370000 0.205500 197.522051 6.630407 23.177863 -79.331626
1.380000 0.207000 199.012816 6.796104 23.414570 -79.265846
1.390000 0.208500 200.504794 6.965036 23.653687 -79.191219
0.010000 0.001500 1.408605 0.000840 1.070221 -1.538405
0.020000 0.003000 2.818548 0.002183 1.516011 -3.032439
0.030000 0.004500 4.229242 0.003729 1.831467 -4.486060
0.040000 0.006000 5.640483 0.005424 2.080558 -5.901867
0.050000 0.007500 7.052170 0.007269 2.289373 -7.282036
0.060000 0.009000 8.464245 0.009289 2.471628 -8.628503
0.070000 0.010500 9.876673 0.011517 2.635545 -9.943036
0.080000 0.012000 11.289438 0.013991 2.786463 -11.227274
0.090000 0.013500 12.702529 0.016749 2.928048 -12.482746
0.100000 0.015000 14.115944 0.019827 3.062907 -13.710888
0.110000 0.016500 15.529684 0.023259 3.192953 -14.913052
0.120000 0.018000 16.943753 0.027076 3.319613 -16.090512
0.130000 0.019500 18.358157 0.031307 3.443970 -17.244471
0.140000 0.021000 19.772904 0.035978 3.566855 -18.376069
0.150000 0.022500 21.188000 0.041111 3.688905 -19.486380
0.160000 0.024000 22.603455 0.046724 3.810617 -20.576420
0.170000 0.025500 24.019276 0.052836 3.932374 -21.647152
0.180000 0.027000 25.435471 0.059460 4.054469 -22.699481
0.190000 0.028500 26.852048 0.066607 4.177130 -23.734266
0.200000 0.030000 28.269016 0.074287 4.300527 -24.752312
0.210000 0.031500 29.686381 0.082506 4.424788 -25.754383
0.220000 0.033000 31.104150 0.091270 4.550004 -26.741194
0.230000 0.034500 32.522330 0.100584 4.676238 -27.713419
0.240000 0.036000 33.940927 0.110448 4.803533 -28.671691
0.250000 0.037500 35.359947 0.120864 4.931910 -29.616604
0.260000 0.039000 36.779394 0.131832 5.061377 -30.548712
0.270000 0.040500 38.199273 0.143351 5.191931 -31.468535
0.280000 0.042000 39.619590 0.155420 5.323560 -32.376558
0.290000 0.043500 41.040347 0.168037 5.456244 -33.273233
0.300000 0.045000 42.461548 0.181198 5.589958 -34.158981
0.310000 0.046500 43.883197 0.194902 5.724675 -35.034190
0.320000 0.048000 45.305297 0.209147 5.860364 -35.899224
0.330000 0.049500 46.727851 0.223929 5.996991 -36.754414
0.340000 0.051000 48.150861 0.239246 6.134523 -37.600071
0.350000 0.052500 49.574329 0.255097 6.272926 -38.436476
0.360000 0.054000 50.998257 0.271480 6.412169 -39.263889
0.370000 0.055500 52.422648 0.288395 6.552217 -40.082549
0.380000 0.057000 53.847503 0.305840 6.693040 -40.892670
0.390000 0.058500 55.272825 0.323818 6.834608 -41.694450
0.400000 0.060000 56.698614 0.342328 6.976895 -42.488066
0.410000 0.061500 58.124872 0.361373 7.119873 -43.273678
0.420000 0.063000 59.551602 0.380956 7.263520 -44.051428
0.430000 0.064500 60.978804 0.401081 7.407815 -44.821444
0.440000 0.066000 62.406481 0.421753 7.552738 -45.583838
0.450000 0.067500 63.834633 0.442979 7.698273 -46.338709
0.460000 0.069000 65.263264 0.464765 7.844407 -47.086141
0.470000 0.070500 66.692375 0.487121 7.991128 -47.826208
0.480000 0.072000 68.121967 0.510054 8.138426 -48.558972
0.490000 0.073500 69.552043 0.533577 8.286296 -49.284483
0.500000 0.075000 70.982605 0.557700 8.434733 -50.002782
0.510000 0.076500 72.413656 0.582437 8.583736 -50.713902
0.520000 0.078000 73.845198 0.607802 8.733305 -51.417864
0.530000 0.079500 75.277234 0.633811 8.883443 -52.114684
0.540000 0.081000 76.709767 0.660480 9.034155 -52.804369
0.550000 0.082500 78.142800 0.687827 9.185449 -53.486921
0.560000 0.084000 79.576336 0.715872 9.337333 -54.162333
0.570000 0.085500 81.010380 0.744634 9.489820 -54.830594
0.580000 0.087000 82.444934 0.774134 9.642923 -55.491686
0.590000 0.088500 83.880004 0.804397 9.796656 -56.145588
0.600000 0.090000 85.315593 0.835445 9.951038 -56.792273
0.610000 0.091500 86.751707 0.867304 10.106087 -57.431709
0.620000 0.093000 88.188350 0.900000 10.261823 -58.063863
0.630000 0.094500 89.625526 0.933560 10.418269 -58.688697
0.640000 0.096000 91.063243 0.968014 10.575449 -59.306167
0.650000 0.097500 92.501505 1.003390 10.733386 -59.916231
0.660000 0.099000 93.940319 1.039720 10.892109 -60.518842
0.670000 0.100500 95.379690 1.077035 11.051645 -61.113949
0.680000 0.102000 96.819626 1.115369 11.212023 -61.701501
0.690000 0.103500 98.260134 1.154756 11.373273 -62.281444
0.700000 0.105000 99.701220 1.195231 11.535426 -62.853724
0.710000 0.106500 101.142892 1.236830 11.698517 -63.418282
0.720000 0.108000 102.585158 1.279591 11.862577 -63.975061
0.730000 0.109500 104.028027 1.323552 12.027641 -64.524001
0.740000 0.111000 105.471506 1.368753 12.193746 -65.065041
0.750000 0.112500 106.915604 1.415233 12.360927 -65.598118
0.760000 0.114000 108.360331 1.463035 12.529221 -66.123169
0.770000 0.115500 109.805696 1.512200 12.698667 -66.640131
0.780000 0.117000 111.251708 1.562772 12.869302 -67.148939
0.790000 0.118500 112.698378 1.614795 13.041168 -67.649526
0.800000 0.120000 114.145716 1.668314 13.214302 -68.141827
0.810000 0.121500 115.593733 1.723376 13.388747 -68.625775
0.820000 0.123000 117.042439 1.780028 13.564542 -69.101301
0.830000 0.124500 118.491845 1.838317 13.741731 -69.568338
0.840000 0.126000 119.941965 1.898293 13.920354 -70.026817
0.850000 0.127500 121.392808 1.960005 14.100455 -70.476667
0.860000 0.129000 122.844388 2.023504 14.282076 -70.917819
0.870000 0.130500 124.296717 2.088841 14.465262 -71.350202
0.880000 0.132000 125.749807 2.156069 14.650055 -71.773744
0.890000 0.133500 127.203673 2.225241 14.836501 -72.188373
0.900000 0.135000 128.658327 2.296412 15.024643 -72.594016
0.910000 0.136500 130.113783 2.369635 15.214526 -72.990598
0.920000 0.138000 131.570055 2.444968 15.406196 -73.378046
0.930000 0.139500 133.027158 2.522466 15.599697 -73.756284
0.940000 0.141000 134.485106 2.602187 15.795075 -74.125234
0.950000 0.142500 135.943914 2.684189 15.992376 -74.484821
0.960000 0.144000 137.403597 2.768532 16.191647 -74.834964
0.970000 0.145500 138.864172 2.855275 16.392932 -75.175586
0.980000 0.147000 140.325653 2.944479 16.596278 -75.506604
0.990000 0.148500 141.788057 3.036205 16.801732 -75.827936
1.000000 0.150000 143.251401 3.130516 17.009341 -76.139500
1.010000 0.151500 144.715701 3.227475 17.219150 -76.441209
1.020000 0.153000 146.180975 3.327145 17.431207 -76.732979
1.030000 0.154500 147.647239 3.429592 17.645559 -77.014722
1.040000 0.156000 149.114511 3.534881 17.862252 -77.286347
1.050000 0.157500 150.582810 3.643078 18.081334 -77.547764
1.060000 0.159000 152.052153 3.754249 18.302851 -77.798879
1.070000 0.160500 153.522560 3.868464 18.526852 -78.039600
1.080000 0.162000 154.994048 3.985789 18.753383 -78.269828
1.090000 0.163500 156.466637 4.106296 18.982491 -78.489466
1.100000 0.165000 157.940347 4.230052 19.214223 -78.698413
1.110000 0.166500 159.415197 4.357130 19.448628 -78.896567
1.120000 0.168000 160.891206 4.487600 19.685752 -79.083824
1.130000 0.169500 162.368396 4.621535 19.925642 -79.260077
1.140000 0.171000 163.846787 4.759007 20.168346 -79.425218
1.150000 0.172500 165.326400 4.900091 20.413911 -79.579136
1.160000 0.174000 166.807255 5.044859 20.662385 -79.721718
1.170000 0.175500 168.289374 5.193388 20.913814 -79.852849
1.180000 0.177000 169.772780 5.345752 21.168246 -79.972412
1.190000 0.178500 171.257492 5.502027 21.425728 -80.080287
1.200000 0.180000 172.743535 5.662291 21.686307 -80.176353
1.210000 0.181500 174.230930 5.826620 21.950030 -80.260486
1.220000 0.183000 175.719701 5.995093 22.216944 -80.332560
1.230000 0.184500 177.209869 6.167787 22.487096 -80.392448
1.240000 0.186000 178.701459 6.344782 22.760532 -80.440018
1.250000 0.187500 180.194494 6.526157 23.037300 -80.475139
1.260000 0.189000 181.688997 6.711991 23.317446 -80.497676
1.270000 0.190500 183.184994 6.902365 23.601017 -80.507495
1.280000 0.192000 184.682507 7.097360 23.888059 -80.504456
1.290000 0.193500 186.181562 7.297056 24.178617 -80.488422
1.300000 0.195000 187.682184 7.501534 24.472739 -80.459249
1.310000 0.196500 189.184397 7.710876 24.770469 -80.416797
1.320000 0.198000 190.688227 7.925164 25.071855 -80.360921
1.330000 0.199500 192.193700 8.144479 25.376940 -80.291475
1.340000 0.201000 193.700840 8.368904 25.685771 -80.208314
1.350000 0.202500 195.209675 8.598521 25.998393 -80.111289
1.360000 0.204000 196.720229 8.833411 26.314850 -80.000253
1.370000 0.205500 198.232531 9.073657 26.635188 -79.875057
1.380000 0.207000 199.746606 9.319341 26.959450 -79.735550
1.390000 0.208500 201.262481 9.570545 27.287680 -79.581584
0.010000 0.001500 1.408686 0.000919 1.123788 -1.512233
0.020000 0.003000 2.818865 0.002491 1.621624 -2.982767
0.030000 0.004500 4.229945 0.004404 1.987752 -4.415411
0.040000 0.006000 5.641717 0.006591 2.286163 -5.812743
0.050000 0.007500 7.054072 0.009041 2.542936 -7.176951
0.060000 0.009000 8.466946 0.011765 2.771761 -8.509994
0.070000 0.010500 9.880299 0.014782 2.980825 -9.813675
0.080000 0.012000 11.294105 0.018114 3.175434 -11.089664
0.090000 0.013500 12.708349 0.021783 3.359210 -12.339522
0.100000 0.015000 14.123021 0.025808 3.534724 -13.564714
0.110000 0.016500 15.538113 0.030206 3.703848 -14.766612
0.120000 0.018000 16.953623 0.034991 3.867972 -15.946506
0.130000 0.019500 18.369549 0.040174 4.028143 -17.105605
0.140000 0.021000 19.785888 0.045762 4.185158 -18.245045
0.150000 0.022500 21.202642 0.051759 4.339625 -19.365888
0.160000 0.024000 22.619808 0.058166 4.492012 -20.469129
0.170000 0.025500 24.037388 0.064982 4.642676 -21.555694
0.180000 0.027000 25.455381 0.072204 4.791894 -22.626449
0.190000 0.028500 26.873786 0.079825 4.939872 -23.682196
0.200000 0.030000 28.292603 0.087839 5.086769 -24.723680
0.210000 0.031500 29.711830 0.096235 5.232701 -25.751590
0.220000 0.033000 31.131466 0.105005 5.377753 -26.766562
0.230000 0.034500 32.551509 0.114136 5.521986 -27.769179
0.240000 0.036000 33.971956 0.123618 5.665442 -28.759977
0.250000 0.037500 35.392805 0.133438 5.808146 -29.739443
0.260000 0.039000 36.814054 0.143584 5.950112 -30.708023
0.270000 0.040500 38.235700 0.154043 6.091349 -31.666119
0.280000 0.042000 39.657738 0.164805 6.231855 -32.614095
0.290000 0.043500 41.080166 0.175858 6.371628 -33.552276
0.300000 0.045000 42.502980 0.187191 6.510661 -34.480953
0.310000 0.046500 43.926176 0.198793 6.648945 -35.400384
0.320000 0.048000 45.349751 0.210657 6.786473 -36.310796
0.330000 0.049500 46.773700 0.222774 6.923236 -37.212386
0.340000 0.051000 48.198021 0.235137 7.059227 -38.105325
0.350000 0.052500 49.622708 0.247741 7.194442 -38.989759
0.360000 0.054000 51.047759 0.260581 7.328877 -39.865811
0.370000 0.055500 52.473170 0.273654 7.462530 -40.733580
0.380000 0.057000 53.898938 0.286959 7.595402 -41.593148
0.390000 0.058500 55.325059 0.300496 7.727498 -42.444576
0.400000 0.060000 56.751529 0.314265 7.858824 -43.287910
0.410000 0.061500 58.178347 0.328271 7.989390 -44.123179
0.420000 0.063000 59.605510 0.342516 8.119206 -44.950398
0.430000 0.064500 61.033015 0.357008 8.248289 -45.769570
0.440000 0.066000 62.460859 0.371753 8.376655 -46.580685
0.450000 0.067500 63.889042 0.386761 8.504324 -47.383723
0.460000 0.069000 65.317561 0.402042 8.631320 -48.178654
0.470000 0.070500 66.746416 0.417609 8.757668 -48.965439
0.480000 0.072000 68.175604 0.433474 8.883395 -49.744032
0.490000 0.073500 69.605127 0.449652 9.008531 -50.514380
0.500000 0.075000 71.034983 0.466161 9.133109 -51.276424
0.510000 0.076500 72.465173 0.483018 9.257162 -52.030100
0.520000 0.078000 73.895697 0.500243 9.380728 -52.775339
0.530000 0.079500 75.326556 0.517855 9.503843 -53.512068
0.540000 0.081000 76.757750 0.535877 9.626549 -54.240213
0.550000 0.082500 78.189283 0.554333 9.748886 -54.959693
0.560000 0.084000 79.621155 0.573247 9.870897 -55.670430
0.570000 0.085500 81.053370 0.592643 9.992628 -56.372341
0.580000 0.087000 82.485929 0.612551 10.114124 -57.065344
0.590000 0.088500 83.918836 0.632997 10.235431 -57.749354
0.600000 0.090000 85.352094 0.654011 10.356598 -58.424289
0.610000 0.091500 86.785707 0.675624 10.477674 -59.090064
0.620000 0.093000 88.219680 0.697866 10.598709 -59.746597
0.630000 0.094500 89.654017 0.720770 10.719753 -60.393806
0.640000 0.096000 91.088722 0.744369 10.840859 -61.031609
0.650000 0.097500 92.523803 0.768697 10.962078 -61.659928
0.660000 0.099000 93.959263 0.793791 11.083463 -62.278685
0.670000 0.100500 95.395109 0.819685 11.205068 -62.887805
0.680000 0.102000 96.831348 0.846416 11.326946 -63.487213
0.690000 0.103500 98.267987 0.874022 11.449151 -64.076838
0.700000 0.105000 99.705032 0.902541 11.571737 -64.656613
0.710000 0.106500 101.142492 0.932013 11.694758 -65.226470
0.720000 0.108000 102.580373 0.962476 11.818270 -65.786347
0.730000 0.109500 104.018685 0.993971 11.942327 -66.336184
0.740000 0.111000 105.457435 1.026539 12.066983 -66.875923
0.750000 0.112500 106.896633 1.060221 12.192294 -67.405510
0.760000 0.114000 108.336288 1.095059 12.318313 -67.924896
0.770000 0.115500 109.776409 1.131095 12.445096 -68.434031
0.780000 0.117000 111.217005 1.168372 12.572696 -68.932872
0.790000 0.118500 112.658088 1.206934 12.701167 -69.421378
0.800000 0.120000 114.099668 1.246823 12.830564 -69.899511
0.810000 0.121500 115.541754 1.288084 12.960940 -70.367237
0.820000 0.123000 116.984359 1.330760 13.092347 -70.824525
0.830000 0.124500 118.427493 1.374897 13.224840 -71.271347
0.840000 0.126000 119.871167 1.420540 13.358470 -71.707679
0.850000 0.127500 121.315394 1.467732 13.493289 -72.133499
0.860000 0.129000 122.760186 1.516519 13.629349 -72.548791
0.870000 0.130500 124.205554 1.566948 13.766700 -72.953538
0.880000 0.132000 125.651512 1.619062 13.905394 -73.347729
0.890000 0.133500 127.098072 1.672908 14.045481 -73.731356
0.900000 0.135000 128.545246 1.728532 14.187010 -74.104412
0.910000 0.136500 129.993049 1.785980 14.330029 -74.466893
0.920000 0.138000 131.441493 1.845297 14.474588 -74.818800
0.930000 0.139500 132.890592 1.906529 14.620735 -75.160135
0.940000 0.141000 134.340361 1.969724 14.768515 -75.490901
0.950000 0.142500 135.790812 2.034925 14.917977 -75.811106
0.960000 0.144000 137.241960 2.102181 15.069166 -76.120759
0.970000 0.145500 138.693819 2.171537 15.222127 -76.419871
0.980000 0.147000 140.146405 2.243038 15.376905 -76.708454
0.990000 0.148500 141.599731 2.316732 15.533545 -76.986524
1.000000 0.150000 143.053813 2.392664 15.692089 -77.254097
1.010000 0.151500 144.508666 2.470880 15.852581 -77.511191
1.020000 0.153000 145.964305 2.551427 16.015062 -77.757825
1.030000 0.154500 147.420744 2.634349 16.179575 -77.994021
1.040000 0.156000 148.878001 2.719694 16.346159 -78.219799
1.050000 0.157500 150.336090 2.807507 16.514856 -78.435183
1.060000 0.159000 151.795027 2.897833 16.685705 -78.640196
1.070000 0.160500 153.254828 2.990719 16.858744 -78.834863
1.080000 0.162000 154.715510 3.086210 17.034012 -79.019207
1.090000 0.163500 156.177088 3.184352 17.211547 -79.193254
1.100000 0.165000 157.639578 3.285190 17.391385 -79.357030
1.110000 0.166500 159.102998 3.388770 17.573563 -79.510560
1.120000 0.168000 160.567364 3.495137 17.758117 -79.653870
1.130000 0.169500 162.032691 3.604337 17.945081 -79.786984
1.140000 0.171000 163.498998 3.716415 18.134491 -79.909929
1.150000 0.172500 164.966301 3.831416 18.326381 -80.022728
1.160000 0.174000 166.434616 3.949386 18.520783 -80.125407
1.170000 0.175500 167.903962 4.070370 18.717730 -80.217989
1.180000 0.177000 169.374354 4.194413 18.917255 -80.300496
1.190000 0.178500 170.845811 4.321559 19.119389 -80.372951
1.200000 0.180000 172.318349 4.451856 19.324163 -80.435376
1.210000 0.181500 173.791987 4.585346 19.531607 -80.487790
1.220000 0.183000 175.266741 4.722077 19.741753 -80.530213
1.230000 0.184500 176.742629 4.862091 19.954629 -80.562663
1.240000 0.186000 178.219669 5.005436 20.170263 -80.585157
1.250000 0.187500 179.697879 5.152155 20.388686 -80.597710
1.260000 0.189000 181.177275 5.302294 20.609923 -80.600337
1.270000 0.190500 182.657878 5.455898 20.834004 -80.593050
1.280000 0.192000 184.139703 5.613012 21.060954 -80.575861
1.290000 0.193500 185.622770 5.773681 21.290800 -80.548779
1.300000 0.195000 187.107096 5.937950 21.523569 -80.511813
1.310000 0.196500 188.592700 6.105865 21.759286 -80.464969
1.320000 0.198000 190.079599 6.277470 21.997976 -80.408253
1.330000 0.199500 191.567813 6.452810 22.239664 -80.341666
1.340000 0.201000 193.057359 6.631931 22.484374 -80.265212
1.350000 0.202500 194.548256 6.814878 22.732130 -80.178891
1.360000 0.204000 196.040523 7.001696 22.982955 -80.082699
1.370000 0.205500 197.534177 7.192431 23.236873 -79.976635
1.380000 0.207000 199.029239 7.387127 23.493907 -79.860693
1.390000 0.208500 200.525725 7.585829 23.754078 -79.734866
0.010000 0.001500 1.408668 0.000902 1.112266 -1.506845
0.020000 0.003000 2.818795 0.002420 1.598276 -2.972370
0.030000 0.004500 4.229786 0.004241 1.952385 -4.400223
0.040000 0.006000 5.641432 0.006299 2.238653 -5.792861
0.050000 0.007500 7.053624 0.008583 2.483217 -7.152364
0.060000 0.009000 8.466298 0.011106 2.699821 -8.480596
0.070000 0.010500 9.879415 0.013889 2.896701 -9.779262
0.080000 0.012000 11.292950 0.016958 3.079207 -11.049950
0.090000 0.013500 12.706889 0.020337 3.251007 -12.294142
0.100000 0.015000 14.121221 0.024051 3.414710 -13.513227
0.110000 0.016500 15.535942 0.028120 3.572227 -14.708513
0.120000 0.018000 16.951050 0.032564 3.724984 -15.881229
0.130000 0.019500 18.366544 0.037399 3.874061 -17.032534
0.140000 0.021000 19.782426 0.042637 4.020286 -18.163516
0.150000 0.022500 21.198697 0.048289 4.164296 -19.275201
0.160000 0.024000 22.615358 0.054360 4.306585 -20.368552
0.170000 0.025500 24.032412 0.060857 4.447534 -21.444471
0.180000 0.027000 25.449861 0.067780 4.587440 -22.503806
0.190000 0.028500 26.867706 0.075130 4.726530 -23.547349
0.200000 0.030000 28.285949 0.082905 4.864979 -24.575841
0.210000 0.031500 29.704592 0.091101 5.002917 -25.589971
0.220000 0.033000 31.123635 0.099712 5.140443 -26.590382
0.230000 0.034500 32.543078 0.108734 5.277627 -27.577670
0.240000 0.036000 33.962923 0.118158 5.414518 -28.552387
0.250000 0.037500 35.383168 0.127977 5.551149 -29.515043
0.260000 0.039000 36.803814 0.138181 5.687540 -30.466110
0.270000 0.040500 38.224860 0.148763 5.823698 -31.406019
0.280000 0.042000 39.646304 0.159714 5.959626 -32.335166
0.290000 0.043500 41.068146 0.171025 6.095318 -33.253913
0.300000 0.045000 42.490385 0.182686 6.230767 -34.162589
0.310000 0.046500 43.913017 0.194691 6.365961 -35.061493
0.320000 0.048000 45.336042 0.207031 6.500885 -35.950893
0.330000 0.049500 46.759459 0.219699 6.635527 -36.831032
0.340000 0.051000 48.183263 0.232689 6.769872 -37.702125
0.350000 0.052500 49.607455 0.245994 6.903906 -38.564364
0.360000 0.054000 51.032031 0.259612 7.037617 -39.417920
0.370000 0.055500 52.456990 0.273537 7.170993 -40.262938
0.380000 0.057000 53.882329 0.287768 7.304025 -41.099548
0.390000 0.058500 55.308047 0.302302 7.436704 -41.927858
0.400000 0.060000 56.734142 0.317139 7.569026 -42.747962
0.410000 0.061500 58.160611 0.332280 7.700986 -43.559935
0.420000 0.063000 59.587453 0.347727 7.832583 -44.363839
0.430000 0.064500 61.014666 0.363483 7.963819 -45.159721
0.440000 0.066000 62.442250 0.379553 8.094696 -45.947617
0.450000 0.067500 63.870202 0.395942 8.225221 -46.727549
0.460000 0.069000 65.298523 0.412657 8.355402 -47.499531
0.470000 0.070500 66.727210 0.429707 8.485248 -48.263565
0.480000 0.072000 68.156264 0.447101 8.614774 -49.019645
0.490000 0.073500 69.585683 0.464849 8.743992 -49.767758
0.500000 0.075000 71.015469 0.482964 8.872921 -50.507881
0.510000 0.076500 72.445621 0.501460 9.001580 -51.239986
0.520000 0.078000 73.876139 0.520350 9.129989 -51.964040
0.530000 0.079500 75.307025 0.539650 9.258171 -52.680002
0.540000 0.081000 76.738278 0.559378 9.386150 -53.387828
0.550000 0.082500 78.169901 0.579550 9.513954 -54.087470
0.560000 0.084000 79.601895 0.600188 9.641609 -54.778876
0.570000 0.085500 81.034262 0.621310 9.769146 -55.461991
0.580000 0.087000 82.467004 0.642938 9.896594 -56.136756
0.590000 0.088500 83.900123 0.665096 10.023987 -56.803112
0.600000 0.090000 85.333622 0.687805 10.151358 -57.460997
0.610000 0.091500 86.767505 0.711092 10.278742 -58.110348
0.620000 0.093000 88.201774 0.734981 10.406174 -58.751100
0.630000 0.094500 89.636434 0.759499 10.533690 -59.383188
0.640000 0.096000 91.071488 0.784673 10.661330 -60.006546
0.650000 0.097500 92.506940 0.810532 10.789131 -60.621110
0.660000 0.099000 93.942796 0.837105 10.917132 -61.226813
0.670000 0.100500 95.379060 0.864422 11.045375 -61.823591
0.680000 0.102000 96.815738 0.892514 11.173899 -62.411379
0.690000 0.103500 98.252834 0.921412 11.302746 -62.990114
0.700000 0.105000 99.690356 0.951150 11.431957 -63.559733
0.710000 0.106500 101.128308 0.981759 11.561576 -64.120176
0.720000 0.108000 102.566698 1.013273 11.691645 -64.671382
0.730000 0.109500 104.005532 1.045728 11.822206 -65.213293
0.740000 0.111000 105.444817 1.079158 11.953304 -65.745853
0.750000 0.112500 106.884560 1.113599 12.084981 -66.269008
0.760000 0.114000 108.324770 1.149087 12.217283 -66.782705
0.770000 0.115500 109.765454 1.185658 12.350251 -67.286894
0.780000 0.117000 111.206620 1.223350 12.483932 -67.781526
0.790000 0.118500 112.648277 1.262201 12.618368 -68.266556
0.800000 0.120000 114.090433 1.302249 12.753605 -68.741939
0.810000 0.121500 115.533097 1.343531 12.889685 -69.207635
0.820000 0.123000 116.976278 1.386088 13.026653 -69.663605
0.830000 0.124500 118.419987 1.429959 13.164553 -70.109813
0.840000 0.126000 119.864232 1.475183 13.303429 -70.546224
0.850000 0.127500 121.309024 1.521799 13.443325 -70.972809
0.860000 0.129000 122.754373 1.569850 13.584283 -71.389537
0.870000 0.130500 124.200288 1.619374 13.726348 -71.796383
0.880000 0.132000 125.646782 1.670413 13.869562 -72.193324
0.890000 0.133500 127.093865 1.723007 14.013968 -72.580338
0.900000 0.135000 128.541547 1.777198 14.159608 -72.957407
0.910000 0.136500 129.989841 1.833027 14.306525 -73.324515
0.920000 0.138000 131.438757 1.890535 14.454760 -73.681649
0.930000 0.139500 132.888307 1.949765 14.604354 -74.028796
0.940000 0.141000 134.338504 2.010758 14.755350 -74.365950
0.950000 0.142500 135.789360 2.073555 14.907787 -74.693102
0.960000 0.144000 137.240886 2.138198 15.061705 -75.010249
0.970000 0.145500 138.693095 2.204730 15.217146 -75.317390
0.980000 0.147000 140.146000 2.273192 15.374147 -75.614523
0.990000 0.148500 141.599613 2.343627 15.532748 -75.901652
1.000000 0.150000 143.053948 2.416076 15.692988 -76.178780
1.010000 0.151500 144.509018 2.490581 15.854904 -76.445914
1.020000 0.153000 145.964836 2.567185 16.018535 -76.703061
1.030000 0.154500 147.421415 2.645929 16.183916 -76.950231
1.040000 0.156000 148.878769 2.726855 16.351086 -77.187436
1.050000 0.157500 150.336912 2.810006 16.520079 -77.414687
1.060000 0.159000 151.795858 2.895422 16.690932 -77.632000
1.070000 0.160500 153.255621 2.983146 16.863680 -77.839389
1.080000 0.162000 154.716214 3.073220 17.038356 -78.036871
1.090000 0.163500 156.177652 3.165685 17.214996 -78.224466
1.100000 0.165000 157.639949 3.260582 17.393633 -78.402190
1.110000 0.166500 159.103121 3.357954 17.574300 -78.570065
1.120000 0.168000 160.567181 3.457841 17.757029 -78.728111
1.130000 0.169500 162.032144 3.560285 17.941853 -78.876350
1.140000 0.171000 163.498025 3.665326 18.128803 -79.014803
1.150000 0.172500 164.964839 3.773007 18.317910 -79.143495
1.160000 0.174000 166.432602 3.883368 18.509205 -79.262447
1.170000 0.175500 167.901327 3.996450 18.702717 -79.371683
1.180000 0.177000 169.371030 4.112293 18.898476 -79.471228
1.190000 0.178500 170.841727 4.230939 19.096511 -79.561104
1.200000 0.180000 172.313433 4.352428 19.296851 -79.641338
1.210000 0.181500 173.786163 4.476800 19.499523 -79.711951
1.220000 0.183000 175.259934 4.604096 19.704555 -79.772970
1.230000 0.184500 176.734759 4.734355 19.911974 -79.824416
1.240000 0.186000 178.210656 4.867620 20.121807 -79.866315
1.250000 0.187500 179.687640 5.003928 20.334079 -79.898689
1.260000 0.189000 181.165726 5.143320 20.548817 -79.921562
1.270000 0.190500 182.644932 5.285837 20.766045 -79.934955
1.280000 0.192000 184.125271 5.431518 20.985789 -79.938891
1.290000 0.193500 185.606762 5.580402 21.208072 -79.933391
1.300000 0.195000 187.089419 5.732529 21.432917 -79.918476
1.310000 0.196500 188.573259 5.887939 21.660350 -79.894166
1.320000 0.198000 190.058298 6.046671 21.890392 -79.860479
1.330000 0.199500 191.544552 6.208764 22.123065 -79.817436
1.340000 0.201000 193.032037 6.374258 22.358393 -79.765052
1.350000 0.202500 194.520770 6.543192 22.596397 -79.703346
1.360000 0.204000 196.010768 6.715605 22.837097 -79.632332
1.370000 0.205500 197.502046 6.891536 23.080516 -79.552026
1.380000 0.207000 198.994621 7.071024 23.326673 -79.462441
1.390000 0.208500 200.488510 7.254107 23.575588 -79.363590
0.010000 0.001500 1.408704 0.000937 1.136060 -1.497044
0.020000 0.003000 2.818935 0.002556 1.645125 -2.953488
0.030000 0.004500 4.230098 0.004542 2.021743 -4.372763
0.040000 0.006000 5.641980 0.006823 2.330064 -5.757214
0.050000 0.007500 7.054472 0.009388 2.596288 -7.108832
0.060000 0.009000 8.467508 0.012248 2.834205 -8.429407
0.070000 0.010500 9.881047 0.015423 3.052093 -9.720580
0.080000 0.012000 11.295064 0.018937 3.255337 -10.983878
0.090000 0.013500 12.709543 0.022814 3.447636 -12.220727
0.100000 0.015000 14.124474 0.027080 3.631629 -13.432469
0.110000 0.016500 15.539853 0.031754 3.809252 -14.620365
0.120000 0.018000 16.955675 0.036857 3.981956 -15.785604
0.130000 0.019500 18.371941 0.042405 4.150842 -16.929308
0.140000 0.021000 19.788652 0.048411 4.316759 -18.052534
0.150000 0.022500 21.205808 0.054886 4.480361 -19.156281
0.160000 0.024000 22.623412 0.061838 4.642160 -20.241487
0.170000 0.025500 24.041465 0.069273 4.802552 -21.309039
0.180000 0.027000 25.459970 0.077192 4.961847 -22.359769
0.190000 0.028500 26.878928 0.085597 5.120284 -23.394459
0.200000 0.030000 28.298341 0.094487 5.278048 -24.413845
0.210000 0.031500 29.718211 0.103858 5.435280 -25.418613
0.220000 0.033000 31.138539 0.113705 5.592085 -26.409410
0.230000 0.034500 32.559325 0.124023 5.748539 -27.386837
0.240000 0.036000 33.980569 0.134804 5.904697 -28.351455
0.250000 0.037500 35.402272 0.146041 6.060595 -29.303787
0.260000 0.039000 36.824434 0.157723 6.216256 -30.244319
0.270000 0.040500 38.247053 0.169842 6.371688 -31.173502
0.280000 0.042000 39.670130 0.182388 6.526895 -32.091752
0.290000 0.043500 41.093661 0.195351 6.681870 -32.999455
0.300000 0.045000 42.517647 0.208720 6.836602 -33.896964
0.310000 0.046500 43.942085 0.222485 6.991079 -34.784606
0.320000 0.048000 45.366973 0.236636 7.145281 -35.662679
0.330000 0.049500 46.792310 0.251163 7.299191 -36.531454
0.340000 0.051000 48.218092 0.266058 7.452790 -37.391180
0.350000 0.052500 49.644318 0.281310 7.606056 -38.242080
0.360000 0.054000 51.070984 0.296913 7.758971 -39.084358
0.370000 0.055500 52.498089 0.312858 7.911516 -39.918194
0.380000 0.057000 53.925629 0.329139 8.063673 -40.743753
0.390000 0.058500 55.353602 0.345749 8.215425 -41.561178
0.400000 0.060000 56.782005 0.362684 8.366758 -42.370596
0.410000 0.061500 58.210836 0.379938 8.517658 -43.172118
0.420000 0.063000 59.640091 0.397509 8.668113 -43.965841
0.430000 0.064500 61.069768 0.415394 8.818115 -44.751846
0.440000 0.066000 62.499865 0.433591 8.967656 -45.530204
0.450000 0.067500 63.930379 0.452100 9.116730 -46.300970
0.460000 0.069000 65.361308 0.470921 9.265334 -47.064190
0.470000 0.070500 66.792649 0.490057 9.413466 -47.819899
0.480000 0.072000 68.224401 0.509509 9.561128 -48.568122
0.490000 0.073500 69.656562 0.529281 9.708322 -49.308875
0.500000 0.075000 71.089129 0.549378 9.855053 -50.042166
0.510000 0.076500 72.522101 0.569806 10.001327 -50.767994
0.520000 0.078000 73.955478 0.590571 10.147152 -51.486353
0.530000 0.079500 75.389257 0.611681 10.292539 -52.197228
0.540000 0.081000 76.823437 0.633144 10.437499 -52.900600
0.550000 0.082500 78.258019 0.654971 10.582047 -53.596444
0.560000 0.084000 79.693001 0.677173 10.726197 -54.284728
0.570000 0.085500 81.128382 0.699760 10.869967 -54.965419
0.580000 0.087000 82.564163 0.722747 11.013373 -55.638476
0.590000 0.088500 84.000345 0.746146 11.156437 -56.303858
0.600000 0.090000 85.436926 0.769972 11.299178 -56.961517
0.610000 0.091500 86.873908 0.794241 11.441619 -57.611406
0.620000 0.093000 88.311292 0.818969 11.583784 -58.253472
0.630000 0.094500 89.749078 0.844174 11.725696 -58.887662
0.640000 0.096000 91.187269 0.869874 11.867381 -59.513920
0.650000 0.097500 92.625865 0.896087 12.008867 -60.132187
0.660000 0.099000 94.064868 0.922835 12.150179 -60.742405
0.670000 0.100500 95.504280 0.950136 12.291348 -61.344514
0.680000 0.102000 96.944105 0.978014 12.432401 -61.938453
0.690000 0.103500 98.384344 1.006491 12.573369 -62.524159
0.700000 0.105000 99.825000 1.035588 12.714282 -63.101571
0.710000 0.106500 101.266076 1.065331 12.855172 -63.670627
0.720000 0.108000 102.707576 1.095743 12.996071 -64.231263
0.730000 0.109500 104.149503 1.126850 13.137010 -64.783417
0.740000 0.111000 105.591861 1.158677 13.278023 -65.327028
0.750000 0.112500 107.034654 1.191251 13.419144 -65.862033
0.760000 0.114000 108.477886 1.224599 13.560405 -66.388373
0.770000 0.115500 109.921563 1.258748 13.701842 -66.905986
0.780000 0.117000 111.365688 1.293727 13.843488 -67.414814
0.790000 0.118500 112.810267 1.329565 13.985379 -67.914798
0.800000 0.120000 114.255306 1.366290 14.127550 -68.405882
0.810000 0.121500 115.700809 1.403932 14.270035 -68.888011
0.820000 0.123000 117.146783 1.442522 14.412870 -69.361129
0.830000 0.124500 118.593233 1.482091 14.556091 -69.825185
0.840000 0.126000 120.040166 1.522669 14.699733 -70.280128
0.850000 0.127500 121.487589 1.564288 14.843833 -70.725909
0.860000 0.129000 122.935507 1.606980 14.988426 -71.162479
0.870000 0.130500 124.383928 1.650777 15.133548 -71.589795
0.880000 0.132000 125.832859 1.695712 15.279234 -72.007812
0.890000 0.133500 127.282307 1.741818 15.425521 -72.416489
0.900000 0.135000 128.732280 1.789129 15.572444 -72.815787
0.910000 0.136500 130.182785 1.837676 15.720040 -73.205669
0.920000 0.138000 131.633831 1.887496 15.868343 -73.586101
0.930000 0.139500 133.085426 1.938621 16.017389 -73.957048
0.940000 0.141000 134.537577 1.991085 16.167213 -74.318482
0.950000 0.142500 135.990294 2.044924 16.317851 -74.670375
0.960000 0.144000 137.443585 2.100171 16.469337 -75.012701
0.970000 0.145500 138.897458 2.156861 16.621706 -75.345437
0.980000 0.147000 140.351924 2.215030 16.774994 -75.668562
0.990000 0.148500 141.806991 2.274712 16.929233 -75.982059
1.000000 0.150000 143.262669 2.335942 17.084458 -76.285911
1.010000 0.151500 144.718966 2.398756 17.240703 -76.580106
1.020000 0.153000 146.175894 2.463187 17.398001 -76.864633
1.030000 0.154500 147.633462 2.529273 17.556386 -77.139483
1.040000 0.156000 149.091679 2.597046 17.715890 -77.404651
1.050000 0.157500 150.550556 2.666544 17.876545 -77.660133
1.060000 0.159000 152.010103 2.737801 18.038385 -77.905929
1.070000 0.160500 153.470331 2.810851 18.201440 -78.142039
1.080000 0.162000 154.931250 2.885730 18.365743 -78.368468
1.090000 0.163500 156.392871 2.962473 18.531324 -78.585221
1.100000 0.165000 157.855205 3.041115 18.698213 -78.792308
1.110000 0.166500 159.318263 3.121690 18.866443 -78.989739
1.120000 0.168000 160.782055 3.204233 19.036041 -79.177527
1.130000 0.169500 162.246593 3.288777 19.207038 -79.355686
1.140000 0.171000 163.711888 3.375358 19.379464 -79.524235
1.150000 0.172500 165.177952 3.464010 19.553345 -79.683192
1.160000 0.174000 166.644796 3.554766 19.728711 -79.832579
1.170000 0.175500 168.112431 3.647659 19.905590 -79.972418
1.180000 0.177000 169.580870 3.742725 20.084009 -80.102736
1.190000 0.178500 171.050123 3.839994 20.263995 -80.223559
1.200000 0.180000 172.520203 3.939502 20.445574 -80.334916
1.210000 0.181500 173.991122 4.041280 20.628772 -80.436837
1.220000 0.183000 175.462892 4.145361 20.813615 -80.529354
1.230000 0.184500 176.935524 4.251777 21.000129 -80.612502
1.240000 0.186000 178.409031 4.360561 21.188337 -80.686314
1.250000 0.187500 179.883424 4.471744 21.378264 -80.750827
1.260000 0.189000 181.358717 4.585358 21.569933 -80.806079
1.270000 0.190500 182.834922 4.701433 21.763369 -80.852110
1.280000 0.192000 184.312050 4.820001 21.958593 -80.888959
1.290000 0.193500 185.790114 4.941093 22.155629 -80.916668
1.300000 0.195000 187.269127 5.064738 22.354498 -80.935278
1.310000 0.196500 188.749101 5.190968 22.555221 -80.944834
1.320000 0.198000 190.230048 5.319811 22.757820 -80.945380
1.330000 0.199500 191.711982 5.451297 22.962315 -80.936960
1.340000 0.201000 193.194914 5.585456 23.168726 -80.919620
1.350000 0.202500 194.678857 5.722317 23.377072 -80.893406
1.360000 0.204000 196.163824 5.861907 23.587374 -80.858366
1.370000 0.205500 197.649828 6.004255 23.799650 -80.814546
1.380000 0.207000 199.136881 6.149390 24.013917 -80.761996
1.390000 0.208500 200.624996 6.297339 24.230195 -80.700762
0.010000 0.001500 1.408653 0.000886 1.101944 -1.507962
0.020000 0.003000 2.818733 0.002359 1.577767 -2.974393
0.030000 0.004500 4.229648 0.004107 1.921867 -4.402839
0.040000 0.006000 5.641190 0.006067 2.198356 -5.795651
0.050000 0.007500 7.053251 0.008233 2.433425 -7.154802
0.060000 0.009000 8.465768 0.010621 2.640872 -8.482051
0.070000 0.010500 9.878704 0.013261 2.828986 -9.779005
0.080000 0.012000 11.292038 0.016182 3.003168 -11.047157
0.090000 0.013500 12.705756 0.019417 3.167135 -12.287901
0.100000 0.015000 14.119853 0.023000 3.323547 -13.502547
0.110000 0.016500 15.534327 0.026959 3.474359 -14.692328
0.120000 0.018000 16.949179 0.031323 3.621041 -15.858409
0.130000 0.019500 18.364412 0.036118 3.764715 -17.001893
0.140000 0.021000 19.780031 0.041365 3.906246 -18.123820
0.150000 0.022500 21.196042 0.047086 4.046308 -19.225177
0.160000 0.024000 22.612450 0.053296 4.185426 -20.306897
0.170000 0.025500 24.029262 0.060012 4.324013 -21.369865
0.180000 0.027000 25.446485 0.067244 4.462392 -22.414915
0.190000 0.028500 26.864123 0.075004 4.600813 -23.442838
0.200000 0.030000 28.282184 0.083299 4.739472 -24.454380
0.210000 0.031500 29.700673 0.092134 4.878519 -25.450246
0.220000 0.033000 31.119596 0.101513 5.018064 -26.431101
0.230000 0.034500 32.538958 0.111439 5.158192 -27.397572
0.240000 0.036000 33.958763 0.121913 5.298961 -28.350247
0.250000 0.037500 35.379015 0.132934 5.440409 -29.289681
0.260000 0.039000 36.799720 0.144502 5.582560 -30.216395
0.270000 0.040500 38.220880 0.156612 5.725423 -31.130875
0.280000 0.042000 39.642498 0.169263 5.869000 -32.033580
0.290000 0.043500 41.064578 0.182450 6.013282 -32.924935
0.300000 0.045000 42.487121 0.196170 6.158253 -33.805340
0.310000 0.046500 43.910131 0.210417 6.303896 -34.675165
0.320000 0.048000 45.333609 0.225188 6.450188 -35.534755
0.330000 0.049500 46.757556 0.240477 6.597101 -36.384431
0.340000 0.051000 48.181975 0.256279 6.744609 -37.224489
0.350000 0.052500 49.606866 0.272590 6.892684 -38.055202
0.360000 0.054000 51.032230 0.289406 7.041296 -38.876825
0.370000 0.055500 52.458068 0.306722 7.190417 -39.689587
0.380000 0.057000 53.884381 0.324534 7.340017 -40.493703
0.390000 0.058500 55.311169 0.342841 7.490070 -41.289365
0.400000 0.060000 56.738433 0.361639 7.640549 -42.076752
0.410000 0.061500 58.166173 0.380925 7.791428 -42.856023
0.420000 0.063000 59.594389 0.400700 7.942683 -43.627322
0.430000 0.064500 61.023082 0.420962 8.094293 -44.390780
0.440000 0.066000 62.452252 0.441712 8.246237 -45.146512
0.450000 0.067500 63.881898 0.462950 8.398496 -45.894622
0.460000 0.069000 65.312023 0.484679 8.551054 -46.635200
0.470000 0.070500 66.742625 0.506901 8.703897 -47.368324
0.480000 0.072000 68.173705 0.529620 8.857011 -48.094063
0.490000 0.073500 69.605263 0.552840 9.010387 -48.812475
0.500000 0.075000 71.037301 0.576568 9.164014 -49.523607
0.510000 0.076500 72.469818 0.600809 9.317887 -50.227500
0.520000 0.078000 73.902816 0.625571 9.472002 -50.924183
0.530000 0.079500 75.336295 0.650863 9.626354 -51.613680
0.540000 0.081000 76.770256 0.676693 9.780943 -52.296006
0.550000 0.082500 78.204701 0.703072 9.935770 -52.971172
0.560000 0.084000 79.639630 0.730012 10.090838 -53.639179
0.570000 0.085500 81.075046 0.757524 10.246151 -54.300025
0.580000 0.087000 82.510949 0.785623 10.401716 -54.953701
0.590000 0.088500 83.947342 0.814321 10.557539 -55.600194
0.600000 0.090000 85.384227 0.843635 10.713630 -56.239485
0.610000 0.091500 86.821605 0.873581 10.870000 -56.871554
0.620000 0.093000 88.259479 0.904175 11.026661 -57.496375
0.630000 0.094500 89.697853 0.935436 11.183628 -58.113917
0.640000 0.096000 91.136728 0.967382 11.340914 -58.724148
0.650000 0.097500 92.576107 1.000034 11.498536 -59.327034
0.660000 0.099000 94.015995 1.033412 11.656512 -59.922536
0.670000 0.100500 95.456394 1.067537 11.814861 -60.510613
0.680000 0.102000 96.897307 1.102433 11.973601 -61.091225
0.690000 0.103500 98.338740 1.138121 12.132755 -61.664326
0.700000 0.105000 99.780696 1.174628 12.292343 -62.229872
0.710000 0.106500 101.223179 1.211977 12.452389 -62.787814
0.720000 0.108000 102.666195 1.250194 12.612917 -63.338106
0.730000 0.109500 104.109747 1.289306 12.773950 -63.880697
0.740000 0.111000 105.553842 1.329340 12.935514 -64.415539
0.750000 0.112500 106.998484 1.370324 13.097635 -64.942580
0.760000 0.114000 108.443679 1.412286 13.260340 -65.461770
0.770000 0.115500 109.889432 1.455257 13.423657 -65.973058
0.780000 0.117000 111.335751 1.499266 13.587613 -66.476391
0.790000 0.118500 112.782640 1.544344 13.752237 -66.971719
0.800000 0.120000 114.230107 1.590523 13.917558 -67.458990
0.810000 0.121500 115.678158 1.637834 14.083606 -67.938153
0.820000 0.123000 117.126800 1.686311 14.250410 -68.409157
0.830000 0.124500 118.576041 1.735987 14.418003 -68.871952
0.840000 0.126000 120.025888 1.786895 14.586413 -69.326487
0.850000 0.127500 121.476348 1.839070 14.755673 -69.772714
0.860000 0.129000 122.927430 1.892548 14.925814 -70.210582
0.870000 0.130500 124.379141 1.947363 15.096867 -70.640045
0.880000 0.132000 125.831490 2.003551 15.268866 -71.061054
0.890000 0.133500 127.284486 2.061150 15.441842 -71.473563
0.900000 0.135000 128.738137 2.120196 15.615828 -71.877528
0.910000 0.136500 130.192452 2.180726 15.790856 -72.272901
0.920000 0.138000 131.647441 2.242779 15.966960 -72.659641
0.930000 0.139500 133.103112 2.306393 16.144172 -73.037705
0.940000 0.141000 134.559476 2.371606 16.322526 -73.407049
0.950000 0.142500 136.016543 2.438458 16.502054 -73.767634
0.960000 0.144000 137.474322 2.506989 16.682789 -74.119421
0.970000 0.145500 138.932823 2.577237 16.864766 -74.462370
0.980000 0.147000 140.392058 2.649244 17.048016 -74.796443
0.990000 0.148500 141.852037 2.723049 17.232574 -75.121606
1.000000 0.150000 143.312771 2.798694 17.418472 -75.437821
1.010000 0.151500 144.774270 2.876220 17.605744 -75.745055
1.020000 0.153000 146.236547 2.955668 17.794423 -76.043276
1.030000 0.154500 147.699612 3.037080 17.984541 -76.332450
1.040000 0.156000 149.163477 3.120497 18.176132 -76.612547
1.050000 0.157500 150.628154 3.205963 18.369229 -76.883536
1.060000 0.159000 152.093654 3.293519 18.563864 -77.145390
1.070000 0.160500 153.559991 3.383208 18.760069 -77.398079
1.080000 0.162000 155.027176 3.475073 18.957878 -77.641578
1.090000 0.163500 156.495222 3.569157 19.157322 -77.875860
1.100000 0.165000 157.964142 3.665504 19.358433 -78.100899
1.110000 0.166500 159.433947 3.764156 19.561245 -78.316673
1.120000 0.168000 160.904652 3.865157 19.765787 -78.523158
1.130000 0.169500 162.376270 3.968551 19.972092 -78.720331
1.140000 0.171000 163.848813 4.074381 20.180192 -78.908170
1.150000 0.172500 165.322295 4.182693 20.390117 -79.086656
1.160000 0.174000 166.796730 4.293529 20.601898 -79.255767
1.170000 0.175500 168.272132 4.406934 20.815566 -79.415485
1.180000 0.177000 169.748514 4.522952 21.031151 -79.565791
1.190000 0.178500 171.225890 4.641628 21.248684 -79.706666
1.200000 0.180000 172.704275 4.763006 21.468195 -79.838092
1.210000 0.181500 174.183683 4.887130 21.689713 -79.960054
1.220000 0.183000 175.664128 5.014046 21.913268 -80.072534
1.230000 0.184500 177.145625 5.143798 22.138889 -80.175515
1.240000 0.186000 178.628189 5.276430 22.366606 -80.268984
1.250000 0.187500 180.111834 5.411988 22.596446 -80.352923
1.260000 0.189000 181.596575 5.550516 22.828438 -80.427318
1.270000 0.190500 183.082427 5.692059 23.062611 -80.492154
1.280000 0.192000 184.569406 5.836662 23.298992 -80.547417
1.290000 0.193500 186.057527 5.984370 23.537609 -80.593091
1.300000 0.195000 187.546805 6.135228 23.778489 -80.629164
1.310000 0.196500 189.037256 6.289279 24.021659 -80.655621
1.320000 0.198000 190.528895 6.446571 24.267147 -80.672448
1.330000 0.199500 192.021738 6.607146 24.514978 -80.679632
1.340000 0.201000 193.515801 6.771050 24.765178 -80.677157
1.350000 0.202500 195.011099 6.938329 25.017775 -80.665011
1.360000 0.204000 196.507650 7.109026 25.272792 -80.643179
1.370000 0.205500 198.005468 7.283186 25.530256 -80.611647
1.380000 0.207000 199.504570 7.460854 25.790192 -80.570402
1.390000 0.208500 201.004972 7.642075 26.052623 -80.519429
0.010000 0.001500 1.408738 0.000973 1.158888 -1.530608
0.020000 0.003000 2.819078 0.002709 1.692709 -3.018078
0.030000 0.004500 4.230429 0.004900 2.095386 -4.466743
0.040000 0.006000 5.642584 0.007479 2.430684 -5.879603
0.050000 0.007500 7.055434 0.010430 2.724486 -7.259227
0.060000 0.009000 8.468913 0.013759 2.990303 -8.607931
0.070000 0.010500 9.882980 0.017475 3.236154 -9.927842
0.080000 0.012000 11.297606 0.021589 3.467185 -11.220934
0.090000 0.013500 12.712773 0.026110 3.686874 -12.489042
0.100000 0.015000 14.128465 0.031042 3.897652 -13.733874
0.110000 0.016500 15.544671 0.036387 4.101262 -14.957023
0.120000 0.018000 16.961382 0.042142 4.298976 -16.159967
0.130000 0.019500 18.378589 0.048298 4.491732 -17.344074
0.140000 0.021000 19.796285 0.054845 4.680225 -18.510611
0.150000 0.022500 21.214462 0.061768 4.864975 -19.660744
0.160000 0.024000 22.633113 0.069050 5.046369 -20.795539
0.170000 0.025500 24.052230 0.076672 5.224694 -21.915975
0.180000 0.027000 25.471804 0.084610 5.400162 -23.022937
0.190000 0.028500 26.891828 0.092844 5.572929 -24.117227
0.200000 0.030000 28.312293 0.101349 5.743109 -25.199568
0.210000 0.031500 29.733190 0.110100 5.910781 -26.270602
0.220000 0.033000 31.154508 0.119074 6.076005 -27.330903
0.230000 0.034500 32.576239 0.128246 6.238820 -28.380974
0.240000 0.036000 33.998373 0.137593 6.399254 -29.421254
0.250000 0.037500 35.420900 0.147093 6.557328 -30.452123
0.260000 0.039000 36.843809 0.156725 6.713058 -31.473904
0.270000 0.040500 38.267091 0.166470 6.866455 -32.486868
0.280000 0.042000 39.690736 0.176309 7.017533 -33.491239
0.290000 0.043500 41.114734 0.186227 7.166305 -34.487196
0.300000 0.045000 42.539075 0.196210 7.312785 -35.474877
0.310000 0.046500 43.963750 0.206246 7.456992 -36.454384
0.320000 0.048000 45.388749 0.216326 7.598948 -37.425784
0.330000 0.049500 46.814064 0.226444 7.738677 -38.389113
0.340000 0.051000 48.239687 0.236594 7.876208 -39.344380
0.350000 0.052500 49.665608 0.246775 8.011577 -40.291568
0.360000 0.054000 51.091820 0.256986 8.144820 -41.230640
0.370000 0.055500 52.518317 0.267231 8.275981 -42.161535
0.380000 0.057000 53.945091 0.277515 8.405106 -43.084179
0.390000 0.058500 55.372136 0.287846 8.532245 -43.998479
0.400000 0.060000 56.799447 0.298232 8.657455 -44.904331
0.410000 0.061500 58.227019 0.308689 8.780793 -45.801619
0.420000 0.063000 59.654846 0.319229 8.902321 -46.690215
0.430000 0.064500 61.082926 0.329870 9.022107 -47.569986
0.440000 0.066000 62.511254 0.340631 9.140217 -48.440792
0.450000 0.067500 63.939829 0.351534 9.256725 -49.302485
0.460000 0.069000 65.368648 0.362603 9.371706 -50.154916
0.470000 0.070500 66.797709 0.373864 9.485235 -50.997931
0.480000 0.072000 68.227012 0.385343 9.597393 -51.831377
0.490000 0.073500 69.656557 0.397070 9.708262 -52.655099
0.500000 0.075000 71.086344 0.409077 9.817924 -53.468940
0.510000 0.076500 72.516375 0.421397 9.926465 -54.272747
0.520000 0.078000 73.946650 0.434065 10.033971 -55.066369
0.530000 0.079500 75.377172 0.447117 10.140530 -55.849656
0.540000 0.081000 76.807945 0.460592 10.246232 -56.622461
0.550000 0.082500 78.238971 0.474528 10.351165 -57.384642
0.560000 0.084000 79.670255 0.488966 10.455420 -58.136061
0.570000 0.085500 81.101802 0.503950 10.559089 -58.876584
0.580000 0.087000 82.533617 0.519521 10.662263 -59.606083
0.590000 0.088500 83.965705 0.535726 10.765034 -60.324435
0.600000 0.090000 85.398074 0.552608 10.867494 -61.031524
0.610000 0.091500 86.830731 0.570216 10.969734 -61.727239
0.620000 0.093000 88.263682 0.588597 11.071848 -62.411475
0.630000 0.094500 89.696936 0.607800 11.173926 -63.084135
0.640000 0.096000 91.130502 0.627873 11.276061 -63.745128
0.650000 0.097500 92.564388 0.648867 11.378342 -64.394369
0.660000 0.099000 93.998605 0.670834 11.480862 -65.031781
0.670000 0.100500 95.433163 0.693824 11.583708 -65.657294
0.680000 0.102000 96.868071 0.717890 11.686972 -66.270845
0.690000 0.103500 98.303342 0.743084 11.790742 -66.872377
0.700000 0.105000 99.738986 0.769459 11.895105 -67.461842
0.710000 0.106500 101.175016 0.797070 12.000147 -68.039195
0.720000 0.108000 102.611443 0.825970 12.105956 -68.604403
0.730000 0.109500 104.048281 0.856213 12.212616 -69.157435
0.740000 0.111000 105.485543 0.887853 12.320211 -69.698269
0.750000 0.112500 106.923243 0.920947 12.428824 -70.226888
0.760000 0.114000 108.361393 0.955547 12.538537 -70.743283
0.770000 0.115500 109.800009 0.991711 12.649430 -71.247449
0.780000 0.117000 111.239105 1.029492 12.761582 -71.739386
0.790000 0.118500 112.678696 1.068946 12.875073 -72.219103
0.800000 0.120000 114.118797 1.110129 12.989979 -72.686609
0.810000 0.121500 115.559425 1.153097 13.106375 -73.141923
0.820000 0.123000 117.000593 1.197904 13.224337 -73.585065
0.830000 0.124500 118.442320 1.244606 13.343937 -74.016060
0.840000 0.126000 119.884621 1.293259 13.465248 -74.434937
0.850000 0.127500 121.327513 1.343918 13.588340 -74.841730
0.860000 0.129000 122.771014 1.396639 13.713284 -75.236474
0.870000 0.130500 124.215139 1.451478 13.840146 -75.619208
0.880000 0.132000 125.659907 1.508488 13.968994 -75.989973
0.890000 0.133500 127.105336 1.567727 14.099893 -76.348814
0.900000 0.135000 128.551443 1.629249 14.232909 -76.695776
0.910000 0.136500 129.998246 1.693110 14.368103 -77.030905
0.920000 0.138000 131.445764 1.759364 14.505539 -77.354251
0.930000 0.139500 132.894016 1.828067 14.645276 -77.665861
0.940000 0.141000 134.343020 1.899274 14.787374 -77.965787
0.950000 0.142500 135.792795 1.973041 14.931892 -78.254076
0.960000 0.144000 137.243360 2.049422 15.078886 -78.530780
0.970000 0.145500 138.694734 2.128474 15.228412 -78.795947
0.980000 0.147000 140.146937 2.210250 15.380526 -79.049626
0.990000 0.148500 141.599989 2.294806 15.535281 -79.291864
1.000000 0.150000 143.053910 2.382198 15.692730 -79.522707
1.010000 0.151500 144.508718 2.472481 15.852925 -79.742200
1.020000 0.153000 145.964435 2.565711 16.015915 -79.950385
1.030000 0.154500 147.421081 2.661943 16.181752 -80.147302
1.040000 0.156000 148.878675 2.761233 16.350483 -80.332990
1.050000 0.157500 150.337240 2.863638 16.522156 -80.507484
1.060000 0.159000 151.796794 2.969213 16.696819 -80.670817
1.070000 0.160500 153.257360 3.078014 16.874517 -80.823018
1.080000 0.162000 154.718958 3.190099 17.055295 -80.964115
1.090000 0.163500 156.181609 3.305523 17.239197 -81.094130
1.100000 0.165000 157.645334 3.424345 17.426268 -81.213082
1.110000 0.166500 159.110156 3.546622 17.616550 -81.320989
1.120000 0.168000 160.576094 3.672410 17.810084 -81.417861
1.130000 0.169500 162.043172 3.801769 18.006913 -81.503708
1.140000 0.171000 163.511410 3.934756 18.207077 -81.578533
1.150000 0.172500 164.980831 4.071430 18.410615 -81.642337
1.160000 0.174000 166.451457 4.211850 18.617568 -81.695117
1.170000 0.175500 167.923309 4.356075 18.827974 -81.736863
1.180000 0.177000 169.396411 4.504165 19.041870 -81.767563
1.190000 0.178500 170.870784 4.656181 19.259296 -81.787202
1.200000 0.180000 172.346452 4.812182 19.480287 -81.795757
1.210000 0.181500 173.823436 4.972229 19.704880 -81.793203
1.220000 0.183000 175.301759 5.136384 19.933112 -81.779510
1.230000 0.184500 176.781446 5.304708 20.165018 -81.754646
1.240000 0.186000 178.262518 5.477263 20.400632 -81.718570
1.250000 0.187500 179.744998 5.654111 20.639991 -81.671241
1.260000 0.189000 181.228911 5.835316 20.883128 -81.612612
1.270000 0.190500 182.714280 6.020941 21.130077 -81.542633
1.280000 0.192000 184.201127 6.211048 21.380871 -81.461247
1.290000 0.193500 185.689478 6.405702 21.635544 -81.368397
1.300000 0.195000 187.179355 6.604967 21.894129 -81.264020
1.310000 0.196500 188.670783 6.808908 22.156657 -81.148049
1.320000 0.198000 190.163786 7.017588 22.423161 -81.020414
1.330000 0.199500 191.658388 7.231074 22.693673 -80.881041
1.340000 0.201000 193.154613 7.449430 22.968224 -80.729853
1.350000 0.202500 194.652486 7.672723 23.246845 -80.566770
1.360000 0.204000 196.152032 7.901017 23.529567 -80.391709
1.370000 0.205500 197.653275 8.134379 23.816421 -80.204582
1.380000 0.207000 199.156239 8.372875 24.107436 -80.005302
1.390000 0.208500 200.660951 8.616571 24.402644 -79.793775
0.010000 0.001500 1.408678 0.000913 1.118458 -1.541019
0.020000 0.003000 2.818837 0.002472 1.612495 -3.037649
0.030000 0.004500 4.229892 0.004377 1.976064 -4.494121
0.040000 0.006000 5.641638 0.006568 2.273005 -5.913294
0.050000 0.007500 7.053970 0.009040 2.529280 -7.297593
0.060000 0.009000 8.466826 0.011808 2.758483 -8.649191
0.070000 0.010500 9.880172 0.014895 2.968715 -9.970085
0.080000 0.012000 11.293982 0.018327 3.165204 -11.262124
0.090000 0.013500 12.708245 0.022126 3.351502 -12.527035
0.100000 0.015000 14.122952 0.026313 3.530114 -13.766435
0.110000 0.016500 15.538097 0.030905 3.702851 -14.981838
0.120000 0.018000 16.953679 0.035916 3.871046 -16.174663
0.130000 0.019500 18.369696 0.041356 4.035695 -17.346242
0.140000 0.021000 19.786148 0.047231 4.197544 -18.497816
0.150000 0.022500 21.203036 0.053543 4.357156 -19.630549
0.160000 0.024000 22.620359 0.060291 4.514956 -20.745524
0.170000 0.025500 24.038117 0.067473 4.671264 -21.843749
0.180000 0.027000 25.456311 0.075082 4.826317 -22.926160
0.190000 0.028500 26.874938 0.083109 4.980291 -23.993622
0.200000 0.030000 28.293999 0.091546 5.133312 -25.046936
0.210000 0.031500 29.713492 0.100381 5.285470 -26.086838
0.220000 0.033000 31.133415 0.109602 5.436824 -27.114002
0.230000 0.034500 32.553766 0.119194 5.587412 -28.129047
0.240000 0.036000 33.974541 0.129146 5.737255 -29.132532
0.250000 0.037500 35.395739 0.139442 5.886362 -30.124969
0.260000 0.039000 36.817354 0.150070 6.034730 -31.106818
0.270000 0.040500 38.239385 0.161015 6.182353 -32.078490
0.280000 0.042000 39.661827 0.172265 6.329220 -33.040356
0.290000 0.043500 41.084676 0.183809 6.475317 -33.992743
0.300000 0.045000 42.507928 0.195635 6.620629 -34.935939
0.310000 0.046500 43.931579 0.207733 6.765142 -35.870197
0.320000 0.048000 45.355624 0.220095 6.908843 -36.795734
0.330000 0.049500 46.780060 0.232713 7.051721 -37.712739
0.340000 0.051000 48.204882 0.245582 7.193767 -38.621368
0.350000 0.052500 49.630086 0.258697 7.334975 -39.521751
0.360000 0.054000 51.055668 0.272056 7.475342 -40.413994
0.370000 0.055500 52.481625 0.285659 7.614869 -41.298178
0.380000 0.057000 53.907953 0.299505 7.753560 -42.174366
0.390000 0.058500 55.334648 0.313599 7.891424 -43.042599
0.400000 0.060000 56.761708 0.327943 8.028470 -43.902901
0.410000 0.061500 58.189130 0.342546 8.164715 -44.755280
0.420000 0.063000 59.616911 0.357415 8.300177 -45.599730
0.430000 0.064500 61.045050 0.372560 8.434878 -46.436232
0.440000 0.066000 62.473544 0.387994 8.568843 -47.264754
0.450000 0.067500 63.902392 0.403730 8.702102 -48.085255
0.460000 0.069000 65.331593 0.419784 8.834685 -48.897685
0.470000 0.070500 66.761147 0.436173 8.966628 -49.701985
0.480000 0.072000 68.191054 0.452917 9.097968 -50.498090
0.490000 0.073500 69.621313 0.470036 9.228747 -51.285927
0.500000 0.075000 71.051925 0.487554 9.359006 -52.065419
0.510000 0.076500 72.482893 0.505494 9.488791 -52.836486
0.520000 0.078000 73.914216 0.523883 9.618150 -53.599042
0.530000 0.079500 75.345897 0.542748 9.747133 -54.352999
0.540000 0.081000 76.777939 0.562118 9.875791 -55.098269
0.550000 0.082500 78.210345 0.582024 10.004178 -55.834759
0.560000 0.084000 79.643117 0.602497 10.132349 -56.562377
0.570000 0.085500 81.076261 0.623573 10.260361 -57.281030
0.580000 0.087000 82.509780 0.645284 10.388272 -57.990626
0.590000 0.088500 83.943679 0.667668 10.516141 -58.691072
0.600000 0.090000 85.377963 0.690762 10.644030 -59.382276
0.610000 0.091500 86.812638 0.714605 10.772000 -60.064149
0.620000 0.093000 88.247711 0.739237 10.900113 -60.736601
0.630000 0.094500 89.683187 0.764698 11.028433 -61.399545
0.640000 0.096000 91.119074 0.791031 11.157025 -62.052896
0.650000 0.097500 92.555380 0.818280 11.285952 -62.696571
0.660000 0.099000 93.992113 0.846488 11.415281 -63.330489
0.670000 0.100500 95.429280 0.875700 11.545077 -63.954574
0.680000 0.102000 96.866891 0.905964 11.675406 -64.568749
0.690000 0.103500 98.304956 0.937326 11.806334 -65.172942
0.700000 0.105000 99.743483 0.969834 11.937929 -65.767084
0.710000 0.106500 101.182482 1.003538 12.070257 -66.351108
0.720000 0.108000 102.621966 1.038485 12.203385 -66.924951
0.730000 0.109500 104.061943 1.074728 12.337379 -67.488551
0.740000 0.111000 105.502426 1.112318 12.472308 -68.041851
0.750000 0.112500 106.943427 1.151305 12.608236 -68.584797
0.760000 0.114000 108.384956 1.191743 12.745232 -69.117336
0.770000 0.115500 109.827028 1.233684 12.883360 -69.639419
0.780000 0.117000 111.269655 1.277183 13.022689 -70.151000
0.790000 0.118500 112.712849 1.322294 13.163282 -70.652036
0.800000 0.120000 114.156625 1.369072 13.305207 -71.142484
0.810000 0.121500 115.600996 1.417573 13.448527 -71.622306
0.820000 0.123000 117.045977 1.467852 13.593309 -72.091466
0.830000 0.124500 118.491582 1.519967 13.739616 -72.549928
0.840000 0.126000 119.937827 1.573973 13.887512 -72.997661
0.850000 0.127500 121.384725 1.629930 14.037062 -73.434633
0.860000 0.129000 122.832294 1.687895 14.188328 -73.860816
0.870000 0.130500 124.280549 1.747927 14.341373 -74.276180
0.880000 0.132000 125.729506 1.810085 14.496258 -74.680700
0.890000 0.133500 127.179182 1.874428 14.653047 -75.074350
0.900000 0.135000 128.629593 1.941016 14.811799 -75.457105
0.910000 0.136500 130.080757 2.009911 14.972576 -75.828940
0.920000 0.138000 131.532690 2.081172 15.135437 -76.189831
0.930000 0.139500 132.985412 2.154861 15.300442 -76.539755
0.940000 0.141000 134.438939 2.231040 15.467651 -76.878688
0.950000 0.142500 135.893290 2.309772 15.637121 -77.206605
0.960000 0.144000 137.348483 2.391119 15.808911 -77.523482
0.970000 0.145500 138.804538 2.475144 15.983077 -77.829294
0.980000 0.147000 140.261473 2.561911 16.159678 -78.124013
0.990000 0.148500 141.719307 2.651484 16.338769 -78.407612
1.000000 0.150000 143.178061 2.743928 16.520406 -78.680063
1.010000 0.151500 144.637754 2.839308 16.704644 -78.941335
1.020000 0.153000 146.098405 2.937690 16.891539 -79.191395
1.030000 0.154500 147.560037 3.039139 17.081144 -79.430211
1.040000 0.156000 149.022668 3.143723 17.273514 -79.657745
1.050000 0.157500 150.486321 3.251509 17.468702 -79.873959
1.060000 0.159000 151.951015 3.362564 17.666760 -80.078813
1.070000 0.160500 153.416773 3.476957 17.867742 -80.272261
1.080000 0.162000 154.883615 3.594755 18.071699 -80.454260
1.090000 0.163500 156.351565 3.716030 18.278682 -80.624758
1.100000 0.165000 157.820643 3.840850 18.488744 -80.783704
1.110000 0.166500 159.290872 3.969286 18.701933 -80.931042
1.120000 0.168000 160.762275 4.101410 18.918302 -81.066714
1.130000 0.169500 162.234874 4.237291 19.137899 -81.190658
1.140000 0.171000 163.708692 4.377004 19.360774 -81.302808
1.150000 0.172500 165.183754 4.520619 19.586977 -81.403095
1.160000 0.174000 166.660081 4.668211 19.816556 -81.491447
1.170000 0.175500 168.137698 4.819853 20.049559 -81.567787
1.180000 0.177000 169.616628 4.975620 20.286034 -81.632036
1.190000 0.178500 171.096896 5.135586 20.526029 -81.684110
1.200000 0.180000 172.578527 5.299827 20.769592 -81.723923
1.210000 0.181500 174.061544 5.468418 21.016770 -81.751382
1.220000 0.183000 175.545972 5.641436 21.267608 -81.766395
1.230000 0.184500 177.031837 5.818958 21.522154 -81.768862
1.240000 0.186000 178.519164 6.001061 21.780454 -81.758682
1.250000 0.187500 180.007979 6.187823 22.042553 -81.735749
1.260000 0.189000 181.498306 6.379322 22.308497 -81.699956
1.270000 0.190500 182.990172 6.575636 22.578330 -81.651190
1.280000 0.192000 184.483603 6.776845 22.852098 -81.589337
1.290000 0.193500 185.978625 6.983027 23.129846 -81.514276
1.300000 0.195000 187.475265 7.194263 23.411617 -81.425888
1.310000 0.196500 188.973550 7.410632 23.697455 -81.324048
1.320000 0.198000 190.473506 7.632213 23.987404 -81.208629
1.330000 0.199500 191.975161 7.859088 24.281508 -81.079502
1.340000 0.201000 193.478542 8.091336 24.579809 -80.936534
1.350000 0.202500 194.983676 8.329038 24.882349 -80.779592
1.360000 0.204000 196.490591 8.572275 25.189172 -80.608540
1.370000 0.205500 197.999315 8.821126 25.500318 -80.423239
1.380000 0.207000 199.509877 9.075671 25.815830 -80.223550
1.390000 0.208500 201.022304 9.335992 26.135750 -80.009332
0.010000 0.001500 1.408615 0.000850 1.076895 -1.519831
0.020000 0.003000 2.818585 0.002215 1.528371 -2.997092
0.030000 0.004500 4.229319 0.003789 1.848671 -4.435537
0.040000 0.006000 5.640611 0.005512 2.101829 -5.837646
0.050000 0.007500 7.052355 0.007380 2.313977 -7.205497
0.060000 0.009000 8.464490 0.009412 2.498863 -8.540943
0.070000 0.010500 9.876980 0.011637 2.664736 -9.845680
0.080000 0.012000 11.289803 0.014086 2.816957 -11.121277
0.090000 0.013500 12.702949 0.016793 2.959210 -12.369202
0.100000 0.015000 14.116412 0.019789 3.094122 -13.590832
0.110000 0.016500 15.530190 0.023105 3.223619 -14.787462
0.120000 0.018000 16.944285 0.026768 3.349143 -15.960314
0.130000 0.019500 18.358700 0.030802 3.471790 -17.110539
0.140000 0.021000 19.773440 0.035229 3.592403 -18.239226
0.150000 0.022500 21.188512 0.040067 3.711633 -19.347401
0.160000 0.024000 22.603920 0.045333 3.829986 -20.436032
0.170000 0.025500 24.019670 0.051039 3.947856 -21.506035
0.180000 0.027000 25.435770 0.057197 4.065550 -22.558268
0.190000 0.028500 26.852224 0.063814 4.183303 -23.593544
0.200000 0.030000 28.269039 0.070899 4.301298 -24.612624
0.210000 0.031500 29.686220 0.078454 4.419671 -25.616225
0.220000 0.033000 31.103771 0.086482 4.538526 -26.605018
0.230000 0.034500 32.521699 0.094987 4.657935 -27.579633
0.240000 0.036000 33.940006 0.103966 4.777951 -28.540658
0.250000 0.037500 35.358698 0.113420 4.898606 -29.488643
0.260000 0.039000 36.777777 0.123348 5.019919 -30.424099
0.270000 0.040500 38.197247 0.133746 5.141896 -31.347504
0.280000 0.042000 39.617111 0.144612 5.264537 -32.259300
0.290000 0.043500 41.037371 0.155942 5.387831 -33.159896
0.300000 0.045000 42.458029 0.167735 5.511764 -34.049671
0.310000 0.046500 43.879089 0.179985 5.636320 -34.928975
0.320000 0.048000 45.300551 0.192691 5.761477 -35.798128
0.330000 0.049500 46.722417 0.205849 5.887212 -36.657427
0.340000 0.051000 48.144689 0.219457 6.013504 -37.507139
0.350000 0.052500 49.567367 0.233513 6.140327 -38.347510
0.360000 0.054000 50.990454 0.248016 6.267660 -39.178764
0.370000 0.055500 52.413949 0.262964 6.395480 -40.001102
0.380000 0.057000 53.837855 0.278358 6.523766 -40.814705
0.390000 0.058500 55.262171 0.294198 6.652499 -41.619736
0.400000 0.060000 56.686900 0.310487 6.781660 -42.416340
0.410000 0.061500 58.112041 0.327226 6.911233 -43.204646
0.420000 0.063000 59.537596 0.344420 7.041204 -43.984765
0.430000 0.064500 60.963566 0.362073 7.171562 -44.756795
0.440000 0.066000 62.389952 0.380190 7.302296 -45.520822
0.450000 0.067500 63.816754 0.398779 7.433399 -46.276916
0.460000 0.069000 65.243976 0.417847 7.564865 -47.025137
0.470000 0.070500 66.671617 0.437403 7.696691 -47.765534
0.480000 0.072000 68.099679 0.457457 7.828878 -48.498146
0.490000 0.073500 69.528165 0.478021 7.961425 -49.223002
0.500000 0.075000 70.957075 0.499107 8.094336 -49.940123
0.510000 0.076500 72.386413 0.520728 8.227617 -50.649520
0.520000 0.078000 73.816180 0.542899 8.361276 -51.351200
0.530000 0.079500 75.246378 0.565636 8.495322 -52.045159
0.540000 0.081000 76.677011 0.588955 8.629767 -52.731392
0.550000 0.082500 78.108082 0.612876 8.764625 -53.409885
0.560000 0.084000 79.539593 0.637416 8.899911 -54.080618
0.570000 0.085500 80.971547 0.662597 9.035641 -54.743570
0.580000 0.087000 82.403950 0.688439 9.171836 -55.398713
0.590000 0.088500 83.836803 0.714966 9.308514 -56.046016
0.600000 0.090000 85.270113 0.742201 9.445698 -56.685445
0.610000 0.091500 86.703882 0.770168 9.583411 -57.316965
0.620000 0.093000 88.138116 0.798892 9.721678 -57.940534
0.630000 0.094500 89.572820 0.828401 9.860524 -58.556111
0.640000 0.096000 91.007998 0.858723 9.999978 -59.163654
0.650000 0.097500 92.443656 0.889885 10.140066 -59.763116
0.660000 0.099000 93.879801 0.921916 10.280819 -60.354451
0.670000 0.100500 95.316438 0.954849 10.422267 -60.937612
0.680000 0.102000 96.753573 0.988713 10.564441 -61.512551
0.690000 0.103500 98.191213 1.023541 10.707374 -62.079218
0.700000 0.105000 99.629365 1.059365 10.851098 -62.637563
0.710000 0.106500 101.068036 1.096221 10.995648 -63.187538
0.720000 0.108000 102.507234 1.134142 11.141058 -63.729092
0.730000 0.109500 103.946966 1.173163 11.287363 -64.262176
0.740000 0.111000 105.387240 1.213321 11.434599 -64.786739
0.750000 0.112500 106.828065 1.254654 11.582803 -65.302734
0.760000 0.114000 108.269449 1.297197 11.732011 -65.810110
0.770000 0.115500 109.711401 1.340991 11.882261 -66.308820
0.780000 0.117000 111.153930 1.386073 12.033590 -66.798817
0.790000 0.118500 112.597045 1.432483 12.186037 -67.280052
0.800000 0.120000 114.040757 1.480262 12.339640 -67.752480
0.810000 0.121500 115.485074 1.529451 12.494438 -68.216055
0.820000 0.123000 116.930008 1.580091 12.650470 -68.670733
0.830000 0.124500 118.375568 1.632224 12.807775 -69.116470
0.840000 0.126000 119.821765 1.685893 12.966392 -69.553223
0.850000 0.127500 121.268611 1.741141 13.126362 -69.980950
0.860000 0.129000 122.716116 1.798012 13.287723 -70.399609
0.870000 0.130500 124.164292 1.856549 13.450516 -70.809162
0.880000 0.132000 125.613151 1.916798 13.614781 -71.209568
0.890000 0.133500 127.062704 1.978804 13.780557 -71.600789
0.900000 0.135000 128.512964 2.042612 13.947884 -71.982787
0.910000 0.136500 129.963944 2.108269 14.116802 -72.355527
0.920000 0.138000 131.415655 2.175820 14.287352 -72.718971
0.930000 0.139500 132.868110 2.245314 14.459573 -73.073086
0.940000 0.141000 134.321324 2.316797 14.633504 -73.417836
0.950000 0.142500 135.775309 2.390317 14.809185 -73.753187
0.960000 0.144000 137.230079 2.465923 14.986657 -74.079107
0.970000 0.145500 138.685647 2.543662 15.165958 -74.395563
0.980000 0.147000 140.142028 2.623584 15.347128 -74.702523
0.990000 0.148500 141.599236 2.705738 15.530206 -74.999955
1.000000 0.150000 143.057285 2.790173 15.715231 -75.287828
1.010000 0.151500 144.516190 2.876940 15.902242 -75.566112
1.020000 0.153000 145.975966 2.966089 16.091278 -75.834774
1.030000 0.154500 147.436627 3.057670 16.282377 -76.093786
1.040000 0.156000 148.898190 3.151735 16.475577 -76.343115
1.050000 0.157500 150.360669 3.248334 16.670917 -76.582733
1.060000 0.159000 151.824081 3.347519 16.868434 -76.812608
1.070000 0.160500 153.288441 3.449343 17.068167 -77.032709
1.080000 0.162000 154.753765 3.553856 17.270152 -77.243006
1.090000 0.163500 156.220069 3.661113 17.474427 -77.443469
1.100000 0.165000 157.687370 3.771165 17.681029 -77.634064
1.110000 0.166500 159.155684 3.884065 17.889994 -77.814761
1.120000 0.168000 160.625029 3.999867 18.101360 -77.985526
1.130000 0.169500 162.095420 4.118625 18.315162 -78.146328
1.140000 0.171000 163.566876 4.240392 18.531437 -78.297132
1.150000 0.172500 165.039413 4.365223 18.750220 -78.437905
1.160000 0.174000 166.513049 4.493171 18.971547 -78.568611
1.170000 0.175500 167.987802 4.624292 19.195453 -78.689214
1.180000 0.177000 169.463689 4.758641 19.421973 -78.799678
1.190000 0.178500 170.940729 4.896272 19.651142 -78.899965
1.200000 0.180000 172.418939 5.037241 19.882994 -78.990037
1.210000 0.181500 173.898338 5.181604 20.117565 -79.069853
1.220000 0.183000 175.378944 5.329416 20.354886 -79.139375
1.230000 0.184500 176.860776 5.480734 20.594994 -79.198558
1.240000 0.186000 178.343853 5.635615 20.837920 -79.247361
1.250000 0.187500 179.828193 5.794114 21.083698 -79.285740
1.260000 0.189000 181.313816 5.956288 21.332362 -79.313650
1.270000 0.190500 182.800741 6.122194 21.583943 -79.331043
1.280000 0.192000 184.288987 6.291890 21.838475 -79.337873
1.290000 0.193500 185.778574 6.465433 22.095989 -79.334090
1.300000 0.195000 187.269521 6.642880 22.356518 -79.319645
1.310000 0.196500 188.761848 6.824289 22.620093 -79.294485
1.320000 0.198000 190.255576 7.009718 22.886746 -79.258559
1.330000 0.199500 191.750723 7.199224 23.156507 -79.211812
1.340000 0.201000 193.247311 7.392867 23.429407 -79.154189
1.350000 0.202500 194.745359 7.590703 23.705479 -79.085633
1.360000 0.204000 196.244889 7.792791 23.984750 -79.006089
1.370000 0.205500 197.745920 7.999190 24.267253 -78.915496
1.380000 0.207000 199.248474 8.209957 24.553016 -78.813794
1.390000 0.208500 200.752571 8.425152 24.842069 -78.700924
0.010000 0.001500 1.408587 0.000821 1.058099 -1.514487
0.020000 0.003000 2.818472 0.002100 1.490536 -2.986767
0.030000 0.004500 4.229063 0.003530 1.791673 -4.420394
0.040000 0.006000 5.640154 0.005052 2.025630 -5.817680
0.050000 0.007500 7.051640 0.006664 2.218623 -7.180549
0.060000 0.009000 8.463460 0.008389 2.384473 -8.510706
0.070000 0.010500 9.875581 0.010260 2.531499 -9.809708
0.080000 0.012000 11.287982 0.012316 2.665134 -11.078992
0.090000 0.013500 12.700653 0.014596 2.789125 -12.319900
0.100000 0.015000 14.113592 0.017140 2.906163 -13.533692
0.110000 0.016500 15.526801 0.019987 3.018233 -14.721555
0.120000 0.018000 16.940283 0.023172 3.126837 -15.884610
0.130000 0.019500 18.354046 0.026730 3.233124 -17.023918
0.140000 0.021000 19.768098 0.030694 3.337988 -18.140486
0.150000 0.022500 21.182448 0.035092 3.442130 -19.235268
0.160000 0.024000 22.597106 0.039952 3.546102 -20.309170
0.170000 0.025500 24.012084 0.045298 3.650341 -21.363052
0.180000 0.027000 25.427390 0.051153 3.755192 -22.397733
0.190000 0.028500 26.843036 0.057537 3.860929 -23.413989
0.200000 0.030000 28.259033 0.064468 3.967766 -24.412558
0.210000 0.031500 29.675390 0.071962 4.075872 -25.394142
0.220000 0.033000 31.092117 0.080032 4.185375 -26.359405
0.230000 0.034500 32.509225 0.088692 4.296374 -27.308980
0.240000 0.036000 33.926722 0.097951 4.408941 -28.243467
0.250000 0.037500 35.344617 0.107820 4.523127 -29.163433
0.260000 0.039000 36.762920 0.118306 4.638965 -30.069417
0.270000 0.040500 38.181637 0.129416 4.756476 -30.961930
0.280000 0.042000 39.600778 0.141155 4.875666 -31.841455
0.290000 0.043500 41.020349 0.153529 4.996533 -32.708447
0.300000 0.045000 42.440358 0.166541 5.119068 -33.563338
0.310000 0.046500 43.860811 0.180195 5.243254 -34.406535
0.320000 0.048000 45.281715 0.194493 5.369070 -35.238422
0.330000 0.049500 46.703076 0.209437 5.496490 -36.059361
0.340000 0.051000 48.124900 0.225030 5.625487 -36.869690
0.350000 0.052500 49.547192 0.241274 5.756031 -37.669731
0.360000 0.054000 50.969957 0.258169 5.888087 -38.459782
0.370000 0.055500 52.393200 0.275716 6.021625 -39.240125
0.380000 0.057000 53.816927 0.293918 6.156609 -40.011023
0.390000 0.058500 55.241141 0.312776 6.293006 -40.772723
0.400000 0.060000 56.665847 0.332292 6.430783 -41.525453
0.410000 0.061500 58.091049 0.352466 6.569905 -42.269427
0.420000 0.063000 59.516751 0.373302 6.710341 -43.004845
0.430000 0.064500 60.942958 0.394802 6.852058 -43.731889
0.440000 0.066000 62.369672 0.416968 6.995026 -44.450732
0.450000 0.067500 63.796897 0.439805 7.139217 -45.161530
0.460000 0.069000 65.224637 0.463315 7.284601 -45.864430
0.470000 0.070500 66.652896 0.487504 7.431152 -46.559563
0.480000 0.072000 68.081677 0.512376 7.578846 -47.247054
0.490000 0.073500 69.510983 0.537937 7.727659 -47.927013
0.500000 0.075000 70.940818 0.564193 7.877568 -48.599541
0.510000 0.076500 72.371184 0.591150 8.028555 -49.264731
0.520000 0.078000 73.802087 0.618817 8.180600 -49.922664
0.530000 0.079500 75.233528 0.647202 8.333686 -50.573416
0.540000 0.081000 76.665512 0.676313 8.487799 -51.217052
0.550000 0.082500 78.098041 0.706161 8.642924 -51.853629
0.560000 0.084000 79.531120 0.736756 8.799051 -52.483200
0.570000 0.085500 80.964752 0.768109 8.956168 -53.105806
0.580000 0.087000 82.398941 0.800232 9.114267 -53.721487
0.590000 0.088500 83.833691 0.833139 9.273340 -54.330272
0.600000 0.090000 85.269005 0.866843 9.433384 -54.932187
0.610000 0.091500 86.704887 0.901358 9.594392 -55.527253
0.620000 0.093000 88.141342 0.936701 9.756364 -56.115482
0.630000 0.094500 89.578374 0.972886 9.919297 -56.696886
0.640000 0.096000 91.015986 1.009932 10.083192 -57.271470
0.650000 0.097500 92.454185 1.047855 10.248052 -57.839234
0.660000 0.099000 93.892974 1.086675 10.413878 -58.400176
0.670000 0.100500 95.332358 1.126411 10.580675 -58.954289
0.680000 0.102000 96.772342 1.167083 10.748449 -59.501562
0.690000 0.103500 98.212931 1.208712 10.917207 -60.041981
0.700000 0.105000 99.654130 1.251320 11.086956 -60.575531
0.710000 0.106500 101.095946 1.294930 11.257705 -61.102191
0.720000 0.108000 102.538382 1.339565 11.429465 -61.621940
0.730000 0.109500 103.981446 1.385250 11.602247 -62.134752
0.740000 0.111000 105.425143 1.432008 11.776064 -62.640601
0.750000 0.112500 106.869479 1.479867 11.950927 -63.139458
0.760000 0.114000 108.314461 1.528853 12.126852 -63.631290
0.770000 0.115500 109.760095 1.578992 12.303853 -64.116066
0.780000 0.117000 111.206388 1.630313 12.481946 -64.593750
0.790000 0.118500 112.653346 1.682845 12.661148 -65.064307
0.800000 0.120000 114.100977 1.736618 12.841477 -65.527698
0.810000 0.121500 115.549288 1.791660 13.022950 -65.983884
0.820000 0.123000 116.998287 1.848004 13.205586 -66.432825
0.830000 0.124500 118.447981 1.905681 13.389406 -66.874479
0.840000 0.126000 119.898378 1.964723 13.574429 -67.308804
0.850000 0.127500 121.349486 2.025163 13.760676 -67.735756
0.860000 0.129000 122.801314 2.087035 13.948168 -68.155291
0.870000 0.130500 124.253869 2.150373 14.136929 -68.567363
0.880000 0.132000 125.707161 2.215212 14.326980 -68.971927
0.890000 0.133500 127.161199 2.281587 14.518344 -69.368936
0.900000 0.135000 128.615991 2.349536 14.711045 -69.758342
0.910000 0.136500 130.071547 2.419094 14.905107 -70.140098
0.920000 0.138000 131.527876 2.490299 15.100554 -70.514155
0.930000 0.139500 132.984989 2.563189 15.297411 -70.880465
0.940000 0.141000 134.442894 2.637803 15.495705 -71.238978
0.950000 0.142500 135.901603 2.714180 15.695459 -71.589644
0.960000 0.144000 137.361125 2.792359 15.896700 -71.932414
0.970000 0.145500 138.821471 2.872381 16.099455 -72.267236
0.980000 0.147000 140.282651 2.954287 16.303749 -72.594061
0.990000 0.148500 141.744677 3.038119 16.509611 -72.912836
1.000000 0.150000 143.207560 3.123917 16.717066 -73.223512
1.010000 0.151500 144.671311 3.211726 16.926142 -73.526035
1.020000 0.153000 146.135941 3.301586 17.136867 -73.820355
1.030000 0.154500 147.601462 3.393543 17.349269 -74.106419
1.040000 0.156000 149.067887 3.487640 17.563375 -74.384175
1.050000 0.157500 150.535226 3.583921 17.779214 -74.653570
1.060000 0.159000 152.003493 3.682431 17.996814 -74.914552
1.070000 0.160500 153.472701 3.783217 18.216204 -75.167068
1.080000 0.162000 154.942861 3.886322 18.437412 -75.411064
1.090000 0.163500 156.413986 3.991794 18.660466 -75.646486
1.100000 0.165000 157.886090 4.099680 18.885396 -75.873282
1.110000 0.166500 159.359186 4.210026 19.112231 -76.091397
1.120000 0.168000 160.833288 4.322881 19.341000 -76.300777
1.130000 0.169500 162.308408 4.438291 19.571731 -76.501368
1.140000 0.171000 163.784562 4.556305 19.804454 -76.693114
1.150000 0.172500 165.261762 4.676973 20.039198 -76.875962
1.160000 0.174000 166.740023 4.800343 20.275992 -77.049855
1.170000 0.175500 168.219359 4.926464 20.514866 -77.214739
1.180000 0.177000 169.699785 5.055386 20.755848 -77.370558
1.190000 0.178500 171.181316 5.187160 20.998969 -77.517255
1.200000 0.180000 172.663966 5.321836 21.244257 -77.654774
1.210000 0.181500 174.147751 5.459465 21.491741 -77.783059
1.220000 0.183000 175.632686 5.600098 21.741451 -77.902053
1.230000 0.184500 177.118785 5.743786 21.993417 -78.011697
1.240000 0.186000 178.606066 5.890581 22.247666 -78.111936
1.250000 0.187500 180.094543 6.040535 22.504230 -78.202711
1.260000 0.189000 181.584233 6.193700 22.763135 -78.283963
1.270000 0.190500 183.075151 6.350129 23.024412 -78.355634
1.280000 0.192000 184.567313 6.509875 23.288090 -78.417665
1.290000 0.193500 186.060737 6.672990 23.554197 -78.469996
1.300000 0.195000 187.555439 6.839528 23.822762 -78.512569
1.310000 0.196500 189.051434 7.009543 24.093814 -78.545323
1.320000 0.198000 190.548742 7.183087 24.367382 -78.568199
1.330000 0.199500 192.047377 7.360214 24.643494 -78.581134
1.340000 0.201000 193.547358 7.540980 24.922178 -78.584069
1.350000 0.202500 195.048701 7.725436 25.203463 -78.576942
1.360000 0.204000 196.551425 7.913639 25.487377 -78.559692
1.370000 0.205500 198.055546 8.105642 25.773948 -78.532257
1.380000 0.207000 199.561083 8.301500 26.063204 -78.494574
1.390000 0.208500 201.068053 8.501267 26.355173 -78.446583
0.010000 0.001500 1.408632 0.000865 1.087792 -1.499011
0.020000 0.003000 2.818647 0.002269 1.548840 -2.957120
0.030000 0.004500 4.229450 0.003899 1.877729 -4.377640
0.040000 0.006000 5.640832 0.005691 2.138673 -5.762775
0.050000 0.007500 7.052685 0.007636 2.357939 -7.114373
0.060000 0.009000 8.464945 0.009754 2.549390 -8.434079
0.070000 0.010500 9.877574 0.012071 2.721372 -9.723397
0.080000 0.012000 11.290552 0.014623 2.879342 -10.983722
0.090000 0.013500 12.703865 0.017444 3.027066 -12.216353
0.100000 0.015000 14.117509 0.020569 3.167250 -13.422512
0.110000 0.016500 15.531481 0.024033 3.301895 -14.603351
0.120000 0.018000 16.945785 0.027868 3.432514 -15.759958
0.130000 0.019500 18.360425 0.032103 3.560267 -16.893360
0.140000 0.021000 19.775407 0.036768 3.686059 -18.004533
0.150000 0.022500 21.190738 0.041888 3.810600 -19.094403
0.160000 0.024000 22.606427 0.047485 3.934448 -20.163846
0.170000 0.025500 24.022480 0.053581 4.058049 -21.213696
0.180000 0.027000 25.438907 0.060195 4.181755 -22.244745
0.190000 0.028500 26.855717 0.067342 4.305846 -23.257742
0.200000 0.030000 28.272916 0.075037 4.430544 -24.253402
0.210000 0.031500 29.690515 0.083293 4.556021 -25.232401
0.220000 0.033000 31.108520 0.092119 4.682413 -26.195381
0.230000 0.034500 32.526939 0.101525 4.809822 -27.142952
0.240000 0.036000 33.945780 0.111518 4.938327 -28.075691
0.250000 0.037500 35.365049 0.122104 5.067982 -28.994146
0.260000 0.039000 36.784754 0.133288 5.198826 -29.898834
0.270000 0.040500 38.204901 0.145072 5.330883 -30.790246
0.280000 0.042000 39.625495 0.157459 5.464163 -31.668846
0.290000 0.043500 41.046542 0.170451 5.598670 -32.535071
0.300000 0.045000 42.468048 0.184049 5.734396 -33.389334
0.310000 0.046500 43.890017 0.198251 5.871329 -34.232026
0.320000 0.048000 45.312454 0.213058 6.009452 -35.063514
0.330000 0.049500 46.735363 0.228469 6.148741 -35.884142
0.340000 0.051000 48.158748 0.244483 6.289173 -36.694237
0.350000 0.052500 49.582613 0.261097 6.430719 -37.494103
0.360000 0.054000 51.006961 0.278309 6.573349 -38.284026
0.370000 0.055500 52.431795 0.296119 6.717035 -39.064274
0.380000 0.057000 53.857119 0.314524 6.861743 -39.835097
0.390000 0.058500 55.282935 0.333521 7.007443 -40.596730
0.400000 0.060000 56.709246 0.353110 7.154103 -41.349390
0.410000 0.061500 58.136054 0.373289 7.301692 -42.093282
0.420000 0.063000 59.563361 0.394056 7.450178 -42.828592
0.430000 0.064500 60.991170 0.415411 7.599532 -43.555497
0.440000 0.066000 62.419482 0.437352 7.749726 -44.274158
0.450000 0.067500 63.848299 0.459879 7.900730 -44.984725
0.460000 0.069000 65.277624 0.482993 8.052518 -45.687335
0.470000 0.070500 66.707457 0.506694 8.205065 -46.382115
0.480000 0.072000 68.137801 0.530982 8.358346 -47.069181
0.490000 0.073500 69.568657 0.555861 8.512339 -47.748638
0.500000 0.075000 71.000027 0.581331 8.667022 -48.420582
0.510000 0.076500 72.431912 0.607396 8.822376 -49.085101
0.520000 0.078000 73.864314 0.634059 8.978382 -49.742273
0.530000 0.079500 75.297234 0.661324 9.135023 -50.392168
0.540000 0.081000 76.730675 0.689195 9.292284 -51.034849
0.550000 0.082500 78.164637 0.717678 9.450151 -51.670371
0.560000 0.084000 79.599123 0.746779 9.608612 -52.298783
0.570000 0.085500 81.034135 0.776504 9.767656 -52.920127
0.580000 0.087000 82.469673 0.806860 9.927273 -53.534439
0.590000 0.088500 83.905740 0.837855 10.087455 -54.141749
0.600000 0.090000 85.342338 0.869499 10.248196 -54.742082
0.610000 0.091500 86.779468 0.901799 10.409490 -55.335459
0.620000 0.093000 88.217134 0.934766 10.571334 -55.921893
0.630000 0.094500 89.655337 0.968412 10.733724 -56.501397
0.640000 0.096000 91.094079 1.002746 10.896659 -57.073977
0.650000 0.097500 92.533363 1.037781 11.060138 -57.639635
0.660000 0.099000 93.973192 1.073530 11.224164 -58.198371
0.670000 0.100500 95.413568 1.110005 11.388737 -58.750180
0.680000 0.102000 96.854494 1.147222 11.553862 -59.295056
0.690000 0.103500 98.295972 1.185194 11.719541 -59.832988
0.700000 0.105000 99.738007 1.223937 11.885781 -60.363963
0.710000 0.106500 101.180601 1.263467 12.052587 -60.887967
0.720000 0.108000 102.623757 1.303800 12.219968 -61.404981
0.730000 0.109500 104.067478 1.344954 12.387930 -61.914986
0.740000 0.111000 105.511770 1.386946 12.556483 -62.417961
0.750000 0.112500 nan nan nan nan
0.760000 0.114000 108.402076 1.473519 12.895401 -63.402725
0.770000 0.115500 109.848098 1.518139 13.065787 -63.884463
0.780000 0.117000 111.294707 1.563674 13.236809 -64.359069
0.790000 0.118500 112.741905 1.610145 13.408477 -64.826515
0.800000 0.120000 114.189697 1.657574 13.580806 -65.286770
0.810000 0.121500 115.638088 1.705981 13.753810 -65.739806
0.820000 0.123000 117.087083 1.755391 13.927502 -66.185590
0.830000 0.124500 118.536686 1.805824 14.101900 -66.624090
0.840000 0.126000 119.986904 1.857306 14.277017 -67.055275
0.850000 0.127500 121.437741 1.909859 14.452870 -67.479112
0.860000 0.129000 122.889202 1.963508 14.629476 -67.895568
0.870000 0.130500 124.341294 2.018277 14.806852 -68.304610
0.880000 0.132000 125.794022 2.074192 14.985016 -68.706204
0.890000 0.133500 127.247392 2.131279 15.163985 -69.100317
0.900000 0.135000 128.701410 2.189564 15.343778 -69.486916
0.910000 0.136500 130.156082 2.249072 15.524413 -69.865967
0.920000 0.138000 131.611416 2.309832 15.705910 -70.237438
0.930000 0.139500 133.067416 2.371870 15.888287 -70.601296
0.940000 0.141000 134.524091 2.435213 16.071565 -70.957508
0.950000 0.142500 135.981446 2.499891 16.255762 -71.306042
0.960000 0.144000 137.439490 2.565932 16.440900 -71.646867
0.970000 0.145500 138.898228 2.633363 16.626998 -71.979951
0.980000 0.147000 140.357669 2.702215 16.814076 -72.305263
0.990000 0.148500 141.817820 2.772516 17.002156 -72.622775
1.000000 0.150000 143.278689 2.844296 17.191258 -72.932455
1.010000 0.151500 144.740282 2.917586 17.381402 -73.234276
1.020000 0.153000 146.202609 2.992414 17.572611 -73.528209
1.030000 0.154500 147.665678 3.068813 17.764905 -73.814227
1.040000 0.156000 149.129496 3.146812 17.958305 -74.092302
1.050000 0.157500 150.594071 3.226442 18.152832 -74.362411
1.060000 0.159000 152.059413 3.307736 18.348509 -74.624526
1.070000 0.160500 153.525530 3.390723 18.545356 -74.878625
1.080000 0.162000 154.992430 3.475435 18.743395 -75.124683
1.090000 0.163500 156.460123 3.561906 18.942647 -75.362678
1.100000 0.165000 157.928617 3.650165 19.143133 -75.592589
1.110000 0.166500 159.397922 3.740246 19.344876 -75.814395
1.120000 0.168000 160.868047 3.832180 19.547896 -76.028076
1.130000 0.169500 162.339000 3.926000 19.752215 -76.233613
1.140000 0.171000 163.810793 4.021739 19.957854 -76.430989
1.150000 0.172500 165.283434 4.119429 20.164835 -76.620186
1.160000 0.174000 166.756933 4.219103 20.373179 -76.801188
1.170000 0.175500 168.231300 4.320794 20.582906 -76.973981
1.180000 0.177000 169.706545 4.424534 20.794039 -77.138549
1.190000 0.178500 171.182678 4.530357 21.006597 -77.294881
1.200000 0.180000 172.659709 4.638296 21.220603 -77.442962
1.210000 0.181500 174.137648 4.748383 21.436076 -77.582783
1.220000 0.183000 175.616506 4.860653 21.653038 -77.714332
1.230000 0.184500 177.096293 4.975137 21.871508 -77.837601
1.240000 0.186000 178.577021 5.091870 22.091508 -77.952580
1.250000 0.187500 180.058698 5.210884 22.313058 -78.059261
1.260000 0.189000 181.541337 5.332213 22.536177 -78.157639
1.270000 0.190500 183.024949 5.455890 22.760886 -78.247706
1.280000 0.192000 184.509543 5.581948 22.987205 -78.329458
1.290000 0.193500 185.995132 5.710420 23.215153 -78.402890
1.300000 0.195000 187.481726 5.841340 23.444749 -78.467998
1.310000 0.196500 188.969337 5.974740 23.676014 -78.524781
1.320000 0.198000 190.457975 6.110654 23.908966 -78.573236
1.330000 0.199500 191.947653 6.249115 24.143625 -78.613362
1.340000 0.201000 193.438382 6.390155 24.380008 -78.645158
1.350000 0.202500 194.930172 6.533808 24.618136 -78.668626
1.360000 0.204000 196.423037 6.680106 24.858025 -78.683765
1.370000 0.205500 197.916987 6.829082 25.099695 -78.690577
1.380000 0.207000 199.412035 6.980769 25.343163 -78.689066
1.390000 0.208500 200.908191 7.135199 25.588448 -78.679233
0.010000 0.001500 1.408640 0.000874 1.093634 -1.501943
0.020000 0.003000 2.818682 0.002306 1.560728 -2.962827
0.030000 0.004500 4.229531 0.003983 1.895779 -4.386086
0.040000 0.006000 5.640978 0.005840 2.162946 -5.774007
0.050000 0.007500 7.052913 0.007870 2.388452 -7.128517
0.060000 0.009000 8.465275 0.010088 2.586119 -8.451332
0.070000 0.010500 9.878025 0.012521 2.764257 -9.744025
0.080000 0.012000 11.291139 0.015199 2.928286 -11.008053
0.090000 0.013500 12.704606 0.018155 3.081939 -12.244777
0.100000 0.015000 14.118418 0.021421 3.227891 -13.455476
0.110000 0.016500 15.532574 0.025025 3.368111 -14.641356
0.120000 0.018000 16.947073 0.028998 3.504083 -15.803553
0.130000 0.019500 18.361920 0.033363 3.636940 -16.943142
0.140000 0.021000 19.777119 0.038145 3.767560 -18.061139
0.150000 0.022500 21.192674 0.043362 3.896627 -19.158507
0.160000 0.024000 22.608592 0.049034 4.024679 -20.236156
0.170000 0.025500 24.024879 0.055175 4.152137 -21.294948
0.180000 0.027000 25.441542 0.061799 4.279334 -22.335698
0.190000 0.028500 26.858586 0.068916 4.406530 -23.359177
0.200000 0.030000 28.276018 0.076534 4.533930 -24.366112
0.210000 0.031500 29.693843 0.084661 4.661691 -25.357192
0.220000 0.033000 31.112068 0.093302 4.789933 -26.333065
0.230000 0.034500 32.530697 0.102459 4.918746 -27.294343
0.240000 0.036000 33.949735 0.112135 5.048197 -28.241602
0.250000 0.037500 35.369187 0.122331 5.178330 -29.175383
0.260000 0.039000 36.789058 0.133045 5.309176 -30.096195
0.270000 0.040500 38.209350 0.144278 5.440751 -31.004516
0.280000 0.042000 39.630068 0.156026 5.573059 -31.900792
0.290000 0.043500 41.051215 0.168288 5.706100 -32.785443
0.300000 0.045000 42.472794 0.181060 5.839862 -33.658858
0.310000 0.046500 43.894806 0.194339 5.974332 -34.521404
0.320000 0.048000 45.317256 0.208121 6.109490 -35.373418
0.330000 0.049500 46.740143 0.222402 6.245315 -36.215218
0.340000 0.051000 48.163471 0.237178 6.381782 -37.047094
0.350000 0.052500 49.587241 0.252446 6.518868 -37.869319
0.360000 0.054000 51.011453 0.268203 6.656545 -38.682142
0.370000 0.055500 52.436111 0.284444 6.794788 -39.485795
0.380000 0.057000 53.861213 0.301167 6.933570 -40.280488
0.390000 0.058500 55.286763 0.318370 7.072865 -41.066416
0.400000 0.060000 56.712759 0.336050 7.212650 -41.843756
0.410000 0.061500 58.139203 0.354207 7.352899 -42.612670
0.420000 0.063000 59.566096 0.372839 7.493592 -43.373304
0.430000 0.064500 60.993439 0.391946 7.634706 -44.125791
0.440000 0.066000 62.421231 0.411528 7.776222 -44.870249
0.450000 0.067500 63.849473 0.431588 7.918121 -45.606784
0.460000 0.069000 65.278167 0.452126 8.060389 -46.335491
0.470000 0.070500 66.707312 0.473145 8.203010 -47.056454
0.480000 0.072000 68.136910 0.494650 8.345972 -47.769744
0.490000 0.073500 69.566961 0.516644 8.489263 -48.475425
0.500000 0.075000 70.997466 0.539133 8.632874 -49.173550
0.510000 0.076500 72.428425 0.562122 8.776798 -49.864164
0.520000 0.078000 73.859840 0.585619 8.921029 -50.547305
0.530000 0.079500 75.291712 0.609631 9.065564 -51.223002
0.540000 0.081000 76.724042 0.634168 9.210399 -51.891278
0.550000 0.082500 78.156832 0.659238 9.355535 -52.552147
0.560000 0.084000 79.590082 0.684852 9.500973 -53.205621
0.570000 0.085500 81.023794 0.711021 9.646715 -53.851704
0.580000 0.087000 82.457971 0.737757 9.792765 -54.490394
0.590000 0.088500 83.892613 0.765074 9.939130 -55.121687
0.600000 0.090000 85.327723 0.792985 10.085815 -55.745573
0.610000 0.091500 86.763304 0.821506 10.232831 -56.362036
0.620000 0.093000 88.199357 0.850650 10.380186 -56.971061
0.630000 0.094500 89.635886 0.880436 10.527892 -57.572625
0.640000 0.096000 91.072892 0.910879 10.675961 -58.166705
0.650000 0.097500 92.510380 0.941999 10.824407 -58.753274
0.660000 0.099000 93.948351 0.973813 10.973244 -59.332303
0.670000 0.100500 95.386810 1.006341 11.122488 -59.903760
0.680000 0.102000 96.825760 1.039604 11.272156 -60.467612
0.690000 0.103500 98.265204 1.073623 11.422265 -61.023824
0.700000 0.105000 99.705148 1.108419 11.572834 -61.572359
0.710000 0.106500 101.145593 1.144015 11.723882 -62.113179
0.720000 0.108000 102.586546 1.180434 11.875430 -62.646246
0.730000 0.109500 104.028011 1.217700 12.027499 -63.171519
0.740000 0.111000 105.469992 1.255837 12.180110 -63.688958
0.750000 0.112500 106.912495 1.294871 12.333286 -64.198521
0.760000 0.114000 108.355524 1.334827 12.487050 -64.700168
0.770000 0.115500 109.799085 1.375732 12.641426 -65.193855
0.780000 0.117000 111.243183 1.417612 12.796437 -65.679543
0.790000 0.118500 112.687825 1.460496 12.952109 -66.157188
0.800000 0.120000 114.133016 1.504411 13.108467 -66.626749
0.810000 0.121500 115.578763 1.549387 13.265537 -67.088185
0.820000 0.123000 117.025071 1.595451 13.423344 -67.541454
0.830000 0.124500 118.471948 1.642634 13.581915 -67.986516
0.840000 0.126000 119.919401 1.690966 13.741277 -68.423331
0.850000 0.127500 121.367436 1.740478 13.901457 -68.851859
0.860000 0.129000 122.816060 1.791201 14.062482 -69.272063
0.870000 0.130500 124.265282 1.843165 14.224380 -69.683904
0.880000 0.132000 125.715107 1.896404 14.387178 -70.087345
0.890000 0.133500 127.165546 1.950949 14.550905 -70.482351
0.900000 0.135000 128.616604 2.006833 14.715588 -70.868886
0.910000 0.136500 130.068292 2.064088 14.881257 -71.246917
0.920000 0.138000 131.520616 2.122750 15.047939 -71.616411
0.930000 0.139500 132.973585 2.182850 15.215663 -71.977336
0.940000 0.141000 134.427209 2.244423 15.384458 -72.329663
0.950000 0.142500 135.881495 2.307504 15.554351 -72.673361
0.960000 0.144000 137.336454 2.372126 15.725373 -73.008403
0.970000 0.145500 138.792094 2.438325 15.897550 -73.334762
0.980000 0.147000 140.248424 2.506136 16.070913 -73.652413
0.990000 0.148500 141.705455 2.575593 16.245489 -73.961332
1.000000 0.150000 143.163196 2.646733 16.421308 -74.261496
1.010000 0.151500 144.621657 2.719591 16.598397 -74.552884
1.020000 0.153000 146.080848 2.794203 16.776784 -74.835476
1.030000 0.154500 147.540779 2.870605 16.956499 -75.109253
1.040000 0.156000 149.001461 2.948833 17.137570 -75.374197
1.050000 0.157500 150.462904 3.028924 17.320024 -75.630293
1.060000 0.159000 151.925118 3.110913 17.503889 -75.877526
1.070000 0.160500 153.388116 3.194837 17.689193 -76.115882
1.080000 0.162000 154.851906 3.280734 17.875964 -76.345350
1.090000 0.163500 156.316501 3.368639 18.064229 -76.565918
1.100000 0.165000 157.781913 3.458589 18.254015 -76.777577
1.110000 0.166500 159.248151 3.550622 18.445350 -76.980319
1.120000 0.168000 160.715228 3.644774 18.638259 -77.174135
1.130000 0.169500 162.183155 3.741082 18.832771 -77.359022
1.140000 0.171000 163.651944 3.839583 19.028910 -77.534973
1.150000 0.172500 165.121606 3.940313 19.226704 -77.701984
1.160000 0.174000 166.592155 4.043311 19.426178 -77.860055
1.170000 0.175500 168.063601 4.148613 19.627358 -78.009181
1.180000 0.177000 169.535958 4.256255 19.830269 -78.149364
1.190000 0.178500 171.009236 4.366275 20.034936 -78.280604
1.200000 0.180000 172.483449 4.478710 20.241385 -78.402901
1.210000 0.181500 173.958610 4.593596 20.449640 -78.516259
1.220000 0.183000 175.434730 4.710970 20.659725 -78.620680
1.230000 0.184500 176.911822 4.830870 20.871664 -78.716168
1.240000 0.186000 178.389900 4.953331 21.085482 -78.802729
1.250000 0.187500 179.868975 5.078391 21.301201 -78.880367
1.260000 0.189000 181.349062 5.206085 21.518845 -78.949089
1.270000 0.190500 182.830172 5.336451 21.738438 -79.008901
1.280000 0.192000 184.312320 5.469525 21.960000 -79.059811
1.290000 0.193500 185.795518 5.605343 22.183556 -79.101828
1.300000 0.195000 187.279780 5.743941 22.409127 -79.134959
1.310000 0.196500 188.765118 5.885356 22.636734 -79.159213
1.320000 0.198000 190.251547 6.029623 22.866400 -79.174601
1.330000 0.199500 191.739080 6.176779 23.098145 -79.181132
1.340000 0.201000 193.227730 6.326858 23.331990 -79.178815
1.350000 0.202500 194.717511 6.479898 23.567956 -79.167662
1.360000 0.204000 196.208437 6.635933 23.806064 -79.147684
1.370000 0.205500 197.700521 6.794999 24.046332 -79.118891
1.380000 0.207000 199.193778 6.957131 24.288781 -79.081295
1.390000 0.208500 200.688220 7.122364 24.533430 -79.034907
0.010000 0.001500 1.408613 0.000848 1.075009 -1.541723
0.020000 0.003000 2.818577 0.002213 1.525740 -3.038773
0.030000 0.004500 4.229308 0.003798 1.846252 -4.495169
0.040000 0.006000 5.640603 0.005548 2.100489 -5.913564
0.050000 0.007500 7.052359 0.007465 2.314518 -7.296180
0.060000 0.009000 8.464518 0.009574 2.502035 -8.644996
0.070000 0.010500 9.877048 0.011907 2.671242 -9.961821
0.080000 0.012000 11.289930 0.014500 2.827463 -11.248332
0.090000 0.013500 12.703154 0.017392 2.974344 -12.506094
0.100000 0.015000 14.116717 0.020616 3.114478 -13.736576
0.110000 0.016500 15.530621 0.024205 3.249762 -14.941161
0.120000 0.018000 16.944869 0.028190 3.381609 -16.121152
0.130000 0.019500 18.359466 0.032597 3.511089 -17.277778
0.140000 0.021000 19.774419 0.037449 3.639018 -18.412201
0.150000 0.022500 21.189736 0.042766 3.766024 -19.525517
0.160000 0.024000 22.605422 0.048568 3.892590 -20.618763
0.170000 0.025500 24.021487 0.054866 4.019088 -21.692914
0.180000 0.027000 25.437937 0.061674 4.145804 -22.748893
0.190000 0.028500 26.854779 0.069001 4.272955 -23.787568
0.200000 0.030000 28.272021 0.076854 4.400703 -24.809755
0.210000 0.031500 29.689669 0.085237 4.529169 -25.816223
0.220000 0.033000 31.107728 0.094155 4.658436 -26.807694
0.230000 0.034500 32.526205 0.103608 4.788563 -27.784845
0.240000 0.036000 33.945105 0.113596 4.919585 -28.748308
0.250000 0.037500 35.364432 0.124119 5.051520 -29.698678
0.260000 0.039000 36.784191 0.135175 5.184372 -30.636507
0.270000 0.040500 38.204384 0.146762 5.318135 -31.562310
0.280000 0.042000 39.625017 0.158876 5.452792 -32.476567
0.290000 0.043500 41.046092 0.171513 5.588323 -33.379722
0.300000 0.045000 42.467612 0.184670 5.724702 -34.272189
0.310000 0.046500 43.889578 0.198344 5.861899 -35.154347
0.320000 0.048000 45.311994 0.212530 5.999882 -36.026548
0.330000 0.049500 46.734862 0.227225 6.138619 -36.889114
0.340000 0.051000 48.158182 0.242427 6.278078 -37.742342
0.350000 0.052500 49.581957 0.258132 6.418224 -38.586501
0.360000 0.054000 51.006187 0.274339 6.559027 -39.421839
0.370000 0.055500 52.430875 0.291046 6.700456 -40.248579
0.380000 0.057000 53.856021 0.308254 6.842481 -41.066922
0.390000 0.058500 55.281627 0.325961 6.985076 -41.877050
0.400000 0.060000 56.707693 0.344171 7.128216 -42.679127
0.410000 0.061500 58.134221 0.362885 7.271878 -43.473296
0.420000 0.063000 59.561211 0.382107 7.416043 -44.259686
0.430000 0.064500 60.988665 0.401841 7.560692 -45.038408
0.440000 0.066000 62.416583 0.422092 7.705810 -45.809560
0.450000 0.067500 63.844968 0.442868 7.851385 -46.573224
0.460000 0.069000 65.273821 0.464177 7.997408 -47.329472
0.470000 0.070500 66.703143 0.486028 8.143870 -48.078361
0.480000 0.072000 68.132935 0.508431 8.290769 -48.819938
0.490000 0.073500 69.563200 0.531398 8.438101 -49.554241
0.500000 0.075000 70.993940 0.554943 8.585868 -50.281295
0.510000 0.076500 72.425157 0.579079 8.734072 -51.001120
0.520000 0.078000 73.856852 0.603822 8.882719 -51.713723
0.530000 0.079500 75.289030 0.629190 9.031818 -52.419108
0.540000 0.081000 76.721692 0.655200 9.181378 -53.117270
0.550000 0.082500 78.154841 0.681872 9.331411 -53.808196
0.560000 0.084000 79.588482 0.709227 9.481932 -54.491870
0.570000 0.085500 81.022618 0.737286 9.632959 -55.168268
0.580000 0.087000 82.457252 0.766074 9.784508 -55.837363
0.590000 0.088500 83.892389 0.795614 9.936602 -56.499121
0.600000 0.090000 85.328034 0.825934 10.089262 -57.153507
0.610000 0.091500 86.764190 0.857059 10.242512 -57.800480
0.620000 0.093000 88.200863 0.889018 10.396377 -58.439996
0.630000 0.094500 89.638059 0.921840 10.550886 -59.072009
0.640000 0.096000 91.075782 0.955557 10.706067 -59.696468
0.650000 0.097500 92.514040 0.990200 10.861950 -60.313322
0.660000 0.099000 93.952838 1.025802 11.018567 -60.922516
0.670000 0.100500 95.392183 1.062397 11.175950 -61.523995
0.680000 0.102000 96.832082 1.100021 11.334134 -62.117700
0.690000 0.103500 98.272541 1.138710 11.493154 -62.703572
0.700000 0.105000 99.713570 1.178502 11.653046 -63.281550
0.710000 0.106500 101.155175 1.219435 11.813847 -63.851571
0.720000 0.108000 102.597364 1.261548 11.975597 -64.413573
0.730000 0.109500 104.040147 1.304883 12.138333 -64.967492
0.740000 0.111000 105.483533 1.349482 12.302096 -65.513261
0.750000 0.112500 106.927529 1.395386 12.466928 -66.050816
0.760000 0.114000 108.372147 1.442640 12.632868 -66.580090
0.770000 0.115500 109.817396 1.491288 12.799961 -67.101016
0.780000 0.117000 111.263285 1.541376 12.968249 -67.613527
0.790000 0.118500 112.709826 1.592952 13.137775 -68.117554
0.800000 0.120000 114.157030 1.646062 13.308583 -68.613028
0.810000 0.121500 115.604907 1.700754 13.480719 -69.099882
0.820000 0.123000 117.053470 1.757080 13.654227 -69.578044
0.830000 0.124500 118.502730 1.815088 13.829154 -70.047446
0.840000 0.126000 119.952699 1.874830 14.005544 -70.508017
0.850000 0.127500 121.403389 1.936359 14.183446 -70.959686
0.860000 0.129000 122.854815 1.999727 14.362904 -71.402382
0.870000 0.130500 124.306988 2.064989 14.543968 -71.836032
0.880000 0.132000 125.759922 2.132199 14.726683 -72.260564
0.890000 0.133500 127.213632 2.201414 14.911098 -72.675905
0.900000 0.135000 128.668130 2.272689 15.097260 -73.081981
0.910000 0.136500 130.123432 2.346082 15.285219 -73.478717
0.920000 0.138000 131.579553 2.421652 15.475022 -73.866038
0.930000 0.139500 133.036507 2.499457 15.666718 -74.243866
0.940000 0.141000 134.494310 2.579558 15.860356 -74.612126
0.950000 0.142500 135.952978 2.662015 16.055984 -74.970737
0.960000 0.144000 137.412526 2.746890 16.253652 -75.319621
0.970000 0.145500 138.872971 2.834246 16.453409 -75.658696
0.980000 0.147000 140.334330 2.924146 16.655305 -75.987881
0.990000 0.148500 141.796619 3.016653 16.859388 -76.307091
1.000000 0.150000 143.259856 3.111833 17.065708 -76.616241
1.010000 0.151500 144.724059 3.209752 17.274316 -76.915245
1.020000 0.153000 146.189245 3.310476 17.485259 -77.204014
1.030000 0.154500 147.655432 3.414073 17.698589 -77.482459
1.040000 0.156000 149.122639 3.520610 17.914355 -77.750486
1.050000 0.157500 150.590885 3.630157 18.132606 -78.008003
1.060000 0.159000 152.060189 3.742784 18.353393 -78.254912
1.070000 0.160500 153.530571 3.858560 18.576764 -78.491117
1.080000 0.162000 155.002049 3.977558 18.802771 -78.716517
1.090000 0.163500 156.474644 4.099849 19.031463 -78.931009
1.100000 0.165000 157.948377 4.225507 19.262889 -79.134490
1.110000 0.166500 159.423267 4.354604 19.497100 -79.326852
1.120000 0.168000 160.899336 4.487216 19.734145 -79.507985
1.130000 0.169500 162.376606 4.623417 19.974074 -79.677779
1.140000 0.171000 163.855096 4.763284 20.216937 -79.836118
1.150000 0.172500 165.334830 4.906892 20.462783 -79.982887
1.160000 0.174000 166.815829 5.054320 20.711662 -80.117965
1.170000 0.175500 168.298116 5.205645 20.963624 -80.241232
1.180000 0.177000 169.781713 5.360945 21.218718 -80.352564
1.190000 0.178500 171.266643 5.520301 21.476993 -80.451832
1.200000 0.180000 172.752930 5.683791 21.738500 -80.538909
1.210000 0.181500 174.240597 5.851497 22.003287 -80.613663
1.220000 0.183000 175.729667 6.023499 22.271403 -80.675959
1.230000 0.184500 177.220165 6.199878 22.542898 -80.725661
1.240000 0.186000 178.712115 6.380718 22.817821 -80.762631
1.250000 0.187500 180.205541 6.566101 23.096220 -80.786726
1.260000 0.189000 181.700469 6.756109 23.378144 -80.797804
1.270000 0.190500 183.196924 6.950826 23.663643 -80.795720
1.280000 0.192000 184.694931 7.150336 23.952763 -80.780326
1.290000 0.193500 186.194515 7.354723 24.245554 -80.751472
1.300000 0.195000 187.695703 7.564072 24.542065 -80.709008
1.310000 0.196500 189.198520 7.778466 24.842341 -80.652781
1.320000 0.198000 190.702994 7.997992 25.146433 -80.582637
1.330000 0.199500 192.209150 8.222734 25.454386 -80.498420
1.340000 0.201000 193.717016 8.452777 25.766249 -80.399973
1.350000 0.202500 195.226619 8.688207 26.082068 -80.287138
1.360000 0.204000 196.737985 8.929108 26.401890 -80.159758
1.370000 0.205500 198.251144 9.175566 26.725761 -80.017672
1.380000 0.207000 199.766122 9.427665 27.053729 -79.860721
1.390000 0.208500 201.282947 9.685491 27.385839 -79.688745
0.010000 0.001500 1.408602 0.000836 1.068111 -1.505403
0.020000 0.003000 2.818530 0.002155 1.509953 -2.969434
0.030000 0.004500 4.229190 0.003647 1.819985 -4.395552
0.040000 0.006000 5.640374 0.005248 2.062361 -5.786038
0.050000 0.007500 7.051975 0.006953 2.263305 -7.142802
0.060000 0.009000 8.463930 0.008781 2.436645 -8.467545
0.070000 0.010500 9.876202 0.010760 2.590702 -9.761817
0.080000 0.012000 11.288771 0.012924 2.730903 -11.027057
0.090000 0.013500 12.701623 0.015309 2.860994 -12.264609
0.100000 0.015000 14.114755 0.017949 2.983659 -13.475731
0.110000 0.016500 15.528164 0.020878 3.100879 -14.661613
0.120000 0.018000 16.941855 0.024127 3.214147 -15.823373
0.130000 0.019500 18.355830 0.027726 3.324609 -16.962072
0.140000 0.021000 19.770096 0.031702 3.433153 -18.078713
0.150000 0.022500 21.184661 0.036078 3.540471 -19.174246
0.160000 0.024000 22.599531 0.040878 3.647112 -20.249571
0.170000 0.025500 24.014714 0.046121 3.753507 -21.305541
0.180000 0.027000 25.430220 0.051823 3.859995 -22.342963
0.190000 0.028500 26.846055 0.057999 3.966848 -23.362602
0.200000 0.030000 28.262228 0.064664 4.074275 -24.365184
0.210000 0.031500 29.678747 0.071827 4.182441 -25.351392
0.220000 0.033000 31.095619 0.079497 4.291474 -26.321876
0.230000 0.034500 32.512851 0.087684 4.401470 -27.277247
0.240000 0.036000 33.930450 0.096392 4.512499 -28.218084
0.250000 0.037500 35.348423 0.105627 4.624613 -29.144932
0.260000 0.039000 36.766776 0.115392 4.737845 -30.058304
0.270000 0.040500 38.185515 0.125690 4.852216 -30.958686
0.280000 0.042000 39.604645 0.136524 4.967733 -31.846531
0.290000 0.043500 41.024171 0.147894 5.084398 -32.722266
0.300000 0.045000 42.444099 0.159801 5.202203 -33.586293
0.310000 0.046500 43.864433 0.172245 5.321135 -34.438987
0.320000 0.048000 45.285176 0.185226 5.441176 -35.280700
0.330000 0.049500 46.706334 0.198743 5.562307 -36.111758
0.340000 0.051000 48.127910 0.212797 5.684503 -36.932469
0.350000 0.052500 49.549906 0.227386 5.807739 -37.743116
0.360000 0.054000 50.972327 0.242510 5.931989 -38.543965
0.370000 0.055500 52.395176 0.258169 6.057226 -39.335261
0.380000 0.057000 53.818455 0.274363 6.183423 -40.117232
0.390000 0.058500 55.242167 0.291091 6.310553 -40.890087
0.400000 0.060000 56.666315 0.308355 6.438589 -41.654020
0.410000 0.061500 58.090902 0.326155 6.567507 -42.409208
0.420000 0.063000 59.515929 0.344493 6.697281 -43.155815
0.430000 0.064500 60.941399 0.363371 6.827887 -43.893990
0.440000 0.066000 62.367314 0.382792 6.959304 -44.623867
0.450000 0.067500 63.793677 0.402759 7.091511 -45.345571
0.460000 0.069000 65.220490 0.423275 7.224489 -46.059213
0.470000 0.070500 66.647754 0.444346 7.358220 -46.764892
0.480000 0.072000 68.075473 0.465976 7.492687 -47.462698
0.490000 0.073500 69.503649 0.488172 7.627877 -48.152710
0.500000 0.075000 70.932283 0.510941 7.763777 -48.834999
0.510000 0.076500 72.361379 0.534290 7.900376 -49.509626
0.520000 0.078000 73.790938 0.558227 8.037664 -50.176645
0.530000 0.079500 75.220963 0.582762 8.175633 -50.836100
0.540000 0.081000 76.651457 0.607904 8.314279 -51.488030
0.550000 0.082500 78.082422 0.633665 8.453595 -52.132466
0.560000 0.084000 79.513861 0.660056 8.593579 -52.769435
0.570000 0.085500 80.945777 0.687089 8.734230 -53.398955
0.580000 0.087000 82.378173 0.714778 8.875549 -54.021040
0.590000 0.088500 83.811052 0.743136 9.017536 -54.635699
0.600000 0.090000 85.244418 0.772179 9.160195 -55.242936
0.610000 0.091500 86.678273 0.801923 9.303530 -55.842752
0.620000 0.093000 88.112622 0.832383 9.447547 -56.435143
0.630000 0.094500 89.547468 0.863577 9.592253 -57.020100
0.640000 0.096000 90.982815 0.895523 9.737657 -57.597613
0.650000 0.097500 92.418667 0.928240 9.883768 -58.167667
0.660000 0.099000 93.855029 0.961748 10.030597 -58.730246
0.670000 0.100500 95.291905 0.996066 10.178155 -59.285331
0.680000 0.102000 96.729298 1.031217 10.326455 -59.832899
0.690000 0.103500 98.167215 1.067221 10.475512 -60.372927
0.700000 0.105000 99.605661 1.104102 10.625339 -60.905389
0.710000 0.106500 101.044639 1.141882 10.775953 -61.430258
0.720000 0.108000 102.484156 1.180585 10.927370 -61.947506
0.730000 0.109500 103.924217 1.220237 11.079607 -62.457103
0.740000 0.111000 105.364828 1.260862 11.232683 -62.959016
0.750000 0.112500 106.805994 1.302486 11.386617 -63.453216
0.760000 0.114000 108.247723 1.345136 11.541427 -63.939668
0.770000 0.115500 109.690019 1.388838 11.697135 -64.418341
0.780000 0.117000 111.132890 1.433622 11.853761 -64.889199
0.790000 0.118500 112.576342 1.479514 12.011326 -65.352210
0.800000 0.120000 114.020382 1.526544 12.169853 -65.807338
0.810000 0.121500 115.465018 1.574740 12.329364 -66.254549
0.820000 0.123000 116.910255 1.624135 12.489881 -66.693809
0.830000 0.124500 118.356103 1.674756 12.651429 -67.125083
0.840000 0.126000 119.802568 1.726636 12.814030 -67.548337
0.850000 0.127500 121.249658 1.779806 12.977710 -67.963538
0.860000 0.129000 122.697381 1.834298 13.142492 -68.370651
0.870000 0.130500 124.145746 1.890145 13.308401 -68.769643
0.880000 0.132000 125.594761 1.947378 13.475463 -69.160481
0.890000 0.133500 127.044434 2.006031 13.643702 -69.543133
0.900000 0.135000 128.494774 2.066139 13.813144 -69.917568
0.910000 0.136500 129.945791 2.127734 13.983816 -70.283754
0.920000 0.138000 131.397492 2.190851 14.155742 -70.641660
0.930000 0.139500 132.849888 2.255526 14.328949 -70.991257
0.940000 0.141000 134.302988 2.321793 14.503464 -71.332515
0.950000 0.142500 135.756802 2.389687 14.679311 -71.665406
0.960000 0.144000 137.211339 2.459245 14.856519 -71.989904
0.970000 0.145500 138.666609 2.530501 15.035114 -72.305979
0.980000 0.147000 140.122623 2.603494 15.215121 -72.613608
0.990000 0.148500 141.579390 2.678259 15.396568 -72.912764
1.000000 0.150000 143.036922 2.754833 15.579482 -73.203422
1.010000 0.151500 144.495229 2.833253 15.763888 -73.485560
1.020000 0.153000 145.954322 2.913557 15.949814 -73.759155
1.030000 0.154500 147.414211 2.995783 16.137287 -74.024184
1.040000 0.156000 148.874908 3.079967 16.326332 -74.280627
1.050000 0.157500 150.336424 3.166148 16.516976 -74.528463
1.060000 0.159000 151.798770 3.254365 16.709246 -74.767672
1.070000 0.160500 153.261958 3.344655 16.903168 -74.998236
1.080000 0.162000 154.726000 3.437058 17.098768 -75.220136
1.090000 0.163500 156.190908 3.531611 17.296073 -75.433356
1.100000 0.165000 157.656693 3.628354 17.495108 -75.637878
1.110000 0.166500 159.123367 3.727326 17.695900 -75.833688
1.120000 0.168000 160.590944 3.828566 17.898474 -76.020769
1.130000 0.169500 162.059434 3.932113 18.102857 -76.199107
1.140000 0.171000 163.528851 4.038006 18.309072 -76.368688
1.150000 0.172500 164.999208 4.146286 18.517147 -76.529499
1.160000 0.174000 166.470516 4.256990 18.727106 -76.681527
1.170000 0.175500 167.942790 4.370160 18.938974 -76.824760
1.180000 0.177000 169.416041 4.485835 19.152776 -76.959186
1.190000 0.178500 170.890284 4.604054 19.368536 -77.084794
1.200000 0.180000 172.365530 4.724858 19.586280 -77.201574
1.210000 0.181500 173.841795 4.848286 19.806031 -77.309514
1.220000 0.183000 175.319090 4.974379 20.027814 -77.408605
1.230000 0.184500 176.797430 5.103175 20.251652 -77.498837
1.240000 0.186000 178.276828 5.234716 20.477569 -77.580201
1.250000 0.187500 179.757298 5.369042 20.705589 -77.652688
1.260000 0.189000 181.238854 5.506192 20.935735 -77.716288
1.270000 0.190500 182.721510 5.646206 21.168030 -77.770995
1.280000 0.192000 184.205279 5.789126 21.402497 -77.816798
1.290000 0.193500 185.690177 5.934990 21.639158 -77.853690
1.300000 0.195000 187.176217 6.083839 21.878036 -77.881663
1.310000 0.196500 188.663413 6.235713 22.119153 -77.900709
1.320000 0.198000 190.151781 6.390653 22.362530 -77.910820
1.330000 0.199500 191.641334 6.548697 22.608190 -77.911987
1.340000 0.201000 193.132087 6.709888 22.856155 -77.904203
1.350000 0.202500 194.624055 6.874263 23.106444 -77.887461
1.360000 0.204000 196.117252 7.041864 23.359080 -77.861751
1.370000 0.205500 197.611694 7.212731 23.614082 -77.827067
1.380000 0.207000 199.107395 7.386903 23.871473 -77.783400
1.390000 0.208500 200.604370 7.564420 24.131271 -77.730741
0.010000 0.001500 1.408604 0.000838 1.069310 -1.509419
0.020000 0.003000 2.818538 0.002164 1.512606 -2.977154
0.030000 0.004500 4.229209 0.003670 1.824278 -4.406755
0.040000 0.006000 5.640411 0.005293 2.068440 -5.800563
0.050000 0.007500 7.052035 0.007027 2.271289 -7.160537
0.060000 0.009000 8.464020 0.008891 2.446627 -8.488423
0.070000 0.010500 9.876329 0.010914 2.602753 -9.785815
0.080000 0.012000 11.288941 0.013129 2.745073 -11.054191
0.090000 0.013500 12.701844 0.015571 2.877314 -12.294930
0.100000 0.015000 14.115032 0.018273 3.002143 -13.509326
0.110000 0.016500 15.528505 0.021268 3.121523 -14.698600
0.120000 0.018000 16.942265 0.024586 3.236933 -15.863902
0.130000 0.019500 18.356315 0.028254 3.349501 -17.006319
0.140000 0.021000 19.770662 0.032298 3.460102 -18.126880
0.150000 0.022500 21.185312 0.036740 3.569416 -19.226557
0.160000 0.024000 22.600271 0.041600 3.677978 -20.306272
0.170000 0.025500 24.015548 0.046896 3.786207 -21.366894
0.180000 0.027000 25.431150 0.052642 3.894434 -22.409247
0.190000 0.028500 26.847083 0.058852 4.002917 -23.434109
0.200000 0.030000 28.263356 0.065536 4.111858 -24.442217
0.210000 0.031500 29.679975 0.072703 4.221414 -25.434263
0.220000 0.033000 31.096946 0.080360 4.331704 -26.410903
0.230000 0.034500 32.514277 0.088513 4.442817 -27.372753
0.240000 0.036000 33.931973 0.097167 4.554818 -28.320394
0.250000 0.037500 35.350041 0.106323 4.667752 -29.254371
0.260000 0.039000 36.768484 0.115985 4.781648 -30.175197
0.270000 0.040500 38.187309 0.126153 4.896523 -31.083352
0.280000 0.042000 39.606520 0.136828 5.012382 -31.979285
0.290000 0.043500 41.026121 0.148010 5.129222 -32.863418
0.300000 0.045000 42.446117 0.159697 5.247035 -33.736142
0.310000 0.046500 43.866510 0.171889 5.365805 -34.597824
0.320000 0.048000 45.287305 0.184585 5.485514 -35.448804
0.330000 0.049500 46.708504 0.197784 5.606142 -36.289398
0.340000 0.051000 48.130111 0.211484 5.727666 -37.119899
0.350000 0.052500 49.552128 0.225684 5.850060 -37.940577
0.360000 0.054000 50.974558 0.240385 5.973300 -38.751684
0.370000 0.055500 52.397404 0.255584 6.097361 -39.553447
0.380000 0.057000 53.820666 0.271283 6.222217 -40.346079
0.390000 0.058500 55.244349 0.287482 6.347845 -41.129773
0.400000 0.060000 56.668453 0.304182 6.474221 -41.904705
0.410000 0.061500 58.092981 0.321385 6.601323 -42.671034
0.420000 0.063000 59.517935 0.339092 6.729130 -43.428907
0.430000 0.064500 60.943317 0.357307 6.857622 -44.178454
0.440000 0.066000 62.369128 0.376033 6.986782 -44.919792
0.450000 0.067500 63.795370 0.395276 7.116593 -45.653026
0.460000 0.069000 65.222046 0.415039 7.247041 -46.378250
0.470000 0.070500 66.649157 0.435331 7.378114 -47.095543
0.480000 0.072000 68.076706 0.456156 7.509800 -47.804979
0.490000 0.073500 69.504694 0.477524 7.642090 -48.506618
0.500000 0.075000 70.933123 0.499444 7.774979 -49.200512
0.510000 0.076500 72.361997 0.521924 7.908459 -49.886706
0.520000 0.078000 73.791317 0.544976 8.042528 -50.565235
0.530000 0.079500 75.221086 0.568610 8.177184 -51.236128
0.540000 0.081000 76.651307 0.592841 8.312428 -51.899406
0.550000 0.082500 78.081981 0.617680 8.448260 -52.555085
0.560000 0.084000 79.513114 0.643142 8.584685 -53.203174
0.570000 0.085500 80.944706 0.669243 8.721707 -53.843677
0.580000 0.087000 82.376762 0.695998 8.859333 -54.476593
0.590000 0.088500 83.809285 0.723425 8.997571 -55.101917
0.600000 0.090000 85.242279 0.751542 9.136431 -55.719638
0.610000 0.091500 86.675747 0.780367 9.275924 -56.329743
0.620000 0.093000 88.109694 0.809920 9.416061 -56.932216
0.630000 0.094500 89.544123 0.840221 9.556858 -57.527035
0.640000 0.096000 90.979039 0.871293 9.698328 -58.114178
0.650000 0.097500 92.414448 0.903157 9.840488 -58.693619
0.660000 0.099000 93.850352 0.935837 9.983354 -59.265331
0.670000 0.100500 95.286758 0.969356 10.126945 -59.829284
0.680000 0.102000 96.723671 1.003739 10.271281 -60.385446
0.690000 0.103500 98.161095 1.039011 10.416381 -60.933783
0.700000 0.105000 99.599038 1.075200 10.562267 -61.474263
0.710000 0.106500 101.037504 1.112330 10.708960 -62.006848
0.720000 0.108000 102.476500 1.150431 10.856483 -62.531503
0.730000 0.109500 103.916032 1.189531 11.004861 -63.048191
0.740000 0.111000 105.356107 1.229659 11.154116 -63.556873
0.750000 0.112500 106.796731 1.270844 11.304275 -64.057512
0.760000 0.114000 108.237911 1.313117 11.455362 -64.550069
0.770000 0.115500 109.679655 1.356509 11.607404 -65.034505
0.780000 0.117000 111.121970 1.401052 11.760427 -65.510782
0.790000 0.118500 112.564863 1.446777 11.914459 -65.978861
0.800000 0.120000 114.008343 1.493718 12.069527 -66.438704
0.810000 0.121500 115.452418 1.541908 12.225660 -66.890273
0.820000 0.123000 116.897095 1.591381 12.382885 -67.333530
0.830000 0.124500 118.342383 1.642171 12.541232 -67.768437
0.840000 0.126000 119.788292 1.694314 12.700729 -68.194959
0.850000 0.127500 121.234829 1.747844 12.861407 -68.613058
0.860000 0.129000 122.682005 1.802797 13.023294 -69.022699
0.870000 0.130500 124.129828 1.859211 13.186421 -69.423847
0.880000 0.132000 125.578308 1.917122 13.350817 -69.816469
0.890000 0.133500 127.027455 1.976566 13.516514 -70.200530
0.900000 0.135000 128.477278 2.037582 13.683541 -70.575999
0.910000 0.136500 129.927788 2.100207 13.851928 -70.942842
0.920000 0.138000 131.378996 2.164481 14.021708 -71.301030
0.930000 0.139500 132.830911 2.230441 14.192909 -71.650533
0.940000 0.141000 134.283544 2.298128 14.365564 -71.991320
0.950000 0.142500 135.736908 2.367579 14.539702 -72.323363
0.960000 0.144000 137.191011 2.438835 14.715355 -72.646636
0.970000 0.145500 138.645866 2.511937 14.892553 -72.961111
0.980000 0.147000 140.101485 2.586924 15.071327 -73.266762
0.990000 0.148500 141.557879 2.663837 15.251709 -73.563565
1.000000 0.150000 143.015059 2.742717 15.433727 -73.851494
1.010000 0.151500 144.473038 2.823605 15.617414 -74.130528
1.020000 0.153000 145.931828 2.906542 15.802800 -74.400642
1.030000 0.154500 147.391442 2.991571 15.989915 -74.661816
1.040000 0.156000 148.851891 3.078732 16.178789 -74.914027
1.050000 0.157500 150.313189 3.168069 16.369453 -75.157256
1.060000 0.159000 151.775348 3.259622 16.561937 -75.391482
1.070000 0.160500 153.238381 3.353435 16.756270 -75.616687
1.080000 0.162000 154.702302 3.449551 16.952483 -75.832851
1.090000 0.163500 156.167124 3.548012 17.150604 -76.039957
1.100000 0.165000 157.632860 3.648860 17.350664 -76.237986
1.110000 0.166500 159.099523 3.752140 17.552692 -76.426922
1.120000 0.168000 160.567128 3.857895 17.756717 -76.606749
1.130000 0.169500 162.035689 3.966167 17.962767 -76.777449
1.140000 0.171000 163.505219 4.077001 18.170872 -76.939006
1.150000 0.172500 164.975733 4.190439 18.381059 -77.091406
1.160000 0.174000 166.447244 4.306527 18.593358 -77.234631
1.170000 0.175500 167.919768 4.425308 18.807795 -77.368668
1.180000 0.177000 169.393319 4.546825 19.024400 -77.493501
1.190000 0.178500 170.867911 4.671123 19.243199 -77.609115
1.200000 0.180000 172.343560 4.798247 19.464220 -77.715494
1.210000 0.181500 173.820279 4.928239 19.687490 -77.812625
1.220000 0.183000 175.298086 5.061146 19.913036 -77.900492
1.230000 0.184500 176.776993 5.197012 20.140885 -77.979080
1.240000 0.186000 178.257018 5.335880 20.371063 -78.048374
1.250000 0.187500 179.738174 5.477796 20.603596 -78.108358
1.260000 0.189000 181.220478 5.622804 20.838510 -78.159018
1.270000 0.190500 182.703946 5.770949 21.075831 -78.200338
1.280000 0.192000 184.188592 5.922275 21.315584 -78.232302
1.290000 0.193500 185.674433 6.076829 21.557795 -78.254893
1.300000 0.195000 187.161485 6.234654 21.802489 -78.268096
1.310000 0.196500 188.649764 6.395795 22.049689 -78.271893
1.320000 0.198000 190.139285 6.560299 22.299422 -78.266268
1.330000 0.199500 191.630066 6.728208 22.551710 -78.251203
1.340000 0.201000 193.122122 6.899569 22.806578 -78.226680
1.350000 0.202500 194.615470 7.074427 23.064049 -78.192680
1.360000 0.204000 196.110126 7.252826 23.324148 -78.149186
1.370000 0.205500 197.606107 7.434812 23.586896 -78.096176
1.380000 0.207000 199.103430 7.620429 23.852318 -78.033633
1.390000 0.208500 200.602111 7.809723 24.120435 -77.961535
0.010000 0.001500 1.408620 0.000855 1.080294 -1.538312
0.020000 0.003000 2.818608 0.002243 1.536095 -3.032376
0.030000 0.004500 4.229377 0.003862 1.861445 -4.486260
0.040000 0.006000 5.640722 0.005654 2.120254 -5.902677
0.050000 0.007500 7.052539 0.007620 2.338558 -7.283909
0.060000 0.009000 8.464770 0.009777 2.530018 -8.631996
0.070000 0.010500 9.877379 0.012155 2.702801 -9.948806
0.080000 0.012000 11.290346 0.014785 2.862197 -11.236069
0.090000 0.013500 12.703660 0.017697 3.011821 -12.495402
0.100000 0.015000 14.117314 0.020921 3.154234 -13.728318
0.110000 0.016500 15.531307 0.024483 3.291303 -14.936240
0.120000 0.018000 16.945639 0.028404 3.424413 -16.120505
0.130000 0.019500 18.360315 0.032706 3.554607 -17.282369
0.140000 0.021000 19.775336 0.037404 3.682678 -18.423015
0.150000 0.022500 21.190708 0.042511 3.809230 -19.543553
0.160000 0.024000 22.606433 0.048037 3.934728 -20.645025
0.170000 0.025500 24.022518 0.053989 4.059525 -21.728408
0.180000 0.027000 25.438965 0.060373 4.183892 -22.794617
0.190000 0.028500 26.855779 0.067190 4.308032 -23.844505
0.200000 0.030000 28.272963 0.074441 4.432097 -24.878870
0.210000 0.031500 29.690520 0.082124 4.556198 -25.898453
0.220000 0.033000 31.108454 0.090236 4.680414 -26.903945
0.230000 0.034500 32.526765 0.098775 4.804797 -27.895984
0.240000 0.036000 33.945458 0.107734 4.929381 -28.875161
0.250000 0.037500 35.364532 0.117108 5.054184 -29.842021
0.260000 0.039000 36.783989 0.126892 5.179212 -30.797064
0.270000 0.040500 38.203831 0.137078 5.304461 -31.740752
0.280000 0.042000 39.624057 0.147662 5.429922 -32.673502
0.290000 0.043500 41.044668 0.158637 5.555582 -33.595699
0.300000 0.045000 42.465664 0.169997 5.681422 -34.507690
0.310000 0.046500 43.887045 0.181738 5.807423 -35.409789
0.320000 0.048000 45.308811 0.193855 5.933567 -36.302278
0.330000 0.049500 46.730962 0.206344 6.059832 -37.185411
0.340000 0.051000 48.153496 0.219203 6.186201 -38.059413
0.350000 0.052500 49.576414 0.232430 6.312657 -38.924482
0.360000 0.054000 50.999716 0.246025 6.439182 -39.780795
0.370000 0.055500 52.423400 0.259988 6.565765 -40.628504
0.380000 0.057000 53.847466 0.274321 6.692393 -41.467741
0.390000 0.058500 55.271915 0.289027 6.819060 -42.298616
0.400000 0.060000 56.696745 0.304111 6.945758 -43.121225
0.410000 0.061500 58.121958 0.319579 7.072485 -43.935644
0.420000 0.063000 59.547552 0.335438 7.199242 -44.741935
0.430000 0.064500 60.973529 0.351697 7.326030 -45.540145
0.440000 0.066000 62.399889 0.368367 7.452857 -46.330309
0.450000 0.067500 63.826632 0.385459 7.579730 -47.112451
0.460000 0.069000 65.253760 0.402986 7.706661 -47.886580
0.470000 0.070500 66.681273 0.420963 7.833664 -48.652701
0.480000 0.072000 68.109174 0.439406 7.960756 -49.410805
0.490000 0.073500 69.537465 0.458334 8.087957 -50.160879
0.500000 0.075000 70.966147 0.477765 8.215288 -50.902900
0.510000 0.076500 72.395222 0.497719 8.342773 -51.636840
0.520000 0.078000 73.824694 0.518219 8.470440 -52.362665
0.530000 0.079500 75.254566 0.539288 8.598315 -53.080337
0.540000 0.081000 76.684841 0.560951 8.726431 -53.789811
0.550000 0.082500 78.115523 0.583234 8.854820 -54.491042
0.560000 0.084000 79.546615 0.606164 8.983516 -55.183978
0.570000 0.085500 80.978123 0.629770 9.112555 -55.868567
0.580000 0.087000 82.410052 0.654082 9.241976 -56.544754
0.590000 0.088500 83.842406 0.679130 9.371816 -57.212482
0.600000 0.090000 85.275191 0.704949 9.502118 -57.871693
0.610000 0.091500 86.708412 0.731570 9.632923 -58.522327
0.620000 0.093000 88.142077 0.759029 9.764273 -59.164325
0.630000 0.094500 89.576192 0.787361 9.896215 -59.797626
0.640000 0.096000 91.010764 0.816603 10.028792 -60.422169
0.650000 0.097500 92.445800 0.846794 10.162052 -61.037894
0.660000 0.099000 93.881308 0.877971 10.296041 -61.644741
0.670000 0.100500 95.317296 0.910176 10.430807 -62.242651
0.680000 0.102000 96.753773 0.943449 10.566400 -62.831564
0.690000 0.103500 98.190747 0.977831 10.702868 -63.411422
0.700000 0.105000 99.628227 1.013365 10.840261 -63.982168
0.710000 0.106500 101.066224 1.050096 10.978630 -64.543746
0.720000 0.108000 102.504747 1.088067 11.118026 -65.096102
0.730000 0.109500 103.943806 1.127323 11.258500 -65.639180
0.740000 0.111000 105.383411 1.167911 11.400103 -66.172929
0.750000 0.112500 106.823575 1.209878 11.542888 -66.697297
0.760000 0.114000 108.264307 1.253270 11.686907 -67.212235
0.770000 0.115500 109.705620 1.298137 11.832211 -67.717693
0.780000 0.117000 111.147526 1.344526 11.978853 -68.213624
0.790000 0.118500 112.590036 1.392489 12.126887 -68.699981
0.800000 0.120000 114.033164 1.442076 12.276364 -69.176720
0.810000 0.121500 115.476921 1.493336 12.427337 -69.643795
0.820000 0.123000 116.921323 1.546323 12.579859 -70.101165
0.830000 0.124500 118.366381 1.601088 12.733982 -70.548787
0.840000 0.126000 119.812110 1.657684 12.889759 -70.986620
0.850000 0.127500 121.258523 1.716165 13.047243 -71.414623
0.860000 0.129000 122.705637 1.776586 13.206485 -71.832756
0.870000 0.130500 124.153464 1.838999 13.367539 -72.240980
0.880000 0.132000 125.602020 1.903462 13.530456 -72.639257
0.890000 0.133500 127.051321 1.970030 13.695287 -73.027547
0.900000 0.135000 128.501382 2.038759 13.862086 -73.405812
0.910000 0.136500 129.952218 2.109706 14.030903 -73.774015
0.920000 0.138000 131.403847 2.182930 14.201789 -74.132115
0.930000 0.139500 132.856284 2.258487 14.374796 -74.480075
0.940000 0.141000 134.309547 2.336437 14.549975 -74.817856
0.950000 0.142500 135.763651 2.416839 14.727377 -75.145417
0.960000 0.144000 137.218615 2.499753 14.907050 -75.462718
0.970000 0.145500 138.674456 2.585239 15.089047 -75.769718
0.980000 0.147000 140.131192 2.673358 15.273417 -76.066375
0.990000 0.148500 141.588841 2.764172 15.460209 -76.352645
1.000000 0.150000 143.047421 2.857742 15.649473 -76.628484
1.010000 0.151500 144.506951 2.954132 15.841258 -76.893845
1.020000 0.153000 145.967449 3.053404 16.035612 -77.148680
1.030000 0.154500 147.428934 3.155622 16.232585 -77.392941
1.040000 0.156000 148.891427 3.260851 16.432225 -77.626576
1.050000 0.157500 150.354946 3.369154 16.634580 -77.849532
1.060000 0.159000 151.819512 3.480599 16.839697 -78.061753
1.070000 0.160500 153.285144 3.595251 17.047625 -78.263182
1.080000 0.162000 154.751863 3.713176 17.258411 -78.453759
1.090000 0.163500 156.219688 3.834442 17.472101 -78.633421
1.100000 0.165000 157.688643 3.959116 17.688743 -78.802105
1.110000 0.166500 159.158746 4.087267 17.908383 -78.959741
1.120000 0.168000 160.630019 4.218965 18.131067 -79.106261
1.130000 0.169500 162.102485 4.354277 18.356842 -79.241591
1.140000 0.171000 163.576164 4.493275 18.585754 -79.365656
1.150000 0.172500 165.051079 4.636030 18.817848 -79.478376
1.160000 0.174000 166.527252 4.782612 19.053170 -79.579670
1.170000 0.175500 168.004705 4.933093 19.291764 -79.669454
1.180000 0.177000 169.483461 5.087547 19.533677 -79.747639
1.190000 0.178500 170.963543 5.246045 19.778952 -79.814136
1.200000 0.180000 172.444974 5.408661 20.027635 -79.868850
1.210000 0.181500 173.927778 5.575469 20.279769 -79.911684
1.220000 0.183000 175.411978 5.746544 20.535399 -79.942540
1.230000 0.184500 176.897598 5.921960 20.794568 -79.961314
1.240000 0.186000 178.384662 6.101793 21.057321 -79.967900
1.250000 0.187500 179.873194 6.286119 21.323701 -79.962190
1.260000 0.189000 181.363219 6.475015 21.593751 -79.944073
1.270000 0.190500 182.854762 6.668556 21.867515 -79.913434
1.280000 0.192000 184.347847 6.866820 22.145034 -79.870156
1.290000 0.193500 185.842499 7.069884 22.426352 -79.814120
1.300000 0.195000 187.338745 7.277826 22.711511 -79.745203
1.310000 0.196500 188.836609 7.490724 23.000553 -79.663282
1.320000 0.198000 190.336117 7.708656 23.293521 -79.568230
1.330000 0.199500 191.837296 7.931701 23.590455 -79.459917
1.340000 0.201000 193.340171 8.159936 23.891398 -79.338214
1.350000 0.202500 194.844769 8.393441 24.196390 -79.202986
1.360000 0.204000 196.351116 8.632294 24.505472 -79.054102
1.370000 0.205500 197.859240 8.876575 24.818685 -78.891423
1.380000 0.207000 199.369166 9.126360 25.136069 -78.714814
1.390000 0.208500 200.880923 9.381731 25.457665 -78.524137
0.010000 0.001500 1.408608 0.000843 1.072127 -1.526926
0.020000 0.003000 2.818558 0.002189 1.519216 -3.010624
0.030000 0.004500 4.229259 0.003736 1.835438 -4.454954
0.040000 0.006000 5.640509 0.005424 2.084786 -5.862463
0.050000 0.007500 7.052200 0.007251 2.293364 -7.235291
0.060000 0.009000 8.464274 0.009236 2.474896 -8.575345
0.070000 0.010500 9.876695 0.011411 2.637609 -9.884366
0.080000 0.012000 11.289442 0.013807 2.786844 -11.163972
0.090000 0.013500 12.702505 0.016458 2.926269 -12.415669
0.100000 0.015000 14.115877 0.019396 3.058491 -13.640874
0.110000 0.016500 15.529559 0.022650 3.185424 -14.840917
0.120000 0.018000 16.943553 0.026249 3.308494 -16.017052
0.130000 0.019500 18.357861 0.030216 3.428785 -17.170462
0.140000 0.021000 19.772490 0.034572 3.547125 -18.302263
0.150000 0.022500 21.187444 0.039336 3.664156 -19.413504
0.160000 0.024000 22.602729 0.044523 3.780372 -20.505179
0.170000 0.025500 24.018352 0.050145 3.896157 -21.578220
0.180000 0.027000 25.434319 0.056213 4.011808 -22.633507
0.190000 0.028500 26.850635 0.062735 4.127554 -23.671867
0.200000 0.030000 28.267307 0.069717 4.243568 -24.694074
0.210000 0.031500 29.684339 0.077161 4.359980 -25.700858
0.220000 0.033000 31.101737 0.085072 4.476887 -26.692898
0.230000 0.034500 32.519505 0.093449 4.594357 -27.670833
0.240000 0.036000 33.937648 0.102292 4.712435 -28.635257
0.250000 0.037500 35.356168 0.111600 4.831150 -29.586723
0.260000 0.039000 36.775070 0.121371 4.950518 -30.525747
0.270000 0.040500 38.194357 0.131603 5.070541 -31.452807
0.280000 0.042000 39.614031 0.142292 5.191216 -32.368345
0.290000 0.043500 41.034095 0.153435 5.312530 -33.272770
0.300000 0.045000 42.454551 0.165029 5.434468 -34.166459
0.310000 0.046500 43.875401 0.177071 5.557011 -35.049757
0.320000 0.048000 45.296647 0.189558 5.680137 -35.922982
0.330000 0.049500 46.718289 0.202488 5.803824 -36.786424
0.340000 0.051000 48.140330 0.215857 5.928048 -37.640346
0.350000 0.052500 49.562771 0.229666 6.052786 -38.484988
0.360000 0.054000 50.985613 0.243913 6.178017 -39.320566
0.370000 0.055500 52.408856 0.258599 6.303719 -40.147274
0.380000 0.057000 53.832503 0.273723 6.429873 -40.965286
0.390000 0.058500 55.256553 0.289289 6.556459 -41.774758
0.400000 0.060000 56.681008 0.305299 6.683463 -42.575825
0.410000 0.061500 58.105869 0.321756 6.810871 -43.368608
0.420000 0.063000 59.531136 0.338666 6.938670 -44.153211
0.430000 0.064500 60.956812 0.356034 7.066851 -44.929723
0.440000 0.066000 62.382897 0.373869 7.195408 -45.698221
0.450000 0.067500 63.809393 0.392177 7.324335 -46.458767
0.460000 0.069000 65.236301 0.410970 7.453631 -47.211413
0.470000 0.070500 66.663622 0.430257 7.583296 -47.956200
0.480000 0.072000 68.091360 0.450050 7.713332 -48.693158
0.490000 0.073500 69.519515 0.470364 7.843743 -49.422310
0.500000 0.075000 70.948090 0.491212 7.974539 -50.143667
0.510000 0.076500 72.377088 0.512609 8.105726 -50.857234
0.520000 0.078000 73.806511 0.534574 8.237318 -51.563011
0.530000 0.079500 75.236362 0.557123 8.369328 -52.260989
0.540000 0.081000 76.666643 0.580277 8.501771 -52.951153
0.550000 0.082500 78.097360 0.604056 8.634664 -53.633485
0.560000 0.084000 79.528514 0.628481 8.768028 -54.307960
0.570000 0.085500 80.960111 0.653575 8.901883 -54.974549
0.580000 0.087000 82.392154 0.679363 9.036252 -55.633220
0.590000 0.088500 83.824648 0.705869 9.171159 -56.283938
0.600000 0.090000 85.257597 0.733120 9.306631 -56.926664
0.610000 0.091500 86.691007 0.761142 9.442694 -57.561358
0.620000 0.093000 88.124882 0.789966 9.579378 -58.187975
0.630000 0.094500 89.559229 0.819619 9.716712 -58.806471
0.640000 0.096000 90.994054 0.850132 9.854729 -59.416799
0.650000 0.097500 92.429362 0.881537 9.993459 -60.018910
0.660000 0.099000 93.865161 0.913866 10.132937 -60.612756
0.670000 0.100500 95.301456 0.947153 10.273197 -61.198287
0.680000 0.102000 96.738256 0.981431 10.414274 -61.775452
0.690000 0.103500 98.175567 1.016737 10.556206 -62.344200
0.700000 0.105000 99.613398 1.053105 10.699027 -62.904480
0.710000 0.106500 101.051756 1.090574 10.842778 -63.456241
0.720000 0.108000 102.490649 1.129181 10.987495 -63.999431
0.730000 0.109500 103.930087 1.168964 11.133218 -64.534000
0.740000 0.111000 105.370079 1.209963 11.279987 -65.059897
0.750000 0.112500 106.810632 1.252219 11.427841 -65.577072
0.760000 0.114000 108.251758 1.295771 11.576823 -66.085475
0.770000 0.115500 109.693465 1.340662 11.726971 -66.585057
0.780000 0.117000 111.135764 1.386934 11.878329 -67.075769
0.790000 0.118500 112.578666 1.434630 12.030937 -67.557563
0.800000 0.120000 114.022181 1.483794 12.184839 -68.030393
0.810000 0.121500 115.466319 1.534470 12.340075 -68.494212
0.820000 0.123000 116.911093 1.586704 12.496690 -68.948973
0.830000 0.124500 118.356513 1.640541 12.654725 -69.394633
0.840000 0.126000 119.802592 1.696026 12.814223 -69.831147
0.850000 0.127500 121.249342 1.753208 12.975228 -70.258470
0.860000 0.129000 122.696774 1.812133 13.137782 -70.676561
0.870000 0.130500 124.144902 1.872850 13.301929 -71.085378
0.880000 0.132000 125.593738 1.935407 13.467712 -71.484877
0.890000 0.133500 127.043296 1.999852 13.635175 -71.875019
0.900000 0.135000 128.493589 2.066237 13.804360 -72.255764
0.910000 0.136500 129.944630 2.134610 13.975310 -72.627069
0.920000 0.138000 131.396434 2.205022 14.148070 -72.988897
0.930000 0.139500 132.849014 2.277525 14.322682 -73.341208
0.940000 0.141000 134.302386 2.352171 14.499189 -73.683962
0.950000 0.142500 135.756563 2.429010 14.677634 -74.017121
0.960000 0.144000 137.211561 2.508096 14.858059 -74.340646
0.970000 0.145500 138.667394 2.589482 15.040509 -74.654497
0.980000 0.147000 140.124079 2.673221 15.225025 -74.958637
0.990000 0.148500 141.581630 2.759368 15.411649 -75.253025
1.000000 0.150000 143.040064 2.847976 15.600425 -75.537623
1.010000 0.151500 144.499396 2.939100 15.791393 -75.812390
1.020000 0.153000 145.959643 3.032797 15.984597 -76.077287
1.030000 0.154500 147.420822 3.129120 16.180078 -76.332273
1.040000 0.156000 148.882949 3.228128 16.377877 -76.577307
1.050000 0.157500 150.346041 3.329875 16.578036 -76.812347
1.060000 0.159000 151.810115 3.434420 16.780597 -77.037350
1.070000 0.160500 153.275189 3.541819 16.985599 -77.252272
1.080000 0.162000 154.741280 3.652130 17.193085 -77.457069
1.090000 0.163500 156.208406 3.765413 17.403095 -77.651695
1.100000 0.165000 157.676585 3.881725 17.615668 -77.836104
1.110000 0.166500 159.145836 4.001125 17.830846 -78.010247
1.120000 0.168000 160.616176 4.123673 18.048669 -78.174075
1.130000 0.169500 162.087625 4.249430 18.269175 -78.327538
1.140000 0.171000 163.560201 4.378454 18.492405 -78.470584
1.150000 0.172500 165.033924 4.510808 18.718399 -78.603159
1.160000 0.174000 166.508812 4.646551 18.947194 -78.725207
1.170000 0.175500 167.984885 4.785747 19.178831 -78.836674
1.180000 0.177000 169.462162 4.928455 19.413347 -78.937500
1.190000 0.178500 170.940665 5.074740 19.650782 -79.027625
1.200000 0.180000 172.420411 5.224663 19.891174 -79.106988
1.210000 0.181500 173.901423 5.378287 20.134560 -79.175525
1.220000 0.183000 175.383719 5.535676 20.380979 -79.233171
1.230000 0.184500 176.867321 5.696893 20.630468 -79.279860
1.240000 0.186000 178.352250 5.862003 20.883064 -79.315523
1.250000 0.187500 179.838526 6.031070 21.138805 -79.340088
1.260000 0.189000 181.326170 6.204158 21.397727 -79.353484
1.270000 0.190500 182.815205 6.381332 21.659868 -79.355637
1.280000 0.192000 184.305651 6.562658 21.925264 -79.346470
1.290000 0.193500 185.797530 6.748201 22.193951 -79.325906
1.300000 0.195000 187.290863 6.938027 22.465965 -79.293865
1.310000 0.196500 188.785674 7.132202 22.741342 -79.250266
1.320000 0.198000 190.281983 7.330792 23.020117 -79.195027
1.330000 0.199500 191.779814 7.533863 23.302326 -79.128063
1.340000 0.201000 193.279189 7.741482 23.588004 -79.049287
1.350000 0.202500 194.780130 7.953715 23.877186 -78.958613
1.360000 0.204000 196.282661 8.170630 24.169906 -78.855951
1.370000 0.205500 197.786804 8.392293 24.466199 -78.741210
1.380000 0.207000 199.292582 8.618771 24.766099 -78.614300
1.390000 0.208500 200.800020 8.850132 25.069639 -78.475128
0.010000 0.001500 1.408618 0.000852 1.078987 -1.501432
0.020000 0.003000 2.818594 0.002217 1.531405 -2.961825
0.030000 0.004500 4.229333 0.003785 1.851770 -4.384580
0.040000 0.006000 5.640626 0.005488 2.104257 -5.771961
0.050000 0.007500 7.052363 0.007321 2.315101 -7.125869
0.060000 0.009000 8.464483 0.009299 2.498136 -8.448000
0.070000 0.010500 9.876948 0.011450 2.661685 -9.739902
0.080000 0.012000 11.289734 0.013806 2.811177 -11.003012
0.090000 0.013500 12.702830 0.016401 2.950357 -12.238671
0.100000 0.015000 14.116229 0.019267 3.081910 -13.448140
0.110000 0.016500 15.529929 0.022436 3.207816 -14.632604
0.120000 0.018000 16.943932 0.025937 3.329568 -15.793184
0.130000 0.019500 18.358242 0.029799 3.448309 -16.930937
0.140000 0.021000 19.772863 0.034045 3.564925 -18.046866
0.150000 0.022500 21.187802 0.038698 3.680109 -19.141918
0.160000 0.024000 22.603066 0.043779 3.794408 -20.216991
0.170000 0.025500 24.018660 0.049304 3.908250 -21.272935
0.180000 0.027000 25.434593 0.055288 4.021975 -22.310555
0.190000 0.028500 26.850872 0.061745 4.135852 -23.330611
0.200000 0.030000 28.267503 0.068686 4.250090 -24.333824
0.210000 0.031500 29.684493 0.076120 4.364854 -25.320874
0.220000 0.033000 31.101849 0.084053 4.480269 -26.292405
0.230000 0.034500 32.519577 0.092492 4.596432 -27.249023
0.240000 0.036000 33.937683 0.101441 4.713413 -28.191301
0.250000 0.037500 35.356172 0.110902 4.831262 -29.119777
0.260000 0.039000 36.775051 0.120879 4.950014 -30.034959
0.270000 0.040500 38.194322 0.131371 5.069687 -30.937323
0.280000 0.042000 39.613992 0.142379 5.190291 -31.827317
0.290000 0.043500 41.034065 0.153903 5.311828 -32.705360
0.300000 0.045000 42.454543 0.165942 5.434289 -33.571847
0.310000 0.046500 43.875431 0.178493 5.557662 -34.427143
0.320000 0.048000 45.296733 0.191556 5.681931 -35.271593
0.330000 0.049500 46.718450 0.205128 5.807076 -36.105515
0.340000 0.051000 48.140587 0.219207 5.933075 -36.929208
0.350000 0.052500 49.563145 0.233792 6.059902 -37.742948
0.360000 0.054000 50.986127 0.248881 6.187534 -38.546990
0.370000 0.055500 52.409535 0.264471 6.315944 -39.341573
0.380000 0.057000 53.833371 0.280562 6.445106 -40.126914
0.390000 0.058500 55.257637 0.297153 6.574996 -40.903216
0.400000 0.060000 56.682335 0.314243 6.705587 -41.670663
0.410000 0.061500 58.107467 0.331831 6.836857 -42.429425
0.420000 0.063000 59.533033 0.349919 6.968781 -43.179657
0.430000 0.064500 60.959036 0.368506 7.101339 -43.921499
0.440000 0.066000 62.385478 0.387595 7.234508 -44.655079
0.450000 0.067500 63.812358 0.407188 7.368271 -45.380513
0.460000 0.069000 65.239680 0.427287 7.502610 -46.097904
0.470000 0.070500 66.667444 0.447896 7.637508 -46.807344
0.480000 0.072000 68.095652 0.469020 7.772951 -47.508916
0.490000 0.073500 69.524306 0.490663 7.908927 -48.202692
0.500000 0.075000 70.953407 0.512831 8.045425 -48.888735
0.510000 0.076500 72.382956 0.535531 8.182434 -49.567100
0.520000 0.078000 73.812956 0.558770 8.319948 -50.237834
0.530000 0.079500 75.243408 0.582556 8.457960 -50.900976
0.540000 0.081000 76.674314 0.606899 8.596466 -51.556558
0.550000 0.082500 78.105676 0.631807 8.735462 -52.204605
0.560000 0.084000 79.537496 0.657293 8.874948 -52.845137
0.570000 0.085500 80.969776 0.683366 9.014924 -53.478168
0.580000 0.087000 82.402519 0.710040 9.155390 -54.103707
0.590000 0.088500 83.835727 0.737327 9.296352 -54.721757
0.600000 0.090000 85.269403 0.765241 9.437812 -55.332318
0.610000 0.091500 86.703550 0.793797 9.579776 -55.935386
0.620000 0.093000 88.138170 0.823010 9.722253 -56.530951
0.630000 0.094500 89.573266 0.852896 9.865249 -57.119002
0.640000 0.096000 91.008842 0.883472 10.008775 -57.699524
0.650000 0.097500 92.444902 0.914757 10.152842 -58.272499
0.660000 0.099000 93.881449 0.946767 10.297460 -58.837907
0.670000 0.100500 95.318486 0.979524 10.442643 -59.395724
0.680000 0.102000 96.756017 1.013045 10.588405 -59.945925
0.690000 0.103500 98.194048 1.047353 10.734761 -60.488485
0.700000 0.105000 99.632581 1.082468 10.881725 -61.023374
0.710000 0.106500 101.071622 1.118412 11.029315 -61.550564
0.720000 0.108000 102.511175 1.155207 11.177549 -62.070022
0.730000 0.109500 103.951245 1.192878 11.326443 -62.581717
0.740000 0.111000 105.391838 1.231448 11.476017 -63.085616
0.750000 0.112500 106.832958 1.270940 11.626291 -63.581685
0.760000 0.114000 108.274610 1.311382 11.777284 -64.069891
0.770000 0.115500 109.716801 1.352797 11.929017 -64.550199
0.780000 0.117000 111.159537 1.395212 12.081512 -65.022574
0.790000 0.118500 112.602823 1.438654 12.234791 -65.486981
0.800000 0.120000 114.046665 1.483150 12.388875 -65.943386
0.810000 0.121500 115.491070 1.528728 12.543788 -66.391753
0.820000 0.123000 116.936045 1.575417 12.699553 -66.832048
0.830000 0.124500 118.381596 1.623244 12.856193 -67.264237
0.840000 0.126000 119.827730 1.672239 13.013732 -67.688287
0.850000 0.127500 121.274455 1.722432 13.172195 -68.104163
0.860000 0.129000 122.721777 1.773852 13.331605 -68.511833
0.870000 0.130500 124.169705 1.826531 13.491989 -68.911266
0.880000 0.132000 125.618245 1.880498 13.653370 -69.302429
0.890000 0.133500 127.067406 1.935786 13.815775 -69.685292
0.900000 0.135000 128.517196 1.992426 13.979227 -70.059827
0.910000 0.136500 129.967622 2.050449 14.143754 -70.426002
0.920000 0.138000 131.418695 2.109888 14.309381 -70.783792
0.930000 0.139500 132.870421 2.170775 14.476134 -71.133169
0.940000 0.141000 134.322809 2.233143 14.644037 -71.474107
0.950000 0.142500 135.775869 2.297026 14.813119 -71.806582
0.960000 0.144000 137.229610 2.362456 14.983403 -72.130570
0.970000 0.145500 138.684041 2.429467 15.154918 -72.446048
0.980000 0.147000 140.139170 2.498093 15.327688 -72.752994
0.990000 0.148500 141.595008 2.568368 15.501739 -73.051389
1.000000 0.150000 143.051565 2.640327 15.677099 -73.341214
1.010000 0.151500 144.508849 2.714003 15.853792 -73.622450
1.020000 0.153000 145.966872 2.789431 16.031844 -73.895081
1.030000 0.154500 147.425643 2.866645 16.211282 -74.159091
1.040000 0.156000 148.885172 2.945682 16.392131 -74.414465
1.050000 0.157500 150.345471 3.026575 16.574417 -74.661191
1.060000 0.159000 151.806548 3.109360 16.758165 -74.899256
1.070000 0.160500 153.268416 3.194072 16.943401 -75.128649
1.080000 0.162000 154.731084 3.280747 17.130151 -75.349362
1.090000 0.163500 156.194565 3.369419 17.318438 -75.561384
1.100000 0.165000 157.658868 3.460124 17.508289 -75.764708
1.110000 0.166500 159.124005 3.552898 17.699727 -75.959329
1.120000 0.168000 160.589987 3.647776 17.892778 -76.145239
1.130000 0.169500 162.056826 3.744794 18.087467 -76.322437
1.140000 0.171000 163.524533 3.843988 18.283816 -76.490917
1.150000 0.172500 164.993119 3.945392 18.481851 -76.650677
1.160000 0.174000 166.462598 4.049044 18.681595 -76.801717
1.170000 0.175500 167.932979 4.154977 18.883072 -76.944036
1.180000 0.177000 169.404276 4.263229 19.086305 -77.077634
1.190000 0.178500 170.876500 4.373834 19.291318 -77.202513
1.200000 0.180000 172.349664 4.486829 19.498132 -77.318674
1.210000 0.181500 173.823779 4.602248 19.706772 -77.426121
1.220000 0.183000 175.298859 4.720128 19.917260 -77.524858
1.230000 0.184500 176.774914 4.840503 20.129617 -77.614888
1.240000 0.186000 178.251959 4.963410 20.343865 -77.696218
1.250000 0.187500 179.730005 5.088883 20.560027 -77.768852
1.260000 0.189000 181.209065 5.216958 20.778123 -77.832798
1.270000 0.190500 182.689153 5.347670 20.998176 -77.888063
1.280000 0.192000 184.170279 5.481054 21.220205 -77.934653
1.290000 0.193500 185.652459 5.617145 21.444232 -77.972577
1.300000 0.195000 187.135704 5.755979 21.670277 -78.001843
1.310000 0.196500 188.620028 5.897590 21.898359 -78.022461
1.320000 0.198000 190.105443 6.042013 22.128500 -78.034439
1.330000 0.199500 191.591963 6.189282 22.360718 -78.037788
1.340000 0.201000 193.079601 6.339433 22.595032 -78.032517
1.350000 0.202500 194.568371 6.492500 22.831462 -78.018636
1.360000 0.204000 196.058285 6.648516 23.070027 -77.996156
1.370000 0.205500 197.549358 6.807517 23.310744 -77.965088
1.380000 0.207000 199.041602 6.969537 23.553633 -77.925443
1.390000 0.208500 200.535031 7.134609 23.798711 -77.877231
0.010000 0.001500 1.408689 0.000924 1.126065 -1.535381
0.020000 0.003000 2.818882 0.002515 1.627397 -3.026984
0.030000 0.004500 4.229991 0.004470 1.997971 -4.479022
0.040000 0.006000 5.641810 0.006725 2.301622 -5.894357
0.050000 0.007500 7.054232 0.009274 2.564305 -7.275423
0.060000 0.009000 8.467196 0.012128 2.799604 -8.624404
0.070000 0.010500 9.880664 0.015307 3.015609 -9.943305
0.080000 0.012000 11.294610 0.018832 3.217536 -11.233987
0.090000 0.013500 12.709021 0.022723 3.408927 -12.498185
0.100000 0.015000 14.123884 0.026996 3.592276 -13.737521
0.110000 0.016500 15.539195 0.031665 3.769384 -14.953513
0.120000 0.018000 16.954948 0.036738 3.941575 -16.147581
0.130000 0.019500 18.371142 0.042223 4.109836 -17.321051
0.140000 0.021000 19.787773 0.048120 4.274906 -18.475161
0.150000 0.022500 21.204840 0.054428 4.437342 -19.611064
0.160000 0.024000 22.622342 0.061143 4.597563 -20.729831
0.170000 0.025500 24.040275 0.068258 4.755886 -21.832453
0.180000 0.027000 25.458639 0.075762 4.912545 -22.919846
0.190000 0.028500 26.877430 0.083645 5.067714 -23.992855
0.200000 0.030000 28.296646 0.091894 5.221519 -25.052253
0.210000 0.031500 29.716283 0.100493 5.374051 -26.098750
0.220000 0.033000 31.136337 0.109429 5.525370 -27.132989
0.230000 0.034500 32.556805 0.118685 5.675518 -28.155557
0.240000 0.036000 33.977683 0.128246 5.824519 -29.166980
0.250000 0.037500 35.398964 0.138095 5.972385 -30.167733
0.260000 0.039000 36.820646 0.148219 6.119123 -31.158239
0.270000 0.040500 38.242722 0.158602 6.264730 -32.138873
0.280000 0.042000 39.665186 0.169230 6.409202 -33.109966
0.290000 0.043500 41.088035 0.180091 6.552534 -34.071806
0.300000 0.045000 42.511262 0.191173 6.694719 -35.024642
0.310000 0.046500 43.934862 0.202466 6.835751 -35.968688
0.320000 0.048000 45.358830 0.213962 6.975628 -36.904122
0.330000 0.049500 46.783160 0.225653 7.114348 -37.831093
0.340000 0.051000 48.207847 0.237535 7.251911 -38.749718
0.350000 0.052500 49.632887 0.249603 7.388323 -39.660091
0.360000 0.054000 51.058274 0.261857 7.523592 -40.562280
0.370000 0.055500 52.484004 0.274296 7.657728 -41.456330
0.380000 0.057000 53.910073 0.286922 7.790747 -42.342268
0.390000 0.058500 55.336476 0.299741 7.922668 -43.220101
0.400000 0.060000 56.763211 0.312757 8.053513 -44.089820
0.410000 0.061500 58.190273 0.325979 8.183308 -44.951402
0.420000 0.063000 59.617661 0.339418 8.312083 -45.804809
0.430000 0.064500 61.045372 0.353084 8.439871 -46.649994
0.440000 0.066000 62.473403 0.366993 8.566708 -47.486896
0.450000 0.067500 63.901753 0.381159 8.692635 -48.315449
0.460000 0.069000 65.330421 0.395601 8.817692 -49.135575
0.470000 0.070500 66.759406 0.410339 8.941926 -49.947194
0.480000 0.072000 68.188708 0.425392 9.065385 -50.750216
0.490000 0.073500 69.618327 0.440786 9.188120 -51.544548
0.500000 0.075000 71.048264 0.456544 9.310182 -52.330095
0.510000 0.076500 72.478520 0.472693 9.431629 -53.106758
0.520000 0.078000 73.909096 0.489262 9.552515 -53.874433
0.530000 0.079500 75.339996 0.506279 9.672902 -54.633019
0.540000 0.081000 76.771221 0.523777 9.792849 -55.382412
0.550000 0.082500 78.202775 0.541788 9.912418 -56.122507
0.560000 0.084000 79.634661 0.560345 10.031675 -56.853202
0.570000 0.085500 81.066883 0.579486 10.150682 -57.574395
0.580000 0.087000 82.499447 0.599246 10.269508 -58.285983
0.590000 0.088500 83.932357 0.619664 10.388218 -58.987867
0.600000 0.090000 85.365619 0.640779 10.506882 -59.679951
0.610000 0.091500 86.799239 0.662631 10.625567 -60.362139
0.620000 0.093000 88.233224 0.685262 10.744343 -61.034340
0.630000 0.094500 89.667580 0.708716 10.863281 -61.696465
0.640000 0.096000 91.102315 0.733034 10.982451 -62.348428
0.650000 0.097500 92.537437 0.758263 11.101923 -62.990147
0.660000 0.099000 93.972955 0.784447 11.221768 -63.621544
0.670000 0.100500 95.408877 0.811633 11.342059 -64.242543
0.680000 0.102000 96.845212 0.839869 11.462865 -64.853074
0.690000 0.103500 98.281971 0.869201 11.584259 -65.453070
0.700000 0.105000 99.719163 0.899680 11.706312 -66.042468
0.710000 0.106500 101.156798 0.931355 11.829094 -66.621209
0.720000 0.108000 102.594889 0.964275 11.952676 -67.189238
0.730000 0.109500 104.033446 0.998491 12.077130 -67.746503
0.740000 0.111000 105.472480 1.034055 12.202526 -68.292959
0.750000 0.112500 106.912005 1.071019 12.328932 -68.828561
0.760000 0.114000 108.352032 1.109435 12.456420 -69.353271
0.770000 0.115500 109.792574 1.149355 12.585057 -69.867053
0.780000 0.117000 111.233645 1.190834 12.714913 -70.369875
0.790000 0.118500 112.675258 1.233925 12.846056 -70.861709
0.800000 0.120000 114.117426 1.278682 12.978553 -71.342529
0.810000 0.121500 115.560165 1.325159 13.112470 -71.812313
0.820000 0.123000 117.003489 1.373413 13.247875 -72.271043
0.830000 0.124500 118.447412 1.423497 13.384833 -72.718701
0.840000 0.126000 119.891949 1.475468 13.523408 -73.155276
0.850000 0.127500 121.337117 1.529381 13.663665 -73.580755
0.860000 0.129000 122.782931 1.585294 13.805668 -73.995130
0.870000 0.130500 124.229407 1.643261 13.949479 -74.398393
0.880000 0.132000 125.676561 1.703341 14.095160 -74.790540
0.890000 0.133500 127.124410 1.765590 14.242774 -75.171567
0.900000 0.135000 128.572971 1.830066 14.392380 -75.541472
0.910000 0.136500 130.022261 1.896826 14.544039 -75.900253
0.920000 0.138000 131.472298 1.965928 14.697810 -76.247910
0.930000 0.139500 132.923098 2.037431 14.853751 -76.584444
0.940000 0.141000 134.374681 2.111393 15.011920 -76.909854
0.950000 0.142500 135.827063 2.187873 15.172375 -77.224142
0.960000 0.144000 137.280265 2.266930 15.335171 -77.527307
0.970000 0.145500 138.734303 2.348622 15.500363 -77.819351
0.980000 0.147000 140.189197 2.433011 15.668008 -78.100273
0.990000 0.148500 141.644967 2.520155 15.838159 -78.370072
1.000000 0.150000 143.101630 2.610115 16.010869 -78.628744
1.010000 0.151500 144.559208 2.702952 16.186192 -78.876288
1.020000 0.153000 146.017719 2.798726 16.364179 -79.112697
1.030000 0.154500 147.477184 2.897499 16.544882 -79.337966
1.040000 0.156000 148.937623 2.999332 16.728352 -79.552085
1.050000 0.157500 150.399056 3.104288 16.914639 -79.755044
1.060000 0.159000 151.861503 3.212427 17.103792 -79.946830
1.070000 0.160500 153.324986 3.323814 17.295861 -80.127428
1.080000 0.162000 154.789525 3.438511 17.490895 -80.296820
1.090000 0.163500 156.255142 3.556582 17.688940 -80.454985
1.100000 0.165000 157.721857 3.678090 17.890044 -80.601901
1.110000 0.166500 159.189693 3.803100 18.094254 -80.737540
1.120000 0.168000 160.658672 3.931677 18.301617 -80.861873
1.130000 0.169500 162.128814 4.063886 18.512177 -80.974867
1.140000 0.171000 163.600143 4.199791 18.725981 -81.076486
1.150000 0.172500 165.072680 4.339460 18.943073 -81.166691
1.160000 0.174000 166.546448 4.482959 19.163497 -81.245439
1.170000 0.175500 168.021471 4.630355 19.387296 -81.312682
1.180000 0.177000 169.497769 4.781714 19.614516 -81.368371
1.190000 0.178500 170.975368 4.937106 19.845198 -81.412453
1.200000 0.180000 172.454289 5.096598 20.079385 -81.444869
1.210000 0.181500 173.934557 5.260258 20.317119 -81.465558
1.220000 0.183000 175.416195 5.428157 20.558442 -81.474456
1.230000 0.184500 176.899227 5.600363 20.803396 -81.471495
1.240000 0.186000 178.383676 5.776946 21.052021 -81.456601
1.250000 0.187500 179.869567 5.957977 21.304359 -81.429700
1.260000 0.189000 181.356925 6.143527 21.560449 -81.390713
1.270000 0.190500 182.845773 6.333667 21.820331 -81.339555
1.280000 0.192000 184.336137 6.528467 22.084046 -81.276143
1.290000 0.193500 185.828041 6.728001 22.351632 -81.200385
1.300000 0.195000 187.321510 6.932340 22.623129 -81.112189
1.310000 0.196500 188.816570 7.141556 22.898575 -81.011460
1.320000 0.198000 190.313246 7.355722 23.178009 -80.898099
1.330000 0.199500 191.811563 7.574911 23.461468 -80.772003
1.340000 0.201000 193.311547 7.799196 23.748991 -80.633069
1.350000 0.202500 194.813224 8.028650 24.040615 -80.481189
1.360000 0.204000 196.316621 8.263347 24.336376 -80.316253
1.370000 0.205500 197.821762 8.503360 24.636312 -80.138151
1.380000 0.207000 199.328675 8.748762 24.940459 -79.946768
1.390000 0.208500 200.837386 8.999626 25.248854 -79.741987
0.010000 0.001500 1.408653 0.000886 1.101937 -1.507961
0.020000 0.003000 2.818733 0.002359 1.577731 -2.974430
0.030000 0.004500 4.229648 0.004106 1.921760 -4.402998
0.040000 0.006000 5.641189 0.006063 2.198112 -5.796060
0.050000 0.007500 7.053247 0.008223 2.432959 -7.155631
0.060000 0.009000 8.465761 0.010600 2.640074 -8.483510
0.070000 0.010500 9.878691 0.013221 2.827727 -9.781346
0.080000 0.012000 11.292016 0.016115 3.001300 -11.050667
0.090000 0.013500 12.705721 0.019312 3.164489 -12.292903
0.100000 0.015000 14.119799 0.022840 3.319934 -13.509395
0.110000 0.016500 15.534248 0.026727 3.469574 -14.701406
0.120000 0.018000 16.949068 0.030997 3.614862 -15.870128
0.130000 0.019500 18.364260 0.035672 3.756903 -17.016685
0.140000 0.021000 19.779827 0.040772 3.896547 -18.142138
0.150000 0.022500 21.195775 0.046311 4.034453 -19.247492
0.160000 0.024000 22.612107 0.052305 4.171135 -20.333691
0.170000 0.025500 24.028828 0.058763 4.306992 -21.401628
0.180000 0.027000 25.445943 0.065695 4.442337 -22.452147
0.190000 0.028500 26.863456 0.073106 4.577412 -23.486038
0.200000 0.030000 28.281372 0.080999 4.712403 -24.504048
0.210000 0.031500 29.699695 0.089379 4.847451 -25.506877
0.220000 0.033000 31.118428 0.098244 4.982663 -26.495184
0.230000 0.034500 32.537575 0.107594 5.118117 -27.469584
0.240000 0.036000 33.957139 0.117427 5.253866 -28.430655
0.250000 0.037500 35.377123 0.127739 5.389947 -29.378934
0.260000 0.039000 36.797529 0.138527 5.526381 -30.314924
0.270000 0.040500 38.218359 0.149785 5.663176 -31.239093
0.280000 0.042000 39.639614 0.161508 5.800334 -32.151874
0.290000 0.043500 41.061296 0.173691 5.937847 -33.053670
0.300000 0.045000 42.483407 0.186328 6.075701 -33.944853
0.310000 0.046500 43.905945 0.199412 6.213882 -34.825767
0.320000 0.048000 45.328914 0.212938 6.352367 -35.696726
0.330000 0.049500 46.752311 0.226901 6.491137 -36.558022
0.340000 0.051000 48.176139 0.241294 6.630169 -37.409920
0.350000 0.052500 49.600396 0.256114 6.769439 -38.252660
0.360000 0.054000 51.025082 0.271355 6.908924 -39.086463
0.370000 0.055500 52.450197 0.287014 7.048603 -39.911527
0.380000 0.057000 53.875742 0.303088 7.188454 -40.728031
0.390000 0.058500 55.301715 0.319575 7.328457 -41.536136
0.400000 0.060000 56.728116 0.336472 7.468592 -42.335985
0.410000 0.061500 58.154944 0.353780 7.608845 -43.127703
0.420000 0.063000 59.582199 0.371498 7.749198 -43.911401
0.430000 0.064500 61.009882 0.389628 7.889640 -44.687177
0.440000 0.066000 62.437991 0.408172 8.030160 -45.455112
0.450000 0.067500 63.866525 0.427133 8.170748 -46.215277
0.460000 0.069000 65.295486 0.446515 8.311398 -46.967731
0.470000 0.070500 66.724873 0.466324 8.452105 -47.712521
0.480000 0.072000 68.154686 0.486565 8.592866 -48.449684
0.490000 0.073500 69.584926 0.507247 8.733682 -49.179248
0.500000 0.075000 71.015591 0.528377 8.874553 -49.901232
0.510000 0.076500 72.446685 0.549966 9.015484 -50.615647
0.520000 0.078000 73.878205 0.572023 9.156481 -51.322496
0.530000 0.079500 75.310155 0.594561 9.297550 -52.021777
0.540000 0.081000 76.742535 0.617593 9.438701 -52.713479
0.550000 0.082500 78.175346 0.641132 9.579946 -53.397587
0.560000 0.084000 79.608589 0.665193 9.721298 -54.074080
0.570000 0.085500 81.042267 0.689792 9.862772 -54.742934
0.580000 0.087000 82.476381 0.714947 10.004383 -55.404118
0.590000 0.088500 83.910934 0.740675 10.146150 -56.057598
0.600000 0.090000 85.345928 0.766995 10.288092 -56.703339
0.610000 0.091500 86.781366 0.793928 10.430229 -57.341300
0.620000 0.093000 88.217250 0.821495 10.572585 -57.971437
0.630000 0.094500 89.653585 0.849716 10.715182 -58.593707
0.640000 0.096000 91.090372 0.878616 10.858044 -59.208061
0.650000 0.097500 92.527617 0.908218 11.001198 -59.814451
0.660000 0.099000 93.965322 0.938547 11.144670 -60.412827
0.670000 0.100500 95.403493 0.969628 11.288488 -61.003137
0.680000 0.102000 96.842133 1.001488 11.432681 -61.585329
0.690000 0.103500 98.281248 1.034153 11.577278 -62.159349
0.700000 0.105000 99.720842 1.067653 11.722309 -62.725144
0.710000 0.106500 101.160921 1.102015 11.867806 -63.282660
0.720000 0.108000 102.601490 1.137270 12.013801 -63.831843
0.730000 0.109500 104.042556 1.173448 12.160325 -64.372639
0.740000 0.111000 105.484123 1.210579 12.307412 -64.904995
0.750000 0.112500 106.926198 1.248696 12.455096 -65.428856
0.760000 0.114000 108.368789 1.287831 12.603411 -65.944171
0.770000 0.115500 109.811901 1.328016 12.752391 -66.450888
0.780000 0.117000 111.255542 1.369286 12.902071 -66.948955
0.790000 0.118500 112.699720 1.411674 13.052488 -67.438323
0.800000 0.120000 114.144441 1.455216 13.203675 -67.918941
0.810000 0.121500 115.589714 1.499946 13.355670 -68.390762
0.820000 0.123000 117.035546 1.545902 13.508508 -68.853740
0.830000 0.124500 118.481947 1.593118 13.662226 -69.307827
0.840000 0.126000 119.928924 1.641632 13.816860 -69.752981
0.850000 0.127500 121.376487 1.691482 13.972448 -70.189158
0.860000 0.129000 122.824644 1.742704 14.129026 -70.616316
0.870000 0.130500 124.273405 1.795338 14.286631 -71.034417
0.880000 0.132000 125.722780 1.849422 14.445300 -71.443421
0.890000 0.133500 127.172777 1.904994 14.605070 -71.843292
0.900000 0.135000 128.623407 1.962094 14.765978 -72.233993
0.910000 0.136500 130.074680 2.020763 14.928061 -72.615493
0.920000 0.138000 131.526607 2.081039 15.091356 -72.987758
0.930000 0.139500 132.979198 2.142963 15.255899 -73.350758
0.940000 0.141000 134.432464 2.206576 15.421728 -73.704464
0.950000 0.142500 135.886415 2.271918 15.588879 -74.048849
0.960000 0.144000 137.341064 2.339031 15.757388 -74.383887
0.970000 0.145500 138.796421 2.407956 15.927292 -74.709554
0.980000 0.147000 140.252498 2.478734 16.098627 -75.025828
0.990000 0.148500 141.709307 2.551407 16.271429 -75.332687
1.000000 0.150000 143.166860 2.626018 16.445734 -75.630113
1.010000 0.151500 144.625169 2.702609 16.621577 -75.918086
1.020000 0.153000 146.084246 2.781220 16.798993 -76.196590
1.030000 0.154500 147.544104 2.861896 16.978018 -76.465610
1.040000 0.156000 149.004755 2.944679 17.158686 -76.725131
1.050000 0.157500 150.466213 3.029611 17.341033 -76.975142
1.060000 0.159000 151.928489 3.116735 17.525091 -77.215631
1.070000 0.160500 153.391599 3.206094 17.710895 -77.446586
1.080000 0.162000 154.855554 3.297731 17.898479 -77.668000
1.090000 0.163500 156.320368 3.391689 18.087876 -77.879865
1.100000 0.165000 157.786055 3.488011 18.279118 -78.082172
1.110000 0.166500 159.252628 3.586740 18.472240 -78.274916
1.120000 0.168000 160.720102 3.687921 18.667273 -78.458092
1.130000 0.169500 162.188490 3.791595 18.864249 -78.631695
1.140000 0.171000 163.657807 3.897806 19.063200 -78.795722
1.150000 0.172500 165.128067 4.006598 19.264158 -78.950170
1.160000 0.174000 166.599285 4.118014 19.467152 -79.095036
1.170000 0.175500 168.071474 4.232098 19.672215 -79.230319
1.180000 0.177000 169.544650 4.348892 19.879376 -79.356017
1.190000 0.178500 171.018827 4.468441 20.088666 -79.472129
1.200000 0.180000 172.494020 4.590787 20.300114 -79.578656
1.210000 0.181500 173.970245 4.715974 20.513749 -79.675597
1.220000 0.183000 175.447517 4.844045 20.729600 -79.762952
1.230000 0.184500 176.925850 4.975045 20.947696 -79.840722
1.240000 0.186000 178.405260 5.109015 21.168065 -79.908907
1.250000 0.187500 179.885763 5.246000 21.390734 -79.967507
1.260000 0.189000 181.367373 5.386043 21.615732 -80.016523
1.270000 0.190500 182.850108 5.529187 21.843086 -80.055956
1.280000 0.192000 184.333982 5.675476 22.072822 -80.085806
1.290000 0.193500 185.819011 5.824952 22.304966 -80.106074
1.300000 0.195000 187.305211 5.977659 22.539545 -80.116759
1.310000 0.196500 188.792599 6.133640 22.776585 -80.117861
1.320000 0.198000 190.281190 6.292938 23.016110 -80.109380
1.330000 0.199500 191.771000 6.455596 23.258146 -80.091316
1.340000 0.201000 193.262046 6.621658 23.502718 -80.063666
1.350000 0.202500 194.754344 6.791165 23.749849 -80.026430
1.360000 0.204000 196.247911 6.964162 23.999565 -79.979605
1.370000 0.205500 197.742763 7.140691 24.251887 -79.923190
1.380000 0.207000 199.238916 7.320794 24.506841 -79.857180
1.390000 0.208500 200.736387 7.504515 24.764448 -79.781574
0.010000 0.001500 1.408628 0.000860 1.085025 -1.490008
0.020000 0.003000 2.818628 0.002246 1.542537 -2.939813
0.030000 0.004500 4.229403 0.003841 1.867338 -4.352487
0.040000 0.006000 5.640742 0.005577 2.123737 -5.730100
0.050000 0.007500 7.052536 0.007445 2.338075 -7.074401
0.060000 0.009000 8.464718 0.009462 2.524266 -8.386946
0.070000 0.010500 9.877252 0.011655 2.690708 -9.669159
0.080000 0.012000 11.290115 0.014058 2.842897 -10.922360
0.090000 0.013500 12.703293 0.016706 2.984637 -12.147781
0.100000 0.015000 14.116780 0.019636 3.118672 -13.346577
0.110000 0.016500 15.530576 0.022882 3.247034 -14.519838
0.120000 0.018000 16.944683 0.026479 3.371266 -15.668594
0.130000 0.019500 18.359105 0.030459 3.492559 -16.793820
0.140000 0.021000 19.773849 0.034851 3.611844 -17.896439
0.150000 0.022500 21.188922 0.039684 3.729858 -18.977328
0.160000 0.024000 22.604332 0.044984 3.847183 -20.037321
0.170000 0.025500 24.020089 0.050775 3.964289 -21.077209
0.180000 0.027000 25.436202 0.057078 4.081549 -22.097746
0.190000 0.028500 26.852679 0.063912 4.199265 -23.099649
0.200000 0.030000 28.269530 0.071297 4.317677 -24.083600
0.210000 0.031500 29.686765 0.079246 4.436978 -25.050247
0.220000 0.033000 31.104391 0.087775 4.557318 -26.000209
0.230000 0.034500 32.522419 0.096896 4.678818 -26.934074
0.240000 0.036000 33.940857 0.106620 4.801570 -27.852401
0.250000 0.037500 35.359712 0.116955 4.925643 -28.755722
0.260000 0.039000 36.778992 0.127910 5.051088 -29.644544
0.270000 0.040500 38.198707 0.139492 5.177941 -30.519348
0.280000 0.042000 39.618861 0.151706 5.306223 -31.380592
0.290000 0.043500 41.039464 0.164558 5.435947 -32.228710
0.300000 0.045000 42.460520 0.178049 5.567115 -33.064115
0.310000 0.046500 43.882037 0.192185 5.699721 -33.887198
0.320000 0.048000 45.304020 0.206966 5.833756 -34.698333
0.330000 0.049500 46.726475 0.222393 5.969202 -35.497870
0.340000 0.051000 48.149408 0.238469 6.106039 -36.286143
0.350000 0.052500 49.572823 0.255193 6.244244 -37.063470
0.360000 0.054000 50.996725 0.272565 6.383791 -37.830149
0.370000 0.055500 52.421118 0.290585 6.524651 -38.586463
0.380000 0.057000 53.846007 0.309252 6.666795 -39.332680
0.390000 0.058500 55.271396 0.328566 6.810192 -40.069051
0.400000 0.060000 56.697289 0.348525 6.954811 -40.795816
0.410000 0.061500 58.123688 0.369129 7.100619 -41.513199
0.420000 0.063000 59.550598 0.390376 7.247585 -42.221410
0.430000 0.064500 60.978021 0.412265 7.395677 -42.920650
0.440000 0.066000 62.405961 0.434795 7.544863 -43.611105
0.450000 0.067500 63.834420 0.457966 7.695112 -44.292950
0.460000 0.069000 65.263401 0.481777 7.846395 -44.966351
0.470000 0.070500 66.692907 0.506226 7.998680 -45.631462
0.480000 0.072000 68.122940 0.531315 8.151939 -46.288427
0.490000 0.073500 69.553502 0.557042 8.306144 -46.937380
0.500000 0.075000 70.984595 0.583408 8.461269 -47.578449
0.510000 0.076500 72.416222 0.610413 8.617286 -48.211749
0.520000 0.078000 73.848385 0.638058 8.774172 -48.837390
0.530000 0.079500 75.281086 0.666345 8.931903 -49.455474
0.540000 0.081000 76.714327 0.695275 9.090456 -50.066093
0.550000 0.082500 78.148109 0.724849 9.249809 -50.669336
0.560000 0.084000 79.582435 0.755070 9.409942 -51.265281
0.570000 0.085500 81.017306 0.785942 9.570836 -51.854003
0.580000 0.087000 82.452725 0.817466 9.732473 -52.435569
0.590000 0.088500 83.888693 0.849647 9.894836 -53.010040
0.600000 0.090000 85.325212 0.882488 10.057909 -53.577475
0.610000 0.091500 86.762284 0.915995 10.221679 -54.137922
0.620000 0.093000 88.199910 0.950171 10.386130 -54.691430
0.630000 0.094500 89.638093 0.985022 10.551252 -55.238039
0.640000 0.096000 91.076835 1.020555 10.717032 -55.777787
0.650000 0.097500 92.516137 1.056775 10.883460 -56.310707
0.660000 0.099000 93.956002 1.093689 11.050528 -56.836828
0.670000 0.100500 95.396432 1.131304 11.218226 -57.356176
0.680000 0.102000 96.837428 1.169629 11.386548 -57.868773
0.690000 0.103500 98.278993 1.208670 11.555488 -58.374637
0.700000 0.105000 99.721129 1.248437 11.725039 -58.873784
0.710000 0.106500 101.163838 1.288939 11.895197 -59.366227
0.720000 0.108000 102.607124 1.330185 12.065959 -59.851976
0.730000 0.109500 104.050987 1.372186 12.237322 -60.331039
0.740000 0.111000 105.495431 1.414951 12.409284 -60.803419
0.750000 0.112500 106.940457 1.458491 12.581844 -61.269120
0.760000 0.114000 108.386070 1.502818 12.755000 -61.728143
0.770000 0.115500 109.832271 1.547943 12.928755 -62.180486
0.780000 0.117000 111.279064 1.593879 13.103107 -62.626146
0.790000 0.118500 112.726450 1.640638 13.278060 -63.065118
0.800000 0.120000 114.174434 1.688233 13.453616 -63.497395
0.810000 0.121500 115.623018 1.736677 13.629777 -63.922970
0.820000 0.123000 117.072205 1.785985 13.806546 -64.341833
0.830000 0.124500 118.521999 1.836169 13.983929 -64.753974
0.840000 0.126000 119.972403 1.887246 14.161930 -65.159380
0.850000 0.127500 121.423421 1.939230 14.340554 -65.558040
0.860000 0.129000 122.875055 1.992136 14.519806 -65.949940
0.870000 0.130500 124.327310 2.045979 14.699693 -66.335064
0.880000 0.132000 125.780189 2.100777 14.880222 -66.713398
0.890000 0.133500 127.233697 2.156544 15.061400 -67.084926
0.900000 0.135000 128.687837 2.213299 15.243233 -67.449630
0.910000 0.136500 130.142612 2.271058 15.425731 -67.807495
0.920000 0.138000 131.598028 2.329838 15.608902 -68.158502
0.930000 0.139500 133.054089 2.389658 15.792754 -68.502634
0.940000 0.141000 134.510799 2.450534 15.977296 -68.839872
0.950000 0.142500 135.968162 2.512486 16.162537 -69.170197
0.960000 0.144000 137.426182 2.575532 16.348488 -69.493592
0.970000 0.145500 138.884865 2.639692 16.535158 -69.810037
0.980000 0.147000 140.344216 2.704983 16.722558 -70.119513
0.990000 0.148500 141.804239 2.771426 16.910697 -70.422002
1.000000 0.150000 143.264938 2.839041 17.099588 -70.717484
1.010000 0.151500 144.726320 2.907847 17.289240 -71.005942
1.020000 0.153000 146.188389 2.977864 17.479665 -71.287355
1.030000 0.154500 147.651150 3.049113 17.670874 -71.561708
1.040000 0.156000 149.114609 3.121615 17.862880 -71.828980
1.050000 0.157500 150.578772 3.195391 18.055693 -72.089154
1.060000 0.159000 152.043643 3.270461 18.249325 -72.342213
1.070000 0.160500 153.509228 3.346847 18.443790 -72.588139
1.080000 0.162000 154.975534 3.424570 18.639098 -72.826916
1.090000 0.163500 156.442565 3.503652 18.835263 -73.058527
1.100000 0.165000 157.910329 3.584115 19.032296 -73.282958
1.110000 0.166500 159.378830 3.665981 19.230211 -73.500191
1.120000 0.168000 160.848075 3.749272 19.429019 -73.710213
1.130000 0.169500 162.318071 3.834010 19.628735 -73.913009
1.140000 0.171000 163.788822 3.920218 19.829369 -74.108566
1.150000 0.172500 165.260337 4.007918 20.030936 -74.296871
1.160000 0.174000 166.732620 4.097133 20.233449 -74.477911
1.170000 0.175500 168.205679 4.187886 20.436919 -74.651675
1.180000 0.177000 169.679521 4.280199 20.641360 -74.818152
1.190000 0.178500 171.154151 4.374095 20.846786 -74.977331
1.200000 0.180000 172.629578 4.469599 21.053209 -75.129204
1.210000 0.181500 174.105807 4.566732 21.260642 -75.273761
1.220000 0.183000 175.582845 4.665517 21.469099 -75.410994
1.230000 0.184500 177.060700 4.765979 21.678591 -75.540896
1.240000 0.186000 178.539379 4.868141 21.889133 -75.663461
1.250000 0.187500 180.018888 4.972025 22.100738 -75.778684
1.260000 0.189000 181.499236 5.077655 22.313417 -75.886558
1.270000 0.190500 182.980429 5.185055 22.527185 -75.987082
1.280000 0.192000 184.462474 5.294248 22.742054 -76.080251
1.290000 0.193500 185.945380 5.405257 22.958036 -76.166063
1.300000 0.195000 187.429153 5.518106 23.175145 -76.244518
1.310000 0.196500 188.913802 5.632819 23.393394 -76.315614
1.320000 0.198000 190.399333 5.749417 23.612794 -76.379352
1.330000 0.199500 191.885755 5.867926 23.833360 -76.435734
1.340000 0.201000 193.373075 5.988368 24.055102 -76.484761
1.350000 0.202500 194.861302 6.110766 24.278034 -76.526436
1.360000 0.204000 196.350442 6.235144 24.502167 -76.560764
1.370000 0.205500 197.840504 6.361525 24.727515 -76.587749
1.380000 0.207000 199.331496 6.489933 24.954088 -76.607398
1.390000 0.208500 200.823426 6.620389 25.181900 -76.619715
0.010000 0.001500 1.408648 0.000880 1.098363 -1.497176
0.020000 0.003000 2.818709 0.002330 1.569778 -2.953673
0.030000 0.004500 4.229590 0.004035 1.908826 -4.372853
0.040000 0.006000 5.641078 0.005926 2.179690 -5.756994
0.050000 0.007500 7.053065 0.007992 2.408605 -7.108019
0.060000 0.009000 8.465485 0.010249 2.609394 -8.427652
0.070000 0.010500 9.878299 0.012719 2.790369 -9.717471
0.080000 0.012000 11.291483 0.015430 2.956947 -10.978940
0.090000 0.013500 12.705024 0.018411 3.112857 -12.213429
0.100000 0.015000 14.118912 0.021693 3.260771 -13.422222
0.110000 0.016500 15.533144 0.025300 3.402654 -14.606531
0.120000 0.018000 16.947720 0.029258 3.539984 -15.767495
0.130000 0.019500 18.362641 0.033590 3.673892 -16.906193
0.140000 0.021000 19.777910 0.038315 3.805250 -18.023643
0.150000 0.022500 21.193532 0.043450 3.934738 -19.120805
0.160000 0.024000 22.609509 0.049011 4.062890 -20.198589
0.170000 0.025500 24.025848 0.055008 4.190126 -21.257851
0.180000 0.027000 25.442553 0.061453 4.316775 -22.299402
0.190000 0.028500 26.859628 0.068352 4.443094 -23.324004
0.200000 0.030000 28.277079 0.075711 4.569288 -24.332378
0.210000 0.031500 29.694909 0.083535 4.695511 -25.325200
0.220000 0.033000 31.113122 0.091824 4.821883 -26.303108
0.230000 0.034500 32.531723 0.100581 4.948495 -27.266699
0.240000 0.036000 33.950715 0.109803 5.075413 -28.216536
0.250000 0.037500 35.370101 0.119491 5.202683 -29.153143
0.260000 0.039000 36.789883 0.129641 5.330335 -30.077014
0.270000 0.040500 38.210065 0.140250 5.458389 -30.988607
0.280000 0.042000 39.630648 0.151313 5.586851 -31.888352
0.290000 0.043500 41.051634 0.162827 5.715723 -32.776647
0.300000 0.045000 42.473025 0.174787 5.844997 -33.653865
0.310000 0.046500 43.894822 0.187187 5.974661 -34.520348
0.320000 0.048000 45.317026 0.200023 6.104702 -35.376416
0.330000 0.049500 46.739638 0.213290 6.235102 -36.222363
0.340000 0.051000 48.162658 0.226983 6.365840 -37.058461
0.350000 0.052500 49.586087 0.241097 6.496897 -37.884959
0.360000 0.054000 51.009926 0.255628 6.628252 -38.702087
0.370000 0.055500 52.434173 0.270572 6.759882 -39.510052
0.380000 0.057000 53.858831 0.285926 6.891768 -40.309047
0.390000 0.058500 55.283897 0.301687 7.023888 -41.099244
0.400000 0.060000 56.709374 0.317853 7.156225 -41.880799
0.410000 0.061500 58.135259 0.334421 7.288760 -42.653855
0.420000 0.063000 59.561553 0.351392 7.421476 -43.418537
0.430000 0.064500 60.988256 0.368764 7.554357 -44.174959
0.440000 0.066000 62.415368 0.386539 7.687391 -44.923220
0.450000 0.067500 63.842888 0.404718 7.820565 -45.663407
0.460000 0.069000 65.270817 0.423302 7.953869 -46.395598
0.470000 0.070500 66.699154 0.442296 8.087294 -47.119858
0.480000 0.072000 68.127900 0.461702 8.220833 -47.836243
0.490000 0.073500 69.557054 0.481525 8.354481 -48.544800
0.500000 0.075000 70.986618 0.501771 8.488234 -49.245566
0.510000 0.076500 72.416590 0.522447 8.622092 -49.938572
0.520000 0.078000 73.846972 0.543559 8.756053 -50.623840
0.530000 0.079500 75.277765 0.565116 8.890120 -51.301386
0.540000 0.081000 76.708968 0.587127 9.024295 -51.971220
0.550000 0.082500 78.140583 0.609602 9.158584 -52.633345
0.560000 0.084000 79.572611 0.632551 9.292992 -53.287760
0.570000 0.085500 81.005054 0.655987 9.427529 -53.934456
0.580000 0.087000 82.437912 0.679921 9.562201 -54.573424
0.590000 0.088500 83.871186 0.704368 9.697022 -55.204648
0.600000 0.090000 85.304880 0.729340 9.832001 -55.828108
0.610000 0.091500 86.738994 0.754854 9.967152 -56.443781
0.620000 0.093000 88.173532 0.780925 10.102490 -57.051643
0.630000 0.094500 89.608494 0.807569 10.238030 -57.651665
0.640000 0.096000 91.043884 0.834804 10.373788 -58.243816
0.650000 0.097500 92.479704 0.862648 10.509782 -58.828062
0.660000 0.099000 93.915957 0.891120 10.646031 -59.404370
0.670000 0.100500 95.352647 0.920239 10.782553 -59.972702
0.680000 0.102000 96.789776 0.950026 10.919369 -60.533021
0.690000 0.103500 98.227348 0.980500 11.056500 -61.085287
0.700000 0.105000 99.665367 1.011685 11.193969 -61.629460
0.710000 0.106500 101.103836 1.043603 11.331797 -62.165500
0.720000 0.108000 102.542761 1.076275 11.470007 -62.693366
0.730000 0.109500 103.982144 1.109726 11.608624 -63.213016
0.740000 0.111000 105.421992 1.143980 11.747672 -63.724407
0.750000 0.112500 106.862307 1.179061 11.887177 -64.227499
0.760000 0.114000 108.303096 1.214994 12.027162 -64.722250
0.770000 0.115500 109.744364 1.251806 12.167655 -65.208617
0.780000 0.117000 111.186116 1.289523 12.308681 -65.686561
0.790000 0.118500 112.628357 1.328171 12.450268 -66.156040
0.800000 0.120000 114.071093 1.367777 12.592442 -66.617015
0.810000 0.121500 115.514331 1.408369 12.735231 -67.069448
0.820000 0.123000 116.958075 1.449976 12.878662 -67.513299
0.830000 0.124500 118.402334 1.492625 13.022762 -67.948532
0.840000 0.126000 119.847113 1.536346 13.167561 -68.375110
0.850000 0.127500 121.292419 1.581168 13.313087 -68.792999
0.860000 0.129000 122.738258 1.627120 13.459367 -69.202166
0.870000 0.130500 124.184639 1.674233 13.606430 -69.602578
0.880000 0.132000 125.631568 1.722537 13.754304 -69.994203
0.890000 0.133500 127.079053 1.772062 13.903019 -70.377014
0.900000 0.135000 128.527101 1.822840 14.052603 -70.750981
0.910000 0.136500 129.975721 1.874900 14.203085 -71.116079
0.920000 0.138000 131.424920 1.928276 14.354492 -71.472283
0.930000 0.139500 132.874706 1.982997 14.506855 -71.819569
0.940000 0.141000 134.325088 2.039097 14.660202 -72.157916
0.950000 0.142500 135.776075 2.096606 14.814560 -72.487306
0.960000 0.144000 137.227674 2.155558 14.969959 -72.807719
0.970000 0.145500 138.679895 2.215983 15.126427 -73.119140
0.980000 0.147000 140.132747 2.277915 15.283992 -73.421554
0.990000 0.148500 141.586238 2.341387 15.442682 -73.714949
1.000000 0.150000 143.040379 2.406430 15.602524 -73.999315
1.010000 0.151500 144.495178 2.473077 15.763548 -74.274642
1.020000 0.153000 145.950644 2.541361 15.925780 -74.540923
1.030000 0.154500 147.406789 2.611315 16.089247 -74.798153
1.040000 0.156000 148.863620 2.682971 16.253977 -75.046329
1.050000 0.157500 150.321150 2.756363 16.419997 -75.285449
1.060000 0.159000 151.779386 2.831522 16.587333 -75.515514
1.070000 0.160500 153.238340 2.908482 16.756012 -75.736525
1.080000 0.162000 154.698022 2.987276 16.926059 -75.948485
1.090000 0.163500 156.158442 3.067936 17.097502 -76.151402
1.100000 0.165000 157.619610 3.150495 17.270364 -76.345281
1.110000 0.166500 159.081538 3.234985 17.444672 -76.530132
1.120000 0.168000 160.544236 3.321439 17.620450 -76.705964
1.130000 0.169500 162.007714 3.409889 17.797724 -76.872791
1.140000 0.171000 163.471985 3.500367 17.976518 -77.030626
1.150000 0.172500 164.937057 3.592907 18.156855 -77.179483
1.160000 0.174000 166.402944 3.687538 18.338759 -77.319380
1.170000 0.175500 167.869656 3.784294 18.522255 -77.450335
1.180000 0.177000 169.337203 3.883207 18.707364 -77.572367
1.190000 0.178500 170.805599 3.984307 18.894110 -77.685498
1.200000 0.180000 172.274853 4.087626 19.082515 -77.789749
1.210000 0.181500 173.744977 4.193196 19.272601 -77.885143
1.220000 0.183000 175.215983 4.301047 19.464390 -77.971707
1.230000 0.184500 176.687883 4.411211 19.657903 -78.049464
1.240000 0.186000 178.160688 4.523718 19.853161 -78.118442
1.250000 0.187500 179.634410 4.638598 20.050185 -78.178670
1.260000 0.189000 181.109060 4.755883 20.248995 -78.230176
1.270000 0.190500 182.584651 4.875601 20.449611 -78.272989
1.280000 0.192000 184.061194 4.997784 20.652052 -78.307141
1.290000 0.193500 185.538701 5.122460 20.856338 -78.332663
1.300000 0.195000 187.017185 5.249659 21.062487 -78.349588
1.310000 0.196500 188.496657 5.379411 21.270518 -78.357948
1.320000 0.198000 189.977129 5.511744 21.480449 -78.357777
1.330000 0.199500 191.458613 5.646687 21.692298 -78.349110
1.340000 0.201000 192.941122 5.784268 21.906082 -78.331981
1.350000 0.202500 194.424668 5.924517 22.121818 -78.306426
1.360000 0.204000 195.909263 6.067462 22.339523 -78.272481
1.370000 0.205500 197.394918 6.213129 22.559212 -78.230181
1.380000 0.207000 198.881647 6.361547 22.780903 -78.179563
1.390000 0.208500 200.369461 6.512744 23.004611 -78.120664
0.010000 0.001500 1.408654 0.000886 1.102524 -1.493936
0.020000 0.003000 2.818734 0.002353 1.577835 -2.947389
0.030000 0.004500 4.229643 0.004085 1.920612 -4.363602
0.040000 0.006000 5.641171 0.006012 2.195092 -5.744770
0.050000 0.007500 7.053207 0.008125 2.427551 -7.092750
0.060000 0.009000 8.465687 0.010438 2.631852 -8.409202
0.070000 0.010500 9.878572 0.012977 2.816338 -9.695646
0.080000 0.012000 11.291837 0.015772 2.986457 -10.953492
0.090000 0.013500 12.705471 0.018854 3.145969 -12.184061
0.100000 0.015000 14.119464 0.022254 3.297570 -13.388588
0.110000 0.016500 15.533814 0.026001 3.443253 -14.568242
0.120000 0.018000 16.948521 0.030125 3.584520 -15.724124
0.130000 0.019500 18.363589 0.034650 3.722524 -16.857275
0.140000 0.021000 19.779021 0.039601 3.858158 -17.968682
0.150000 0.022500 21.194823 0.044997 3.992124 -19.059276
0.160000 0.024000 22.610999 0.050859 4.124973 -20.129943
0.170000 0.025500 24.027557 0.057200 4.257141 -21.181521
0.180000 0.027000 25.444502 0.064036 4.388975 -22.214803
0.190000 0.028500 26.861841 0.071378 4.520746 -23.230540
0.200000 0.030000 28.279580 0.079236 4.652670 -24.229444
0.210000 0.031500 29.697725 0.087617 4.784915 -25.212187
0.220000 0.033000 31.116281 0.096527 4.917611 -26.179408
0.230000 0.034500 32.535255 0.105970 5.050857 -27.131706
0.240000 0.036000 33.954650 0.115949 5.184727 -28.069651
0.250000 0.037500 35.374473 0.126467 5.319273 -28.993778
0.260000 0.039000 36.794727 0.137522 5.454532 -29.904592
0.270000 0.040500 38.215416 0.149116 5.590526 -30.802570
0.280000 0.042000 39.636545 0.161245 5.727265 -31.688158
0.290000 0.043500 41.058117 0.173908 5.864751 -32.561778
0.300000 0.045000 42.480134 0.187103 6.002979 -33.423824
0.310000 0.046500 43.902600 0.200825 6.141935 -34.274667
0.320000 0.048000 45.325517 0.215071 6.281605 -35.114653
0.330000 0.049500 46.748887 0.229837 6.421968 -35.944107
0.340000 0.051000 48.172713 0.245119 6.563002 -36.763332
0.350000 0.052500 49.596996 0.260913 6.704681 -37.572609
0.360000 0.054000 51.021737 0.277215 6.846980 -38.372202
0.370000 0.055500 52.446938 0.294019 6.989872 -39.162354
0.380000 0.057000 53.872600 0.311324 7.133330 -39.943293
0.390000 0.058500 55.298724 0.329123 7.277327 -40.715228
0.400000 0.060000 56.725310 0.347415 7.421836 -41.478354
0.410000 0.061500 58.152360 0.366196 7.566832 -42.232848
0.420000 0.063000 59.579874 0.385463 7.712287 -42.978875
0.430000 0.064500 61.007853 0.405215 7.858179 -43.716587
0.440000 0.066000 62.436296 0.425448 8.004484 -44.446120
0.450000 0.067500 63.865205 0.446162 8.151180 -45.167600
0.460000 0.069000 65.294579 0.467357 8.298247 -45.881143
0.470000 0.070500 66.724419 0.489032 8.445665 -46.586850
0.480000 0.072000 68.154726 0.511187 8.593417 -47.284815
0.490000 0.073500 69.585499 0.533824 8.741486 -47.975122
0.500000 0.075000 71.016739 0.556944 8.889857 -48.657844
0.510000 0.076500 72.448447 0.580550 9.038518 -49.333047
0.520000 0.078000 73.880622 0.604644 9.187457 -50.000790
0.530000 0.079500 75.313265 0.629231 9.336663 -50.661120
0.540000 0.081000 76.746376 0.654315 9.486128 -51.314083
0.550000 0.082500 78.179957 0.679901 9.635845 -51.959713
0.560000 0.084000 79.614008 0.705995 9.785807 -52.598041
0.570000 0.085500 81.048529 0.732604 9.936012 -53.229091
0.580000 0.087000 82.483522 0.759734 10.086455 -53.852882
0.590000 0.088500 83.918986 0.787394 10.237135 -54.469426
0.600000 0.090000 85.354925 0.815592 10.388052 -55.078734
0.610000 0.091500 86.791337 0.844337 10.539206 -55.680808
0.620000 0.093000 88.228226 0.873640 10.690601 -56.275651
0.630000 0.094500 89.665592 0.903511 10.842239 -56.863257
0.640000 0.096000 91.103436 0.933962 10.994125 -57.443620
0.650000 0.097500 92.541761 0.965005 11.146265 -58.016731
0.660000 0.099000 93.980568 0.996652 11.298666 -58.582574
0.670000 0.100500 95.419859 1.028916 11.451335 -59.141136
0.680000 0.102000 96.859637 1.061813 11.604280 -59.692397
0.690000 0.103500 98.299903 1.095355 11.757512 -60.236336
0.700000 0.105000 99.740659 1.129559 11.911041 -60.772931
0.710000 0.106500 101.181910 1.164440 12.064879 -61.302156
0.720000 0.108000 102.623656 1.200015 12.219038 -61.823987
0.730000 0.109500 104.065901 1.236301 12.373530 -62.338394
0.740000 0.111000 105.508649 1.273316 12.528369 -62.845349
0.750000 0.112500 106.951902 1.311077 12.683570 -63.344820
0.760000 0.114000 108.395663 1.349603 12.839148 -63.836778
0.770000 0.115500 109.839936 1.388913 12.995118 -64.321190
0.780000 0.117000 111.284725 1.429028 13.151497 -64.798022
0.790000 0.118500 112.730034 1.469968 13.308301 -65.267242
0.800000 0.120000 114.175866 1.511752 13.465548 -65.728815
0.810000 0.121500 115.622226 1.554404 13.623255 -66.182707
0.820000 0.123000 117.069117 1.597943 13.781442 -66.628884
0.830000 0.124500 118.516546 1.642393 13.940125 -67.067311
0.840000 0.126000 119.964515 1.687776 14.099325 -67.497955
0.850000 0.127500 121.413030 1.734114 14.259061 -67.920779
0.860000 0.129000 122.862097 1.781433 14.419353 -68.335750
0.870000 0.130500 124.311719 1.829754 14.580221 -68.742835
0.880000 0.132000 125.761902 1.879103 14.741684 -69.142000
0.890000 0.133500 127.212653 1.929504 14.903765 -69.533211
0.900000 0.135000 128.663975 1.980982 15.066483 -69.916437
0.910000 0.136500 130.115876 2.033563 15.229859 -70.291645
0.920000 0.138000 131.568360 2.087271 15.393916 -70.658805
0.930000 0.139500 133.021435 2.142133 15.558674 -71.017885
0.940000 0.141000 134.475106 2.198175 15.724155 -71.368857
0.950000 0.142500 135.929379 2.255423 15.890381 -71.711692
0.960000 0.144000 137.384262 2.313904 16.057374 -72.046362
0.970000 0.145500 138.839760 2.373646 16.225155 -72.372841
0.980000 0.147000 140.295881 2.434675 16.393746 -72.691102
0.990000 0.148500 141.752631 2.497019 16.563171 -73.001121
1.000000 0.150000 143.210017 2.560706 16.733450 -73.302875
1.010000 0.151500 144.668048 2.625763 16.904605 -73.596342
1.020000 0.153000 146.126729 2.692218 17.076660 -73.881500
1.030000 0.154500 147.586069 2.760100 17.249636 -74.158330
1.040000 0.156000 149.046075 2.829437 17.423555 -74.426814
1.050000 0.157500 150.506754 2.900257 17.598440 -74.686933
1.060000 0.159000 151.968116 2.972589 17.774312 -74.938673
1.070000 0.160500 153.430167 3.046462 17.951193 -75.182019
1.080000 0.162000 154.892915 3.121905 18.129106 -75.416957
1.090000 0.163500 156.356370 3.198946 18.308071 -75.643477
1.100000 0.165000 157.820538 3.277615 18.488111 -75.861567
1.110000 0.166500 159.285430 3.357940 18.669248 -76.071219
1.120000 0.168000 160.751052 3.439950 18.851502 -76.272426
1.130000 0.169500 162.217415 3.523676 19.034896 -76.465181
1.140000 0.171000 163.684526 3.609144 19.219450 -76.649480
1.150000 0.172500 165.152395 3.696386 19.405186 -76.825320
1.160000 0.174000 166.621030 3.785429 19.592124 -76.992700
1.170000 0.175500 168.090440 3.876303 19.780285 -77.151618
1.180000 0.177000 169.560635 3.969037 19.969689 -77.302077
1.190000 0.178500 171.031624 4.063660 20.160358 -77.444079
1.200000 0.180000 172.503416 4.160201 20.352311 -77.577627
1.210000 0.181500 173.976021 4.258688 20.545569 -77.702729
1.220000 0.183000 175.449447 4.359151 20.740150 -77.819389
1.230000 0.184500 176.923706 4.461618 20.936075 -77.927618
1.240000 0.186000 178.398806 4.566118 21.133363 -78.027423
1.250000 0.187500 179.874756 4.672679 21.332033 -78.118818
1.260000 0.189000 181.351568 4.781330 21.532105 -78.201812
1.270000 0.190500 182.829250 4.892098 21.733596 -78.276421
1.280000 0.192000 184.307813 5.005012 21.936525 -78.342659
1.290000 0.193500 185.787266 5.120101 22.140911 -78.400542
1.300000 0.195000 187.267620 5.237391 22.346771 -78.450088
1.310000 0.196500 188.748885 5.356910 22.554123 -78.491314
1.320000 0.198000 190.231071 5.478686 22.762985 -78.524242
1.330000 0.199500 191.714188 5.602746 22.973373 -78.548891
1.340000 0.201000 193.198246 5.729118 23.185305 -78.565283
1.350000 0.202500 194.683257 5.857828 23.398798 -78.573442
1.360000 0.204000 196.169229 5.988902 23.613867 -78.573391
1.370000 0.205500 197.656174 6.122368 23.830529 -78.565155
1.380000 0.207000 199.144102 6.258252 24.048800 -78.548761
1.390000 0.208500 200.633023 6.396580 24.268695 -78.524235
0.010000 0.001500 1.408624 0.000856 1.082676 -1.490805
0.020000 0.003000 2.818614 0.002232 1.537889 -2.941361
0.030000 0.004500 4.229372 0.003810 1.860408 -4.354791
0.040000 0.006000 5.640687 0.005522 2.114520 -5.733210
0.050000 0.007500 7.052449 0.007357 2.326542 -7.078404
0.060000 0.009000 8.464593 0.009332 2.510372 -8.391969
0.070000 0.010500 9.877081 0.011473 2.674386 -9.675366
0.080000 0.012000 11.289889 0.013812 2.824063 -10.929947
0.090000 0.013500 12.703003 0.016382 2.963192 -12.156977
0.100000 0.015000 14.116417 0.019217 3.094495 -13.357645
0.110000 0.016500 15.530130 0.022349 3.219992 -14.533067
0.120000 0.018000 16.944142 0.025811 3.341210 -15.684302
0.130000 0.019500 18.358457 0.029631 3.459323 -16.812348
0.140000 0.021000 19.773080 0.033836 3.575251 -17.918151
0.150000 0.022500 21.188019 0.038452 3.689714 -19.002610
0.160000 0.024000 22.603279 0.043501 3.803285 -20.066576
0.170000 0.025500 24.018869 0.049005 3.916419 -21.110857
0.180000 0.027000 25.434796 0.054980 4.029481 -22.136220
0.190000 0.028500 26.851069 0.061443 4.142759 -23.143392
0.200000 0.030000 28.267695 0.068409 4.256485 -24.133065
0.210000 0.031500 29.684682 0.075890 4.370843 -25.105895
0.220000 0.033000 31.102037 0.083897 4.485976 -26.062504
0.230000 0.034500 32.519769 0.092438 4.601996 -27.003482
0.240000 0.036000 33.937884 0.101521 4.718988 -27.929388
0.250000 0.037500 35.356388 0.111153 4.837017 -28.840753
0.260000 0.039000 36.775289 0.121339 4.956128 -29.738079
0.270000 0.040500 38.194592 0.132081 5.076352 -30.621841
0.280000 0.042000 39.614304 0.143384 5.197708 -31.492488
0.290000 0.043500 41.034429 0.155249 5.320204 -32.350445
0.300000 0.045000 42.454973 0.167677 5.443841 -33.196114
0.310000 0.046500 43.875940 0.180669 5.568612 -34.029874
0.320000 0.048000 45.297336 0.194225 5.694504 -34.852081
0.330000 0.049500 46.719164 0.208344 5.821502 -35.663072
0.340000 0.051000 48.141429 0.223026 5.949586 -36.463163
0.350000 0.052500 49.564133 0.238268 6.078733 -37.252653
0.360000 0.054000 50.987282 0.254071 6.208917 -38.031822
0.370000 0.055500 52.410876 0.270432 6.340114 -38.800931
0.380000 0.057000 53.834921 0.287351 6.472295 -39.560227
0.390000 0.058500 55.259418 0.304824 6.605433 -40.309940
0.400000 0.060000 56.684370 0.322852 6.739499 -41.050286
0.410000 0.061500 58.109780 0.341432 6.874467 -41.781466
0.420000 0.063000 59.535649 0.360563 7.010307 -42.503667
0.430000 0.064500 60.961981 0.380245 7.146992 -43.217065
0.440000 0.066000 62.388777 0.400476 7.284496 -43.921821
0.450000 0.067500 63.816039 0.421257 7.422794 -44.618086
0.460000 0.069000 65.243768 0.442587 7.561859 -45.306000
0.470000 0.070500 66.671968 0.464467 7.701669 -45.985692
0.480000 0.072000 68.100638 0.486897 7.842200 -46.657282
0.490000 0.073500 69.529782 0.509878 7.983430 -47.320877
0.500000 0.075000 70.959401 0.533412 8.125341 -47.976581
0.510000 0.076500 72.389495 0.557501 8.267911 -48.624483
0.520000 0.078000 73.820068 0.582148 8.411123 -49.264669
0.530000 0.079500 75.251119 0.607356 8.554961 -49.897215
0.540000 0.081000 76.682652 0.633127 8.699408 -50.522190
0.550000 0.082500 78.114667 0.659467 8.844452 -51.139657
0.560000 0.084000 79.547167 0.686379 8.990078 -51.749672
0.570000 0.085500 80.980152 0.713870 9.136276 -52.352284
0.580000 0.087000 82.413624 0.741944 9.283035 -52.947540
0.590000 0.088500 83.847586 0.770608 9.430345 -53.535476
0.600000 0.090000 85.282038 0.799868 9.578200 -54.116128
0.610000 0.091500 86.716983 0.829733 9.726591 -54.689525
0.620000 0.093000 88.152423 0.860209 9.875513 -55.255691
0.630000 0.094500 89.588359 0.891306 10.024962 -55.814647
0.640000 0.096000 91.024794 0.923031 10.174935 -56.366411
0.650000 0.097500 92.461729 0.955396 10.325428 -56.910995
0.660000 0.099000 93.899168 0.988409 10.476440 -57.448409
0.670000 0.100500 95.337111 1.022081 10.627971 -57.978660
0.680000 0.102000 96.775562 1.056424 10.780021 -58.501752
0.690000 0.103500 98.214523 1.091449 10.932592 -59.017685
0.700000 0.105000 99.653997 1.127169 11.085686 -59.526458
0.710000 0.106500 101.093986 1.163595 11.239306 -60.028066
0.720000 0.108000 102.534493 1.200741 11.393456 -60.522505
0.730000 0.109500 103.975521 1.238622 11.548140 -61.009765
0.740000 0.111000 105.417074 1.277250 11.703365 -61.489838
0.750000 0.112500 106.859153 1.316640 11.859136 -61.962711
0.760000 0.114000 108.301762 1.356809 12.015460 -62.428371
0.770000 0.115500 109.744906 1.397771 12.172345 -62.886804
0.780000 0.117000 111.188586 1.439542 12.329798 -63.337994
0.790000 0.118500 112.632808 1.482138 12.487829 -63.781925
0.800000 0.120000 114.077574 1.525578 12.646447 -64.218578
0.810000 0.121500 115.522888 1.569877 12.805661 -64.647936
0.820000 0.123000 116.968754 1.615054 12.965482 -65.069978
0.830000 0.124500 118.415177 1.661127 13.125921 -65.484685
0.840000 0.126000 119.862161 1.708114 13.286989 -65.892036
0.850000 0.127500 121.309709 1.756034 13.448698 -66.292010
0.860000 0.129000 122.757827 1.804907 13.611060 -66.684586
0.870000 0.130500 124.206518 1.854752 13.774086 -67.069743
0.880000 0.132000 125.655788 1.905589 13.937792 -67.447459
0.890000 0.133500 127.105642 1.957438 14.102188 -67.817711
0.900000 0.135000 128.556084 2.010321 14.267290 -68.180478
0.910000 0.136500 130.007119 2.064257 14.433110 -68.535739
0.920000 0.138000 131.458753 2.119269 14.599663 -68.883472
0.930000 0.139500 132.910991 2.175377 14.766963 -69.223656
0.940000 0.141000 134.363838 2.232605 14.935025 -69.556268
0.950000 0.142500 135.817300 2.290973 15.103863 -69.881290
0.960000 0.144000 137.271383 2.350504 15.273493 -70.198700
0.970000 0.145500 138.726092 2.411220 15.443929 -70.508479
0.980000 0.147000 140.181433 2.473146 15.615188 -70.810607
0.990000 0.148500 141.637412 2.536303 15.787284 -71.105066
1.000000 0.150000 143.094035 2.600715 15.960233 -71.391838
1.010000 0.151500 144.551309 2.666405 16.134051 -71.670904
1.020000 0.153000 146.009239 2.733397 16.308754 -71.942248
1.030000 0.154500 147.467833 2.801715 16.484357 -72.205855
1.040000 0.156000 148.927097 2.871383 16.660877 -72.461709
1.050000 0.157500 150.387037 2.942425 16.838330 -72.709795
1.060000 0.159000 151.847660 3.014865 17.016732 -72.950101
1.070000 0.160500 153.308974 3.088729 17.196098 -73.182612
1.080000 0.162000 154.770984 3.164039 17.376446 -73.407319
1.090000 0.163500 156.233699 3.240822 17.557791 -73.624209
1.100000 0.165000 157.697125 3.319101 17.740149 -73.833273
1.110000 0.166500 159.161269 3.398902 17.923537 -74.034503
1.120000 0.168000 160.626139 3.480250 18.107971 -74.227889
1.130000 0.169500 162.091743 3.563169 18.293467 -74.413427
1.140000 0.171000 163.558087 3.647685 18.480041 -74.591109
1.150000 0.172500 165.025180 3.733822 18.667709 -74.760931
1.160000 0.174000 166.493029 3.821606 18.856487 -74.922890
1.170000 0.175500 167.961642 3.911063 19.046391 -75.076983
1.180000 0.177000 169.431026 4.002216 19.237437 -75.223209
1.190000 0.178500 170.901191 4.095092 19.429640 -75.361567
1.200000 0.180000 172.372143 4.189715 19.623017 -75.492059
1.210000 0.181500 173.843891 4.286111 19.817582 -75.614686
1.220000 0.183000 175.316443 4.384305 20.013351 -75.729451
1.230000 0.184500 176.789808 4.484321 20.210340 -75.836359
1.240000 0.186000 178.263993 4.586186 20.408564 -75.935414
1.250000 0.187500 179.739007 4.689923 20.608038 -76.026624
1.260000 0.189000 181.214859 4.795557 20.808776 -76.109996
1.270000 0.190500 182.691556 4.903114 21.010794 -76.185538
1.280000 0.192000 184.169108 5.012619 21.214106 -76.253260
1.290000 0.193500 185.647524 5.124095 21.418726 -76.313174
1.300000 0.195000 187.126811 5.237568 21.624670 -76.365290
1.310000 0.196500 188.606978 5.353061 21.831951 -76.409622
1.320000 0.198000 190.088036 5.470600 22.040584 -76.446185
1.330000 0.199500 191.569991 5.590208 22.250582 -76.474992
1.340000 0.201000 193.052854 5.711910 22.461958 -76.496061
1.350000 0.202500 194.536632 5.835729 22.674727 -76.509408
1.360000 0.204000 196.021336 5.961689 22.888902 -76.515051
1.370000 0.205500 197.506974 6.089814 23.104496 -76.513010
1.380000 0.207000 198.993555 6.220127 23.321521 -76.503305
1.390000 0.208500 200.481088 6.352652 23.539992 -76.485955
0.010000 0.001500 1.408645 0.000879 1.096877 -1.504541
0.020000 0.003000 2.818702 0.002326 1.567385 -2.967860
0.030000 0.004500 4.229577 0.004031 1.905963 -4.393469
0.040000 0.006000 5.641060 0.005928 2.176732 -5.783713
0.050000 0.007500 7.053044 0.008007 2.405887 -7.140567
0.060000 0.009000 8.465465 0.010286 2.607224 -8.465792
0.070000 0.010500 9.878285 0.012790 2.789030 -9.761002
0.080000 0.012000 11.291480 0.015547 2.956705 -11.027692
0.090000 0.013500 12.705038 0.018589 3.113960 -12.267263
0.100000 0.015000 14.118952 0.021946 3.263452 -13.481027
0.110000 0.016500 15.533218 0.025645 3.407131 -14.670220
0.120000 0.018000 16.947836 0.029712 3.546464 -15.836010
0.130000 0.019500 18.362810 0.034171 3.682568 -16.979498
0.140000 0.021000 19.778142 0.039041 3.816306 -18.101725
0.150000 0.022500 21.193838 0.044340 3.948347 -19.203674
0.160000 0.024000 22.609901 0.050084 4.079215 -20.286273
0.170000 0.025500 24.026338 0.056284 4.209321 -21.350402
0.180000 0.027000 25.443153 0.062952 4.338984 -22.396887
0.190000 0.028500 26.860351 0.070094 4.468455 -23.426510
0.200000 0.030000 28.277938 0.077716 4.597928 -24.440006
0.210000 0.031500 29.695918 0.085823 4.727552 -25.438068
0.220000 0.033000 31.114295 0.094416 4.857439 -26.421347
0.230000 0.034500 32.533075 0.103496 4.987674 -27.390454
0.240000 0.036000 33.952259 0.113063 5.118316 -28.345964
0.250000 0.037500 35.371853 0.123114 5.249405 -29.288412
0.260000 0.039000 36.791858 0.133648 5.380966 -30.218300
0.270000 0.040500 38.212277 0.144661 5.513013 -31.136097
0.280000 0.042000 39.633113 0.156148 5.645549 -32.042239
0.290000 0.043500 41.054368 0.168106 5.778568 -32.937132
0.300000 0.045000 42.476043 0.180529 5.912061 -33.821152
0.310000 0.046500 43.898140 0.193413 6.046013 -34.694649
0.320000 0.048000 45.320659 0.206753 6.180404 -35.557945
0.330000 0.049500 46.743603 0.220543 6.315214 -36.411336
0.340000 0.051000 48.166972 0.234780 6.450422 -37.255097
0.350000 0.052500 49.590765 0.249459 6.586003 -38.089478
0.360000 0.054000 51.014984 0.264577 6.721934 -38.914708
0.370000 0.055500 52.439630 0.280128 6.858193 -39.730995
0.380000 0.057000 53.864701 0.296112 6.994757 -40.538530
0.390000 0.058500 55.290199 0.312525 7.131605 -41.337483
0.400000 0.060000 56.716123 0.329367 7.268716 -42.128007
0.410000 0.061500 58.142473 0.346635 7.406071 -42.910243
0.420000 0.063000 59.569250 0.364331 7.543654 -43.684311
0.430000 0.064500 60.996453 0.382454 7.681448 -44.450320
0.440000 0.066000 62.424083 0.401008 7.819441 -45.208366
0.450000 0.067500 63.852139 0.419993 7.957621 -45.958531
0.460000 0.069000 65.280622 0.439414 8.095977 -46.700885
0.470000 0.070500 66.709532 0.459276 8.234502 -47.435489
0.480000 0.072000 68.138870 0.479582 8.373190 -48.162392
0.490000 0.073500 69.568635 0.500341 8.512037 -48.881633
0.500000 0.075000 70.998828 0.521559 8.651041 -49.593245
0.510000 0.076500 72.429450 0.543245 8.790202 -50.297250
0.520000 0.078000 73.860503 0.565407 8.929522 -50.993663
0.530000 0.079500 75.291986 0.588057 9.069004 -51.682494
0.540000 0.081000 76.723901 0.611206 9.208654 -52.363743
0.550000 0.082500 78.156250 0.634865 9.348479 -53.037406
0.560000 0.084000 79.589033 0.659049 9.488488 -53.703475
0.570000 0.085500 81.022253 0.683772 9.628691 -54.361934
0.580000 0.087000 82.455912 0.709048 9.769100 -55.012764
0.590000 0.088500 83.890011 0.734893 9.909729 -55.655943
0.600000 0.090000 85.324553 0.761326 10.050593 -56.291443
0.610000 0.091500 86.759541 0.788364 10.191708 -56.919234
0.620000 0.093000 88.194977 0.816026 10.333091 -57.539283
0.630000 0.094500 89.630865 0.844332 10.474762 -58.151554
0.640000 0.096000 91.067207 0.873302 10.616740 -58.756008
0.650000 0.097500 92.504007 0.902959 10.759047 -59.352605
0.660000 0.099000 93.941269 0.933324 10.901705 -59.941303
0.670000 0.100500 95.378996 0.964420 11.044737 -60.522059
0.680000 0.102000 96.817193 0.996272 11.188168 -61.094827
0.690000 0.103500 98.255864 1.028905 11.332022 -61.659562
0.700000 0.105000 99.695014 1.062344 11.476325 -62.216218
0.710000 0.106500 101.134648 1.096615 11.621104 -62.764745
0.720000 0.108000 102.574770 1.131745 11.766386 -63.305099
0.730000 0.109500 104.015386 1.167762 11.912200 -63.837229
0.740000 0.111000 105.456502 1.204695 12.058574 -64.361089
0.750000 0.112500 106.898123 1.242572 12.205537 -64.876631
0.760000 0.114000 108.340256 1.281423 12.353119 -65.383807
0.770000 0.115500 109.782906 1.321279 12.501351 -65.882571
0.780000 0.117000 111.226081 1.362170 12.650263 -66.372875
0.790000 0.118500 112.669787 1.404127 12.799887 -66.854674
0.800000 0.120000 114.114030 1.447183 12.950253 -67.327923
0.810000 0.121500 115.558819 1.491370 13.101394 -67.792578
0.820000 0.123000 117.004161 1.536721 13.253342 -68.248596
0.830000 0.124500 118.450063 1.583270 13.406128 -68.695933
0.840000 0.126000 119.896533 1.631050 13.559787 -69.134551
0.850000 0.127500 121.343580 1.680096 13.714350 -69.564407
0.860000 0.129000 122.791211 1.730443 13.869850 -69.985465
0.870000 0.130500 124.239435 1.782126 14.026321 -70.397687
0.880000 0.132000 125.688261 1.835180 14.183796 -70.801037
0.890000 0.133500 127.137698 1.889642 14.342307 -71.195480
0.900000 0.135000 128.587755 1.945547 14.501888 -71.580984
0.910000 0.136500 130.038441 2.002933 14.662573 -71.957517
0.920000 0.138000 131.489766 2.061836 14.824394 -72.325050
0.930000 0.139500 132.941740 2.122293 14.987384 -72.683554
0.940000 0.141000 134.394373 2.184342 15.151578 -73.033001
0.950000 0.142500 135.847674 2.248021 15.317008 -73.373367
0.960000 0.144000 137.301654 2.313368 15.483707 -73.704629
0.970000 0.145500 138.756323 2.380420 15.651708 -74.026763
0.980000 0.147000 140.211693 2.449216 15.821043 -74.339749
0.990000 0.148500 141.667774 2.519795 15.991746 -74.643568
1.000000 0.150000 143.124577 2.592195 16.163848 -74.938204
1.010000 0.151500 144.582113 2.666455 16.337382 -75.223638
1.020000 0.153000 146.040394 2.742615 16.512381 -75.499858
1.030000 0.154500 147.499431 2.820713 16.688875 -75.766850
1.040000 0.156000 148.959236 2.900788 16.866897 -76.024602
1.050000 0.157500 150.419820 2.982880 17.046478 -76.273104
1.060000 0.159000 151.881196 3.067029 17.227649 -76.512348
1.070000 0.160500 153.343376 3.153273 17.410441 -76.742326
1.080000 0.162000 154.806371 3.241652 17.594884 -76.963031
1.090000 0.163500 156.270195 3.332206 17.781010 -77.174459
1.100000 0.165000 157.734860 3.424975 17.968848 -77.376607
1.110000 0.166500 159.200378 3.519998 18.158427 -77.569470
1.120000 0.168000 160.666763 3.617314 18.349779 -77.753049
1.130000 0.169500 162.134027 3.716964 18.542931 -77.927342
1.140000 0.171000 163.602183 3.818987 18.737912 -78.092350
1.150000 0.172500 165.071245 3.923423 18.934752 -78.248076
1.160000 0.174000 166.541225 4.030311 19.133478 -78.394520
1.170000 0.175500 168.012138 4.139692 19.334118 -78.531687
1.180000 0.177000 169.483996 4.251604 19.536700 -78.659581
1.190000 0.178500 170.956813 4.366087 19.741252 -78.778206
1.200000 0.180000 172.430604 4.483181 19.947799 -78.887569
1.210000 0.181500 173.905381 4.602926 20.156370 -78.987675
1.220000 0.183000 175.381159 4.725360 20.366990 -79.078530
1.230000 0.184500 176.857952 4.850523 20.579684 -79.160144
1.240000 0.186000 178.335773 4.978454 20.794479 -79.232522
1.250000 0.187500 179.814638 5.109193 21.011400 -79.295673
1.260000 0.189000 181.294559 5.242778 21.230472 -79.349606
1.270000 0.190500 182.775552 5.379249 21.451719 -79.394329
1.280000 0.192000 184.257632 5.518645 21.675165 -79.429852
1.290000 0.193500 185.740812 5.661004 21.900835 -79.456183
1.300000 0.195000 187.225107 5.806366 22.128752 -79.473332
1.310000 0.196500 188.710531 5.954769 22.358939 -79.481308
1.320000 0.198000 190.197101 6.106252 22.591419 -79.480121
1.330000 0.199500 191.684830 6.260854 22.826214 -79.469780
1.340000 0.201000 193.173733 6.418612 23.063347 -79.450294
1.350000 0.202500 194.663825 6.579566 23.302839 -79.421674
1.360000 0.204000 196.155121 6.743753 23.544712 -79.383927
1.370000 0.205500 197.647637 6.911211 23.788987 -79.337064
1.380000 0.207000 199.141387 7.081980 24.035685 -79.281093
1.390000 0.208500 200.636386 7.256096 24.284827 -79.216022
0.010000 0.001500 1.408630 0.000864 1.086674 -1.517281
0.020000 0.003000 2.818643 0.002272 1.547805 -2.992191
0.030000 0.004500 4.229450 0.003918 1.877685 -4.428404
0.040000 0.006000 5.640842 0.005741 2.140380 -5.828332
0.050000 0.007500 7.052715 0.007738 2.362056 -7.193994
0.060000 0.009000 8.465008 0.009929 2.556490 -8.527188
0.070000 0.010500 9.877686 0.012344 2.731955 -9.829554
0.080000 0.012000 11.290726 0.015018 2.893841 -11.102615
0.090000 0.013500 12.704119 0.017985 3.045854 -12.347792
0.100000 0.015000 14.117860 0.021281 3.190645 -13.566420
0.110000 0.016500 15.531948 0.024938 3.330161 -14.759755
0.120000 0.018000 16.946386 0.028986 3.465865 -15.928986
0.130000 0.019500 18.361178 0.033453 3.598873 -17.075234
0.140000 0.021000 19.776331 0.038364 3.730044 -18.199562
0.150000 0.022500 21.191851 0.043741 3.860046 -19.302976
0.160000 0.024000 22.607746 0.049603 3.989401 -20.386426
0.170000 0.025500 24.024022 0.055968 4.118517 -21.450815
0.180000 0.027000 25.440688 0.062850 4.247711 -22.496995
0.190000 0.028500 26.857751 0.070261 4.377232 -23.525773
0.200000 0.030000 28.275218 0.078209 4.507271 -24.537911
0.210000 0.031500 29.693096 0.086704 4.637972 -25.534130
0.220000 0.033000 31.111392 0.095751 4.769445 -26.515109
0.230000 0.034500 32.530111 0.105354 4.901771 -27.481490
0.240000 0.036000 33.949260 0.115516 5.035003 -28.433877
0.250000 0.037500 35.368844 0.126238 5.169177 -29.372836
0.260000 0.039000 36.788868 0.137521 5.304315 -30.298902
0.270000 0.040500 38.209337 0.149364 5.440423 -31.212576
0.280000 0.042000 39.630255 0.161766 5.577498 -32.114326
0.290000 0.043500 41.051626 0.174725 5.715531 -33.004593
0.300000 0.045000 42.473453 0.188238 5.854503 -33.883785
0.310000 0.046500 43.895739 0.202302 5.994394 -34.752286
0.320000 0.048000 45.318488 0.216914 6.135177 -35.610451
0.330000 0.049500 46.741703 0.232072 6.276825 -36.458611
0.340000 0.051000 48.165385 0.247772 6.419308 -37.297073
0.350000 0.052500 49.589536 0.264010 6.562595 -38.126120
0.360000 0.054000 51.014159 0.280786 6.706656 -38.946014
0.370000 0.055500 52.439256 0.298095 6.851459 -39.756997
0.380000 0.057000 53.864828 0.315935 6.996974 -40.559289
0.390000 0.058500 55.290876 0.334307 7.143172 -41.353093
0.400000 0.060000 56.717401 0.353208 7.290024 -42.138594
0.410000 0.061500 58.144406 0.372639 7.437503 -42.915959
0.420000 0.063000 59.571892 0.392599 7.585585 -43.685340
0.430000 0.064500 60.999859 0.413090 7.734245 -44.446874
0.440000 0.066000 62.428308 0.434115 7.883462 -45.200684
0.450000 0.067500 63.857242 0.455675 8.033216 -45.946878
0.460000 0.069000 65.286661 0.477775 8.183489 -46.685552
0.470000 0.070500 66.716566 0.500419 8.334266 -47.416792
0.480000 0.072000 68.146958 0.523613 8.485534 -48.140671
0.490000 0.073500 69.577840 0.547363 8.637280 -48.857250
0.500000 0.075000 71.009212 0.571677 8.789495 -49.566584
0.510000 0.076500 72.441076 0.596564 8.942172 -50.268715
0.520000 0.078000 73.873434 0.622032 9.095306 -50.963679
0.530000 0.079500 75.306287 0.648092 9.248893 -51.651503
0.540000 0.081000 76.739638 0.674756 9.402932 -52.332206
0.550000 0.082500 78.173487 0.702037 9.557424 -53.005800
0.560000 0.084000 79.607839 0.729948 9.712371 -53.672292
0.570000 0.085500 81.042695 0.758503 9.867778 -54.331680
0.580000 0.087000 82.478058 0.787719 10.023650 -54.983961
0.590000 0.088500 83.913930 0.817612 10.179996 -55.629121
0.600000 0.090000 85.350314 0.848200 10.336825 -56.267147
0.610000 0.091500 86.787215 0.879501 10.494148 -56.898017
0.620000 0.093000 88.224634 0.911535 10.651978 -57.521708
0.630000 0.094500 89.662576 0.944324 10.810329 -58.138192
0.640000 0.096000 91.101045 0.977888 10.969217 -58.747438
0.650000 0.097500 92.540044 1.012250 11.128658 -59.349410
0.660000 0.099000 93.979578 1.047434 11.288671 -59.944073
0.670000 0.100500 95.419652 1.083465 11.449275 -60.531386
0.680000 0.102000 96.860270 1.120368 11.610492 -61.111308
0.690000 0.103500 98.301437 1.158170 11.772342 -61.683794
0.700000 0.105000 99.743159 1.196897 11.934848 -62.248800
0.710000 0.106500 101.185441 1.236579 12.098036 -62.806277
0.720000 0.108000 102.628288 1.277244 12.261929 -63.356176
0.730000 0.109500 104.071708 1.318922 12.426554 -63.898449
0.740000 0.111000 105.515705 1.361644 12.591937 -64.433043
0.750000 0.112500 106.960287 1.405442 12.758105 -64.959906
0.760000 0.114000 108.405460 1.450348 12.925088 -65.478987
0.770000 0.115500 109.851232 1.496395 13.092914 -65.990231
0.780000 0.117000 111.297609 1.543618 13.261613 -66.493584
0.790000 0.118500 112.744599 1.592051 13.431214 -66.988993
0.800000 0.120000 114.192210 1.641731 13.601750 -67.476402
0.810000 0.121500 115.640450 1.692692 13.773252 -67.955758
0.820000 0.123000 117.089327 1.744972 13.945752 -68.427004
0.830000 0.124500 118.538851 1.798610 14.119282 -68.890087
0.840000 0.126000 119.989028 1.853642 14.293875 -69.344951
0.850000 0.127500 121.439870 1.910109 14.469566 -69.791541
0.860000 0.129000 122.891384 1.968050 14.646387 -70.229804
0.870000 0.130500 124.343581 2.027506 14.824373 -70.659685
0.880000 0.132000 125.796470 2.088517 15.003558 -71.081129
0.890000 0.133500 127.250061 2.151124 15.183977 -71.494084
0.900000 0.135000 128.704365 2.215371 15.365666 -71.898495
0.910000 0.136500 130.159392 2.281300 15.548659 -72.294309
0.920000 0.138000 131.615153 2.348954 15.732993 -72.681474
0.930000 0.139500 133.071659 2.418378 15.918702 -73.059938
0.940000 0.141000 134.528921 2.489614 16.105823 -73.429649
0.950000 0.142500 135.986951 2.562710 16.294391 -73.790554
0.960000 0.144000 137.445760 2.637709 16.484444 -74.142603
0.970000 0.145500 138.905360 2.714659 16.676016 -74.485746
0.980000 0.147000 140.365764 2.793604 16.869146 -74.819931
0.990000 0.148500 141.826984 2.874594 17.063868 -75.145110
1.000000 0.150000 143.289033 2.957674 17.260219 -75.461231
1.010000 0.151500 144.751923 3.042892 17.458236 -75.768247
1.020000 0.153000 146.215667 3.130298 17.657956 -76.066107
1.030000 0.154500 147.680280 3.219939 17.859414 -76.354764
1.040000 0.156000 149.145773 3.311865 18.062648 -76.634168
1.050000 0.157500 150.612162 3.406126 18.267694 -76.904272
1.060000 0.159000 152.079459 3.502771 18.474588 -77.165028
1.070000 0.160500 153.547680 3.601850 18.683366 -77.416388
1.080000 0.162000 155.016839 3.703416 18.894066 -77.658303
1.090000 0.163500 156.486949 3.807518 19.106723 -77.890727
1.100000 0.165000 157.958027 3.914207 19.321373 -78.113612
1.110000 0.166500 159.430086 4.023537 19.538052 -78.326911
1.120000 0.168000 160.903142 4.135559 19.756797 -78.530575
1.130000 0.169500 162.377211 4.250326 19.977643 -78.724557
1.140000 0.171000 163.852307 4.367890 20.200626 -78.908810
1.150000 0.172500 165.328447 4.488305 20.425782 -79.083285
1.160000 0.174000 166.805647 4.611623 20.653145 -79.247935
1.170000 0.175500 168.283923 4.737900 20.882752 -79.402712
1.180000 0.177000 169.763291 4.867188 21.114637 -79.547566
1.190000 0.178500 171.243767 4.999543 21.348835 -79.682450
1.200000 0.180000 172.725369 5.135018 21.585382 -79.807314
1.210000 0.181500 174.208113 5.273670 21.824312 -79.922109
1.220000 0.183000 175.692015 5.415551 22.065658 -80.026784
1.230000 0.184500 177.177095 5.560719 22.309457 -80.121291
1.240000 0.186000 178.663368 5.709229 22.555741 -80.205577
1.250000 0.187500 180.150852 5.861136 22.804545 -80.279593
1.260000 0.189000 181.639566 6.016496 23.055903 -80.343286
1.270000 0.190500 183.129526 6.175366 23.309847 -80.396604
1.280000 0.192000 184.620751 6.337802 23.566412 -80.439496
1.290000 0.193500 186.113259 6.503861 23.825630 -80.471907
1.300000 0.195000 187.607069 6.673599 24.087534 -80.493783
1.310000 0.196500 189.102199 6.847073 24.352157 -80.505072
1.320000 0.198000 190.598667 7.024341 24.619532 -80.505717
1.330000 0.199500 192.096493 7.205459 24.889690 -80.495664
1.340000 0.201000 193.595696 7.390484 25.162664 -80.474856
1.350000 0.202500 195.096293 7.579474 25.438486 -80.443237
1.360000 0.204000 196.598306 7.772487 25.717186 -80.400750
1.370000 0.205500 198.101753 7.969580 25.998796 -80.347337
1.380000 0.207000 199.606653 8.170810 26.283348 -80.282939
1.390000 0.208500 201.113027 8.376235 26.570872 -80.207499
0.010000 0.001500 1.408605 0.000838 1.070316 -1.498792
0.020000 0.003000 2.818542 0.002164 1.513882 -2.956672
0.030000 0.004500 4.229214 0.003664 1.825298 -4.376928
0.040000 0.006000 5.640413 0.005272 2.068790 -5.761741
0.050000 0.007500 7.052030 0.006984 2.270638 -7.112937
0.060000 0.009000 8.464002 0.008817 2.444713 -8.432141
0.070000 0.010500 9.876293 0.010801 2.599376 -9.720836
0.080000 0.012000 11.288881 0.012970 2.740091 -10.980396
0.090000 0.013500 12.701754 0.015362 2.870635 -12.212102
0.100000 0.015000 14.114906 0.018012 2.993726 -13.417157
0.110000 0.016500 15.528338 0.020957 3.111373 -14.596695
0.120000 0.018000 16.942052 0.024231 3.225099 -15.751785
0.130000 0.019500 18.356053 0.027865 3.336073 -16.883442
0.140000 0.021000 19.770349 0.031890 3.445210 -17.992624
0.150000 0.022500 21.184948 0.036334 3.553225 -19.080242
0.160000 0.024000 22.599857 0.041221 3.660690 -20.147161
0.170000 0.025500 24.015085 0.046576 3.768054 -21.194201
0.180000 0.027000 25.430643 0.052419 3.875680 -22.222141
0.190000 0.028500 26.846540 0.058768 3.983854 -23.231724
0.200000 0.030000 28.262784 0.065641 4.092803 -24.223652
0.210000 0.031500 29.679385 0.073052 4.202709 -25.198595
0.220000 0.033000 31.096353 0.081015 4.313713 -26.157187
0.230000 0.034500 32.513694 0.089541 4.425923 -27.100031
0.240000 0.036000 33.931419 0.098639 4.539422 -28.027700
0.250000 0.037500 35.349535 0.108319 4.654271 -28.940737
0.260000 0.039000 36.768050 0.118587 4.770514 -29.839656
0.270000 0.040500 38.186971 0.129449 4.888177 -30.724946
0.280000 0.042000 39.606306 0.140910 5.007278 -31.597069
0.290000 0.043500 41.026060 0.152974 5.127821 -32.456463
0.300000 0.045000 42.446241 0.165645 5.249803 -33.303540
0.310000 0.046500 43.866855 0.178924 5.373216 -34.138692
0.320000 0.048000 45.287906 0.192813 5.498044 -34.962289
0.330000 0.049500 46.709401 0.207314 5.624268 -35.774677
0.340000 0.051000 48.131345 0.222427 5.751864 -36.576186
0.350000 0.052500 49.553742 0.238154 5.880807 -37.367125
0.360000 0.054000 50.976598 0.254493 6.011070 -38.147783
0.370000 0.055500 52.399916 0.271446 6.142622 -38.918435
0.380000 0.057000 53.823700 0.289012 6.275434 -39.679336
0.390000 0.058500 55.247954 0.307191 6.409474 -40.430726
0.400000 0.060000 56.672683 0.325984 6.544712 -41.172830
0.410000 0.061500 58.097889 0.345390 6.681117 -41.905859
0.420000 0.063000 59.523575 0.365410 6.818658 -42.630008
0.430000 0.064500 60.949746 0.386044 6.957305 -43.345460
0.440000 0.066000 62.376404 0.407293 7.097029 -44.052385
0.450000 0.067500 63.803552 0.429158 7.237800 -44.750941
0.460000 0.069000 65.231192 0.451640 7.379593 -45.441274
0.470000 0.070500 66.659328 0.474742 7.522379 -46.123519
0.480000 0.072000 68.087962 0.498465 7.666135 -46.797801
0.490000 0.073500 69.517096 0.522813 7.810835 -47.464235
0.500000 0.075000 70.946734 0.547788 7.956458 -48.122926
0.510000 0.076500 72.376878 0.573394 8.102982 -48.773970
0.520000 0.078000 73.807530 0.599635 8.250387 -49.417456
0.530000 0.079500 75.238693 0.626517 8.398654 -50.053463
0.540000 0.081000 76.670369 0.654044 8.547767 -50.682064
0.550000 0.082500 78.102561 0.682222 8.697709 -51.303324
0.560000 0.084000 79.535271 0.711058 8.848466 -51.917300
0.570000 0.085500 80.968502 0.740558 9.000025 -52.524045
0.580000 0.087000 82.402257 0.770732 9.152375 -53.123604
0.590000 0.088500 83.836537 0.801585 9.305504 -53.716018
0.600000 0.090000 85.271346 0.833129 9.459404 -54.301321
0.610000 0.091500 86.706687 0.865372 9.614068 -54.879541
0.620000 0.093000 88.142562 0.898324 9.769488 -55.450705
0.630000 0.094500 89.578975 0.931996 9.925660 -56.014833
0.640000 0.096000 91.015928 0.966400 10.082579 -56.571940
0.650000 0.097500 92.453424 1.001548 10.240243 -57.122038
0.660000 0.099000 93.891466 1.037452 10.398649 -57.665136
0.670000 0.100500 95.330059 1.074125 10.557797 -58.201240
0.680000 0.102000 96.769204 1.111582 10.717688 -58.730350
0.690000 0.103500 98.208906 1.149837 10.878323 -59.252466
0.700000 0.105000 99.649169 1.188905 11.039705 -59.767584
0.710000 0.106500 101.089996 1.228802 11.201836 -60.275698
0.720000 0.108000 102.531390 1.269543 11.364722 -60.776797
0.730000 0.109500 103.973356 1.311147 11.528367 -61.270873
0.740000 0.111000 105.415898 1.353630 11.692777 -61.757910
0.750000 0.112500 106.859021 1.397011 11.857960 -62.237896
0.760000 0.114000 108.302727 1.441307 12.023923 -62.710812
0.770000 0.115500 109.747023 1.486539 12.190675 -63.176641
0.780000 0.117000 111.191912 1.532725 12.358224 -63.635364
0.790000 0.118500 112.637400 1.579886 12.526581 -64.086959
0.800000 0.120000 114.083491 1.628042 12.695756 -64.531405
0.810000 0.121500 115.530190 1.677216 12.865761 -64.968680
0.820000 0.123000 116.977503 1.727428 13.036606 -65.398759
0.830000 0.124500 118.425434 1.778700 13.208304 -65.821618
0.840000 0.126000 119.873990 1.831056 13.380869 -66.237231
0.850000 0.127500 121.323175 1.884518 13.554314 -66.645574
0.860000 0.129000 122.772996 1.939110 13.728651 -67.046620
0.870000 0.130500 124.223459 1.994857 13.903897 -67.440343
0.880000 0.132000 125.674569 2.051781 14.080064 -67.826716
0.890000 0.133500 127.126332 2.109909 14.257170 -68.205712
0.900000 0.135000 128.578756 2.169265 14.435228 -68.577304
0.910000 0.136500 130.031846 2.229876 14.614256 -68.941464
0.920000 0.138000 131.485609 2.291766 14.794269 -69.298167
0.930000 0.139500 132.940052 2.354963 14.975283 -69.647385
0.940000 0.141000 134.395182 2.419493 15.157316 -69.989091
0.950000 0.142500 135.851005 2.485384 15.340385 -70.323259
0.960000 0.144000 137.307529 2.552662 15.524507 -70.649862
0.970000 0.145500 138.764761 2.621356 15.709700 -70.968875
0.980000 0.147000 140.222709 2.691493 15.895981 -71.280271
0.990000 0.148500 141.681380 2.763102 16.083369 -71.584026
1.000000 0.150000 143.140782 2.836212 16.271881 -71.880116
1.010000 0.151500 144.600923 2.910850 16.461537 -72.168515
1.020000 0.153000 146.061810 2.987048 16.652353 -72.449200
1.030000 0.154500 147.523452 3.064833 16.844350 -72.722148
1.040000 0.156000 148.985857 3.144235 17.037546 -72.987337
1.050000 0.157500 150.449034 3.225285 17.231960 -73.244745
1.060000 0.159000 151.912990 3.308012 17.427610 -73.494350
1.070000 0.160500 153.377735 3.392446 17.624515 -73.736132
1.080000 0.162000 154.843277 3.478619 17.822695 -73.970072
1.090000 0.163500 156.309625 3.566560 18.022169 -74.196149
1.100000 0.165000 157.776788 3.656301 18.222955 -74.414346
1.110000 0.166500 159.244775 3.747872 18.425073 -74.624644
1.120000 0.168000 160.713595 3.841305 18.628542 -74.827028
1.130000 0.169500 162.183258 3.936630 18.833382 -75.021480
1.140000 0.171000 163.653773 4.033880 19.039610 -75.207986
1.150000 0.172500 165.125150 4.133085 19.247247 -75.386531
1.160000 0.174000 166.597398 4.234277 19.456310 -75.557101
1.170000 0.175500 168.070527 4.337488 19.666821 -75.719683
1.180000 0.177000 169.544547 4.442750 19.878796 -75.874265
1.190000 0.178500 171.019468 4.550093 20.092255 -76.020835
1.200000 0.180000 172.495299 4.659552 20.307218 -76.159384
1.210000 0.181500 173.972052 4.771156 20.523701 -76.289900
1.220000 0.183000 175.449736 4.884938 20.741726 -76.412374
1.230000 0.184500 176.928361 5.000931 20.961309 -76.526799
1.240000 0.186000 178.407939 5.119166 21.182469 -76.633167
1.250000 0.187500 179.888480 5.239676 21.405224 -76.731472
1.260000 0.189000 181.369993 5.362491 21.629594 -76.821706
1.270000 0.190500 182.852491 5.487646 21.855595 -76.903864
1.280000 0.192000 184.335983 5.615171 22.083246 -76.977943
1.290000 0.193500 185.820481 5.745099 22.312565 -77.043937
1.300000 0.195000 187.305996 5.877461 22.543569 -77.101845
1.310000 0.196500 188.792538 6.012290 22.776275 -77.151662
1.320000 0.198000 190.280119 6.149619 23.010703 -77.193388
1.330000 0.199500 191.768750 6.289477 23.246867 -77.227021
1.340000 0.201000 193.258442 6.431899 23.484786 -77.252561
1.350000 0.202500 194.749207 6.576915 23.724477 -77.270006
1.360000 0.204000 196.241055 6.724557 23.965956 -77.279359
1.370000 0.205500 197.733999 6.874858 24.209240 -77.280620
1.380000 0.207000 199.228050 7.027848 24.454346 -77.273791
1.390000 0.208500 200.723219 7.183559 24.701289 -77.258875
0.010000 0.001500 1.408710 0.000945 1.140155 -1.541590
0.020000 0.003000 2.818968 0.002602 1.655860 -3.038845
0.030000 0.004500 4.230185 0.004668 2.041015 -4.496108
0.040000 0.006000 5.642156 0.007081 2.359402 -5.916347
0.050000 0.007500 7.054777 0.009832 2.636932 -7.302089
0.060000 0.009000 8.467984 0.012935 2.887146 -8.655607
0.070000 0.010500 9.881740 0.016406 3.118096 -9.978987
0.080000 0.012000 11.296020 0.020265 3.334961 -11.274167
0.090000 0.013500 12.710807 0.024529 3.541249 -12.542952
0.100000 0.015000 14.126091 0.029213 3.739422 -13.787027
0.110000 0.016500 15.541866 0.034325 3.931250 -15.007970
0.120000 0.018000 16.958125 0.039873 4.118029 -16.207251
0.130000 0.019500 18.374864 0.045858 4.300719 -17.386246
0.140000 0.021000 19.792081 0.052279 4.480035 -18.546232
0.150000 0.022500 21.209771 0.059129 4.656510 -19.688396
0.160000 0.024000 22.627933 0.066401 4.830545 -20.813838
0.170000 0.025500 24.046562 0.074083 5.002435 -21.923575
0.180000 0.027000 25.465655 0.082162 5.172399 -23.018541
0.190000 0.028500 26.885207 0.090622 5.340595 -24.099594
0.200000 0.030000 28.305214 0.099445 5.507136 -25.167517
0.210000 0.031500 29.725671 0.108615 5.672100 -26.223023
0.220000 0.033000 31.146573 0.118111 5.835538 -27.266758
0.230000 0.034500 32.567913 0.127916 5.997483 -28.299304
0.240000 0.036000 33.989686 0.138009 6.157951 -29.321183
0.250000 0.037500 35.411886 0.148373 6.316950 -30.332858
0.260000 0.039000 36.834505 0.158990 6.474480 -31.334742
0.270000 0.040500 38.257537 0.169841 6.630537 -32.327194
0.280000 0.042000 39.680975 0.180911 6.785115 -33.310528
0.290000 0.043500 41.104812 0.192185 6.938207 -34.285014
0.300000 0.045000 42.529041 0.203650 7.089806 -35.250880
0.310000 0.046500 43.953656 0.215294 7.239909 -36.208319
0.320000 0.048000 45.378649 0.227106 7.388514 -37.157486
0.330000 0.049500 46.804013 0.239080 7.535622 -38.098504
0.340000 0.051000 48.229743 0.251208 7.681237 -39.031470
0.350000 0.052500 49.655832 0.263486 7.825369 -39.956450
0.360000 0.054000 51.082274 0.275913 7.968030 -40.873487
0.370000 0.055500 52.509063 0.288489 8.109237 -41.782601
0.380000 0.057000 53.936194 0.301215 8.249010 -42.683793
0.390000 0.058500 55.363661 0.314096 8.387376 -43.577045
0.400000 0.060000 56.791462 0.327138 8.524362 -44.462323
0.410000 0.061500 58.219590 0.340351 8.660003 -45.339577
0.420000 0.063000 59.648043 0.353744 8.794334 -46.208747
0.430000 0.064500 61.076817 0.367331 8.927397 -47.069760
0.440000 0.066000 62.505910 0.381127 9.059235 -47.922532
0.450000 0.067500 63.935318 0.395149 9.189897 -48.766972
0.460000 0.069000 65.365041 0.409415 9.319433 -49.602983
0.470000 0.070500 66.795077 0.423948 9.447896 -50.430459
0.480000 0.072000 68.225425 0.438769 9.575344 -51.249292
0.490000 0.073500 69.656085 0.453905 9.701834 -52.059368
0.500000 0.075000 71.087057 0.469381 9.827429 -52.860571
0.510000 0.076500 72.518343 0.485226 9.952192 -53.652783
0.520000 0.078000 73.949943 0.501470 10.076189 -54.435884
0.530000 0.079500 75.381859 0.518146 10.199488 -55.209754
0.540000 0.081000 76.814095 0.535286 10.322158 -55.974273
0.550000 0.082500 78.246652 0.552926 10.444270 -56.729320
0.560000 0.084000 79.679535 0.571102 10.565896 -57.474779
0.570000 0.085500 81.112748 0.589852 10.687110 -58.210532
0.580000 0.087000 82.546295 0.609216 10.807986 -58.936465
0.590000 0.088500 83.980181 0.629235 10.928600 -59.652466
0.600000 0.090000 85.414413 0.649950 11.049029 -60.358428
0.610000 0.091500 86.848995 0.671404 11.169348 -61.054243
0.620000 0.093000 88.283936 0.693642 11.289636 -61.739810
0.630000 0.094500 89.719242 0.716710 11.409972 -62.415032
0.640000 0.096000 91.154921 0.740654 11.530432 -63.079814
0.650000 0.097500 92.590982 0.765521 11.651096 -63.734066
0.660000 0.099000 94.027432 0.791360 11.772043 -64.377703
0.670000 0.100500 95.464282 0.818221 11.893351 -65.010644
0.680000 0.102000 96.901540 0.846153 12.015099 -65.632812
0.690000 0.103500 98.339217 0.875208 12.137366 -66.244134
0.700000 0.105000 99.777324 0.905437 12.260230 -66.844545
0.710000 0.106500 101.215871 0.936893 12.383769 -67.433980
0.720000 0.108000 102.654871 0.969629 12.508062 -68.012381
0.730000 0.109500 104.094334 1.003699 12.633185 -68.579695
0.740000 0.111000 105.534273 1.039157 12.759216 -69.135872
0.750000 0.112500 106.974701 1.076059 12.886231 -69.680867
0.760000 0.114000 108.415631 1.114460 13.014307 -70.214639
0.770000 0.115500 109.857076 1.154416 13.143519 -70.737151
0.780000 0.117000 111.299051 1.195983 13.273941 -71.248371
0.790000 0.118500 112.741569 1.239219 13.405648 -71.748268
0.800000 0.120000 114.184646 1.284181 13.538713 -72.236818
0.810000 0.121500 115.628295 1.330928 13.673210 -72.713997
0.820000 0.123000 117.072533 1.379516 13.809210 -73.179788
0.830000 0.124500 118.517375 1.430005 13.946784 -73.634172
0.840000 0.126000 119.962836 1.482454 14.086004 -74.077137
0.850000 0.127500 121.408935 1.536921 14.226938 -74.508671
0.860000 0.129000 122.855686 1.593468 14.369657 -74.928765
0.870000 0.130500 124.303107 1.652153 14.514227 -75.337412
0.880000 0.132000 125.751215 1.713038 14.660718 -75.734606
0.890000 0.133500 127.200027 1.776182 14.809194 -76.120343
0.900000 0.135000 128.649563 1.841647 14.959722 -76.494618
0.910000 0.136500 130.099838 1.909494 15.112367 -76.857431
0.920000 0.138000 131.550873 1.979785 15.267193 -77.208779
0.930000 0.139500 133.002685 2.052581 15.424264 -77.548659
0.940000 0.141000 134.455293 2.127945 15.583641 -77.877071
0.950000 0.142500 135.908718 2.205940 15.745386 -78.194012
0.960000 0.144000 137.362977 2.286628 15.909562 -78.499480
0.970000 0.145500 138.818091 2.370074 16.076226 -78.793470
0.980000 0.147000 140.274080 2.456340 16.245440 -79.075978
0.990000 0.148500 141.730963 2.545491 16.417262 -79.346998
1.000000 0.150000 143.188762 2.637591 16.591749 -79.606521
1.010000 0.151500 144.647497 2.732705 16.768960 -79.854539
1.020000 0.153000 146.107189 2.830898 16.948949 -80.091039
1.030000 0.154500 147.567859 2.932237 17.131774 -80.316007
1.040000 0.156000 149.029528 3.036787 17.317490 -80.529427
1.050000 0.157500 150.492219 3.144616 17.506150 -80.731279
1.060000 0.159000 151.955952 3.255789 17.697809 -80.921540
1.070000 0.160500 153.420749 3.370375 17.892520 -81.100185
1.080000 0.162000 154.886634 3.488442 18.090335 -81.267184
1.090000 0.163500 156.353629 3.610058 18.291307 -81.422506
1.100000 0.165000 157.821755 3.735293 18.495487 -81.566115
1.110000 0.166500 159.291037 3.864216 18.702927 -81.697969
1.120000 0.168000 160.761497 3.996898 18.913675 -81.818027
1.130000 0.169500 162.233159 4.133408 19.127783 -81.926239
1.140000 0.171000 163.706046 4.273818 19.345300 -82.022555
1.150000 0.172500 165.180182 4.418201 19.566275 -82.106919
1.160000 0.174000 166.655591 4.566628 19.790756 -82.179270
1.170000 0.175500 168.132298 4.719171 20.018791 -82.239544
1.180000 0.177000 169.610326 4.875906 20.250427 -82.287672
1.190000 0.178500 171.089700 5.036905 20.485713 -82.323583
1.200000 0.180000 172.570445 5.202242 20.724694 -82.347197
1.210000 0.181500 174.052586 5.371994 20.967417 -82.358435
1.220000 0.183000 175.536149 5.546235 21.213929 -82.357210
1.230000 0.184500 177.021158 5.725041 21.464273 -82.343433
1.240000 0.186000 178.507640 5.908489 21.718497 -82.317009
1.250000 0.187500 179.995621 6.096656 21.976644 -82.277841
1.260000 0.189000 181.485126 6.289619 22.238760 -82.225825
1.270000 0.190500 182.976181 6.487455 22.504888 -82.160857
1.280000 0.192000 184.468814 6.690243 22.775072 -82.082827
1.290000 0.193500 185.963050 6.898062 23.049355 -81.991621
1.300000 0.195000 187.458917 7.110989 23.327782 -81.887122
1.310000 0.196500 188.956442 7.329105 23.610394 -81.769211
1.320000 0.198000 190.455653 7.552488 23.897235 -81.637763
1.330000 0.199500 191.956575 7.781217 24.188346 -81.492654
1.340000 0.201000 193.459238 8.015373 24.483769 -81.333753
1.350000 0.202500 194.963668 8.255036 24.783546 -81.160929
1.360000 0.204000 196.469894 8.500284 25.087718 -80.974048
1.370000 0.205500 197.977945 8.751197 25.396325 -80.772974
1.380000 0.207000 199.487848 9.007856 25.709408 -80.557569
1.390000 0.208500 200.999631 9.270340 26.027008 -80.327693
0.010000 0.001500 1.408672 0.000907 1.114641 -1.547333
0.020000 0.003000 2.818816 0.002452 1.605194 -3.049602
0.030000 0.004500 4.229845 0.004337 1.965599 -4.511054
0.040000 0.006000 5.641558 0.006504 2.259696 -5.934545
0.050000 0.007500 7.053851 0.008952 2.513460 -7.322489
0.060000 0.009000 8.466664 0.011700 2.740493 -8.677047
0.070000 0.010500 9.879964 0.014775 2.948913 -10.000202
0.080000 0.012000 11.293727 0.018206 3.143958 -11.293793
0.090000 0.013500 12.707944 0.022020 3.329194 -12.559537
0.100000 0.015000 14.122607 0.026243 3.507138 -13.799043
0.110000 0.016500 15.537714 0.030895 3.679614 -15.013823
0.120000 0.018000 16.953263 0.035996 3.847965 -16.205295
0.130000 0.019500 18.369257 0.041559 4.013196 -17.374791
0.140000 0.021000 19.785697 0.047595 4.176061 -18.523563
0.150000 0.022500 21.202585 0.054111 4.337133 -19.652784
0.160000 0.024000 22.619924 0.061110 4.496840 -20.763552
0.170000 0.025500 24.037715 0.068594 4.655508 -21.856895
0.180000 0.027000 25.455961 0.076561 4.813377 -22.933769
0.190000 0.028500 26.874663 0.085006 4.970625 -23.995069
0.200000 0.030000 28.293821 0.093923 5.127378 -25.041624
0.210000 0.031500 29.713437 0.103304 5.283725 -26.074203
0.220000 0.033000 31.133511 0.113138 5.439724 -27.093516
0.230000 0.034500 32.554042 0.123417 5.595410 -28.100220
0.240000 0.036000 33.975029 0.134128 5.750797 -29.094917
0.250000 0.037500 35.396471 0.145259 5.905889 -30.078161
0.260000 0.039000 36.818366 0.156798 6.060678 -31.050455
0.270000 0.040500 38.240714 0.168733 6.215149 -32.012260
0.280000 0.042000 39.663510 0.181053 6.369283 -32.963991
0.290000 0.043500 41.086753 0.193745 6.523055 -33.906025
0.300000 0.045000 42.510440 0.206799 6.676441 -34.838697
0.310000 0.046500 43.934568 0.220205 6.829416 -35.762311
0.320000 0.048000 45.359134 0.233953 6.981955 -36.677132
0.330000 0.049500 46.784135 0.248036 7.134035 -37.583396
0.340000 0.051000 48.209567 0.262446 7.285635 -38.481309
0.350000 0.052500 49.635429 0.277179 7.436736 -39.371048
0.360000 0.054000 51.061715 0.292229 7.587321 -40.252766
0.370000 0.055500 52.488425 0.307594 7.737379 -41.126590
0.380000 0.057000 53.915553 0.323273 7.886898 -41.992627
0.390000 0.058500 55.343099 0.339266 8.035874 -42.850961
0.400000 0.060000 56.771058 0.355576 8.184304 -43.701659
0.410000 0.061500 58.199430 0.372205 8.332188 -44.544769
0.420000 0.063000 59.628210 0.389161 8.479532 -45.380324
0.430000 0.064500 61.057399 0.406449 8.626342 -46.208341
0.440000 0.066000 62.486994 0.424079 8.772631 -47.028826
0.450000 0.067500 63.916993 0.442061 8.918413 -47.841771
0.460000 0.069000 65.347396 0.460408 9.063706 -48.647157
0.470000 0.070500 66.778202 0.479134 9.208532 -49.444955
0.480000 0.072000 68.209410 0.498254 9.352916 -50.235130
0.490000 0.073500 69.641021 0.517786 9.496883 -51.017634
0.500000 0.075000 71.073035 0.537750 9.640466 -51.792416
0.510000 0.076500 72.505453 0.558166 9.783695 -52.559418
0.520000 0.078000 73.938275 0.579056 9.926607 -53.318574
0.530000 0.079500 75.371504 0.600445 10.069238 -54.069817
0.540000 0.081000 76.805142 0.622359 10.211631 -54.813074
0.550000 0.082500 78.239191 0.644824 10.353825 -55.548268
0.560000 0.084000 79.673653 0.667870 10.495866 -56.275320
0.570000 0.085500 81.108532 0.691527 10.637799 -56.994149
0.580000 0.087000 82.543832 0.715826 10.779673 -57.704672
0.590000 0.088500 83.979556 0.740800 10.921536 -58.406804
0.600000 0.090000 85.415710 0.766484 11.063440 -59.100460
0.610000 0.091500 86.852297 0.792914 11.205436 -59.785554
0.620000 0.093000 88.289325 0.820127 11.347580 -60.461999
0.630000 0.094500 89.726798 0.848162 11.489925 -61.129709
0.640000 0.096000 91.164723 0.877057 11.632527 -61.788598
0.650000 0.097500 92.603106 0.906855 11.775444 -62.438581
0.660000 0.099000 94.041955 0.937597 11.918734 -63.079573
0.670000 0.100500 95.481277 0.969326 12.062454 -63.711491
0.680000 0.102000 96.921080 1.002086 12.206665 -64.334252
0.690000 0.103500 98.361373 1.035924 12.351427 -64.947776
0.700000 0.105000 99.802164 1.070885 12.496799 -65.551982
0.710000 0.106500 101.243463 1.107018 12.642844 -66.146793
0.720000 0.108000 102.685279 1.144370 12.789624 -66.732133
0.730000 0.109500 104.127623 1.182991 12.937199 -67.307925
0.740000 0.111000 105.570505 1.222932 13.085633 -67.874098
0.750000 0.112500 107.013936 1.264243 13.234988 -68.430579
0.760000 0.114000 108.457927 1.306977 13.385326 -68.977298
0.770000 0.115500 109.902490 1.351188 13.536712 -69.514188
0.780000 0.117000 111.347637 1.396928 13.689207 -70.041182
0.790000 0.118500 112.793381 1.444253 13.842875 -70.558214
0.800000 0.120000 114.239734 1.493219 13.997780 -71.065221
0.810000 0.121500 115.686709 1.543881 14.153983 -71.562140
0.820000 0.123000 117.134321 1.596297 14.311550 -72.048911
0.830000 0.124500 118.582582 1.650525 14.470542 -72.525475
0.840000 0.126000 120.031509 1.706623 14.631022 -72.991771
0.850000 0.127500 121.481114 1.764652 14.793054 -73.447743
0.860000 0.129000 122.931414 1.824670 14.956699 -73.893334
0.870000 0.130500 124.382424 1.886739 15.122022 -74.328487
0.880000 0.132000 125.834159 1.950921 15.289083 -74.753147
0.890000 0.133500 127.286636 2.017277 15.457945 -75.167258
0.900000 0.135000 128.739870 2.085871 15.628669 -75.570765
0.910000 0.136500 130.193880 2.156766 15.801318 -75.963612
0.920000 0.138000 131.648682 2.230027 15.975953 -76.345745
0.930000 0.139500 133.104293 2.305719 16.152635 -76.717107
0.940000 0.141000 134.560731 2.383908 16.331424 -77.077642
0.950000 0.142500 136.018014 2.464659 16.512381 -77.427294
0.960000 0.144000 137.476162 2.548041 16.695567 -77.766003
0.970000 0.145500 138.935192 2.634120 16.881041 -78.093712
0.980000 0.147000 140.395123 2.722966 17.068864 -78.410360
0.990000 0.148500 141.855975 2.814648 17.259093 -78.715885
1.000000 0.150000 143.317768 2.909236 17.451790 -79.010224
1.010000 0.151500 144.780522 3.006800 17.647011 -79.293312
1.020000 0.153000 146.244257 3.107411 17.844816 -79.565082
1.030000 0.154500 147.708993 3.211143 18.045263 -79.825464
1.040000 0.156000 149.174752 3.318067 18.248410 -80.074387
1.050000 0.157500 150.641555 3.428256 18.454314 -80.311776
1.060000 0.159000 152.109422 3.541786 18.663033 -80.537556
1.070000 0.160500 153.578377 3.658731 18.874624 -80.751647
1.080000 0.162000 155.048441 3.779167 19.089142 -80.953967
1.090000 0.163500 156.519637 3.903170 19.306646 -81.144430
1.100000 0.165000 157.991986 4.030816 19.527190 -81.322948
1.110000 0.166500 159.465513 4.162185 19.750832 -81.489431
1.120000 0.168000 160.940241 4.297354 19.977625 -81.643782
1.130000 0.169500 162.416193 4.436403 20.207627 -81.785904
1.140000 0.171000 163.893392 4.579410 20.440891 -81.915695
1.150000 0.172500 165.371864 4.726458 20.677472 -82.033051
1.160000 0.174000 166.851632 4.877627 20.917426 -82.137862
1.170000 0.175500 168.332722 5.032999 21.160807 -82.230017
1.180000 0.177000 169.815157 5.192656 21.407667 -82.309399
1.190000 0.178500 171.298964 5.356682 21.658063 -82.375890
1.200000 0.180000 172.784168 5.525160 21.912045 -82.429367
1.210000 0.181500 174.270795 5.698175 22.169669 -82.469704
1.220000 0.183000 175.758871 5.875812 22.430987 -82.496770
1.230000 0.184500 177.248422 6.058156 22.696052 -82.510433
1.240000 0.186000 178.739474 6.245292 22.964916 -82.510557
1.250000 0.187500 180.232056 6.437308 23.237631 -82.497000
1.260000 0.189000 181.726193 6.634290 23.514250 -82.469621
1.270000 0.190500 183.221914 6.836325 23.794824 -82.428274
1.280000 0.192000 184.719246 7.043501 24.079404 -82.372810
1.290000 0.193500 186.218216 7.255905 24.368042 -82.303077
1.300000 0.195000 187.718854 7.473626 24.660789 -82.218922
1.310000 0.196500 189.221187 7.696752 24.957694 -82.120188
1.320000 0.198000 190.725244 7.925371 25.258809 -82.006716
1.330000 0.199500 192.231054 8.159571 25.564183 -81.878347
1.340000 0.201000 193.738647 8.399442 25.873865 -81.734917
1.350000 0.202500 195.248051 8.645071 26.187904 -81.576263
1.360000 0.204000 196.759296 8.896547 26.506351 -81.402221
1.370000 0.205500 198.272411 9.153959 26.829252 -81.212622
1.380000 0.207000 199.787428 9.417393 27.156656 -81.007302
1.390000 0.208500 201.304375 9.686937 27.488610 -80.786092
0.010000 0.001500 1.408670 0.000905 1.113071 -1.552177
0.020000 0.003000 2.818807 0.002444 1.602207 -3.058965
0.030000 0.004500 4.229826 0.004318 1.961234 -4.524825
0.040000 0.006000 5.641523 0.006468 2.253898 -5.952804
0.050000 0.007500 7.053796 0.008889 2.506082 -7.345496
0.060000 0.009000 8.466582 0.011595 2.731306 -8.705231
0.070000 0.010500 9.879845 0.014606 2.937602 -10.034147
0.080000 0.012000 11.293562 0.017944 3.130133 -11.334226
0.090000 0.013500 12.707717 0.021628 3.312394 -12.607312
0.100000 0.015000 14.122302 0.025674 3.486832 -13.855127
0.110000 0.016500 15.537311 0.030094 3.655209 -15.079277
0.120000 0.018000 16.952739 0.034895 3.818810 -16.281261
0.130000 0.019500 18.368582 0.040083 3.978586 -17.462471
0.140000 0.021000 19.784840 0.045656 4.135247 -18.624206
0.150000 0.022500 21.201510 0.051611 4.289320 -19.767666
0.160000 0.024000 22.618589 0.057941 4.441201 -20.893962
0.170000 0.025500 24.036075 0.064638 4.591182 -22.004117
0.180000 0.027000 25.453966 0.071690 4.739479 -23.099070
0.190000 0.028500 26.872258 0.079084 4.886248 -24.179680
0.200000 0.030000 28.290948 0.086805 5.031603 -25.246732
0.210000 0.031500 29.710032 0.094838 5.175619 -26.300935
0.220000 0.033000 31.129506 0.103166 5.318352 -27.342930
0.230000 0.034500 32.549364 0.111774 5.459832 -28.373294
0.240000 0.036000 33.969603 0.120646 5.600080 -29.392541
0.250000 0.037500 35.390216 0.129765 5.739106 -30.401128
0.260000 0.039000 36.811200 0.139118 5.876913 -31.399455
0.270000 0.040500 38.232547 0.148691 6.013501 -32.387875
0.280000 0.042000 39.654252 0.158471 6.148867 -33.366692
0.290000 0.043500 41.076311 0.168447 6.283008 -34.336164
0.300000 0.045000 42.498717 0.178610 6.415925 -35.296512
0.310000 0.046500 43.921464 0.188951 6.547616 -36.247916
0.320000 0.048000 45.344548 0.199466 6.678085 -37.190524
0.330000 0.049500 46.767963 0.210150 6.807340 -38.124451
0.340000 0.051000 48.191705 0.221001 6.935389 -39.049784
0.350000 0.052500 49.615768 0.232020 7.062248 -39.966584
0.360000 0.054000 51.040148 0.243209 7.187935 -40.874886
0.370000 0.055500 52.464842 0.254572 7.312471 -41.774706
0.380000 0.057000 53.889845 0.266117 7.435884 -42.666041
0.390000 0.058500 55.315155 0.277852 7.558204 -43.548870
0.400000 0.060000 56.740768 0.289788 7.679465 -44.423157
0.410000 0.061500 58.166682 0.301938 7.799707 -45.288853
0.420000 0.063000 59.592895 0.314319 7.918971 -46.145897
0.430000 0.064500 61.019406 0.326948 8.037303 -46.994219
0.440000 0.066000 62.446214 0.339843 8.154753 -47.833740
0.450000 0.067500 63.873318 0.353027 8.271373 -48.664374
0.460000 0.069000 65.300718 0.366524 8.387218 -49.486029
0.470000 0.070500 66.728415 0.380359 8.502347 -50.298609
0.480000 0.072000 68.156411 0.394559 8.616820 -51.102014
0.490000 0.073500 69.584707 0.409153 8.730701 -51.896142
0.500000 0.075000 71.013304 0.424174 8.844055 -52.680888
0.510000 0.076500 72.442207 0.439652 8.956950 -53.456148
0.520000 0.078000 73.871417 0.455623 9.069455 -54.221818
0.530000 0.079500 75.300940 0.472123 9.181640 -54.977792
0.540000 0.081000 76.730780 0.489188 9.293579 -55.723969
0.550000 0.082500 78.160941 0.506859 9.405345 -56.460246
0.560000 0.084000 79.591429 0.525174 9.517013 -57.186526
0.570000 0.085500 81.022250 0.544176 9.628659 -57.902713
0.580000 0.087000 82.453411 0.563907 9.740359 -58.608713
0.590000 0.088500 83.884919 0.584412 9.852191 -59.304438
0.600000 0.090000 85.316781 0.605736 9.964234 -59.989802
0.610000 0.091500 86.749006 0.627924 10.076564 -60.664723
0.620000 0.093000 88.181601 0.651025 10.189262 -61.329124
0.630000 0.094500 89.614577 0.675087 10.302406 -61.982933
0.640000 0.096000 91.047943 0.700158 10.416075 -62.626081
0.650000 0.097500 92.481709 0.726289 10.530348 -63.258504
0.660000 0.099000 93.915885 0.753531 10.645305 -63.880142
0.670000 0.100500 95.350483 0.781936 10.761024 -64.490941
0.680000 0.102000 96.785514 0.811556 10.877584 -65.090851
0.690000 0.103500 98.220989 0.842444 10.995063 -65.679827
0.700000 0.105000 99.656922 0.874654 11.113539 -66.257826
0.710000 0.106500 101.093324 0.908240 11.233089 -66.824812
0.720000 0.108000 102.530210 0.943258 11.353792 -67.380752
0.730000 0.109500 103.967592 0.979763 11.475722 -67.925617
0.740000 0.111000 105.405484 1.017811 11.598957 -68.459383
0.750000 0.112500 106.843902 1.057460 11.723571 -68.982028
0.760000 0.114000 108.282859 1.098765 11.849639 -69.493534
0.770000 0.115500 109.722371 1.141785 11.977234 -69.993887
0.780000 0.117000 111.162452 1.186577 12.106431 -70.483074
0.790000 0.118500 112.603120 1.233201 12.237302 -70.961086
0.800000 0.120000 114.044390 1.281715 12.369917 -71.427916
0.810000 0.121500 115.486278 1.332179 12.504349 -71.883561
0.820000 0.123000 116.928802 1.384651 12.640667 -72.328015
0.830000 0.124500 118.371978 1.439194 12.778941 -72.761279
0.840000 0.126000 119.815824 1.495866 12.919239 -73.183351
0.850000 0.127500 121.260358 1.554730 13.061629 -73.594232
0.860000 0.129000 122.705597 1.615846 13.206178 -73.993923
0.870000 0.130500 124.151560 1.679277 13.352952 -74.382425
0.880000 0.132000 125.598266 1.745084 13.502016 -74.759738
0.890000 0.133500 127.045734 1.813331 13.653435 -75.125864
0.900000 0.135000 128.493982 1.884080 13.807273 -75.480801
0.910000 0.136500 129.943030 1.957396 13.963593 -75.824549
0.920000 0.138000 131.392899 2.033343 14.122457 -76.157104
0.930000 0.139500 132.843608 2.111985 14.283926 -76.478462
0.940000 0.141000 134.295177 2.193387 14.448061 -76.788616
0.950000 0.142500 135.747627 2.277616 14.614923 -77.087558
0.960000 0.144000 137.200978 2.364737 14.784571 -77.375275
0.970000 0.145500 138.655253 2.454817 14.957063 -77.651753
0.980000 0.147000 140.110471 2.547925 15.132458 -77.916974
0.990000 0.148500 141.566656 2.644127 15.310813 -78.170918
1.000000 0.150000 143.023828 2.743493 15.492185 -78.413559
1.010000 0.151500 144.482010 2.846092 15.676631 -78.644869
1.020000 0.153000 145.941223 2.951994 15.864205 -78.864814
1.030000 0.154500 147.401492 3.061270 16.054964 -79.073359
1.040000 0.156000 148.862838 3.173991 16.248962 -79.270460
1.050000 0.157500 150.325285 3.290230 16.446253 -79.456072
1.060000 0.159000 151.788856 3.410060 16.646892 -79.630144
1.070000 0.160500 153.253574 3.533554 16.850930 -79.792618
1.080000 0.162000 154.719464 3.660786 17.058421 -79.943434
1.090000 0.163500 156.186550 3.791833 17.269419 -80.082525
1.100000 0.165000 157.654856 3.926771 17.483973 -80.209819
1.110000 0.166500 159.124406 4.065675 17.702138 -80.325239
1.120000 0.168000 160.595226 4.208624 17.923963 -80.428701
1.130000 0.169500 162.067340 4.355696 18.149500 -80.520117
1.140000 0.171000 163.540775 4.506972 18.378800 -80.599393
1.150000 0.172500 165.015555 4.662529 18.611912 -80.666429
1.160000 0.174000 166.491707 4.822451 18.848889 -80.721121
1.170000 0.175500 167.969256 4.986818 19.089778 -80.763357
1.180000 0.177000 169.448230 5.155713 19.334630 -80.793021
1.190000 0.178500 170.928654 5.329218 19.583495 -80.809992
1.200000 0.180000 172.410556 5.507419 19.836421 -80.814142
1.210000 0.181500 173.893962 5.690399 20.093457 -80.805340
1.220000 0.183000 175.378901 5.878245 20.354653 -80.783449
1.230000 0.184500 176.865400 6.071041 20.620056 -80.748325
1.240000 0.186000 178.353487 6.268875 20.889716 -80.699822
1.250000 0.187500 179.843190 6.471834 21.163679 -80.637789
1.260000 0.189000 181.334537 6.680005 21.441995 -80.562068
1.270000 0.190500 182.827557 6.893476 21.724710 -80.472501
1.280000 0.192000 184.322279 7.112337 22.011872 -80.368921
1.290000 0.193500 185.818733 7.336676 22.303529 -80.251162
1.300000 0.195000 187.316947 7.566583 22.599727 -80.119052
1.310000 0.196500 188.816951 7.802147 22.900514 -79.972415
1.320000 0.198000 190.318775 8.043458 23.205935 -79.811075
1.330000 0.199500 191.822449 8.290605 23.516037 -79.634850
1.340000 0.201000 193.328004 8.543680 23.830866 -79.443557
1.350000 0.202500 194.835470 8.802771 24.150468 -79.237013
1.360000 0.204000 196.344877 9.067969 24.474888 -79.015030
1.370000 0.205500 197.856257 9.339363 24.804172 -78.777421
1.380000 0.207000 199.369641 9.617043 25.138363 -78.523997
1.390000 0.208500 200.885060 9.901097 25.477508 -78.254569
0.010000 0.001500 1.408675 0.000909 1.116725 -1.510661
0.020000 0.003000 2.818822 0.002448 1.607438 -2.979686
0.030000 0.004500 4.229849 0.004308 1.966437 -4.410792
0.040000 0.006000 5.641547 0.006422 2.257756 -5.806476
0.050000 0.007500 7.053806 0.008780 2.507513 -7.168849
0.060000 0.009000 8.466565 0.011396 2.729437 -8.499801
0.070000 0.010500 9.879783 0.014292 2.931751 -9.801064
0.080000 0.012000 11.293438 0.017494 3.119793 -11.074249
0.090000 0.013500 12.707512 0.021026 3.297219 -12.320860
0.100000 0.015000 14.121999 0.024913 3.466631 -13.542306
0.110000 0.016500 15.536894 0.029175 3.629929 -14.739916
0.120000 0.018000 16.952194 0.033833 3.788531 -15.914937
0.130000 0.019500 18.367898 0.038901 3.943509 -17.068544
0.140000 0.021000 19.784009 0.044392 4.095682 -18.201845
0.150000 0.022500 21.200528 0.050316 4.245681 -19.315878
0.160000 0.024000 22.617456 0.056679 4.393993 -20.411622
0.170000 0.025500 24.034795 0.063485 4.540993 -21.489994
0.180000 0.027000 25.452548 0.070735 4.686970 -22.551853
0.190000 0.028500 26.870716 0.078429 4.832147 -23.598004
0.200000 0.030000 28.289301 0.086565 4.976692 -24.629197
0.210000 0.031500 29.708303 0.095137 5.120732 -25.646133
0.220000 0.033000 31.127724 0.104140 5.264358 -26.649464
0.230000 0.034500 32.547563 0.113567 5.407637 -27.639793
0.240000 0.036000 33.967822 0.123411 5.550614 -28.617681
0.250000 0.037500 35.388499 0.133661 5.693317 -29.583644
0.260000 0.039000 36.809595 0.144311 5.835761 -30.538159
0.270000 0.040500 38.231107 0.155349 5.977954 -31.481664
0.280000 0.042000 39.653035 0.166766 6.119891 -32.414559
0.290000 0.043500 41.075378 0.178553 6.261566 -33.337210
0.300000 0.045000 42.498134 0.190701 6.402967 -34.249947
0.310000 0.046500 43.921300 0.203200 6.544080 -35.153074
0.320000 0.048000 45.344875 0.216043 6.684890 -36.046860
0.330000 0.049500 46.768856 0.229221 6.825380 -36.931549
0.340000 0.051000 48.193242 0.242728 6.965535 -37.807358
0.350000 0.052500 49.618030 0.256558 7.105339 -38.674479
0.360000 0.054000 51.043218 0.270706 7.244778 -39.533081
0.370000 0.055500 52.468803 0.285167 7.383839 -40.383310
0.380000 0.057000 53.894783 0.299939 7.522512 -41.225295
0.390000 0.058500 55.321156 0.315020 7.660789 -42.059143
0.400000 0.060000 56.747920 0.330409 7.798662 -42.884944
0.410000 0.061500 58.175072 0.346106 7.936128 -43.702774
0.420000 0.063000 59.602611 0.362114 8.073186 -44.512690
0.430000 0.064500 61.030534 0.378436 8.209836 -45.314738
0.440000 0.066000 62.458841 0.395076 8.346082 -46.108950
0.450000 0.067500 63.887530 0.412039 8.481929 -46.895346
0.460000 0.069000 65.316600 0.429334 8.617386 -47.673936
0.470000 0.070500 66.746049 0.446969 8.752465 -48.444719
0.480000 0.072000 68.175877 0.464952 8.887178 -49.207685
0.490000 0.073500 69.606083 0.483296 9.021540 -49.962816
0.500000 0.075000 71.036668 0.502012 9.155570 -50.710086
0.510000 0.076500 72.467630 0.521115 9.289287 -51.449464
0.520000 0.078000 73.898972 0.540620 9.422713 -52.180911
0.530000 0.079500 75.330692 0.560541 9.555873 -52.904383
0.540000 0.081000 76.762792 0.580898 9.688791 -53.619831
0.550000 0.082500 78.195273 0.601709 9.821497 -54.327203
0.560000 0.084000 79.628137 0.622994 9.954018 -55.026443
0.570000 0.085500 81.061386 0.644774 10.086386 -55.717490
0.580000 0.087000 82.495021 0.667071 10.218633 -56.400283
0.590000 0.088500 83.929045 0.689908 10.350793 -57.074756
0.600000 0.090000 85.363461 0.713311 10.482901 -57.740844
0.610000 0.091500 86.798272 0.737304 10.614995 -58.398478
0.620000 0.093000 88.233481 0.761915 10.747110 -59.047590
0.630000 0.094500 89.669093 0.787171 10.879286 -59.688110
0.640000 0.096000 91.105110 0.813100 11.011563 -60.319968
0.650000 0.097500 92.541538 0.839732 11.143981 -60.943094
0.660000 0.099000 93.978382 0.867098 11.276581 -61.557417
0.670000 0.100500 95.415645 0.895228 11.409406 -62.162870
0.680000 0.102000 96.853335 0.924156 11.542498 -62.759382
0.690000 0.103500 98.291456 0.953915 11.675902 -63.346885
0.700000 0.105000 99.730014 0.984537 11.809660 -63.925314
0.710000 0.106500 101.169017 1.016058 11.943818 -64.494601
0.720000 0.108000 102.608469 1.048513 12.078420 -65.054684
0.730000 0.109500 104.048380 1.081938 12.213512 -65.605498
0.740000 0.111000 105.488754 1.116370 12.349140 -66.146985
0.750000 0.112500 106.929602 1.151846 12.485349 -66.679084
0.760000 0.114000 108.370929 1.188404 12.622185 -67.201739
0.770000 0.115500 109.812745 1.226083 12.759695 -67.714894
0.780000 0.117000 111.255057 1.264922 12.897926 -68.218497
0.790000 0.118500 112.697875 1.304960 13.036924 -68.712498
0.800000 0.120000 114.141208 1.346238 13.176735 -69.196848
0.810000 0.121500 115.585065 1.388796 13.317406 -69.671501
0.820000 0.123000 117.029455 1.432676 13.458983 -70.136413
0.830000 0.124500 118.474388 1.477918 13.601513 -70.591545
0.840000 0.126000 119.919875 1.524564 13.745042 -71.036856
0.850000 0.127500 121.365926 1.572658 13.889617 -71.472311
0.860000 0.129000 122.812551 1.622240 14.035283 -71.897877
0.870000 0.130500 124.259762 1.673355 14.182086 -72.313521
0.880000 0.132000 125.707569 1.726045 14.330071 -72.719216
0.890000 0.133500 127.155985 1.780354 14.479285 -73.114934
0.900000 0.135000 128.605019 1.836326 14.629771 -73.500653
0.910000 0.136500 130.054685 1.894003 14.781576 -73.876349
0.920000 0.138000 131.504994 1.953432 14.934742 -74.242004
0.930000 0.139500 132.955959 2.014654 15.089314 -74.597601
0.940000 0.141000 134.407592 2.077716 15.245336 -74.943125
0.950000 0.142500 135.859906 2.142662 15.402851 -75.278563
0.960000 0.144000 137.312914 2.209537 15.561903 -75.603904
0.970000 0.145500 138.766628 2.278384 15.722532 -75.919141
0.980000 0.147000 140.221063 2.349251 15.884783 -76.224265
0.990000 0.148500 141.676231 2.422180 16.048695 -76.519273
1.000000 0.150000 143.132147 2.497218 16.214311 -76.804161
1.010000 0.151500 144.588823 2.574411 16.381671 -77.078928
1.020000 0.153000 146.046275 2.653802 16.550815 -77.343573
1.030000 0.154500 147.504516 2.735437 16.721784 -77.598099
1.040000 0.156000 148.963560 2.819363 16.894617 -77.842509
1.050000 0.157500 150.423423 2.905623 17.069352 -78.076805
1.060000 0.159000 151.884118 2.994264 17.246028 -78.300995
1.070000 0.160500 153.345661 3.085331 17.424682 -78.515085
1.080000 0.162000 154.808067 3.178869 17.605353 -78.719081
1.090000 0.163500 156.271351 3.274924 17.788077 -78.912993
1.100000 0.165000 157.735527 3.373541 17.972890 -79.096830
1.110000 0.166500 159.200611 3.474766 18.159829 -79.270600
1.120000 0.168000 160.666620 3.578643 18.348928 -79.434316
1.130000 0.169500 162.133568 3.685219 18.540223 -79.587986
1.140000 0.171000 163.601471 3.794538 18.733748 -79.731624
1.150000 0.172500 165.070345 3.906646 18.929538 -79.865239
1.160000 0.174000 166.540207 4.021589 19.127624 -79.988844
1.170000 0.175500 168.011071 4.139411 19.328041 -80.102450
1.180000 0.177000 169.482955 4.260157 19.530821 -80.206070
1.190000 0.178500 170.955875 4.383874 19.735996 -80.299713
1.200000 0.180000 172.429847 4.510605 19.943597 -80.383393
1.210000 0.181500 173.904888 4.640397 20.153655 -80.457119
1.220000 0.183000 175.381015 4.773295 20.366200 -80.520903
1.230000 0.184500 176.858243 4.909343 20.581264 -80.574755
1.240000 0.186000 178.336591 5.048586 20.798875 -80.618683
1.250000 0.187500 179.816074 5.191070 21.019063 -80.652699
1.260000 0.189000 181.296711 5.336840 21.241856 -80.676809
1.270000 0.190500 182.778517 5.485940 21.467283 -80.691021
1.280000 0.192000 184.261511 5.638417 21.695371 -80.695343
1.290000 0.193500 185.745710 5.794313 21.926147 -80.689781
1.300000 0.195000 187.231130 5.953676 22.159640 -80.674339
1.310000 0.196500 188.717789 6.116549 22.395874 -80.649022
1.320000 0.198000 190.205706 6.282977 22.634877 -80.613833
1.330000 0.199500 191.694896 6.453006 22.876674 -80.568774
1.340000 0.201000 193.185379 6.626679 23.121290 -80.513847
1.350000 0.202500 194.677172 6.804043 23.368750 -80.449051
1.360000 0.204000 196.170292 6.985141 23.619079 -80.374386
1.370000 0.205500 197.664758 7.170019 23.872300 -80.289849
1.380000 0.207000 199.160587 7.358720 24.128438 -80.195437
1.390000 0.208500 200.657797 7.551291 24.387516 -80.091144
0.010000 0.001500 1.408755 0.000989 1.169840 -1.531780
0.020000 0.003000 2.819144 0.002775 1.714637 -3.020384
0.030000 0.004500 4.230577 0.005048 2.128270 -4.470229
0.040000 0.006000 5.642847 0.007739 2.474465 -5.884388
0.050000 0.007500 7.055843 0.010833 2.779069 -7.265501
0.060000 0.009000 8.469500 0.014331 3.055558 -8.615950
0.070000 0.010500 9.883775 0.018240 3.311918 -9.937925
0.080000 0.012000 11.298639 0.022569 3.553266 -11.233453
0.090000 0.013500 12.714071 0.027321 3.783048 -12.504419
0.100000 0.015000 14.130055 0.032499 4.003668 -13.752577
0.110000 0.016500 15.546578 0.038098 4.216846 -14.979554
0.120000 0.018000 16.963629 0.044110 4.423829 -16.186858
0.130000 0.019500 18.381198 0.050525 4.625534 -17.375883
0.140000 0.021000 19.799275 0.057325 4.822639 -18.547910
0.150000 0.022500 21.217852 0.064494 5.015647 -19.704116
0.160000 0.024000 22.636918 0.072007 5.204929 -20.845573
0.170000 0.025500 24.056464 0.079842 5.390762 -21.973255
0.180000 0.027000 25.476480 0.087974 5.573348 -23.088042
0.190000 0.028500 26.896956 0.096374 5.752835 -24.190725
0.200000 0.030000 28.317880 0.105016 5.929330 -25.282007
0.210000 0.031500 29.739242 0.113873 6.102910 -26.362512
0.220000 0.033000 31.161030 0.122916 6.273631 -27.432788
0.230000 0.034500 32.583233 0.132119 6.441532 -28.493311
0.240000 0.036000 34.005839 0.141457 6.606643 -29.544489
0.250000 0.037500 35.428837 0.150906 6.768987 -30.586670
0.260000 0.039000 36.852215 0.160441 6.928581 -31.620141
0.270000 0.040500 38.275961 0.170044 7.085445 -32.645139
0.280000 0.042000 39.700063 0.179694 7.239595 -33.661850
0.290000 0.043500 41.124511 0.189375 7.391053 -34.670415
0.300000 0.045000 42.549293 0.199073 7.539841 -35.670935
0.310000 0.046500 43.974398 0.208776 7.685985 -36.663471
0.320000 0.048000 45.399817 0.218474 7.829516 -37.648053
0.330000 0.049500 46.825538 0.228162 7.970470 -38.624679
0.340000 0.051000 48.251553 0.237835 8.108884 -39.593320
0.350000 0.052500 49.677852 0.247491 8.244804 -40.553923
0.360000 0.054000 51.104427 0.257133 8.378279 -41.506412
0.370000 0.055500 52.531270 0.266763 8.509363 -42.450693
0.380000 0.057000 53.958372 0.276389 8.638112 -43.386657
0.390000 0.058500 55.385729 0.286019 8.764591 -44.314178
0.400000 0.060000 56.813332 0.295667 8.888865 -45.233118
0.410000 0.061500 58.241177 0.305345 9.011004 -46.143332
0.420000 0.063000 59.669258 0.315070 9.131083 -47.044662
0.430000 0.064500 61.097572 0.324863 9.249179 -47.936947
0.440000 0.066000 62.526115 0.334744 9.365372 -48.820018
0.450000 0.067500 63.954883 0.344737 9.479746 -49.693705
0.460000 0.069000 65.383875 0.354868 9.592388 -50.557832
0.470000 0.070500 66.813089 0.365165 9.703385 -51.412225
0.480000 0.072000 68.242524 0.375658 9.812829 -52.256707
0.490000 0.073500 69.672180 0.386380 9.920811 -53.091104
0.500000 0.075000 71.102057 0.397364 10.027427 -53.915242
0.510000 0.076500 72.532157 0.408646 10.132771 -54.728951
0.520000 0.078000 73.962481 0.420264 10.236941 -55.532063
0.530000 0.079500 75.393033 0.432256 10.340034 -56.324414
0.540000 0.081000 76.823814 0.444663 10.442150 -57.105846
0.550000 0.082500 78.254830 0.457528 10.543388 -57.876205
0.560000 0.084000 79.686083 0.470894 10.643849 -58.635344
0.570000 0.085500 81.117581 0.484805 10.743632 -59.383119
0.580000 0.087000 82.549327 0.499308 10.842838 -60.119396
0.590000 0.088500 83.981329 0.514451 10.941568 -60.844047
0.600000 0.090000 85.413593 0.530280 11.039922 -61.556951
0.610000 0.091500 86.846127 0.546846 11.138001 -62.257992
0.620000 0.093000 88.278939 0.564198 11.235905 -62.947067
0.630000 0.094500 89.712038 0.582388 11.333733 -63.624075
0.640000 0.096000 91.145432 0.601467 11.431583 -64.288926
0.650000 0.097500 92.579132 0.621488 11.529555 -64.941539
0.660000 0.099000 94.013147 0.642504 11.627746 -65.581838
0.670000 0.100500 95.447488 0.664569 11.726252 -66.209758
0.680000 0.102000 96.882167 0.687737 11.825170 -66.825240
0.690000 0.103500 98.317195 0.712063 11.924593 -67.428233
0.700000 0.105000 99.752585 0.737601 12.024616 -68.018695
0.710000 0.106500 101.188348 0.764408 12.125332 -68.596591
0.720000 0.108000 102.624498 0.792538 12.226831 -69.161894
0.730000 0.109500 104.061048 0.822048 12.329204 -69.714585
0.740000 0.111000 105.498012 0.852994 12.432539 -70.254650
0.750000 0.112500 106.935404 0.885431 12.536925 -70.782084
0.760000 0.114000 108.373239 0.919418 12.642448 -71.296887
0.770000 0.115500 109.811532 0.955009 12.749192 -71.799068
0.780000 0.117000 111.250297 0.992262 12.857241 -72.288639
0.790000 0.118500 112.689551 1.031233 12.966677 -72.765621
0.800000 0.120000 114.129310 1.071978 13.077581 -73.230037
0.810000 0.121500 115.569589 1.114555 13.190032 -73.681918
0.820000 0.123000 117.010405 1.159018 13.304108 -74.121299
0.830000 0.124500 118.451776 1.205426 13.419885 -74.548218
0.840000 0.126000 119.893717 1.253833 13.537437 -74.962718
0.850000 0.127500 121.336247 1.304296 13.656839 -75.364847
0.860000 0.129000 122.779383 1.356872 13.778161 -75.754654
0.870000 0.130500 124.223143 1.411616 13.901476 -76.132192
0.880000 0.132000 125.667544 1.468583 14.026850 -76.497517
0.890000 0.133500 127.112606 1.527831 14.154353 -76.850686
0.900000 0.135000 128.558347 1.589414 14.284050 -77.191757
0.910000 0.136500 130.004785 1.653387 14.416006 -77.520792
0.920000 0.138000 131.451939 1.719808 14.550285 -77.837851
0.930000 0.139500 132.899829 1.788730 14.686948 -78.142996
0.940000 0.141000 134.348474 1.860209 14.826056 -78.436290
0.950000 0.142500 135.797893 1.934301 14.967669 -78.717793
0.960000 0.144000 137.248106 2.011060 15.111845 -78.987568
0.970000 0.145500 138.699132 2.090543 15.258640 -79.245675
0.980000 0.147000 140.150992 2.172804 15.408110 -79.492172
0.990000 0.148500 141.603706 2.257899 15.560311 -79.727118
1.000000 0.150000 143.057294 2.345883 15.715294 -79.950568
1.010000 0.151500 144.511776 2.436811 15.873112 -80.162575
1.020000 0.153000 145.967174 2.530740 16.033817 -80.363192
1.030000 0.154500 147.423507 2.627724 16.197458 -80.552466
1.040000 0.156000 148.880797 2.727820 16.364084 -80.730443
1.050000 0.157500 150.339065 2.831084 16.533743 -80.897166
1.060000 0.159000 151.798331 2.937571 16.706483 -81.052674
1.070000 0.160500 153.258617 3.047339 16.882349 -81.197003
1.080000 0.162000 154.719945 3.160444 17.061386 -81.330184
1.090000 0.163500 156.182335 3.276942 17.243640 -81.452245
1.100000 0.165000 157.645810 3.396892 17.429152 -81.563211
1.110000 0.166500 159.110391 3.520350 17.617967 -81.663101
1.120000 0.168000 160.576101 3.647375 17.810125 -81.751931
1.130000 0.169500 162.042961 3.778025 18.005669 -81.829710
1.140000 0.171000 163.510993 3.912357 18.204638 -81.896447
1.150000 0.172500 164.980220 4.050432 18.407073 -81.952142
1.160000 0.174000 166.450664 4.192307 18.613012 -81.996794
1.170000 0.175500 167.922348 4.338044 18.822495 -82.030393
1.180000 0.177000 169.395294 4.487702 19.035558 -82.052929
1.190000 0.178500 170.869525 4.641341 19.252240 -82.064384
1.200000 0.180000 172.345064 4.799023 19.472578 -82.064736
1.210000 0.181500 173.821934 4.960809 19.696606 -82.053959
1.220000 0.183000 175.300158 5.126760 19.924363 -82.032022
1.230000 0.184500 176.779760 5.296938 20.155882 -81.998888
1.240000 0.186000 178.260763 5.471408 20.391198 -81.954517
1.250000 0.187500 179.743190 5.650230 20.630347 -81.898865
1.260000 0.189000 181.227066 5.833469 20.873363 -81.831880
1.270000 0.190500 182.712413 6.021189 21.120278 -81.753509
1.280000 0.192000 184.199256 6.213453 21.371126 -81.663694
1.290000 0.193500 185.687620 6.410327 21.625941 -81.562372
1.300000 0.195000 187.177527 6.611875 21.884754 -81.449475
1.310000 0.196500 188.669003 6.818163 22.147599 -81.324933
1.320000 0.198000 190.162072 7.029256 22.414506 -81.188672
1.330000 0.199500 191.656759 7.245220 22.685507 -81.040612
1.340000 0.201000 193.153088 7.466122 22.960635 -80.880673
1.350000 0.202500 194.651084 7.692027 23.239919 -80.708767
1.360000 0.204000 196.150772 7.923003 23.523390 -80.524806
1.370000 0.205500 197.652177 8.159117 23.811080 -80.328700
1.380000 0.207000 199.155325 8.400434 24.103017 -80.120352
1.390000 0.208500 200.660240 8.647024 24.399232 -79.899666
0.010000 0.001500 1.408638 0.000871 1.091918 -1.494469
0.020000 0.003000 2.818670 0.002290 1.556689 -2.948376
0.030000 0.004500 4.229500 0.003944 1.888998 -4.364941
0.040000 0.006000 5.640919 0.005763 2.153095 -5.746329
0.050000 0.007500 7.052815 0.007741 2.375270 -7.094368
0.060000 0.009000 8.465125 0.009892 2.569400 -8.410685
0.070000 0.010500 9.877810 0.012244 2.743844 -9.696773
0.080000 0.012000 11.290849 0.014829 2.904065 -10.954013
0.090000 0.013500 12.704227 0.017681 3.053838 -12.183696
0.100000 0.015000 14.117938 0.020832 3.195875 -13.387034
0.110000 0.016500 15.531981 0.024317 3.332180 -14.565169
0.120000 0.018000 16.946357 0.028165 3.464270 -15.719179
0.130000 0.019500 18.361070 0.032407 3.593311 -16.850084
0.140000 0.021000 19.776124 0.037067 3.720211 -17.958852
0.150000 0.022500 21.191528 0.042172 3.845680 -19.046399
0.160000 0.024000 22.607287 0.047742 3.970284 -20.113593
0.170000 0.025500 24.023409 0.053797 4.094468 -21.161259
0.180000 0.027000 25.439902 0.060356 4.218589 -22.190181
0.190000 0.028500 26.856773 0.067432 4.342929 -23.201100
0.200000 0.030000 28.274031 0.075039 4.467710 -24.194721
0.210000 0.031500 29.691683 0.083189 4.593111 -25.171714
0.220000 0.033000 31.109736 0.091891 4.719266 -26.132712
0.230000 0.034500 32.528197 0.101152 4.846284 -27.078315
0.240000 0.036000 33.947073 0.110980 4.974241 -28.009094
0.250000 0.037500 35.366370 0.121379 5.103198 -28.925588
0.260000 0.039000 36.786095 0.132353 5.233194 -29.828306
0.270000 0.040500 38.206252 0.143904 5.364255 -30.717732
0.280000 0.042000 39.626849 0.156033 5.496395 -31.594321
0.290000 0.043500 41.047888 0.168743 5.629618 -32.458503
0.300000 0.045000 42.469376 0.182032 5.763920 -33.310686
0.310000 0.046500 43.891317 0.195900 5.899291 -34.151251
0.320000 0.048000 45.313714 0.210345 6.035714 -34.980559
0.330000 0.049500 46.736572 0.225366 6.173170 -35.798948
0.340000 0.051000 48.159893 0.240961 6.311636 -36.606738
0.350000 0.052500 49.583682 0.257127 6.451086 -37.404228
0.360000 0.054000 51.007941 0.273863 6.591493 -38.191697
0.370000 0.055500 52.432672 0.291165 6.732828 -38.969407
0.380000 0.057000 53.857879 0.309030 6.875062 -39.737605
0.390000 0.058500 55.283563 0.327458 7.018165 -40.496520
0.400000 0.060000 56.709726 0.346444 7.162107 -41.246364
0.410000 0.061500 58.136372 0.365988 7.306858 -41.987337
0.420000 0.063000 59.563501 0.386086 7.452391 -42.719623
0.430000 0.064500 60.991115 0.406737 7.598675 -43.443393
0.440000 0.066000 62.419215 0.427941 7.745684 -44.158807
0.450000 0.067500 63.847804 0.449695 7.893391 -44.866010
0.460000 0.069000 65.276882 0.472000 8.041771 -45.565138
0.470000 0.070500 66.706451 0.494854 8.190800 -46.256314
0.480000 0.072000 68.136513 0.518260 8.340454 -46.939653
0.490000 0.073500 69.567067 0.542216 8.490711 -47.615258
0.500000 0.075000 70.998116 0.566726 8.641553 -48.283223
0.510000 0.076500 72.429661 0.591790 8.792959 -48.943635
0.520000 0.078000 73.861703 0.617412 8.944913 -49.596572
0.530000 0.079500 75.294243 0.643593 9.097398 -50.242102
0.540000 0.081000 76.727282 0.670338 9.250399 -50.880288
0.550000 0.082500 78.160822 0.697652 9.403904 -51.511186
0.560000 0.084000 79.594864 0.725538 9.557900 -52.134844
0.570000 0.085500 81.029408 0.754002 9.712378 -52.751304
0.580000 0.087000 82.464457 0.783051 9.867327 -53.360604
0.590000 0.088500 83.900013 0.812691 10.022740 -53.962774
0.600000 0.090000 85.336075 0.842929 10.178611 -54.557841
0.610000 0.091500 86.772647 0.873774 10.334935 -55.145826
0.620000 0.093000 88.209729 0.905233 10.491706 -55.726745
0.630000 0.094500 89.647323 0.937317 10.648924 -56.300611
0.640000 0.096000 91.085432 0.970034 10.806585 -56.867432
0.650000 0.097500 92.524057 1.003396 10.964690 -57.427214
0.660000 0.099000 93.963201 1.037413 11.123239 -57.979957
0.670000 0.100500 95.402865 1.072097 11.282234 -58.525661
0.680000 0.102000 96.843051 1.107461 11.441677 -59.064319
0.690000 0.103500 98.283763 1.143517 11.601572 -59.595925
0.700000 0.105000 99.725002 1.180278 11.761924 -60.120469
0.710000 0.106500 101.166772 1.217759 11.922738 -60.637938
0.720000 0.108000 102.609074 1.255974 12.084021 -61.148318
0.730000 0.109500 104.051913 1.294938 12.245780 -61.651592
0.740000 0.111000 105.495290 1.334668 12.408022 -62.147742
0.750000 0.112500 106.939210 1.375179 12.570757 -62.636748
0.760000 0.114000 108.383675 1.416488 12.733993 -63.118589
0.770000 0.115500 109.828689 1.458612 12.897742 -63.593243
0.780000 0.117000 111.274256 1.501569 13.062015 -64.060685
0.790000 0.118500 112.720378 1.545378 13.226821 -64.520891
0.800000 0.120000 114.167061 1.590057 13.392175 -64.973834
0.810000 0.121500 115.614308 1.635625 13.558087 -65.419489
0.820000 0.123000 117.062122 1.682103 13.724573 -65.857827
0.830000 0.124500 118.510510 1.729511 13.891644 -66.288823
0.840000 0.126000 119.959474 1.777868 14.059316 -66.712446
0.850000 0.127500 121.409019 1.827197 14.227603 -67.128669
0.860000 0.129000 122.859151 1.877518 14.396520 -67.537462
0.870000 0.130500 124.309874 1.928855 14.566083 -67.938798
0.880000 0.132000 125.761193 1.981228 14.736307 -68.332647
0.890000 0.133500 127.213112 2.034660 14.907209 -68.718979
0.900000 0.135000 128.665639 2.089175 15.078805 -69.097767
0.910000 0.136500 130.118777 2.144797 15.251112 -69.468981
0.920000 0.138000 131.572532 2.201548 15.424147 -69.832594
0.930000 0.139500 133.026911 2.259453 15.597927 -70.188576
0.940000 0.141000 134.481918 2.318536 15.772471 -70.536901
0.950000 0.142500 135.937561 2.378823 15.947795 -70.877540
0.960000 0.144000 137.393844 2.440337 16.123919 -71.210468
0.970000 0.145500 138.850775 2.503105 16.300859 -71.535658
0.980000 0.147000 140.308359 2.567152 16.478636 -71.853085
0.990000 0.148500 141.766604 2.632504 16.657266 -72.162724
1.000000 0.150000 143.225515 2.699186 16.836769 -72.464550
1.010000 0.151500 144.685100 2.767226 17.017164 -72.758540
1.020000 0.153000 146.145366 2.836649 17.198469 -73.044673
1.030000 0.154500 147.606319 2.907483 17.380703 -73.322925
1.040000 0.156000 149.067966 2.979754 17.563886 -73.593276
1.050000 0.157500 150.530316 3.053490 17.748036 -73.855706
1.060000 0.159000 151.993375 3.128717 17.933173 -74.110197
1.070000 0.160500 153.457150 3.205464 18.119316 -74.356730
1.080000 0.162000 154.921650 3.283757 18.306483 -74.595288
1.090000 0.163500 156.386883 3.363624 18.494694 -74.825856
1.100000 0.165000 157.852855 3.445095 18.683969 -75.048418
1.110000 0.166500 159.319575 3.528195 18.874325 -75.262960
1.120000 0.168000 160.787052 3.612953 19.065783 -75.469470
1.130000 0.169500 162.255292 3.699399 19.258362 -75.667936
1.140000 0.171000 163.724306 3.787558 19.452079 -75.858347
1.150000 0.172500 165.194100 3.877461 19.646955 -76.040695
1.160000 0.174000 166.664683 3.969135 19.843008 -76.214970
1.170000 0.175500 168.136065 4.062608 20.040257 -76.381166
1.180000 0.177000 169.608253 4.157910 20.238720 -76.539277
1.190000 0.178500 171.081257 4.255068 20.438415 -76.689297
1.200000 0.180000 172.555085 4.354110 20.639363 -76.831224
1.210000 0.181500 174.029747 4.455066 20.841580 -76.965054
1.220000 0.183000 175.505251 4.557964 21.045085 -77.090786
1.230000 0.184500 176.981606 4.662831 21.249896 -77.208419
1.240000 0.186000 178.458822 4.769697 21.456031 -77.317956
1.250000 0.187500 179.936908 4.878590 21.663507 -77.419397
1.260000 0.189000 181.415873 4.989537 21.872343 -77.512746
1.270000 0.190500 182.895727 5.102567 22.082555 -77.598006
1.280000 0.192000 184.376479 5.217709 22.294162 -77.675184
1.290000 0.193500 185.858139 5.334990 22.507179 -77.744286
1.300000 0.195000 187.340717 5.454438 22.721625 -77.805319
1.310000 0.196500 188.824222 5.576081 22.937515 -77.858292
1.320000 0.198000 190.308664 5.699946 23.154867 -77.903213
1.330000 0.199500 191.794052 5.826063 23.373696 -77.940095
1.340000 0.201000 193.280398 5.954457 23.594020 -77.968948
1.350000 0.202500 194.767710 6.085156 23.815853 -77.989784
1.360000 0.204000 196.255999 6.218189 24.039213 -78.002619
1.370000 0.205500 197.745275 6.353580 24.264113 -78.007465
1.380000 0.207000 199.235548 6.491359 24.490571 -78.004338
1.390000 0.208500 200.726828 6.631551 24.718600 -77.993254
0.010000 0.001500 1.408665 0.000898 1.110023 -1.498997
0.020000 0.003000 2.818780 0.002401 1.593232 -2.957225
0.030000 0.004500 4.229749 0.004196 1.944152 -4.378125
0.040000 0.006000 5.641362 0.006212 2.226932 -5.764026
0.050000 0.007500 7.053508 0.008440 2.467776 -7.116898
0.060000 0.009000 8.466124 0.010892 2.680485 -8.438507
0.070000 0.010500 9.879170 0.013590 2.873347 -9.730473
0.080000 0.012000 11.292621 0.016562 3.051756 -10.994297
0.090000 0.013500 12.706462 0.019835 3.219424 -12.231386
0.100000 0.015000 14.120685 0.023434 3.379001 -13.443058
0.110000 0.016500 15.535285 0.027385 3.532435 -14.630554
0.120000 0.018000 16.950261 0.031710 3.681186 -15.795046
0.130000 0.019500 18.365614 0.036428 3.826367 -16.937638
0.140000 0.021000 19.781346 0.041557 3.968836 -18.059370
0.150000 0.022500 21.197458 0.047110 4.109260 -19.161226
0.160000 0.024000 22.613956 0.053098 4.248156 -20.244134
0.170000 0.025500 24.030841 0.059532 4.385933 -21.308967
0.180000 0.027000 25.448118 0.066417 4.522907 -22.356548
0.190000 0.028500 26.865791 0.073757 4.659325 -23.387651
0.200000 0.030000 28.283861 0.081556 4.795381 -24.403005
0.210000 0.031500 29.702333 0.089813 4.931221 -25.403292
0.220000 0.033000 31.121210 0.098527 5.066956 -26.389153
0.230000 0.034500 32.540492 0.107697 5.202670 -27.361187
0.240000 0.036000 33.960183 0.117318 5.338421 -28.319954
0.250000 0.037500 35.380284 0.127387 5.474251 -29.265977
0.260000 0.039000 36.800797 0.137896 5.610186 -30.199742
0.270000 0.040500 38.221723 0.148841 5.746239 -31.121703
0.280000 0.042000 39.643061 0.160215 5.882415 -32.032279
0.290000 0.043500 41.064814 0.172012 6.018712 -32.931858
0.300000 0.045000 42.486980 0.184223 6.155121 -33.820800
0.310000 0.046500 43.909561 0.196843 6.291631 -34.699436
0.320000 0.048000 45.332555 0.209864 6.428224 -35.568068
0.330000 0.049500 46.755962 0.223280 6.564885 -36.426977
0.340000 0.051000 48.179781 0.237083 6.701593 -37.276416
0.350000 0.052500 49.604012 0.251270 6.838331 -38.116618
0.360000 0.054000 51.028654 0.265833 6.975078 -38.947792
0.370000 0.055500 52.453706 0.280768 7.111815 -39.770129
0.380000 0.057000 53.879166 0.296071 7.248525 -40.583800
0.390000 0.058500 55.305034 0.311738 7.385190 -41.388957
0.400000 0.060000 56.731308 0.327767 7.521795 -42.185737
0.410000 0.061500 58.157987 0.344156 7.658325 -42.974261
0.420000 0.063000 59.585070 0.360904 7.794769 -43.754633
0.430000 0.064500 61.012557 0.378010 7.931114 -44.526945
0.440000 0.066000 62.440445 0.395476 8.067353 -45.291276
0.450000 0.067500 63.868735 0.413302 8.203478 -46.047692
0.460000 0.069000 65.297424 0.431493 8.339485 -46.796247
0.470000 0.070500 66.726514 0.450050 8.475369 -47.536988
0.480000 0.072000 68.156001 0.468980 8.611131 -48.269948
0.490000 0.073500 69.585888 0.488288 8.746771 -48.995154
0.500000 0.075000 71.016172 0.507980 8.882290 -49.712623
0.510000 0.076500 72.446854 0.528064 9.017695 -50.422364
0.520000 0.078000 73.877933 0.548548 9.152991 -51.124381
0.530000 0.079500 75.309411 0.569443 9.288185 -51.818669
0.540000 0.081000 76.741286 0.590758 9.423289 -52.505219
0.550000 0.082500 78.173561 0.612506 9.558312 -53.184015
0.560000 0.084000 79.606235 0.634700 9.693268 -53.855037
0.570000 0.085500 81.039309 0.657351 9.828172 -54.518260
0.580000 0.087000 82.472784 0.680475 9.963039 -55.173655
0.590000 0.088500 83.906663 0.704088 10.097887 -55.821190
0.600000 0.090000 85.340946 0.728205 10.232734 -56.460828
0.610000 0.091500 86.775635 0.752844 10.367600 -57.092532
0.620000 0.093000 88.210733 0.778023 10.502505 -57.716258
0.630000 0.094500 89.646241 0.803761 10.637473 -58.331965
0.640000 0.096000 91.082163 0.830077 10.772526 -58.939606
0.650000 0.097500 92.518500 0.856992 10.907689 -59.539135
0.660000 0.099000 93.955256 0.884527 11.042986 -60.130502
0.670000 0.100500 95.392434 0.912704 11.178443 -60.713659
0.680000 0.102000 96.830037 0.941547 11.314088 -61.288554
0.690000 0.103500 98.268070 0.971079 11.449948 -61.855138
0.700000 0.105000 99.706535 1.001324 11.586052 -62.413357
0.710000 0.106500 101.145438 1.032307 11.722427 -62.963162
0.720000 0.108000 102.584783 1.064054 11.859104 -63.504499
0.730000 0.109500 104.024574 1.096591 11.996114 -64.037318
0.740000 0.111000 105.464817 1.129945 12.133485 -64.561568
0.750000 0.112500 nan nan nan nan
0.760000 0.114000 108.346676 1.199216 12.409441 -65.584159
0.770000 0.115500 109.788304 1.235189 12.548089 -66.082401
0.780000 0.117000 111.230405 1.272093 12.687226 -66.571876
0.790000 0.118500 112.672986 1.309957 12.826884 -67.052537
0.800000 0.120000 114.116052 1.348811 12.967097 -67.524339
0.810000 0.121500 115.559610 1.388686 13.107897 -67.987237
0.820000 0.123000 117.003666 1.429614 13.249318 -68.441188
0.830000 0.124500 118.448228 1.471625 13.391393 -68.886150
0.840000 0.126000 119.893304 1.514751 13.534155 -69.322084
0.850000 0.127500 121.338899 1.559026 13.677639 -69.748951
0.860000 0.129000 122.785022 1.604480 13.821876 -70.166714
0.870000 0.130500 124.231681 1.651148 13.966902 -70.575339
0.880000 0.132000 125.678883 1.699063 14.112749 -70.974793
0.890000 0.133500 127.126637 1.748257 14.259451 -71.365045
0.900000 0.135000 128.574951 1.798765 14.407042 -71.746065
0.910000 0.136500 130.023833 1.850620 14.555555 -72.117828
0.920000 0.138000 131.473293 1.903858 14.705024 -72.480307
0.930000 0.139500 132.923340 1.958512 14.855481 -72.833480
0.940000 0.141000 134.373981 2.014617 15.006960 -73.177326
0.950000 0.142500 135.825228 2.072207 15.159493 -73.511826
0.960000 0.144000 137.277088 2.131318 15.313114 -73.836964
0.970000 0.145500 138.729573 2.191985 15.467854 -74.152725
0.980000 0.147000 140.182691 2.254242 15.623747 -74.459097
0.990000 0.148500 141.636452 2.318124 15.780824 -74.756069
1.000000 0.150000 143.090867 2.383668 15.939117 -75.043633
1.010000 0.151500 144.545946 2.450908 16.098657 -75.321784
1.020000 0.153000 146.001700 2.519880 16.259476 -75.590516
1.030000 0.154500 147.458138 2.590618 16.421604 -75.849830
1.040000 0.156000 148.915271 2.663159 16.585073 -76.099723
1.050000 0.157500 150.373111 2.737537 16.749913 -76.340199
1.060000 0.159000 151.831668 2.813787 16.916153 -76.571262
1.070000 0.160500 153.290954 2.891946 17.083824 -76.792918
1.080000 0.162000 154.750979 2.972047 17.252955 -77.005175
1.090000 0.163500 156.211754 3.054127 17.423574 -77.208042
1.100000 0.165000 157.673292 3.138219 17.595711 -77.401531
1.110000 0.166500 159.135604 3.224359 17.769393 -77.585656
1.120000 0.168000 160.598701 3.312582 17.944648 -77.760432
1.130000 0.169500 162.062595 3.402921 18.121504 -77.925875
1.140000 0.171000 163.527298 3.495413 18.299989 -78.082004
1.150000 0.172500 164.992822 3.590090 18.480127 -78.228838
1.160000 0.174000 166.459179 3.686987 18.661947 -78.366400
1.170000 0.175500 167.926381 3.786139 18.845474 -78.494711
1.180000 0.177000 169.394440 3.887578 19.030732 -78.613796
1.190000 0.178500 170.863368 3.991339 19.217748 -78.723681
1.200000 0.180000 172.333178 4.097455 19.406546 -78.824392
1.210000 0.181500 173.803883 4.205959 19.597150 -78.915957
1.220000 0.183000 175.275494 4.316885 19.789584 -78.998405
1.230000 0.184500 176.748024 4.430264 19.983872 -79.071765
1.240000 0.186000 178.221487 4.546131 20.180035 -79.136070
1.250000 0.187500 179.695893 4.664517 20.378098 -79.191350
1.260000 0.189000 181.171257 4.785455 20.578081 -79.237638
1.270000 0.190500 182.647591 4.908977 20.780008 -79.274967
1.280000 0.192000 184.124908 5.035114 20.983898 -79.303373
1.290000 0.193500 185.603221 5.163898 21.189773 -79.322888
1.300000 0.195000 187.082542 5.295361 21.397654 -79.333549
1.310000 0.196500 188.562885 5.429533 21.607560 -79.335392
1.320000 0.198000 190.044263 5.566446 21.819511 -79.328452
1.330000 0.199500 191.526688 5.706130 22.033526 -79.312766
1.340000 0.201000 193.010175 5.848616 22.249625 -79.288371
1.350000 0.202500 194.494734 5.993933 22.467825 -79.255305
1.360000 0.204000 195.980381 6.142113 22.688144 -79.213603
1.370000 0.205500 197.467129 6.293185 22.910601 -79.163305
1.380000 0.207000 198.954989 6.447179 23.135212 -79.104447
1.390000 0.208500 200.443976 6.604123 23.361995 -79.037067
0.010000 0.001500 1.408664 0.000897 1.109156 -1.506853
0.020000 0.003000 2.818776 0.002401 1.592097 -2.972307
0.030000 0.004500 4.229744 0.004201 1.943219 -4.399927
0.040000 0.006000 5.641360 0.006232 2.226622 -5.792092
0.050000 0.007500 7.053514 0.008485 2.468484 -7.150803
0.060000 0.009000 8.466143 0.010977 2.682587 -8.477847
0.070000 0.010500 9.879211 0.013733 2.877207 -9.774860
0.080000 0.012000 11.292693 0.016782 3.057730 -11.043361
0.090000 0.013500 12.706576 0.020154 3.227858 -12.284770
0.100000 0.015000 14.120854 0.023880 3.390237 -13.500420
0.110000 0.016500 15.535522 0.027985 3.546809 -14.691567
0.120000 0.018000 16.950583 0.032495 3.699030 -15.859395
0.130000 0.019500 18.366036 0.037432 3.848010 -17.005023
0.140000 0.021000 19.781887 0.042816 3.994603 -18.129509
0.150000 0.022500 21.198138 0.048663 4.139469 -19.233851
0.160000 0.024000 22.614795 0.054987 4.283126 -20.318994
0.170000 0.025500 24.031862 0.061798 4.425976 -21.385828
0.180000 0.027000 25.449345 0.069107 4.568332 -22.435195
0.190000 0.028500 26.867248 0.076919 4.710439 -23.467887
0.200000 0.030000 28.285574 0.085238 4.852483 -24.484652
0.210000 0.031500 29.704330 0.094068 4.994608 -25.486192
0.220000 0.033000 31.123518 0.103408 5.136921 -26.473169
0.230000 0.034500 32.543143 0.113257 5.279499 -27.446202
0.240000 0.036000 33.963206 0.123614 5.422397 -28.405872
0.250000 0.037500 35.383712 0.134475 5.565652 -29.352723
0.260000 0.039000 36.804662 0.145837 5.709283 -30.287262
0.270000 0.040500 38.226059 0.157693 5.853299 -31.209965
0.280000 0.042000 39.647903 0.170039 5.997700 -32.121272
0.290000 0.043500 41.070198 0.182868 6.142477 -33.021593
0.300000 0.045000 42.492943 0.196174 6.287615 -33.911307
0.310000 0.046500 43.916139 0.209951 6.433098 -34.790767
0.320000 0.048000 45.339787 0.224192 6.578903 -35.660296
0.330000 0.049500 46.763888 0.238892 6.725007 -36.520194
0.340000 0.051000 48.188441 0.254043 6.871385 -37.370734
0.350000 0.052500 49.613446 0.269641 7.018013 -38.212168
0.360000 0.054000 51.038903 0.285679 7.164864 -39.044723
0.370000 0.055500 52.464811 0.302154 7.311913 -39.868608
0.380000 0.057000 53.891171 0.319062 7.459138 -40.684012
0.390000 0.058500 55.317981 0.336397 7.606515 -41.491103
0.400000 0.060000 56.745241 0.354159 7.754023 -42.290033
0.410000 0.061500 58.172951 0.372345 7.901642 -43.080939
0.420000 0.063000 59.601109 0.390954 8.049354 -43.863940
0.430000 0.064500 61.029716 0.409986 8.197143 -44.639140
0.440000 0.066000 62.458770 0.429442 8.344995 -45.406632
0.450000 0.067500 63.888271 0.449322 8.492898 -46.166495
0.460000 0.069000 65.318218 0.469631 8.640842 -46.918794
0.470000 0.070500 66.748612 0.490372 8.788819 -47.663585
0.480000 0.072000 68.179451 0.511548 8.936824 -48.400913
0.490000 0.073500 69.610737 0.533167 9.084853 -49.130812
0.500000 0.075000 71.042468 0.555235 9.232905 -49.853310
0.510000 0.076500 72.474645 0.577760 9.380979 -50.568424
0.520000 0.078000 73.907268 0.600750 9.529079 -51.276163
0.530000 0.079500 75.340338 0.624217 9.677209 -51.976530
0.540000 0.081000 76.773855 0.648169 9.825375 -52.669521
0.550000 0.082500 78.207821 0.672621 9.973586 -53.355125
0.560000 0.084000 79.642235 0.697584 10.121851 -54.033328
0.570000 0.085500 81.077101 0.723074 10.270182 -54.704108
0.580000 0.087000 82.512418 0.749105 10.418593 -55.367440
0.590000 0.088500 83.948188 0.775693 10.567098 -56.023294
0.600000 0.090000 85.384414 0.802855 10.715713 -56.671636
0.610000 0.091500 86.821098 0.830610 10.864458 -57.312429
0.620000 0.093000 88.258242 0.858977 11.013350 -57.945633
0.630000 0.094500 89.695848 0.887976 11.162410 -58.571206
0.640000 0.096000 91.133919 0.917628 11.311661 -59.189101
0.650000 0.097500 92.572460 0.947955 11.461125 -59.799272
0.660000 0.099000 94.011472 0.978980 11.610827 -60.401669
0.670000 0.100500 95.450960 1.010726 11.760791 -60.996241
0.680000 0.102000 96.890926 1.043218 11.911044 -61.582936
0.690000 0.103500 98.331377 1.076481 12.061613 -62.161702
0.700000 0.105000 99.772315 1.110542 12.212525 -62.732483
0.710000 0.106500 101.213746 1.145428 12.363811 -63.295225
0.720000 0.108000 102.655674 1.181166 12.515498 -63.849874
0.730000 0.109500 104.098104 1.217785 12.667619 -64.396373
0.740000 0.111000 105.541043 1.255315 12.820203 -64.934668
0.750000 0.112500 106.984494 1.293785 12.973282 -65.464702
0.760000 0.114000 108.428465 1.333226 13.126889 -65.986422
0.770000 0.115500 109.872962 1.373670 13.281055 -66.499772
0.780000 0.117000 111.317990 1.415148 13.435815 -67.004698
0.790000 0.118500 112.763557 1.457694 13.591202 -67.501147
0.800000 0.120000 114.209670 1.501339 13.747250 -67.989066
0.810000 0.121500 115.656335 1.546120 13.903993 -68.468403
0.820000 0.123000 117.103560 1.592069 14.061465 -68.939107
0.830000 0.124500 118.551353 1.639221 14.219703 -69.401128
0.840000 0.126000 119.999721 1.687613 14.378741 -69.854417
0.850000 0.127500 121.448673 1.737279 14.538614 -70.298927
0.860000 0.129000 122.898217 1.788258 14.699358 -70.734611
0.870000 0.130500 124.348362 1.840584 14.861008 -71.161425
0.880000 0.132000 125.799115 1.894297 15.023602 -71.579325
0.890000 0.133500 127.250488 1.949433 15.187173 -71.988268
0.900000 0.135000 128.702488 2.006031 15.351760 -72.388214
0.910000 0.136500 130.155125 2.064129 15.517396 -72.779124
0.920000 0.138000 131.608408 2.123767 15.684120 -73.160959
0.930000 0.139500 133.062349 2.184982 15.851965 -73.533683
0.940000 0.141000 134.516957 2.247816 16.020969 -73.897262
0.950000 0.142500 135.972241 2.312308 16.191168 -74.251662
0.960000 0.144000 137.428214 2.378498 16.362596 -74.596853
0.970000 0.145500 138.884885 2.446426 16.535291 -74.932802
0.980000 0.147000 140.342265 2.516133 16.709287 -75.259483
0.990000 0.148500 141.800366 2.587661 16.884620 -75.576868
1.000000 0.150000 143.259199 2.661049 17.061326 -75.884932
1.010000 0.151500 144.718775 2.736341 17.239438 -76.183650
1.020000 0.153000 146.179106 2.813576 17.418994 -76.473000
1.030000 0.154500 147.640204 2.892797 17.600026 -76.752961
1.040000 0.156000 149.102081 2.974046 17.782570 -77.023514
1.050000 0.157500 150.564749 3.057365 17.966661 -77.284639
1.060000 0.159000 152.028221 3.142795 18.152331 -77.536321
1.070000 0.160500 153.492508 3.230380 18.339615 -77.778544
1.080000 0.162000 154.957625 3.320161 18.528547 -78.011292
1.090000 0.163500 156.423583 3.412181 18.719160 -78.234554
1.100000 0.165000 157.890395 3.506483 18.911487 -78.448317
1.110000 0.166500 159.358076 3.603109 19.105560 -78.652571
1.120000 0.168000 160.826637 3.702102 19.301413 -78.847306
1.130000 0.169500 162.296094 3.803505 19.499077 -79.032513
1.140000 0.171000 163.766458 3.907361 19.698584 -79.208184
1.150000 0.172500 165.237744 4.013711 19.899965 -79.374313
1.160000 0.174000 166.709966 4.122601 20.103253 -79.530894
1.170000 0.175500 168.183138 4.234071 20.308478 -79.677921
1.180000 0.177000 169.657273 4.348166 20.515669 -79.815391
1.190000 0.178500 171.132387 4.464928 20.724859 -79.943300
1.200000 0.180000 172.608494 4.584400 20.936076 -80.061644
1.210000 0.181500 174.085607 4.706625 21.149350 -80.170422
1.220000 0.183000 175.563742 4.831646 21.364711 -80.269632
1.230000 0.184500 177.042913 4.959506 21.582187 -80.359271
1.240000 0.186000 178.523136 5.090247 21.801806 -80.439339
1.250000 0.187500 180.004425 5.223913 22.023598 -80.509836
1.260000 0.189000 181.486794 5.360546 22.247589 -80.570761
1.270000 0.190500 182.970260 5.500189 22.473808 -80.622114
1.280000 0.192000 184.454838 5.642885 22.702282 -80.663895
1.290000 0.193500 185.940543 5.788677 22.933036 -80.696103
1.300000 0.195000 187.427389 5.937607 23.166099 -80.718741
1.310000 0.196500 188.915394 6.089717 23.401495 -80.731807
1.320000 0.198000 190.404572 6.245051 23.639251 -80.735302
1.330000 0.199500 191.894939 6.403650 23.879392 -80.729227
1.340000 0.201000 193.386511 6.565557 24.121944 -80.713581
1.350000 0.202500 194.879303 6.730815 24.366930 -80.688364
1.360000 0.204000 196.373333 6.899465 24.614375 -80.653578
1.370000 0.205500 197.868614 7.071549 24.864304 -80.609220
1.380000 0.207000 199.365165 7.247111 25.116740 -80.555291
1.390000 0.208500 200.863001 7.426191 25.371706 -80.491790
0.010000 0.001500 1.408677 0.000911 1.117885 -1.513857
0.020000 0.003000 2.818830 0.002457 1.609953 -2.985795
0.030000 0.004500 4.229867 0.004329 1.970461 -4.419583
0.040000 0.006000 5.641581 0.006463 2.263422 -5.817751
0.050000 0.007500 7.053862 0.008848 2.514941 -7.182437
0.060000 0.009000 8.466649 0.011500 2.738732 -8.515554
0.070000 0.010500 9.879902 0.014440 2.943009 -9.818856
0.080000 0.012000 11.293597 0.017695 3.133102 -11.093972
0.090000 0.013500 12.707721 0.021289 3.312657 -12.342425
0.100000 0.015000 14.122264 0.025248 3.484269 -13.565643
0.110000 0.016500 15.537222 0.029592 3.649830 -14.764968
0.120000 0.018000 16.952594 0.034340 3.810753 -15.941664
0.130000 0.019500 18.368378 0.039508 3.968101 -17.096920
0.140000 0.021000 19.784576 0.045108 4.122690 -18.231855
0.150000 0.022500 21.201191 0.051150 4.275143 -19.347522
0.160000 0.024000 22.618223 0.057640 4.425943 -20.444909
0.170000 0.025500 24.035674 0.064581 4.575459 -21.524944
0.180000 0.027000 25.453547 0.071975 4.723977 -22.588497
0.190000 0.028500 26.871844 0.079820 4.871714 -23.636379
0.200000 0.030000 28.290565 0.088114 5.018834 -24.669350
0.210000 0.031500 29.709712 0.096851 5.165461 -25.688118
0.220000 0.033000 31.129286 0.106027 5.311682 -26.693339
0.230000 0.034500 32.549286 0.115632 5.457562 -27.685624
0.240000 0.036000 33.969713 0.125659 5.603141 -28.665538
0.250000 0.037500 35.390567 0.136099 5.748446 -29.633602
0.260000 0.039000 36.811846 0.146943 5.893489 -30.590296
0.270000 0.040500 38.233550 0.158180 6.038274 -31.536060
0.280000 0.042000 39.655677 0.169801 6.182796 -32.471297
0.290000 0.043500 41.078227 0.181795 6.327047 -33.396375
0.300000 0.045000 42.501196 0.194154 6.471012 -34.311627
0.310000 0.046500 43.924582 0.206868 6.614677 -35.217354
0.320000 0.048000 45.348385 0.219929 6.758024 -36.113829
0.330000 0.049500 46.772601 0.233328 6.901037 -37.001294
0.340000 0.051000 48.197229 0.247060 7.043698 -37.879966
0.350000 0.052500 49.622265 0.261117 7.185991 -38.750037
0.360000 0.054000 51.047707 0.275495 7.327902 -39.611674
0.370000 0.055500 52.473553 0.290189 7.469418 -40.465023
0.380000 0.057000 53.899800 0.305196 7.610527 -41.310210
0.390000 0.058500 55.326446 0.320516 7.751222 -42.147340
0.400000 0.060000 56.753490 0.336146 7.891495 -42.976503
0.410000 0.061500 58.180928 0.352089 8.031343 -43.797770
0.420000 0.063000 59.608758 0.368345 8.170764 -44.611198
0.430000 0.064500 61.036980 0.384919 8.309760 -45.416829
0.440000 0.066000 62.465590 0.401815 8.448335 -46.214694
0.450000 0.067500 63.894588 0.419039 8.586495 -47.004808
0.460000 0.069000 65.323973 0.436600 8.724249 -47.787179
0.470000 0.070500 66.753743 0.454504 8.861609 -48.561803
0.480000 0.072000 68.183898 0.472764 8.998589 -49.328668
0.490000 0.073500 69.614438 0.491390 9.135205 -50.087752
0.500000 0.075000 71.045361 0.510396 9.271476 -50.839027
0.510000 0.076500 72.476668 0.529795 9.407424 -51.582458
0.520000 0.078000 73.908359 0.549604 9.543070 -52.318002
0.530000 0.079500 75.340436 0.569839 9.678440 -53.045614
0.540000 0.081000 76.772898 0.590519 9.813562 -53.765242
0.550000 0.082500 78.205748 0.611663 9.948463 -54.476829
0.560000 0.084000 79.638987 0.633291 10.083175 -55.180317
0.570000 0.085500 81.072616 0.655427 10.217731 -55.875643
0.580000 0.087000 82.506638 0.678092 10.352163 -56.562742
0.590000 0.088500 83.941056 0.701312 10.486507 -57.241545
0.600000 0.090000 85.375872 0.725112 10.620800 -57.911985
0.610000 0.091500 86.811090 0.749518 10.755080 -58.573991
0.620000 0.093000 88.246713 0.774558 10.889386 -59.227490
0.630000 0.094500 89.682745 0.800261 11.023757 -59.872411
0.640000 0.096000 91.119191 0.826656 11.158237 -60.508681
0.650000 0.097500 92.556054 0.853774 11.292865 -61.136228
0.660000 0.099000 93.993341 0.881648 11.427687 -61.754979
0.670000 0.100500 95.431056 0.910308 11.562745 -62.364863
0.680000 0.102000 96.869205 0.939789 11.698084 -62.965807
0.690000 0.103500 98.307793 0.970126 11.833749 -63.557743
0.700000 0.105000 99.746828 1.001352 11.969786 -64.140600
0.710000 0.106500 101.186315 1.033505 12.106241 -64.714311
0.720000 0.108000 102.626261 1.066621 12.243161 -65.278809
0.730000 0.109500 104.066675 1.100737 12.380593 -65.834030
0.740000 0.111000 105.507563 1.135892 12.518585 -66.379911
0.750000 0.112500 106.948933 1.172124 12.657184 -66.916391
0.760000 0.114000 108.390794 1.209473 12.796438 -67.443411
0.770000 0.115500 109.833154 1.247979 12.936395 -67.960912
0.780000 0.117000 111.276021 1.287682 13.077104 -68.468842
0.790000 0.118500 112.719406 1.328624 13.218612 -68.967147
0.800000 0.120000 114.163316 1.370847 13.360969 -69.455776
0.810000 0.121500 115.607763 1.414392 13.504221 -69.934681
0.820000 0.123000 117.052756 1.459303 13.648419 -70.403818
0.830000 0.124500 118.498304 1.505622 13.793609 -70.863141
0.840000 0.126000 119.944420 1.553394 13.939841 -71.312611
0.850000 0.127500 121.391113 1.602661 14.087162 -71.752189
0.860000 0.129000 122.838395 1.653469 14.235619 -72.181838
0.870000 0.130500 124.286277 1.705863 14.385261 -72.601525
0.880000 0.132000 125.734770 1.759886 14.536135 -73.011217
0.890000 0.133500 127.183886 1.815586 14.688287 -73.410887
0.900000 0.135000 128.633638 1.873006 14.841766 -73.800506
0.910000 0.136500 130.084038 1.932194 14.996617 -74.180050
0.920000 0.138000 131.535098 1.993194 15.152886 -74.549496
0.930000 0.139500 132.986831 2.056055 15.310620 -74.908824
0.940000 0.141000 134.439251 2.120821 15.469863 -75.258016
0.950000 0.142500 135.892369 2.187541 15.630662 -75.597054
0.960000 0.144000 137.346201 2.256261 15.793061 -75.925924
0.970000 0.145500 138.800759 2.327027 15.957103 -76.244614
0.980000 0.147000 140.256057 2.399888 16.122834 -76.553112
0.990000 0.148500 141.712109 2.474891 16.290297 -76.851408
1.000000 0.150000 143.168930 2.552083 16.459534 -77.139494
1.010000 0.151500 144.626534 2.631513 16.630589 -77.417365
1.020000 0.153000 146.084936 2.713227 16.803503 -77.685014
1.030000 0.154500 147.544150 2.797273 16.978318 -77.942438
1.040000 0.156000 149.004192 2.883700 17.155076 -78.189634
1.050000 0.157500 150.465076 2.972556 17.333818 -78.426599
1.060000 0.159000 151.926819 3.063889 17.514583 -78.653333
1.070000 0.160500 153.389434 3.157747 17.697411 -78.869836
1.080000 0.162000 154.852939 3.254178 17.882342 -79.076107
1.090000 0.163500 156.317349 3.353230 18.069415 -79.272149
1.100000 0.165000 157.782680 3.454953 18.258668 -79.457963
1.110000 0.166500 159.248948 3.559394 18.450138 -79.633550
1.120000 0.168000 160.716169 3.666602 18.643865 -79.798913
1.130000 0.169500 162.184360 3.776625 18.839883 -79.954054
1.140000 0.171000 163.653537 3.889512 19.038230 -80.098975
1.150000 0.172500 165.123717 4.005311 19.238942 -80.233679
1.160000 0.174000 166.594917 4.124072 19.442054 -80.358168
1.170000 0.175500 168.067154 4.245843 19.647601 -80.472445
1.180000 0.177000 169.540444 4.370672 19.855618 -80.576509
1.190000 0.178500 171.014806 4.498609 20.066139 -80.670364
1.200000 0.180000 172.490255 4.629702 20.279197 -80.754009
1.210000 0.181500 173.966811 4.764000 20.494826 -80.827445
1.220000 0.183000 175.444490 4.901552 20.713058 -80.890671
1.230000 0.184500 176.923309 5.042407 20.933926 -80.943685
1.240000 0.186000 178.403288 5.186613 21.157461 -80.986487
1.250000 0.187500 179.884443 5.334220 21.383694 -81.019072
1.260000 0.189000 181.366792 5.485278 21.612658 -81.041438
1.270000 0.190500 182.850355 5.639834 21.844381 -81.053578
1.280000 0.192000 184.335148 5.797938 22.078895 -81.055487
1.290000 0.193500 185.821190 5.959639 22.316228 -81.047159
1.300000 0.195000 187.308500 6.124986 22.556411 -81.028584
1.310000 0.196500 188.797096 6.294029 22.799472 -80.999754
1.320000 0.198000 190.286997 6.466816 23.045439 -80.960659
1.330000 0.199500 191.778221 6.643398 23.294340 -80.911285
1.340000 0.201000 193.270787 6.823822 23.546203 -80.851621
1.350000 0.202500 194.764714 7.008139 23.801056 -80.781651
1.360000 0.204000 196.260021 7.196398 24.058925 -80.701361
1.370000 0.205500 197.756726 7.388647 24.319836 -80.610734
1.380000 0.207000 199.254850 7.584937 24.583816 -80.509751
1.390000 0.208500 200.754411 7.785317 24.850891 -80.398392
0.010000 0.001500 1.408633 0.000866 1.088617 -1.500902
0.020000 0.003000 2.818652 0.002275 1.550636 -2.960776
0.030000 0.004500 4.229463 0.003915 1.880601 -4.382985
0.040000 0.006000 5.640856 0.005719 2.142702 -5.769760
0.050000 0.007500 7.052724 0.007683 2.363193 -7.122973
0.060000 0.009000 8.465003 0.009824 2.555921 -8.444291
0.070000 0.010500 9.877657 0.012170 2.729224 -9.735235
0.080000 0.012000 11.290663 0.014754 2.888546 -10.997217
0.090000 0.013500 12.704008 0.017612 3.037645 -12.231554
0.100000 0.015000 14.117688 0.020778 3.179219 -13.439483
0.110000 0.016500 15.531702 0.024286 3.315261 -14.622171
0.120000 0.018000 16.946051 0.028168 3.447274 -15.780719
0.130000 0.019500 18.360740 0.032453 3.576413 -16.916169
0.140000 0.021000 19.775775 0.037168 3.703575 -18.029509
0.150000 0.022500 21.191163 0.042338 3.829462 -19.121674
0.160000 0.024000 22.606911 0.047985 3.954629 -20.193553
0.170000 0.025500 24.023028 0.054129 4.079513 -21.245988
0.180000 0.027000 25.439521 0.060788 4.204463 -22.279779
0.190000 0.028500 26.856398 0.067978 4.329753 -23.295685
0.200000 0.030000 28.273668 0.075710 4.455598 -24.294424
0.210000 0.031500 29.691338 0.083997 4.582168 -25.276681
0.220000 0.033000 31.109417 0.092848 4.709595 -26.243101
0.230000 0.034500 32.527910 0.102270 4.837976 -27.194297
0.240000 0.036000 33.946826 0.112271 4.967386 -28.130850
0.250000 0.037500 35.366170 0.122855 5.097877 -29.053310
0.260000 0.039000 36.785950 0.134025 5.229485 -29.962195
0.270000 0.040500 38.206170 0.145783 5.362230 -30.857995
0.280000 0.042000 39.626837 0.158132 5.496123 -31.741174
0.290000 0.043500 41.047956 0.171072 5.631162 -32.612169
0.300000 0.045000 42.469530 0.184603 5.767339 -33.471390
0.310000 0.046500 43.891566 0.198724 5.904642 -34.319225
0.320000 0.048000 45.314066 0.213433 6.043050 -35.156037
0.330000 0.049500 46.737036 0.228730 6.182542 -35.982168
0.340000 0.051000 48.160478 0.244612 6.323090 -36.797938
0.350000 0.052500 49.584395 0.261077 6.464668 -37.603647
0.360000 0.054000 51.008791 0.278122 6.607245 -38.399575
0.370000 0.055500 52.433669 0.295747 6.750791 -39.185984
0.380000 0.057000 53.859031 0.313948 6.895276 -39.963119
0.390000 0.058500 55.284879 0.332723 7.040668 -40.731205
0.400000 0.060000 56.711216 0.352071 7.186937 -41.490454
0.410000 0.061500 58.138044 0.371990 7.334051 -42.241061
0.420000 0.063000 59.565365 0.392479 7.481982 -42.983207
0.430000 0.064500 60.993180 0.413537 7.630700 -43.717059
0.440000 0.066000 62.421492 0.435164 7.780179 -44.442770
0.450000 0.067500 63.850301 0.457359 7.930391 -45.160482
0.460000 0.069000 65.279611 0.480123 8.081312 -45.870323
0.470000 0.070500 66.709421 0.503457 8.232919 -46.572411
0.480000 0.072000 68.139734 0.527363 8.385188 -47.266853
0.490000 0.073500 69.570550 0.551844 8.538099 -47.953745
0.500000 0.075000 71.001873 0.576901 8.691634 -48.633175
0.510000 0.076500 72.433702 0.602540 8.845774 -49.305221
0.520000 0.078000 73.866039 0.628763 9.000505 -49.969951
0.530000 0.079500 75.298887 0.655576 9.155811 -50.627428
0.540000 0.081000 76.732246 0.682984 9.311679 -51.277704
0.550000 0.082500 78.166118 0.710994 9.468100 -51.920827
0.560000 0.084000 79.600505 0.739613 9.625062 -52.556836
0.570000 0.085500 81.035409 0.768849 9.782559 -53.185764
0.580000 0.087000 82.470831 0.798710 9.940583 -53.807639
0.590000 0.088500 83.906773 0.829205 10.099129 -54.422481
0.600000 0.090000 85.343237 0.860345 10.258193 -55.030309
0.610000 0.091500 86.780226 0.892140 10.417774 -55.631133
0.620000 0.093000 88.217742 0.924601 10.577871 -56.224960
0.630000 0.094500 89.655787 0.957742 10.738483 -56.811793
0.640000 0.096000 91.094363 0.991574 10.899612 -57.391631
0.650000 0.097500 92.533473 1.026112 11.061262 -57.964468
0.660000 0.099000 93.973120 1.061370 11.223436 -58.530297
0.670000 0.100500 95.413307 1.097362 11.386140 -59.089106
0.680000 0.102000 96.854037 1.134106 11.549379 -59.640881
0.690000 0.103500 98.295312 1.171617 11.713162 -60.185603
0.700000 0.105000 99.737137 1.209912 11.877497 -60.723255
0.710000 0.106500 101.179515 1.249010 12.042393 -61.253813
0.720000 0.108000 102.622449 1.288929 12.207861 -61.777253
0.730000 0.109500 104.065943 1.329687 12.373912 -62.293551
0.740000 0.111000 105.510002 1.371306 12.540558 -62.802678
0.750000 0.112500 106.954629 1.413806 12.707811 -63.304606
0.760000 0.114000 108.399828 1.457207 12.875687 -63.799304
0.770000 0.115500 109.845605 1.501531 13.044198 -64.286740
0.780000 0.117000 111.291963 1.546801 13.213361 -64.766882
0.790000 0.118500 112.738908 1.593040 13.383191 -65.239697
0.800000 0.120000 114.186445 1.640271 13.553705 -65.705149
0.810000 0.121500 115.634578 1.688518 13.724920 -66.163204
0.820000 0.123000 117.083313 1.737805 13.896854 -66.613827
0.830000 0.124500 118.532656 1.788159 14.069524 -67.056981
0.840000 0.126000 119.982612 1.839604 14.242950 -67.492631
0.850000 0.127500 121.433187 1.892167 14.417150 -67.920740
0.860000 0.129000 122.884387 1.945874 14.592145 -68.341270
0.870000 0.130500 124.336218 2.000753 14.767955 -68.754187
0.880000 0.132000 125.788687 2.056831 14.944599 -69.159452
0.890000 0.133500 127.241800 2.114136 15.122099 -69.557030
0.900000 0.135000 128.695564 2.172697 15.300476 -69.946885
0.910000 0.136500 130.149986 2.232543 15.479752 -70.328980
0.920000 0.138000 131.605073 2.293702 15.659948 -70.703280
0.930000 0.139500 133.060832 2.356206 15.841086 -71.069750
0.940000 0.141000 134.517270 2.420083 16.023189 -71.428355
0.950000 0.142500 135.974395 2.485364 16.206279 -71.779060
0.960000 0.144000 137.432215 2.552081 16.390379 -72.121833
0.970000 0.145500 138.890737 2.620264 16.575511 -72.456641
0.980000 0.147000 140.349970 2.689945 16.761700 -72.783450
0.990000 0.148500 141.809922 2.761156 16.948967 -73.102230
1.000000 0.150000 143.270601 2.833928 17.137337 -73.412949
1.010000 0.151500 144.732015 2.908295 17.326832 -73.715578
1.020000 0.153000 146.194174 2.984289 17.517477 -74.010087
1.030000 0.154500 147.657086 3.061943 17.709294 -74.296447
1.040000 0.156000 149.120760 3.141289 17.902308 -74.574631
1.050000 0.157500 150.585205 3.222363 18.096542 -74.844613
1.060000 0.159000 152.050431 3.305196 18.292019 -75.106365
1.070000 0.160500 153.516447 3.389824 18.488765 -75.359864
1.080000 0.162000 154.983262 3.476280 18.686801 -75.605086
1.090000 0.163500 156.450886 3.564598 18.886152 -75.842006
1.100000 0.165000 157.919329 3.654813 19.086842 -76.070603
1.110000 0.166500 159.388601 3.746960 19.288895 -76.290856
1.120000 0.168000 160.858712 3.841073 19.492333 -76.502744
1.130000 0.169500 162.329672 3.937186 19.697180 -76.706248
1.140000 0.171000 163.801492 4.035336 19.903460 -76.901350
1.150000 0.172500 165.274181 4.135557 20.111195 -77.088032
1.160000 0.174000 166.747751 4.237884 20.320411 -77.266276
1.170000 0.175500 168.222213 4.342353 20.531128 -77.436069
1.180000 0.177000 169.697577 4.448999 20.743371 -77.597395
1.190000 0.178500 171.173854 4.557857 20.957163 -77.750240
1.200000 0.180000 172.651055 4.668964 21.172525 -77.894591
1.210000 0.181500 174.129191 4.782354 21.389482 -78.030436
1.220000 0.183000 175.608274 4.898063 21.608054 -78.157765
1.230000 0.184500 177.088315 5.016127 21.828266 -78.276566
1.240000 0.186000 178.569326 5.136582 22.050138 -78.386831
1.250000 0.187500 180.051317 5.259463 22.273693 -78.488550
1.260000 0.189000 181.534302 5.384806 22.498953 -78.581715
1.270000 0.190500 183.018291 5.512646 22.725939 -78.666321
1.280000 0.192000 184.503297 5.643020 22.954673 -78.742360
1.290000 0.193500 185.989332 5.775963 23.185176 -78.809826
1.300000 0.195000 187.476407 5.911510 23.417469 -78.868715
1.310000 0.196500 188.964534 6.049697 23.651574 -78.919023
1.320000 0.198000 190.453727 6.190561 23.887511 -78.960745
1.330000 0.199500 191.943997 6.334135 24.125300 -78.993880
1.340000 0.201000 193.435357 6.480457 24.364962 -79.018425
1.350000 0.202500 194.927820 6.629560 24.606517 -79.034378
1.360000 0.204000 196.421397 6.781481 24.849984 -79.041738
1.370000 0.205500 197.916102 6.936255 25.095385 -79.040504
1.380000 0.207000 199.411946 7.093917 25.342736 -79.030677
1.390000 0.208500 200.908944 7.254501 25.592059 -79.012256
0.010000 0.001500 1.408583 0.000817 1.055619 -1.510862
0.020000 0.003000 2.818456 0.002083 1.485359 -2.979832
0.030000 0.004500 4.229026 0.003491 1.783633 -4.410394
0.040000 0.006000 5.640088 0.004978 2.014589 -5.804816
0.050000 0.007500 7.051533 0.006545 2.204462 -7.164987
0.060000 0.009000 8.463304 0.008212 2.367092 -8.492578
0.070000 0.010500 9.875364 0.010014 2.510811 -9.789113
0.080000 0.012000 11.287693 0.011989 2.641068 -11.056000
0.090000 0.013500 12.700282 0.014175 2.761621 -12.294555
0.100000 0.015000 14.113128 0.016615 2.875175 -13.506011
0.110000 0.016500 15.526231 0.019345 2.983726 -14.691530
0.120000 0.018000 16.939598 0.022405 3.088786 -15.852211
0.130000 0.019500 18.353235 0.025828 3.191516 -16.989093
0.140000 0.021000 19.767149 0.029647 3.292820 -18.103162
0.150000 0.022500 21.181352 0.033894 3.393407 -19.195353
0.160000 0.024000 22.595852 0.038596 3.493839 -20.266555
0.170000 0.025500 24.010661 0.043780 3.594561 -21.317612
0.180000 0.027000 25.425790 0.049468 3.695926 -22.349326
0.190000 0.028500 26.841249 0.055682 3.798215 -23.362462
0.200000 0.030000 28.257050 0.062442 3.901651 -24.357744
0.210000 0.031500 29.673202 0.069765 4.006407 -25.335863
0.220000 0.033000 31.089716 0.077666 4.112620 -26.297475
0.230000 0.034500 32.506604 0.086159 4.220393 -27.243203
0.240000 0.036000 33.923873 0.095256 4.329804 -28.173640
0.250000 0.037500 35.341534 0.104968 4.440909 -29.089347
0.260000 0.039000 36.759596 0.115304 4.553746 -29.990859
0.270000 0.040500 38.178068 0.126272 4.668339 -30.878682
0.280000 0.042000 39.596957 0.137879 4.784699 -31.753296
0.290000 0.043500 41.016273 0.150132 4.902827 -32.615156
0.300000 0.045000 42.436022 0.163034 5.022716 -33.464693
0.310000 0.046500 43.856212 0.176591 5.144353 -34.302313
0.320000 0.048000 45.276851 0.190807 5.267719 -35.128402
0.330000 0.049500 46.697943 0.205684 5.392791 -35.943323
0.340000 0.051000 48.119497 0.221225 5.519542 -36.747419
0.350000 0.052500 49.541517 0.237433 5.647943 -37.541013
0.360000 0.054000 50.964010 0.254310 5.777962 -38.324410
0.370000 0.055500 52.386981 0.271858 5.909567 -39.097895
0.380000 0.057000 53.810435 0.290078 6.042725 -39.861737
0.390000 0.058500 55.234378 0.308973 6.177403 -40.616188
0.400000 0.060000 56.658814 0.328545 6.313565 -41.361485
0.410000 0.061500 58.083748 0.348795 6.451179 -42.097847
0.420000 0.063000 59.509183 0.369726 6.590211 -42.825481
0.430000 0.064500 60.935126 0.391341 6.730629 -43.544580
0.440000 0.066000 62.361578 0.413642 6.872401 -44.255322
0.450000 0.067500 63.788546 0.436632 7.015496 -44.957874
0.460000 0.069000 65.216032 0.460316 7.159886 -45.652389
0.470000 0.070500 66.644041 0.484696 7.305541 -46.339009
0.480000 0.072000 68.072575 0.509778 7.452435 -47.017867
0.490000 0.073500 69.501640 0.535566 7.600543 -47.689083
0.500000 0.075000 70.931238 0.562066 7.749840 -48.352768
0.510000 0.076500 72.361373 0.589284 7.900304 -49.009023
0.520000 0.078000 73.792049 0.617226 8.051914 -49.657941
0.530000 0.079500 75.223270 0.645901 8.204650 -50.299605
0.540000 0.081000 76.655038 0.675316 8.358495 -50.934091
0.550000 0.082500 78.087358 0.705480 8.513432 -51.561467
0.560000 0.084000 79.520233 0.736401 8.669446 -52.181793
0.570000 0.085500 80.953668 0.768091 8.826523 -52.795122
0.580000 0.087000 82.387665 0.800560 8.984653 -53.401502
0.590000 0.088500 83.822228 0.833818 9.143825 -54.000974
0.600000 0.090000 85.257363 0.867880 9.304029 -54.593571
0.610000 0.091500 86.693071 0.902756 9.465259 -55.179323
0.620000 0.093000 88.129358 0.938462 9.627509 -55.758255
0.630000 0.094500 89.566228 0.975011 9.790774 -56.330385
0.640000 0.096000 91.003685 1.012418 9.955050 -56.895727
0.650000 0.097500 92.441733 1.050700 10.120337 -57.454292
0.660000 0.099000 93.880377 1.089873 10.286632 -58.006086
0.670000 0.100500 95.319621 1.129955 10.453938 -58.551109
0.680000 0.102000 96.759470 1.170963 10.622255 -59.089361
0.690000 0.103500 98.199929 1.212916 10.791587 -59.620837
0.700000 0.105000 99.641003 1.255835 10.961937 -60.145527
0.710000 0.106500 101.082698 1.299739 11.133312 -60.663421
0.720000 0.108000 102.525018 1.344650 11.305718 -61.174505
0.730000 0.109500 103.967968 1.390589 11.479161 -61.678760
0.740000 0.111000 105.411555 1.437579 11.653651 -62.176169
0.750000 0.112500 106.855785 1.485643 11.829196 -62.666710
0.760000 0.114000 108.300662 1.534805 12.005807 -63.150359
0.770000 0.115500 109.746194 1.585091 12.183495 -63.627089
0.780000 0.117000 111.192386 1.636524 12.362271 -64.096874
0.790000 0.118500 112.639245 1.689131 12.542150 -64.559685
0.800000 0.120000 114.086777 1.742940 12.723144 -65.015490
0.810000 0.121500 115.534990 1.797976 12.905267 -65.464257
0.820000 0.123000 116.983890 1.854269 13.088535 -65.905952
0.830000 0.124500 118.433484 1.911847 13.272964 -66.340541
0.840000 0.126000 119.883780 1.970739 13.458570 -66.767987
0.850000 0.127500 121.334785 2.030976 13.645370 -67.188253
0.860000 0.129000 122.786506 2.092587 13.833381 -67.601301
0.870000 0.130500 124.238952 2.155605 14.022622 -68.007093
0.880000 0.132000 125.692131 2.220060 14.213113 -68.405587
0.890000 0.133500 127.146050 2.285986 14.404871 -68.796744
0.900000 0.135000 128.600719 2.353414 14.597917 -69.180523
0.910000 0.136500 130.056145 2.422380 14.792271 -69.556882
0.920000 0.138000 131.512338 2.492917 14.987954 -69.925777
0.930000 0.139500 132.969306 2.565059 15.184987 -70.287167
0.940000 0.141000 134.427058 2.638842 15.383392 -70.641008
0.950000 0.142500 135.885605 2.714302 15.583190 -70.987256
0.960000 0.144000 137.344954 2.791474 15.784404 -71.325867
0.970000 0.145500 138.805117 2.870396 15.987057 -71.656797
0.980000 0.147000 140.266102 2.951105 16.191171 -71.980001
0.990000 0.148500 141.727920 3.033639 16.396769 -72.295433
1.000000 0.150000 143.190581 3.118035 16.603876 -72.603050
1.010000 0.151500 144.654096 3.204334 16.812515 -72.902805
1.020000 0.153000 146.118475 3.292573 17.022711 -73.194652
1.030000 0.154500 147.583728 3.382793 17.234486 -73.478547
1.040000 0.156000 149.049867 3.475034 17.447866 -73.754442
1.050000 0.157500 150.516903 3.569336 17.662876 -74.022292
1.060000 0.159000 151.984847 3.665740 17.879540 -74.282051
1.070000 0.160500 153.453710 3.764288 18.097884 -74.533673
1.080000 0.162000 154.923505 3.865022 18.317932 -74.777111
1.090000 0.163500 156.394243 3.967983 18.539710 -75.012318
1.100000 0.165000 157.865935 4.073214 18.763243 -75.239248
1.110000 0.166500 159.338595 4.180759 18.988558 -75.457855
1.120000 0.168000 160.812234 4.290661 19.215678 -75.668092
1.130000 0.169500 162.286865 4.402963 19.444631 -75.869911
1.140000 0.171000 163.762501 4.517709 19.675442 -76.063267
1.150000 0.172500 165.239154 4.634944 19.908137 -76.248112
1.160000 0.174000 166.716837 4.754712 20.142742 -76.424399
1.170000 0.175500 168.195564 4.877059 20.379283 -76.592081
1.180000 0.177000 169.675348 5.002030 20.617785 -76.751112
1.190000 0.178500 171.156202 5.129670 20.858276 -76.901442
1.200000 0.180000 172.638140 5.260027 21.100780 -77.043026
1.210000 0.181500 174.121176 5.393144 21.345324 -77.175816
1.220000 0.183000 175.605324 5.529071 21.591934 -77.299764
1.230000 0.184500 177.090597 5.667852 21.840636 -77.414823
1.240000 0.186000 178.577011 5.809535 22.091456 -77.520945
1.250000 0.187500 180.064579 5.954168 22.344419 -77.618082
1.260000 0.189000 181.553316 6.101797 22.599553 -77.706186
1.270000 0.190500 183.043236 6.252471 22.856883 -77.785209
1.280000 0.192000 184.534355 6.406238 23.116434 -77.855103
1.290000 0.193500 186.026688 6.563145 23.378232 -77.915820
1.300000 0.195000 187.520249 6.723241 23.642304 -77.967310
1.310000 0.196500 189.015054 6.886575 23.908674 -78.009527
1.320000 0.198000 190.511119 7.053195 24.177369 -78.042420
1.330000 0.199500 192.008458 7.223150 24.448413 -78.065941
1.340000 0.201000 193.507088 7.396489 24.721832 -78.080041
1.350000 0.202500 195.007024 7.573260 24.997652 -78.084671
1.360000 0.204000 196.508283 7.753514 25.275897 -78.079782
1.370000 0.205500 198.010880 7.937300 25.556593 -78.065325
1.380000 0.207000 199.514831 8.124666 25.839764 -78.041250
1.390000 0.208500 201.020153 8.315663 26.125436 -78.007508
0.010000 0.001500 1.408629 0.000862 1.085780 -1.506826
0.020000 0.003000 2.818636 0.002261 1.545353 -2.972235
0.030000 0.004500 4.229429 0.003886 1.873123 -4.399775
0.040000 0.006000 5.640799 0.005672 2.133201 -5.791806
0.050000 0.007500 7.052638 0.007613 2.351774 -7.150311
0.060000 0.009000 8.464884 0.009723 2.542632 -8.477060
0.070000 0.010500 9.877498 0.012030 2.714060 -9.773671
0.080000 0.012000 11.290457 0.014565 2.871453 -11.041646
0.090000 0.013500 12.703750 0.017357 3.018523 -12.282388
0.100000 0.015000 14.117369 0.020439 3.157922 -13.497214
0.110000 0.016500 15.531311 0.023838 3.291601 -14.687362
0.120000 0.018000 16.945578 0.027582 3.421026 -15.854004
0.130000 0.019500 18.360173 0.031693 3.547313 -16.998241
0.140000 0.021000 19.775098 0.036194 3.671325 -18.121118
0.150000 0.022500 21.190359 0.041103 3.793730 -19.223618
0.160000 0.024000 22.605961 0.046435 3.915052 -20.306673
0.170000 0.025500 24.021910 0.052205 4.035701 -21.371160
0.180000 0.027000 25.438212 0.058422 4.155997 -22.417909
0.190000 0.028500 26.854871 0.065095 4.276192 -23.447700
0.200000 0.030000 28.271894 0.072232 4.396479 -24.461270
0.210000 0.031500 29.689286 0.079837 4.517008 -25.459311
0.220000 0.033000 31.107050 0.087913 4.637892 -26.442473
0.230000 0.034500 32.525193 0.096461 4.759215 -27.411369
0.240000 0.036000 33.943717 0.105483 4.881037 -28.366569
0.250000 0.037500 35.362627 0.114977 5.003400 -29.308610
0.260000 0.039000 36.781927 0.124942 5.126328 -30.237994
0.270000 0.040500 38.201618 0.135376 5.249837 -31.155185
0.280000 0.042000 39.621705 0.146275 5.373929 -32.060621
0.290000 0.043500 41.042189 0.157637 5.498602 -32.954704
0.300000 0.045000 42.463073 0.169457 5.623845 -33.837811
0.310000 0.046500 43.884358 0.181733 5.749644 -34.710288
0.320000 0.048000 45.306047 0.194460 5.875983 -35.572455
0.330000 0.049500 46.728141 0.207634 6.002840 -36.424609
0.340000 0.051000 48.150640 0.221253 6.130195 -37.267020
0.350000 0.052500 49.573546 0.235313 6.258026 -38.099937
0.360000 0.054000 50.996861 0.249813 6.386311 -38.923587
0.370000 0.055500 52.420584 0.264748 6.515028 -39.738178
0.380000 0.057000 53.844717 0.280119 6.644155 -40.543896
0.390000 0.058500 55.269260 0.295925 6.773673 -41.340911
0.400000 0.060000 56.694214 0.312164 6.903561 -42.129374
0.410000 0.061500 58.119579 0.328838 7.033804 -42.909423
0.420000 0.063000 59.545356 0.345949 7.164384 -43.681178
0.430000 0.064500 60.971546 0.363497 7.295287 -44.444746
0.440000 0.066000 62.398149 0.381488 7.426502 -45.200220
0.450000 0.067500 63.825166 0.399924 7.558017 -45.947682
0.460000 0.069000 65.252598 0.418811 7.689824 -46.687201
0.470000 0.070500 66.680445 0.438155 7.821916 -47.418834
0.480000 0.072000 68.108709 0.457963 7.954289 -48.142632
0.490000 0.073500 69.537390 0.478242 8.086940 -48.858632
0.500000 0.075000 70.966490 0.499002 8.219869 -49.566866
0.510000 0.076500 72.396010 0.520253 8.353076 -50.267355
0.520000 0.078000 73.825952 0.542005 8.486564 -50.960115
0.530000 0.079500 75.256317 0.564271 8.620338 -51.645152
0.540000 0.081000 76.687107 0.587063 8.754406 -52.322470
0.550000 0.082500 78.118324 0.610396 8.888774 -52.992064
0.560000 0.084000 79.549970 0.634285 9.023455 -53.653924
0.570000 0.085500 80.982048 0.658744 9.158457 -54.308036
0.580000 0.087000 82.414560 0.683793 9.293796 -54.954382
0.590000 0.088500 83.847510 0.709447 9.429486 -55.592939
0.600000 0.090000 85.280899 0.735726 9.565543 -56.223682
0.610000 0.091500 86.714731 0.762651 9.701984 -56.846580
0.620000 0.093000 88.149011 0.790240 9.838827 -57.461602
0.630000 0.094500 89.583741 0.818516 9.976094 -58.068713
0.640000 0.096000 91.018925 0.847502 10.113804 -58.667877
0.650000 0.097500 92.454568 0.877220 10.251981 -59.259054
0.660000 0.099000 93.890674 0.907694 10.390647 -59.842206
0.670000 0.100500 95.327248 0.938950 10.529826 -60.417289
0.680000 0.102000 96.764294 0.971014 10.669545 -60.984263
0.690000 0.103500 98.201817 1.003910 10.809827 -61.543082
0.700000 0.105000 99.639824 1.037668 10.950702 -62.093704
0.710000 0.106500 101.078319 1.072314 11.092195 -62.636084
0.720000 0.108000 102.517308 1.107878 11.234336 -63.170176
0.730000 0.109500 103.956798 1.144388 11.377153 -63.695937
0.740000 0.111000 105.396795 1.181875 11.520676 -64.213321
0.750000 0.112500 106.837305 1.220369 11.664934 -64.722283
0.760000 0.114000 108.278335 1.259902 11.809959 -65.222781
0.770000 0.115500 109.719893 1.300506 11.955781 -65.714770
0.780000 0.117000 111.161984 1.342212 12.102431 -66.198206
0.790000 0.118500 112.604618 1.385054 12.249942 -66.673049
0.800000 0.120000 114.047802 1.429065 12.398346 -67.139257
0.810000 0.121500 115.491543 1.474280 12.547675 -67.596788
0.820000 0.123000 116.935849 1.520733 12.697962 -68.045605
0.830000 0.124500 118.380730 1.568458 12.849239 -68.485668
0.840000 0.126000 119.826194 1.617492 13.001541 -68.916940
0.850000 0.127500 121.272250 1.667870 13.154899 -69.339385
0.860000 0.129000 122.718906 1.719629 13.309348 -69.752969
0.870000 0.130500 124.166172 1.772805 13.464921 -70.157658
0.880000 0.132000 125.614058 1.827435 13.621651 -70.553420
0.890000 0.133500 127.062573 1.883557 13.779573 -70.940225
0.900000 0.135000 128.511727 1.941208 13.938720 -71.318043
0.910000 0.136500 129.961531 2.000426 14.099125 -71.686845
0.920000 0.138000 131.411993 2.061251 14.260822 -72.046607
0.930000 0.139500 132.863126 2.123719 14.423845 -72.397302
0.940000 0.141000 134.314940 2.187871 14.588226 -72.738908
0.950000 0.142500 135.767445 2.253745 14.754001 -73.071401
0.960000 0.144000 137.220653 2.321380 14.921201 -73.394762
0.970000 0.145500 138.674575 2.390817 15.089860 -73.708970
0.980000 0.147000 140.129222 2.462095 15.260010 -74.014008
0.990000 0.148500 141.584605 2.535254 15.431686 -74.309860
1.000000 0.150000 143.040738 2.610334 15.604919 -74.596509
1.010000 0.151500 144.497631 2.687375 15.779741 -74.873941
1.020000 0.153000 145.955296 2.766418 15.956186 -75.142145
1.030000 0.154500 147.413747 2.847503 16.134284 -75.401109
1.040000 0.156000 148.872995 2.930672 16.314069 -75.650822
1.050000 0.157500 150.333052 3.015964 16.495571 -75.891274
1.060000 0.159000 151.793933 3.103420 16.678822 -76.122459
1.070000 0.160500 153.255648 3.193083 16.863852 -76.344369
1.080000 0.162000 154.718212 3.284992 17.050693 -76.556997
1.090000 0.163500 156.181638 3.379189 17.239376 -76.760340
1.100000 0.165000 157.645938 3.475714 17.429930 -76.954392
1.110000 0.166500 159.111127 3.574610 17.622385 -77.139150
1.120000 0.168000 160.577217 3.675918 17.816771 -77.314612
1.130000 0.169500 162.044223 3.779678 18.013117 -77.480776
1.140000 0.171000 163.512158 3.885932 18.211453 -77.637641
1.150000 0.172500 164.981037 3.994722 18.411806 -77.785206
1.160000 0.174000 166.450872 4.106089 18.614206 -77.923471
1.170000 0.175500 167.921679 4.220074 18.818681 -78.052438
1.180000 0.177000 169.393471 4.336719 19.025258 -78.172106
1.190000 0.178500 170.866263 4.456064 19.233966 -78.282477
1.200000 0.180000 172.340069 4.578152 19.444830 -78.383552
1.210000 0.181500 173.814905 4.703025 19.657877 -78.475335
1.220000 0.183000 175.290784 4.830722 19.873136 -78.557827
1.230000 0.184500 176.767721 4.961286 20.090630 -78.631029
1.240000 0.186000 178.245732 5.094758 20.310387 -78.694946
1.250000 0.187500 179.724831 5.231179 20.532432 -78.749578
1.260000 0.189000 181.205033 5.370590 20.756789 -78.794929
1.270000 0.190500 182.686354 5.513034 20.983485 -78.831001
1.280000 0.192000 184.168808 5.658550 21.212542 -78.857796
1.290000 0.193500 185.652411 5.807181 21.443987 -78.875317
1.300000 0.195000 187.137179 5.958967 21.677841 -78.883565
1.310000 0.196500 188.623127 6.113950 21.914130 -78.882542
1.320000 0.198000 190.110269 6.272171 22.152876 -78.872250
1.330000 0.199500 191.598623 6.433670 22.394102 -78.852689
1.340000 0.201000 193.088204 6.598489 22.637830 -78.823861
1.350000 0.202500 194.579027 6.766669 22.884084 -78.785766
1.360000 0.204000 196.071108 6.938250 23.132884 -78.738404
1.370000 0.205500 197.564464 7.113273 23.384253 -78.681774
1.380000 0.207000 199.059110 7.291780 23.638212 -78.615876
1.390000 0.208500 200.555062 7.473810 23.894782 -78.540708
0.010000 0.001500 1.408617 0.000851 1.078322 -1.504206
0.020000 0.003000 2.818591 0.002215 1.530290 -2.967142
0.030000 0.004500 4.229327 0.003782 1.850380 -4.392244
0.040000 0.006000 5.640617 0.005487 2.102752 -5.781787
0.050000 0.007500 7.052352 0.007325 2.313636 -7.137674
0.060000 0.009000 8.464472 0.009313 2.496865 -8.461600
0.070000 0.010500 9.876938 0.011481 2.660759 -9.755114
0.080000 0.012000 11.289729 0.013862 2.810750 -11.019651
0.090000 0.013500 12.702833 0.016490 2.950583 -12.256550
0.100000 0.015000 14.116244 0.019400 3.082944 -13.467070
0.110000 0.016500 15.529962 0.022625 3.209816 -14.652397
0.120000 0.018000 16.943988 0.026197 3.332692 -15.813648
0.130000 0.019500 18.358328 0.030145 3.452718 -16.951883
0.140000 0.021000 19.772986 0.034494 3.570781 -18.068105
0.150000 0.022500 21.187971 0.039270 3.687578 -19.163262
0.160000 0.024000 22.603288 0.044493 3.803654 -20.238255
0.170000 0.025500 24.018946 0.050183 3.919441 -21.293936
0.180000 0.027000 25.434953 0.056356 4.035279 -22.331113
0.190000 0.028500 26.851316 0.063027 4.151438 -23.350554
0.200000 0.030000 28.268044 0.070209 4.268129 -24.352982
0.210000 0.031500 29.685144 0.077911 4.385516 -25.339086
0.220000 0.033000 31.102623 0.086143 4.503725 -26.309514
0.230000 0.034500 32.520488 0.094912 4.622852 -27.264881
0.240000 0.036000 33.938747 0.104223 4.742968 -28.205768
0.250000 0.037500 35.357405 0.114080 4.864122 -29.132722
0.260000 0.039000 36.776468 0.124487 4.986347 -30.046259
0.270000 0.040500 38.195941 0.135446 5.109663 -30.946867
0.280000 0.042000 39.615831 0.146957 5.234077 -31.835003
0.290000 0.043500 41.036142 0.159022 5.359588 -32.711098
0.300000 0.045000 42.456878 0.171640 5.486189 -33.575556
0.310000 0.046500 43.878045 0.184810 5.613864 -34.428756
0.320000 0.048000 45.299645 0.198532 5.742596 -35.271053
0.330000 0.049500 46.721682 0.212803 5.872361 -36.102777
0.340000 0.051000 48.144160 0.227623 6.003136 -36.924240
0.350000 0.052500 49.567082 0.242991 6.134894 -37.735730
0.360000 0.054000 50.990451 0.258903 6.267606 -38.537514
0.370000 0.055500 52.414269 0.275360 6.401245 -39.329843
0.380000 0.057000 53.838540 0.292359 6.535782 -40.112948
0.390000 0.058500 55.263265 0.309900 6.671189 -40.887042
0.400000 0.060000 56.688446 0.327983 6.807437 -41.652322
0.410000 0.061500 58.114087 0.346607 6.944499 -42.408971
0.420000 0.063000 59.540188 0.365772 7.082349 -43.157155
0.430000 0.064500 60.966752 0.385479 7.220962 -43.897025
0.440000 0.066000 62.393781 0.405730 7.360315 -44.628722
0.450000 0.067500 63.821276 0.426527 7.500384 -45.352372
0.460000 0.069000 65.249239 0.447871 7.641149 -46.068090
0.470000 0.070500 66.677673 0.469767 7.782590 -46.775978
0.480000 0.072000 68.106578 0.492218 7.924690 -47.476129
0.490000 0.073500 69.535956 0.515229 8.067433 -48.168625
0.500000 0.075000 70.965810 0.538805 8.210805 -48.853540
0.510000 0.076500 72.396142 0.562952 8.354792 -49.530937
0.520000 0.078000 73.826952 0.587677 8.499384 -50.200872
0.530000 0.079500 75.258243 0.612989 8.644571 -50.863393
0.540000 0.081000 76.690018 0.638895 8.790346 -51.518540
0.550000 0.082500 78.122278 0.665405 8.936702 -52.166346
0.560000 0.084000 79.555025 0.692529 9.083636 -52.806839
0.570000 0.085500 80.988263 0.720277 9.231144 -53.440039
0.580000 0.087000 82.421993 0.748662 9.379225 -54.065962
0.590000 0.088500 83.856217 0.777696 9.527879 -54.684618
0.600000 0.090000 85.290940 0.807393 9.677108 -55.296012
0.610000 0.091500 86.726163 0.837766 9.826915 -55.900144
0.620000 0.093000 88.161889 0.868831 9.977304 -56.497012
0.630000 0.094500 89.598122 0.900603 10.128280 -57.086609
0.640000 0.096000 91.034866 0.933099 10.279852 -57.668922
0.650000 0.097500 92.472123 0.966337 10.432027 -58.243939
0.660000 0.099000 93.909897 1.000333 10.584814 -58.811642
0.670000 0.100500 95.348191 1.035108 10.738223 -59.372011
0.680000 0.102000 96.787011 1.070680 10.892268 -59.925024
0.690000 0.103500 98.226360 1.107071 11.046959 -60.470657
0.700000 0.105000 99.666243 1.144300 11.202311 -61.008883
0.710000 0.106500 101.106663 1.182391 11.358338 -61.539673
0.720000 0.108000 102.547626 1.221365 11.515056 -62.062999
0.730000 0.109500 103.989137 1.261245 11.672481 -62.578828
0.740000 0.111000 105.431200 1.302055 11.830630 -63.087127
0.750000 0.112500 106.873821 1.343821 11.989520 -63.587864
0.760000 0.114000 108.317006 1.386566 12.149171 -64.081004
0.770000 0.115500 109.760759 1.430317 12.309602 -64.566510
0.780000 0.117000 111.205087 1.475100 12.470832 -65.044349
0.790000 0.118500 112.649997 1.520942 12.632883 -65.514481
0.800000 0.120000 114.095493 1.567870 12.795775 -65.976872
0.810000 0.121500 115.541583 1.615913 12.959530 -66.431484
0.820000 0.123000 116.988273 1.665099 13.124170 -66.878280
0.830000 0.124500 118.435570 1.715457 13.289718 -67.317222
0.840000 0.126000 119.883481 1.767018 13.456196 -67.748273
0.850000 0.127500 121.332013 1.819810 13.623629 -68.171396
0.860000 0.129000 122.781173 1.873866 13.792040 -68.586555
0.870000 0.130500 124.230970 1.929215 13.961453 -68.993712
0.880000 0.132000 125.681410 1.985891 14.131893 -69.392833
0.890000 0.133500 127.132502 2.043924 14.303385 -69.783880
0.900000 0.135000 128.584254 2.103347 14.475953 -70.166819
0.910000 0.136500 130.036674 2.164194 14.649624 -70.541615
0.920000 0.138000 131.489770 2.226497 14.824421 -70.908234
0.930000 0.139500 132.943552 2.290290 15.000372 -71.266643
0.940000 0.141000 134.398028 2.355607 15.177502 -71.616810
0.950000 0.142500 135.853207 2.422482 15.355837 -71.958701
0.960000 0.144000 137.309098 2.490951 15.535403 -72.292286
0.970000 0.145500 138.765711 2.561048 15.716226 -72.617535
0.980000 0.147000 140.223055 2.632808 15.898333 -72.934418
0.990000 0.148500 141.681140 2.706268 16.081750 -73.242906
1.000000 0.150000 143.139976 2.781463 16.266504 -73.542971
1.010000 0.151500 144.599572 2.858429 16.452621 -73.834587
1.020000 0.153000 146.059939 2.937203 16.640127 -74.117727
1.030000 0.154500 147.521088 3.017821 16.829049 -74.392366
1.040000 0.156000 148.983029 3.100320 17.019414 -74.658479
1.050000 0.157500 150.445771 3.184738 17.211247 -74.916044
1.060000 0.159000 151.909328 3.271112 17.404576 -75.165037
1.070000 0.160500 153.373708 3.359479 17.599427 -75.405437
1.080000 0.162000 154.838924 3.449877 17.795825 -75.637223
1.090000 0.163500 156.304986 3.542344 17.993797 -75.860375
1.100000 0.165000 157.771906 3.636918 18.193370 -76.074874
1.110000 0.166500 159.239696 3.733637 18.394568 -76.280701
1.120000 0.168000 160.708366 3.832539 18.597419 -76.477840
1.130000 0.169500 162.177930 3.933662 18.801947 -76.666273
1.140000 0.171000 163.648399 4.037046 19.008178 -76.845984
1.150000 0.172500 165.119784 4.142729 19.216139 -77.016959
1.160000 0.174000 166.592098 4.250750 19.425853 -77.179183
1.170000 0.175500 168.065354 4.361147 19.637347 -77.332642
1.180000 0.177000 169.539564 4.473959 19.850645 -77.477324
1.190000 0.178500 171.014740 4.589225 20.065772 -77.613216
1.200000 0.180000 172.490896 4.706985 20.282753 -77.740306
1.210000 0.181500 173.968043 4.827278 20.501612 -77.858584
1.220000 0.183000 175.446194 4.950141 20.722374 -77.968039
1.230000 0.184500 176.925364 5.075616 20.945062 -78.068660
1.240000 0.186000 178.405564 5.203740 21.169701 -78.160440
1.250000 0.187500 179.886809 5.334554 21.396314 -78.243368
1.260000 0.189000 181.369111 5.468095 21.624924 -78.317436
1.270000 0.190500 182.852483 5.604404 21.855555 -78.382636
1.280000 0.192000 184.336940 5.743520 22.088230 -78.438961
1.290000 0.193500 185.822495 5.885482 22.322971 -78.486404
1.300000 0.195000 187.309161 6.030329 22.559802 -78.524957
1.310000 0.196500 188.796953 6.178101 22.798745 -78.554613
1.320000 0.198000 190.285884 6.328835 23.039820 -78.575367
1.330000 0.199500 191.775969 6.482573 23.283052 -78.587213
1.340000 0.201000 193.267221 6.639352 23.528461 -78.590144
1.350000 0.202500 194.759654 6.799212 23.776068 -78.584155
1.360000 0.204000 196.253283 6.962192 24.025895 -78.569240
1.370000 0.205500 197.748121 7.128331 24.277963 -78.545395
1.380000 0.207000 199.244185 7.297668 24.532293 -78.512613
1.390000 0.208500 200.741486 7.470240 24.788904 -78.470890
0.010000 0.001500 1.408669 0.000902 1.112954 -1.492292
0.020000 0.003000 2.818796 0.002414 1.598538 -2.944266
0.030000 0.004500 4.229782 0.004221 1.951454 -4.359148
0.040000 0.006000 5.641416 0.006250 2.235943 -5.739140
0.050000 0.007500 7.053587 0.008492 2.478279 -7.086107
0.060000 0.009000 8.466231 0.010960 2.692320 -8.401722
0.070000 0.010500 9.879307 0.013677 2.886405 -9.687517
0.080000 0.012000 11.292792 0.016672 3.065974 -10.944916
0.090000 0.013500 12.706670 0.019973 3.234781 -12.175250
0.100000 0.015000 14.120933 0.023611 3.395516 -13.379769
0.110000 0.016500 15.535578 0.027613 3.550165 -14.559650
0.120000 0.018000 16.950604 0.032004 3.700222 -15.716006
0.130000 0.019500 18.366013 0.036809 3.846834 -16.849887
0.140000 0.021000 19.781809 0.042048 3.990888 -17.962288
0.150000 0.022500 21.197994 0.047740 4.133080 -19.054149
0.160000 0.024000 22.614575 0.053902 4.273955 -20.126361
0.170000 0.025500 24.031556 0.060546 4.413945 -21.179767
0.180000 0.027000 25.448942 0.067683 4.553390 -22.215163
0.190000 0.028500 26.866738 0.075325 4.692557 -23.233304
0.200000 0.030000 28.284950 0.083476 4.831658 -24.234903
0.210000 0.031500 29.703582 0.092143 4.970858 -25.220634
0.220000 0.033000 31.122639 0.101328 5.110282 -26.191131
0.230000 0.034500 32.542126 0.111035 5.250026 -27.146996
0.240000 0.036000 33.962046 0.121263 5.390163 -28.088792
0.250000 0.037500 35.382403 0.132012 5.530742 -29.017053
0.260000 0.039000 36.803200 0.143280 5.671798 -29.932278
0.270000 0.040500 38.224441 0.155064 5.813351 -30.834939
0.280000 0.042000 39.646127 0.167362 5.955410 -31.725475
0.290000 0.043500 41.068262 0.180168 6.097978 -32.604301
0.300000 0.045000 42.490847 0.193478 6.241047 -33.471804
0.310000 0.046500 43.913884 0.207286 6.384607 -34.328346
0.320000 0.048000 45.337375 0.221589 6.528640 -35.174264
0.330000 0.049500 46.761320 0.236380 6.673127 -36.009873
0.340000 0.051000 48.185720 0.251653 6.818047 -36.835467
0.350000 0.052500 49.610577 0.267403 6.963376 -37.651317
0.360000 0.054000 51.035891 0.283624 7.109090 -38.457675
0.370000 0.055500 52.461662 0.300312 7.255163 -39.254776
0.380000 0.057000 53.887889 0.317461 7.401569 -40.042835
0.390000 0.058500 55.314575 0.335065 7.548285 -40.822050
0.400000 0.060000 56.741717 0.353122 7.695285 -41.592605
0.410000 0.061500 58.169317 0.371626 7.842545 -42.354666
0.420000 0.063000 59.597373 0.390575 7.990043 -43.108387
0.430000 0.064500 61.025885 0.409965 8.137758 -43.853908
0.440000 0.066000 62.454854 0.429795 8.285667 -44.591355
0.450000 0.067500 63.884278 0.450061 8.433753 -45.320843
0.460000 0.069000 65.314158 0.470763 8.581998 -46.042474
0.470000 0.070500 66.744492 0.491901 8.730385 -46.756342
0.480000 0.072000 68.175281 0.513474 8.878900 -47.462528
0.490000 0.073500 69.606523 0.535483 9.027530 -48.161106
0.500000 0.075000 71.038220 0.557930 9.176264 -48.852138
0.510000 0.076500 72.470369 0.580817 9.325090 -49.535681
0.520000 0.078000 73.902972 0.604147 9.474002 -50.211783
0.530000 0.079500 75.336028 0.627923 9.622991 -50.880482
0.540000 0.081000 76.769536 0.652149 9.772053 -51.541813
0.550000 0.082500 78.203498 0.676831 9.921183 -52.195802
0.560000 0.084000 79.637912 0.701975 10.070380 -52.842470
0.570000 0.085500 81.072779 0.727586 10.219642 -53.481832
0.580000 0.087000 82.508100 0.753673 10.368969 -54.113899
0.590000 0.088500 83.943875 0.780243 10.518364 -54.738674
0.600000 0.090000 85.380105 0.807305 10.667828 -55.356160
0.610000 0.091500 86.816789 0.834868 10.817367 -55.966352
0.620000 0.093000 88.253930 0.862942 10.966986 -56.569242
0.630000 0.094500 89.691527 0.891538 11.116690 -57.164820
0.640000 0.096000 91.129583 0.920668 11.266489 -57.753072
0.650000 0.097500 92.568098 0.950344 11.416390 -58.333979
0.660000 0.099000 94.007074 0.980578 11.566404 -58.907522
0.670000 0.100500 95.446512 1.011383 11.716540 -59.473679
0.680000 0.102000 96.886415 1.042775 11.866811 -60.032423
0.690000 0.103500 98.326783 1.074768 12.017229 -60.583729
0.700000 0.105000 99.767620 1.107377 12.167808 -61.127567
0.710000 0.106500 101.208927 1.140618 12.318561 -61.663907
0.720000 0.108000 102.650706 1.174507 12.469504 -62.192717
0.730000 0.109500 104.092961 1.209063 12.620652 -62.713963
0.740000 0.111000 105.535694 1.244302 12.772021 -63.227611
0.750000 0.112500 106.978908 1.280243 12.923628 -63.733626
0.760000 0.114000 108.422606 1.316904 13.075492 -64.231970
0.770000 0.115500 109.866791 1.354306 13.227629 -64.722609
0.780000 0.117000 111.311467 1.392468 13.380059 -65.205503
0.790000 0.118500 112.756637 1.431410 13.532800 -65.680616
0.800000 0.120000 114.202305 1.471153 13.685873 -66.147908
0.810000 0.121500 115.648475 1.511718 13.839297 -66.607342
0.820000 0.123000 117.095150 1.553129 13.993093 -67.058880
0.830000 0.124500 118.542337 1.595405 14.147281 -67.502483
0.840000 0.126000 119.990037 1.638571 14.301883 -67.938114
0.850000 0.127500 121.438257 1.682650 14.456920 -68.365734
0.860000 0.129000 122.887001 1.727664 14.612414 -68.785307
0.870000 0.130500 124.336275 1.773639 14.768387 -69.196795
0.880000 0.132000 125.786082 1.820597 14.924861 -69.600163
0.890000 0.133500 127.236428 1.868564 15.081858 -69.995374
0.900000 0.135000 128.687319 1.917565 15.239402 -70.382394
0.910000 0.136500 130.138761 1.967625 15.397514 -70.761189
0.920000 0.138000 131.590758 2.018770 15.556219 -71.131726
0.930000 0.139500 133.043318 2.071025 15.715539 -71.493971
0.940000 0.141000 134.496445 2.124417 15.875497 -71.847896
0.950000 0.142500 135.950147 2.178973 16.036117 -72.193468
0.960000 0.144000 137.404429 2.234718 16.197421 -72.530659
0.970000 0.145500 138.859298 2.291680 16.359434 -72.859441
0.980000 0.147000 140.314760 2.349887 16.522179 -73.179788
0.990000 0.148500 141.770823 2.409365 16.685679 -73.491675
1.000000 0.150000 143.227494 2.470142 16.849958 -73.795077
1.010000 0.151500 144.684778 2.532246 17.015039 -74.089972
1.020000 0.153000 146.142685 2.595705 17.180946 -74.376339
1.030000 0.154500 147.601220 2.660547 17.347702 -74.654158
1.040000 0.156000 149.060391 2.726800 17.515330 -74.923411
1.050000 0.157500 150.520207 2.794492 17.683854 -75.184081
1.060000 0.159000 151.980674 2.863653 17.853296 -75.436154
1.070000 0.160500 153.441801 2.934309 18.023680 -75.679616
1.080000 0.162000 154.903595 3.006491 18.195029 -75.914454
1.090000 0.163500 156.366064 3.080226 18.367365 -76.140659
1.100000 0.165000 157.829217 3.155544 18.540712 -76.358222
1.110000 0.166500 159.293063 3.232473 18.715091 -76.567135
1.120000 0.168000 160.757608 3.311041 18.890525 -76.767394
1.130000 0.169500 162.222863 3.391278 19.067037 -76.958995
1.140000 0.171000 163.688835 3.473212 19.244648 -77.141936
1.150000 0.172500 165.155533 3.556872 19.423381 -77.316215
1.160000 0.174000 166.622967 3.642287 19.603257 -77.481836
1.170000 0.175500 168.091144 3.729485 19.784296 -77.638800
1.180000 0.177000 169.560074 3.818494 19.966522 -77.787112
1.190000 0.178500 171.029767 3.909344 20.149954 -77.926778
1.200000 0.180000 172.500231 4.002062 20.334614 -78.057806
1.210000 0.181500 173.971475 4.096677 20.520523 -78.180207
1.220000 0.183000 175.443509 4.193217 20.707699 -78.293990
1.230000 0.184500 176.916342 4.291710 20.896165 -78.399169
1.240000 0.186000 178.389985 4.392184 21.085938 -78.495757
1.250000 0.187500 179.864445 4.494667 21.277040 -78.583772
1.260000 0.189000 181.339734 4.599186 21.469490 -78.663229
1.270000 0.190500 182.815860 4.705769 21.663306 -78.734148
1.280000 0.192000 184.292833 4.814443 21.858507 -78.796549
1.290000 0.193500 185.770664 4.925235 22.055112 -78.850454
1.300000 0.195000 187.249362 5.038172 22.253140 -78.895886
1.310000 0.196500 188.728937 5.153280 22.452607 -78.932869
1.320000 0.198000 190.209399 5.270587 22.653532 -78.961429
1.330000 0.199500 191.690759 5.390118 22.855933 -78.981594
1.340000 0.201000 193.173025 5.511900 23.059826 -78.993391
1.350000 0.202500 194.656209 5.635958 23.265228 -78.996851
1.360000 0.204000 196.140320 5.762318 23.472156 -78.992004
1.370000 0.205500 197.625368 5.891005 23.680625 -78.978881
1.380000 0.207000 199.111365 6.022045 23.890653 -78.957516
1.390000 0.208500 200.598320 6.155462 24.102254 -78.927943
0.010000 0.001500 1.408612 0.000847 1.074411 -1.548195
0.020000 0.003000 2.818574 0.002212 1.524804 -3.051183
0.030000 0.004500 4.229303 0.003796 1.845139 -4.513169
0.040000 0.006000 5.640596 0.005546 2.099279 -5.936963
0.050000 0.007500 7.052349 0.007461 2.313222 -7.324934
0.060000 0.009000 8.464505 0.009563 2.500596 -8.679198
0.070000 0.010500 9.877030 0.011881 2.669539 -10.001694
0.080000 0.012000 11.289904 0.014447 2.825315 -11.294217
0.090000 0.013500 12.703115 0.017292 2.971511 -12.558445
0.100000 0.015000 14.116660 0.020445 3.110668 -13.795946
0.110000 0.016500 15.530536 0.023931 3.244630 -15.008194
0.120000 0.018000 16.944746 0.027774 3.374763 -16.196570
0.130000 0.019500 18.359291 0.031992 3.502091 -17.362375
0.140000 0.021000 19.774175 0.036601 3.627388 -18.506827
0.150000 0.022500 21.189403 0.041613 3.751246 -19.631071
0.160000 0.024000 22.604979 0.047037 3.874111 -20.736178
0.170000 0.025500 24.020906 0.052879 3.996326 -21.823152
0.180000 0.027000 25.437190 0.059144 4.118148 -22.892927
0.190000 0.028500 26.853833 0.065832 4.239770 -23.946379
0.200000 0.030000 28.270840 0.072943 4.361334 -24.984319
0.210000 0.031500 29.688213 0.080475 4.482941 -26.007503
0.220000 0.033000 31.105954 0.088424 4.604663 -27.016628
0.230000 0.034500 32.524066 0.096786 4.726545 -28.012342
0.240000 0.036000 33.942550 0.105555 4.848616 -28.995239
0.250000 0.037500 35.361408 0.114725 4.970887 -29.965867
0.260000 0.039000 36.780641 0.124290 5.093362 -30.924727
0.270000 0.040500 38.200249 0.134244 5.216033 -31.872277
0.280000 0.042000 39.620233 0.144581 5.338889 -32.808933
0.290000 0.043500 41.040593 0.155294 5.461913 -33.735075
0.300000 0.045000 42.461329 0.166378 5.585088 -34.651044
0.310000 0.046500 43.882440 0.177829 5.708393 -35.557145
0.320000 0.048000 45.303927 0.189643 5.831809 -36.453654
0.330000 0.049500 46.725788 0.201817 5.955318 -37.340815
0.340000 0.051000 48.148024 0.214349 6.078901 -38.218844
0.350000 0.052500 49.570634 0.227239 6.202544 -39.087930
0.360000 0.054000 50.993617 0.240487 6.326232 -39.948237
0.370000 0.055500 52.416973 0.254095 6.449955 -40.799908
0.380000 0.057000 53.840701 0.268066 6.573705 -41.643064
0.390000 0.058500 55.264802 0.282406 6.697476 -42.477805
0.400000 0.060000 56.689276 0.297121 6.821266 -43.304215
0.410000 0.061500 58.114122 0.312218 6.945077 -44.122359
0.420000 0.063000 59.539341 0.327706 7.068913 -44.932291
0.430000 0.064500 60.964934 0.343598 7.192780 -45.734046
0.440000 0.066000 62.390901 0.359905 7.316689 -46.527650
0.450000 0.067500 63.817244 0.376640 7.440653 -47.313117
0.460000 0.069000 65.243963 0.393821 7.564688 -48.090449
0.470000 0.070500 66.671061 0.411464 7.688814 -48.859640
0.480000 0.072000 68.098540 0.429588 7.813052 -49.620676
0.490000 0.073500 69.526401 0.448212 7.937426 -50.373534
0.500000 0.075000 70.954647 0.467360 8.061964 -51.118186
0.510000 0.076500 72.383282 0.487053 8.186695 -51.854599
0.520000 0.078000 73.812309 0.507318 8.311650 -52.582731
0.530000 0.079500 75.241731 0.528179 8.436863 -53.302541
0.540000 0.081000 76.671552 0.549665 8.562370 -54.013980
0.550000 0.082500 78.101777 0.571805 8.688209 -54.716997
0.560000 0.084000 79.532411 0.594629 8.814419 -55.411540
0.570000 0.085500 80.963459 0.618169 8.941042 -56.097554
0.580000 0.087000 82.394926 0.642457 9.068120 -56.774981
0.590000 0.088500 83.826819 0.667528 9.195697 -57.443763
0.600000 0.090000 85.259144 0.693417 9.323819 -58.103842
0.610000 0.091500 86.691907 0.720162 9.452534 -58.755157
0.620000 0.093000 88.125116 0.747799 9.581889 -59.397650
0.630000 0.094500 89.558778 0.776368 9.711933 -60.031260
0.640000 0.096000 90.992901 0.805908 9.842716 -60.655929
0.650000 0.097500 92.427493 0.836461 9.974290 -61.271596
0.660000 0.099000 93.862564 0.868069 10.106705 -61.878205
0.670000 0.100500 95.298122 0.900775 10.240016 -62.475698
0.680000 0.102000 96.734176 0.934623 10.374273 -63.064018
0.690000 0.103500 98.170737 0.969658 10.509533 -63.643110
0.700000 0.105000 99.607814 1.005926 10.645848 -64.212920
0.710000 0.106500 101.045419 1.043474 10.783272 -64.773395
0.720000 0.108000 102.483561 1.082349 10.921863 -65.324483
0.730000 0.109500 103.922253 1.122601 11.061673 -65.866133
0.740000 0.111000 105.361506 1.164278 11.202759 -66.398296
0.750000 0.112500 106.801332 1.207430 11.345178 -66.920923
0.760000 0.114000 108.241744 1.252109 11.488984 -67.433968
0.770000 0.115500 109.682754 1.298366 11.634234 -67.937385
0.780000 0.117000 111.124375 1.346254 11.780983 -68.431128
0.790000 0.118500 112.566621 1.395826 11.929289 -68.915154
0.800000 0.120000 114.009505 1.447135 12.079208 -69.389419
0.810000 0.121500 115.453042 1.500237 12.230795 -69.853881
0.820000 0.123000 116.897245 1.555187 12.384106 -70.308498
0.830000 0.124500 118.342130 1.612041 12.539199 -70.753228
0.840000 0.126000 119.787712 1.670856 12.696128 -71.188031
0.850000 0.127500 121.234006 1.731688 12.854950 -71.612865
0.860000 0.129000 122.681028 1.794597 13.015720 -72.027689
0.870000 0.130500 124.128793 1.859641 13.178494 -72.432463
0.880000 0.132000 125.577319 1.926879 13.343327 -72.827145
0.890000 0.133500 127.026622 1.996372 13.510275 -73.211693
0.900000 0.135000 128.476718 2.068180 13.679393 -73.586064
0.910000 0.136500 129.927625 2.142364 13.850734 -73.950214
0.920000 0.138000 131.379361 2.218988 14.024355 -74.304101
0.930000 0.139500 132.831943 2.298114 14.200310 -74.647676
0.940000 0.141000 134.285390 2.379805 14.378651 -74.980895
0.950000 0.142500 135.739719 2.464126 14.559435 -75.303707
0.960000 0.144000 137.194951 2.551142 14.742714 -75.616062
0.970000 0.145500 138.651103 2.640918 14.928542 -75.917909
0.980000 0.147000 140.108195 2.733521 15.116972 -76.209191
0.990000 0.148500 141.566246 2.829018 15.308057 -76.489853
1.000000 0.150000 143.025278 2.927476 15.501850 -76.759835
1.010000 0.151500 144.485308 3.028965 15.698405 -77.019076
1.020000 0.153000 145.946359 3.133553 15.897772 -77.267509
1.030000 0.154500 147.408451 3.241312 16.100005 -77.505068
1.040000 0.156000 148.871604 3.352311 16.305156 -77.731682
1.050000 0.157500 150.335841 3.466622 16.513276 -77.947277
1.060000 0.159000 151.801182 3.584318 16.724417 -78.151776
1.070000 0.160500 153.267650 3.705472 16.938630 -78.345096
1.080000 0.162000 154.735267 3.830157 17.155967 -78.527156
1.090000 0.163500 156.204054 3.958450 17.376480 -78.697865
1.100000 0.165000 157.674036 4.090424 17.600217 -78.857132
1.110000 0.166500 159.145234 4.226157 17.827232 -79.004862
1.120000 0.168000 160.617672 4.365725 18.057573 -79.140955
1.130000 0.169500 162.091374 4.509207 18.291293 -79.265307
1.140000 0.171000 163.566363 4.656680 18.528440 -79.377812
1.150000 0.172500 165.042664 4.808225 18.769064 -79.478356
1.160000 0.174000 166.520300 4.963921 19.013217 -79.566825
1.170000 0.175500 167.999296 5.123849 19.260948 -79.643099
1.180000 0.177000 169.479678 5.288091 19.512306 -79.707054
1.190000 0.178500 170.961470 5.456730 19.767341 -79.758563
1.200000 0.180000 172.444698 5.629847 20.026103 -79.797494
1.210000 0.181500 173.929388 5.807527 20.288640 -79.823712
1.220000 0.183000 175.415565 5.989853 20.555001 -79.837076
1.230000 0.184500 176.903256 6.176911 20.825237 -79.837445
1.240000 0.186000 178.392487 6.368786 21.099395 -79.824672
1.250000 0.187500 179.883286 6.565564 21.377524 -79.798606
1.260000 0.189000 181.375678 6.767331 21.659672 -79.759094
1.270000 0.190500 182.869692 6.974174 21.945889 -79.705979
1.280000 0.192000 184.365354 7.186180 22.236221 -79.639102
1.290000 0.193500 185.862694 7.403437 22.530718 -79.558300
1.300000 0.195000 187.361738 7.626033 22.829426 -79.463406
1.310000 0.196500 188.862515 7.854055 23.132393 -79.354255
1.320000 0.198000 190.365054 8.087592 23.439667 -79.230675
1.330000 0.199500 191.869383 8.326733 23.751294 -79.092494
1.340000 0.201000 193.375532 8.571565 24.067321 -78.939539
1.350000 0.202500 194.883529 8.822178 24.387796 -78.771634
1.360000 0.204000 196.393404 9.078660 24.712764 -78.588602
1.370000 0.205500 197.905187 9.341098 25.042270 -78.390266
1.380000 0.207000 199.418907 9.609582 25.376362 -78.176447
1.390000 0.208500 200.934595 9.884198 25.715084 -77.946967
0.010000 0.001500 1.408677 0.000912 1.117743 -1.544755
0.020000 0.003000 2.818834 0.002469 1.611232 -3.044784
0.030000 0.004500 4.229885 0.004372 1.974383 -4.504387
0.040000 0.006000 5.641626 0.006561 2.271007 -5.926478
0.050000 0.007500 7.053953 0.009032 2.527043 -7.313529
0.060000 0.009000 8.466805 0.011799 2.756064 -8.667761
0.070000 0.010500 9.880145 0.014886 2.966154 -9.991209
0.080000 0.012000 11.293950 0.018315 3.162520 -11.285762
0.090000 0.013500 12.708207 0.022111 3.348700 -12.553182
0.100000 0.015000 14.122908 0.026291 3.527181 -13.795115
0.110000 0.016500 15.538046 0.030873 3.699761 -15.013105
0.120000 0.018000 16.953620 0.035869 3.867760 -16.208595
0.130000 0.019500 18.369627 0.041286 4.032160 -17.382936
0.140000 0.021000 19.786068 0.047129 4.193697 -18.537390
0.150000 0.022500 21.202941 0.053399 4.352923 -19.673134
0.160000 0.024000 22.620246 0.060094 4.510254 -20.791263
0.170000 0.025500 24.037983 0.067209 4.666001 -21.892792
0.180000 0.027000 25.456151 0.074737 4.820396 -22.978664
0.190000 0.028500 26.874748 0.082667 4.973607 -24.049746
0.200000 0.030000 28.293773 0.090989 5.125756 -25.106840
0.210000 0.031500 29.713223 0.099690 5.276927 -26.150678
0.220000 0.033000 31.133097 0.108757 5.427177 -27.181931
0.230000 0.034500 32.553391 0.118175 5.576541 -28.201210
0.240000 0.036000 33.974101 0.127930 5.725039 -29.209068
0.250000 0.037500 35.395225 0.138008 5.872677 -30.206004
0.260000 0.039000 36.816759 0.148394 6.019454 -31.192469
0.270000 0.040500 38.238697 0.159074 6.165364 -32.168861
0.280000 0.042000 39.661037 0.170036 6.310396 -33.135537
0.290000 0.043500 41.083772 0.181268 6.454538 -34.092809
0.300000 0.045000 42.506900 0.192758 6.597777 -35.040951
0.310000 0.046500 43.930415 0.204497 6.740102 -35.980199
0.320000 0.048000 45.354312 0.216477 6.881502 -36.910755
0.330000 0.049500 46.778588 0.228692 7.021971 -37.832791
0.340000 0.051000 48.203237 0.241135 7.161503 -38.746446
0.350000 0.052500 49.628255 0.253803 7.300097 -39.651835
0.360000 0.054000 51.053639 0.266696 7.437753 -40.549046
0.370000 0.055500 52.479384 0.279814 7.574478 -41.438145
0.380000 0.057000 53.905486 0.293158 7.710280 -42.319179
0.390000 0.058500 55.331943 0.306732 7.845173 -43.192172
0.400000 0.060000 56.758750 0.320544 7.979173 -44.057135
0.410000 0.061500 58.185906 0.334600 8.112300 -44.914060
0.420000 0.063000 59.613408 0.348911 8.244579 -45.762928
0.430000 0.064500 61.041254 0.363488 8.376037 -46.603705
0.440000 0.066000 62.469443 0.378345 8.506705 -47.436348
0.450000 0.067500 63.897972 0.393499 8.636617 -48.260804
0.460000 0.069000 65.326841 0.408965 8.765812 -49.077010
0.470000 0.070500 66.756050 0.424765 8.894329 -49.884897
0.480000 0.072000 68.185599 0.440919 9.022211 -50.684390
0.490000 0.073500 69.615489 0.457450 9.149506 -51.475407
0.500000 0.075000 71.045720 0.474383 9.276261 -52.257863
0.510000 0.076500 72.476293 0.491743 9.402527 -53.031670
0.520000 0.078000 73.907212 0.509561 9.528358 -53.796736
0.530000 0.079500 75.338478 0.527864 9.653808 -54.552966
0.540000 0.081000 76.770094 0.546685 9.778936 -55.300266
0.550000 0.082500 78.202063 0.566055 9.903798 -56.038541
0.560000 0.084000 79.634390 0.586010 10.028457 -56.767693
0.570000 0.085500 81.067079 0.606585 10.152973 -57.487628
0.580000 0.087000 82.500135 0.627817 10.277410 -58.198249
0.590000 0.088500 83.933562 0.649744 10.401832 -58.899464
0.600000 0.090000 85.367367 0.672406 10.526305 -59.591180
0.610000 0.091500 86.801557 0.695844 10.650894 -60.273306
0.620000 0.093000 88.236137 0.720100 10.775667 -60.945753
0.630000 0.094500 89.671115 0.745217 10.900691 -61.608436
0.640000 0.096000 91.106499 0.771239 11.026036 -62.261272
0.650000 0.097500 92.542297 0.798211 11.151769 -62.904180
0.660000 0.099000 93.978518 0.826180 11.277960 -63.537081
0.670000 0.100500 95.415170 0.855193 11.404678 -64.159903
0.680000 0.102000 96.852263 0.885299 11.531995 -64.772572
0.690000 0.103500 98.289808 0.916545 11.659978 -65.375021
0.700000 0.105000 99.727813 0.948982 11.788699 -65.967186
0.710000 0.106500 101.166291 0.982661 11.918228 -66.549004
0.720000 0.108000 102.605253 1.017634 12.048634 -67.120417
0.730000 0.109500 104.044709 1.053951 12.179988 -67.681371
0.740000 0.111000 105.484672 1.091666 12.312360 -68.231812
0.750000 0.112500 106.925155 1.130834 12.445818 -68.771694
0.760000 0.114000 108.366169 1.171507 12.580432 -69.300969
0.770000 0.115500 109.807729 1.213740 12.716272 -69.819596
0.780000 0.117000 111.249848 1.257590 12.853405 -70.327534
0.790000 0.118500 112.692540 1.303111 12.991900 -70.824746
0.800000 0.120000 114.135819 1.350362 13.131825 -71.311198
0.810000 0.121500 115.579700 1.399398 13.273248 -71.786857
0.820000 0.123000 117.024197 1.450277 13.416235 -72.251692
0.830000 0.124500 118.469326 1.503057 13.560852 -72.705677
0.840000 0.126000 119.915103 1.557797 13.707166 -73.148783
0.850000 0.127500 121.361543 1.614557 13.855242 -73.580987
0.860000 0.129000 122.808664 1.673395 14.005145 -74.002265
0.870000 0.130500 124.256481 1.734372 14.156939 -74.412594
0.880000 0.132000 125.705011 1.797548 14.310688 -74.811952
0.890000 0.133500 127.154272 1.862985 14.466455 -75.200320
0.900000 0.135000 128.604281 1.930743 14.624303 -75.577677
0.910000 0.136500 130.055056 2.000885 14.784294 -75.944002
0.920000 0.138000 131.506615 2.073473 14.946489 -76.299274
0.930000 0.139500 132.958977 2.148571 15.110948 -76.643474
0.940000 0.141000 134.412160 2.226241 15.277733 -76.976581
0.950000 0.142500 135.866184 2.306547 15.446903 -77.298571
0.960000 0.144000 137.321066 2.389554 15.618517 -77.609422
0.970000 0.145500 138.776828 2.475326 15.792633 -77.909110
0.980000 0.147000 140.233489 2.563930 15.969310 -78.197609
0.990000 0.148500 141.691068 2.655431 16.148605 -78.474891
1.000000 0.150000 143.149586 2.749895 16.330575 -78.740928
1.010000 0.151500 144.609064 2.847389 16.515277 -78.995686
1.020000 0.153000 146.069523 2.947982 16.702765 -79.239133
1.030000 0.154500 147.530983 3.051741 16.893096 -79.471231
1.040000 0.156000 148.993467 3.158734 17.086324 -79.691941
1.050000 0.157500 150.456994 3.269032 17.282504 -79.901221
1.060000 0.159000 151.921589 3.382703 17.481690 -80.099026
1.070000 0.160500 153.387272 3.499820 17.683935 -80.285307
1.080000 0.162000 154.854065 3.620451 17.889291 -80.460011
1.090000 0.163500 156.321992 3.744670 18.097813 -80.623083
1.100000 0.165000 157.791076 3.872548 18.309551 -80.774464
1.110000 0.166500 159.261339 4.004159 18.524557 -80.914090
1.120000 0.168000 160.732804 4.139576 18.742883 -81.041895
1.130000 0.169500 162.205496 4.278874 18.964580 -81.157807
1.140000 0.171000 163.679438 4.422126 19.189698 -81.261751
1.150000 0.172500 165.154655 4.569410 19.418288 -81.353648
1.160000 0.174000 166.631169 4.720800 19.650399 -81.433415
1.170000 0.175500 168.109007 4.876373 19.886080 -81.500965
1.180000 0.177000 169.588193 5.036208 20.125382 -81.556205
1.190000 0.178500 171.068751 5.200381 20.368353 -81.599040
1.200000 0.180000 172.550708 5.368971 20.615042 -81.629369
1.210000 0.181500 174.034088 5.542058 20.865496 -81.647088
1.220000 0.183000 175.518917 5.719721 21.119765 -81.652090
1.230000 0.184500 177.005222 5.902041 21.377894 -81.644261
1.240000 0.186000 178.493028 6.089097 21.639933 -81.623486
1.250000 0.187500 179.982361 6.280971 21.905927 -81.589643
1.260000 0.189000 181.473250 6.477746 22.175925 -81.542610
1.270000 0.190500 182.965720 6.679502 22.449971 -81.482259
1.280000 0.192000 184.459798 6.886322 22.728113 -81.408458
1.290000 0.193500 185.955512 7.098289 23.010397 -81.321073
1.300000 0.195000 187.452889 7.315487 23.296868 -81.219967
1.310000 0.196500 188.951958 7.537998 23.587571 -81.104998
1.320000 0.198000 190.452745 7.765906 23.882551 -80.976024
1.330000 0.199500 191.955280 7.999295 24.181854 -80.832899
1.340000 0.201000 193.459590 8.238248 24.485524 -80.675473
1.350000 0.202500 194.965705 8.482850 24.793605 -80.503597
1.360000 0.204000 196.473653 8.733184 25.106141 -80.317118
1.370000 0.205500 197.983462 8.989334 25.423174 -80.115881
1.380000 0.207000 199.495163 9.251383 25.744749 -79.899732
1.390000 0.208500 201.008784 9.519416 26.070908 -79.668513
0.010000 0.001500 1.408603 0.000838 1.068633 -1.531639
0.020000 0.003000 2.818538 0.002171 1.512502 -3.019545
0.030000 0.004500 4.229216 0.003698 1.825765 -4.467578
0.040000 0.006000 5.640435 0.005363 2.072423 -5.878270
0.050000 0.007500 7.052089 0.007166 2.278596 -7.253738
0.060000 0.009000 8.464122 0.009131 2.458021 -8.595863
0.070000 0.010500 9.876499 0.011291 2.618941 -9.906365
0.080000 0.012000 11.289201 0.013683 2.766715 -11.186834
0.090000 0.013500 12.702218 0.016344 2.905026 -12.438758
0.100000 0.015000 14.115548 0.019312 3.036501 -13.663533
0.110000 0.016500 15.529191 0.022619 3.163065 -14.862471
0.120000 0.018000 16.943151 0.026299 3.286162 -16.036812
0.130000 0.019500 18.357434 0.030380 3.406890 -17.187728
0.140000 0.021000 19.772048 0.034888 3.526090 -18.316325
0.150000 0.022500 21.186999 0.039848 3.644416 -19.423652
0.160000 0.024000 22.602297 0.045278 3.762373 -20.510699
0.170000 0.025500 24.017949 0.051198 3.880356 -21.578404
0.180000 0.027000 25.433964 0.057622 3.998671 -22.627652
0.190000 0.028500 26.850350 0.064563 4.117553 -23.659280
0.200000 0.030000 28.267115 0.072030 4.237181 -24.674080
0.210000 0.031500 29.684267 0.080034 4.357693 -25.672796
0.220000 0.033000 31.101813 0.088580 4.479187 -26.656132
0.230000 0.034500 32.519760 0.097673 4.601734 -27.624749
0.240000 0.036000 33.938114 0.107316 4.725381 -28.579270
0.250000 0.037500 35.356881 0.117513 4.850158 -29.520280
0.260000 0.039000 36.776067 0.128264 4.976078 -30.448327
0.270000 0.040500 38.195677 0.139568 5.103142 -31.363924
0.280000 0.042000 39.615716 0.151427 5.231343 -32.267553
0.290000 0.043500 41.036189 0.163838 5.360665 -33.159662
0.300000 0.045000 42.457099 0.176801 5.491087 -34.040670
0.310000 0.046500 43.878450 0.190313 5.622584 -34.910965
0.320000 0.048000 45.300246 0.204374 5.755126 -35.770910
0.330000 0.049500 46.722490 0.218980 5.888685 -36.620840
0.340000 0.051000 48.145185 0.234131 6.023227 -37.461063
0.350000 0.052500 49.568333 0.249825 6.158721 -38.291868
0.360000 0.054000 50.991937 0.266060 6.295134 -39.113516
0.370000 0.055500 52.416000 0.282838 6.432435 -39.926249
0.380000 0.057000 53.840524 0.300156 6.570593 -40.730289
0.390000 0.058500 55.265510 0.318017 6.709578 -41.525837
0.400000 0.060000 56.690962 0.336421 6.849362 -42.313076
0.410000 0.061500 58.116880 0.355370 6.989920 -43.092172
0.420000 0.063000 59.543267 0.374867 7.131226 -43.863274
0.430000 0.064500 60.970125 0.394916 7.273259 -44.626516
0.440000 0.066000 62.397456 0.415522 7.415998 -45.382018
0.450000 0.067500 63.825261 0.436690 7.559426 -46.129884
0.460000 0.069000 65.253543 0.458426 7.703526 -46.870209
0.470000 0.070500 66.682304 0.480739 7.848285 -47.603071
0.480000 0.072000 68.111546 0.503637 7.993692 -48.328541
0.490000 0.073500 69.541271 0.527130 8.139739 -49.046676
0.500000 0.075000 70.971481 0.551228 8.286419 -49.757526
0.510000 0.076500 72.402180 0.575944 8.433727 -50.461129
0.520000 0.078000 73.833370 0.601291 8.581661 -51.157516
0.530000 0.079500 75.265053 0.627283 8.730222 -51.846710
0.540000 0.081000 76.697232 0.653935 8.879411 -52.528726
0.550000 0.082500 78.129912 0.681263 9.029233 -53.203572
0.560000 0.084000 79.563094 0.709287 9.179695 -53.871248
0.570000 0.085500 80.996784 0.738023 9.330804 -54.531752
0.580000 0.087000 82.430984 0.767492 9.482570 -55.185073
0.590000 0.088500 83.865698 0.797715 9.635006 -55.831196
0.600000 0.090000 85.300931 0.828715 9.788125 -56.470102
0.610000 0.091500 86.736688 0.860514 9.941943 -57.101765
0.620000 0.093000 88.172972 0.893136 10.096476 -57.726159
0.630000 0.094500 89.609790 0.926608 10.251743 -58.343252
0.640000 0.096000 91.047145 0.960956 10.407765 -58.953008
0.650000 0.097500 92.485045 0.996207 10.564562 -59.555391
0.660000 0.099000 93.923494 1.032390 10.722158 -60.150358
0.670000 0.100500 95.362498 1.069535 10.880576 -60.737867
0.680000 0.102000 96.802064 1.107673 11.039842 -61.317872
0.690000 0.103500 98.242198 1.146834 11.199983 -61.890325
0.700000 0.105000 99.682908 1.187053 11.361026 -62.455178
0.710000 0.106500 101.124200 1.228363 11.523000 -63.012379
0.720000 0.108000 102.566081 1.270798 11.685935 -63.561875
0.730000 0.109500 104.008560 1.314395 11.849862 -64.103613
0.740000 0.111000 105.451644 1.359190 12.014812 -64.637537
0.750000 0.112500 106.895342 1.405220 12.180818 -65.163591
0.760000 0.114000 108.339662 1.452524 12.347912 -65.681718
0.770000 0.115500 109.784613 1.501142 12.516130 -66.191859
0.780000 0.117000 111.230204 1.551114 12.685506 -66.693956
0.790000 0.118500 112.676445 1.602481 12.856075 -67.187950
0.800000 0.120000 114.123345 1.655286 13.027874 -67.673779
0.810000 0.121500 115.570914 1.709570 13.200939 -68.151383
0.820000 0.123000 117.019163 1.765379 13.375307 -68.620701
0.830000 0.124500 118.468102 1.822756 13.551017 -69.081672
0.840000 0.126000 119.917741 1.881747 13.728106 -69.534232
0.850000 0.127500 121.368093 1.942399 13.906613 -69.978319
0.860000 0.129000 122.819169 2.004757 14.086578 -70.413870
0.870000 0.130500 124.270979 2.068872 14.268039 -70.840821
0.880000 0.132000 125.723537 2.134790 14.451037 -71.259108
0.890000 0.133500 127.176854 2.202561 14.635613 -71.668668
0.900000 0.135000 128.630944 2.272236 14.821806 -72.069435
0.910000 0.136500 130.085818 2.343865 15.009657 -72.461343
0.920000 0.138000 131.541491 2.417501 15.199208 -72.844328
0.930000 0.139500 132.997975 2.493195 15.390500 -73.218322
0.940000 0.141000 134.455284 2.571000 15.583574 -73.583260
0.950000 0.142500 135.913432 2.650971 15.778472 -73.939073
0.960000 0.144000 137.372434 2.733162 15.975236 -74.285693
0.970000 0.145500 138.832304 2.817628 16.173909 -74.623052
0.980000 0.147000 140.293056 2.904425 16.374532 -74.951081
0.990000 0.148500 141.754706 2.993610 16.577147 -75.269709
1.000000 0.150000 143.217270 3.085241 16.781798 -75.578865
1.010000 0.151500 144.680762 3.179375 16.988527 -75.878477
1.020000 0.153000 146.145199 3.276070 17.197376 -76.168473
1.030000 0.154500 147.610596 3.375387 17.408389 -76.448778
1.040000 0.156000 149.076971 3.477386 17.621607 -76.719319
1.050000 0.157500 150.544339 3.582126 17.837075 -76.980018
1.060000 0.159000 152.012719 3.689670 18.054834 -77.230800
1.070000 0.160500 153.482126 3.800079 18.274928 -77.471586
1.080000 0.162000 154.952579 3.913416 18.497400 -77.702295
1.090000 0.163500 156.424095 4.029744 18.722292 -77.922849
1.100000 0.165000 157.896692 4.149127 18.949648 -78.133163
1.110000 0.166500 159.370388 4.271630 19.179510 -78.333156
1.120000 0.168000 160.845203 4.397317 19.411922 -78.522741
1.130000 0.169500 162.321154 4.526254 19.646927 -78.701833
1.140000 0.171000 163.798261 4.658508 19.884566 -78.870344
1.150000 0.172500 165.276542 4.794144 20.124884 -79.028183
1.160000 0.174000 166.756018 4.933232 20.367922 -79.175260
1.170000 0.175500 168.236709 5.075838 20.613724 -79.311483
1.180000 0.177000 169.718633 5.222031 20.862332 -79.436756
1.190000 0.178500 171.201811 5.371880 21.113789 -79.550985
1.200000 0.180000 172.686265 5.525454 21.368137 -79.654070
1.210000 0.181500 174.172014 5.682824 21.625419 -79.745914
1.220000 0.183000 175.659079 5.844059 21.885677 -79.826414
1.230000 0.184500 177.147482 6.009231 22.148954 -79.895469
1.240000 0.186000 178.637244 6.178412 22.415291 -79.952974
1.250000 0.187500 180.128387 6.351672 22.684730 -79.998824
1.260000 0.189000 181.620932 6.529085 22.957314 -80.032911
1.270000 0.190500 183.114902 6.710722 23.233084 -80.055125
1.280000 0.192000 184.610320 6.896656 23.512082 -80.065357
1.290000 0.193500 186.107207 7.086961 23.794349 -80.063495
1.300000 0.195000 187.605586 7.281710 24.079927 -80.049425
1.310000 0.196500 189.105480 7.480978 24.368857 -80.023032
1.320000 0.198000 190.606913 7.684837 24.661179 -79.984201
1.330000 0.199500 192.109909 7.893362 24.956936 -79.932814
1.340000 0.201000 193.614489 8.106628 25.256166 -79.868753
1.350000 0.202500 195.120680 8.324709 25.558911 -79.791899
1.360000 0.204000 196.628503 8.547679 25.865212 -79.702131
1.370000 0.205500 198.137984 8.775614 26.175107 -79.599327
1.380000 0.207000 199.649148 9.008587 26.488637 -79.483367
1.390000 0.208500 201.162018 9.246674 26.805841 -79.354128
0.010000 0.001500 1.408682 0.000914 1.121006 -1.493125
0.020000 0.003000 2.818844 0.002463 1.614698 -2.945892
0.030000 0.004500 4.229891 0.004330 1.975743 -4.361582
0.040000 0.006000 5.641610 0.006445 2.268357 -5.742440
0.050000 0.007500 7.053891 0.008795 2.518792 -7.090372
0.060000 0.009000 8.466668 0.011394 2.740885 -8.407089
0.070000 0.010500 9.879901 0.014262 2.942955 -9.694160
0.080000 0.012000 11.293565 0.017426 3.130426 -10.953043
0.090000 0.013500 12.707645 0.020914 3.307032 -12.185100
0.100000 0.015000 14.122132 0.024753 3.475448 -13.391612
0.110000 0.016500 15.537021 0.028969 3.637641 -14.573786
0.120000 0.018000 16.952312 0.033584 3.795092 -15.732759
0.130000 0.019500 18.368004 0.038619 3.948932 -16.869606
0.140000 0.021000 19.784101 0.044093 4.100036 -17.985341
0.150000 0.022500 21.200604 0.050021 4.249086 -19.080926
0.160000 0.024000 22.617519 0.056416 4.396614 -20.157266
0.170000 0.025500 24.034848 0.063288 4.543040 -21.215218
0.180000 0.027000 25.452595 0.070645 4.688695 -22.255592
0.190000 0.028500 26.870764 0.078494 4.833837 -23.279150
0.200000 0.030000 28.289360 0.086838 4.978667 -24.286612
0.210000 0.031500 29.708385 0.095680 5.123343 -25.278656
0.220000 0.033000 31.127843 0.105019 5.267983 -26.255919
0.230000 0.034500 32.547737 0.114855 5.412676 -27.219003
0.240000 0.036000 33.968070 0.125185 5.557490 -28.168468
0.250000 0.037500 35.388843 0.136005 5.702468 -29.104844
0.260000 0.039000 36.810058 0.147312 5.847642 -30.028626
0.270000 0.040500 38.231718 0.159100 5.993029 -30.940275
0.280000 0.042000 39.653823 0.171363 6.138635 -31.840223
0.290000 0.043500 41.076374 0.184094 6.284460 -32.728874
0.300000 0.045000 42.499372 0.197286 6.430497 -33.606601
0.310000 0.046500 43.922818 0.210934 6.576732 -34.473754
0.320000 0.048000 45.346711 0.225028 6.723149 -35.330656
0.330000 0.049500 46.771052 0.239563 6.869731 -36.177605
0.340000 0.051000 48.195839 0.254531 7.016455 -37.014878
0.350000 0.052500 49.621073 0.269926 7.163300 -37.842729
0.360000 0.054000 51.046753 0.285739 7.310244 -38.661393
0.370000 0.055500 52.472878 0.301967 7.457264 -39.471084
0.380000 0.057000 53.899447 0.318601 7.604336 -40.271998
0.390000 0.058500 55.326459 0.335638 7.751440 -41.064316
0.400000 0.060000 56.753913 0.353071 7.898555 -41.848198
0.410000 0.061500 58.181808 0.370898 8.045660 -42.623792
0.420000 0.063000 59.610142 0.389114 8.192737 -43.391231
0.430000 0.064500 61.038915 0.407717 8.339770 -44.150634
0.440000 0.066000 62.468125 0.426703 8.486741 -44.902105
0.450000 0.067500 63.897771 0.446072 8.633638 -45.645740
0.460000 0.069000 65.327851 0.465823 8.780447 -46.381620
0.470000 0.070500 66.758365 0.485955 8.927159 -47.109818
0.480000 0.072000 68.189311 0.506470 9.073763 -47.830394
0.490000 0.073500 69.620689 0.527370 9.220253 -48.543401
0.500000 0.075000 71.052497 0.548656 9.366622 -49.248884
0.510000 0.076500 72.484734 0.570331 9.512868 -49.946877
0.520000 0.078000 73.917401 0.592401 9.658987 -50.637407
0.530000 0.079500 75.350496 0.614869 9.804979 -51.320498
0.540000 0.081000 76.784018 0.637741 9.950844 -51.996161
0.550000 0.082500 78.217968 0.661025 10.096585 -52.664406
0.560000 0.084000 79.652345 0.684726 10.242206 -53.325235
0.570000 0.085500 81.087149 0.708854 10.387712 -53.978644
0.580000 0.087000 82.522381 0.733417 10.533110 -54.624628
0.590000 0.088500 83.958039 0.758425 10.678408 -55.263173
0.600000 0.090000 85.394125 0.783889 10.823614 -55.894263
0.610000 0.091500 86.830640 0.809820 10.968741 -56.517879
0.620000 0.093000 88.267583 0.836229 11.113799 -57.133997
0.630000 0.094500 89.704957 0.863130 11.258801 -57.742591
0.640000 0.096000 91.142761 0.890537 11.403761 -58.343630
0.650000 0.097500 92.580998 0.918463 11.548694 -58.937085
0.660000 0.099000 94.019668 0.946924 11.693616 -59.522919
0.670000 0.100500 95.458774 0.975935 11.838545 -60.101098
0.680000 0.102000 96.898317 1.005513 11.983497 -60.671583
0.690000 0.103500 98.338299 1.035675 12.128492 -61.234333
0.700000 0.105000 99.778723 1.066438 12.273548 -61.789310
0.710000 0.106500 101.219590 1.097821 12.418685 -62.336469
0.720000 0.108000 102.660904 1.129843 12.563926 -62.875768
0.730000 0.109500 104.102667 1.162524 12.709290 -63.407162
0.740000 0.111000 105.544883 1.195883 12.854801 -63.930608
0.750000 0.112500 106.987554 1.229942 13.000479 -64.446060
0.760000 0.114000 108.430684 1.264722 13.146350 -64.953471
0.770000 0.115500 109.874276 1.300245 13.292436 -65.452798
0.780000 0.117000 111.318335 1.336533 13.438762 -65.943993
0.790000 0.118500 112.762864 1.373609 13.585351 -66.427011
0.800000 0.120000 114.207867 1.411497 13.732229 -66.901807
0.810000 0.121500 115.653350 1.450221 13.879421 -67.368336
0.820000 0.123000 117.099315 1.489805 14.026953 -67.826553
0.830000 0.124500 118.545769 1.530273 14.174850 -68.276415
0.840000 0.126000 119.992715 1.571652 14.323139 -68.717877
0.850000 0.127500 121.440160 1.613967 14.471845 -69.150897
0.860000 0.129000 122.888109 1.657244 14.620996 -69.575433
0.870000 0.130500 124.336566 1.701509 14.770618 -69.991446
0.880000 0.132000 125.785537 1.746790 14.920738 -70.398895
0.890000 0.133500 127.235030 1.793113 15.071383 -70.797741
0.900000 0.135000 128.685048 1.840506 15.222580 -71.187948
0.910000 0.136500 130.135600 1.888997 15.374356 -71.569479
0.920000 0.138000 131.586690 1.938614 15.526739 -71.942300
0.930000 0.139500 133.038326 1.989385 15.679755 -72.306378
0.940000 0.141000 134.490514 2.041339 15.833432 -72.661680
0.950000 0.142500 135.943261 2.094505 15.987798 -73.008178
0.960000 0.144000 137.396575 2.148912 16.142879 -73.345841
0.970000 0.145500 138.850461 2.204589 16.298702 -73.674644
0.980000 0.147000 140.304929 2.261566 16.455296 -73.994560
0.990000 0.148500 141.759984 2.319872 16.612687 -74.305568
1.000000 0.150000 143.215635 2.379538 16.770902 -74.607644
1.010000 0.151500 144.671890 2.440592 16.929968 -74.900769
1.020000 0.153000 146.128756 2.503066 17.089911 -75.184926
1.030000 0.154500 147.586242 2.566990 17.250759 -75.460097
1.040000 0.156000 149.044356 2.632393 17.412538 -75.726269
1.050000 0.157500 150.503106 2.699306 17.575274 -75.983429
1.060000 0.159000 151.962500 2.767759 17.738993 -76.231568
1.070000 0.160500 153.422547 2.837783 17.903722 -76.470676
1.080000 0.162000 154.883257 2.909409 18.069486 -76.700747
1.090000 0.163500 156.344637 2.982665 18.236310 -76.921776
1.100000 0.165000 157.806696 3.057584 18.404221 -77.133762
1.110000 0.166500 159.269445 3.134195 18.573242 -77.336703
1.120000 0.168000 160.732891 3.212529 18.743400 -77.530601
1.130000 0.169500 162.197045 3.292616 18.914718 -77.715459
1.140000 0.171000 163.661915 3.374486 19.087222 -77.891283
1.150000 0.172500 165.127511 3.458169 19.260934 -78.058080
1.160000 0.174000 166.593843 3.543695 19.435879 -78.215859
1.170000 0.175500 168.060920 3.631095 19.612081 -78.364630
1.180000 0.177000 169.528753 3.720397 19.789562 -78.504408
1.190000 0.178500 170.997350 3.811632 19.968346 -78.635206
1.200000 0.180000 172.466722 3.904829 20.148455 -78.757041
1.210000 0.181500 173.936879 4.000017 20.329912 -78.869932
1.220000 0.183000 175.407831 4.097226 20.512738 -78.973899
1.230000 0.184500 176.879588 4.196484 20.696955 -79.068963
1.240000 0.186000 178.352161 4.297820 20.882585 -79.155149
1.250000 0.187500 179.825559 4.401262 21.069648 -79.232480
1.260000 0.189000 181.299793 4.506840 21.258166 -79.300985
1.270000 0.190500 182.774874 4.614580 21.448159 -79.360691
1.280000 0.192000 184.250812 4.724511 21.639646 -79.411628
1.290000 0.193500 185.727617 4.836661 21.832647 -79.453827
1.300000 0.195000 187.205300 4.951057 22.027182 -79.487322
1.310000 0.196500 188.683872 5.067725 22.223269 -79.512145
1.320000 0.198000 190.163344 5.186694 22.420927 -79.528333
1.330000 0.199500 191.643725 5.307989 22.620175 -79.535921
1.340000 0.201000 193.125027 5.431636 22.821031 -79.534949
1.350000 0.202500 194.607261 5.557663 23.023510 -79.525454
1.360000 0.204000 196.090437 5.686094 23.227632 -79.507476
1.370000 0.205500 197.574566 5.816955 23.433413 -79.481058
1.380000 0.207000 199.059660 5.950271 23.640869 -79.446239
1.390000 0.208500 200.545728 6.086068 23.850017 -79.403065
0.010000 0.001500 1.408722 0.000959 1.147927 -1.596466
0.020000 0.003000 2.819021 0.002668 1.673700 -3.143514
0.030000 0.004500 4.230318 0.004837 2.070676 -4.646506
0.040000 0.006000 5.642413 0.007410 2.402241 -6.109248
0.050000 0.007500 7.055205 0.010379 2.693958 -7.535031
0.060000 0.009000 8.468631 0.013751 2.959049 -8.926822
0.070000 0.010500 9.882655 0.017536 3.205271 -10.287344
0.080000 0.012000 11.297250 0.021740 3.437530 -11.619104
0.090000 0.013500 12.712398 0.026366 3.659079 -12.924421
0.100000 0.015000 14.128082 0.031408 3.872144 -14.205430
0.110000 0.016500 15.544292 0.036858 4.078283 -15.464094
0.120000 0.018000 16.961015 0.042700 4.278597 -16.702212
0.130000 0.019500 18.378240 0.048914 4.473869 -17.921425
0.140000 0.021000 19.795958 0.055475 4.664659 -19.123217
0.150000 0.022500 21.214156 0.062357 4.851363 -20.308930
0.160000 0.024000 22.632822 0.069529 5.034261 -21.479764
0.170000 0.025500 24.051945 0.076960 5.213549 -22.636786
0.180000 0.027000 25.471513 0.084616 5.389360 -23.780936
0.190000 0.028500 26.891511 0.092464 5.561787 -24.913036
0.200000 0.030000 28.311927 0.100472 5.730888 -26.033799
0.210000 0.031500 29.732746 0.108609 5.896706 -27.143830
0.220000 0.033000 31.153956 0.116843 6.059267 -28.243642
0.230000 0.034500 32.575541 0.125146 6.218593 -29.333656
0.240000 0.036000 33.997489 0.133494 6.374702 -30.414213
0.250000 0.037500 35.419785 0.141861 6.527613 -31.485581
0.260000 0.039000 36.842417 0.150229 6.677347 -32.547959
0.270000 0.040500 38.265369 0.158579 6.823932 -33.601486
0.280000 0.042000 39.688631 0.166898 6.967399 -34.646245
0.290000 0.043500 41.112189 0.175176 7.107787 -35.682273
0.300000 0.045000 42.536031 0.183405 7.245142 -36.709562
0.310000 0.046500 43.960148 0.191583 7.379518 -37.728068
0.320000 0.048000 45.384527 0.199709 7.510974 -38.737712
0.330000 0.049500 46.809159 0.207788 7.639579 -39.738389
0.340000 0.051000 48.234036 0.215826 7.765408 -40.729970
0.350000 0.052500 49.659148 0.223835 7.888542 -41.712303
0.360000 0.054000 51.084490 0.231829 8.009068 -42.685223
0.370000 0.055500 52.510053 0.239826 8.127081 -43.648551
0.380000 0.057000 53.935833 0.247847 8.242680 -44.602096
0.390000 0.058500 55.361824 0.255916 8.355969 -45.545662
0.400000 0.060000 56.788023 0.264060 8.467057 -46.479047
0.410000 0.061500 58.214428 0.272309 8.576057 -47.402047
0.420000 0.063000 59.641034 0.280696 8.683086 -48.314457
0.430000 0.064500 61.067843 0.289257 8.788264 -49.216074
0.440000 0.066000 62.494853 0.298029 8.891713 -50.106696
0.450000 0.067500 63.922065 0.307055 8.993560 -50.986130
0.460000 0.069000 65.349481 0.316375 9.093932 -51.854184
0.470000 0.070500 66.777104 0.326036 9.192958 -52.710677
0.480000 0.072000 68.204935 0.336083 9.290768 -53.555432
0.490000 0.073500 69.632981 0.346567 9.387494 -54.388285
0.500000 0.075000 71.061245 0.357538 9.483269 -55.209079
0.510000 0.076500 72.489734 0.369047 9.578225 -56.017669
0.520000 0.078000 73.918455 0.381150 9.672496 -56.813919
0.530000 0.079500 75.347414 0.393900 9.766213 -57.597705
0.540000 0.081000 76.776620 0.407356 9.859511 -58.368917
0.550000 0.082500 78.206083 0.421573 9.952519 -59.127452
0.560000 0.084000 79.635811 0.436612 10.045372 -59.873223
0.570000 0.085500 81.065816 0.452532 10.138197 -60.606152
0.580000 0.087000 82.496108 0.469393 10.231126 -61.326174
0.590000 0.088500 83.926699 0.487258 10.324285 -62.033237
0.600000 0.090000 85.357602 0.506188 10.417803 -62.727297
0.610000 0.091500 86.788830 0.526246 10.511804 -63.408324
0.620000 0.093000 88.220396 0.547495 10.606412 -64.076299
0.630000 0.094500 89.652315 0.570000 10.701749 -64.731211
0.640000 0.096000 91.084602 0.593824 10.797935 -65.373060
0.650000 0.097500 92.517271 0.619033 10.895090 -66.001857
0.660000 0.099000 93.950340 0.645692 10.993330 -66.617619
0.670000 0.100500 95.383823 0.673866 11.092769 -67.220373
0.680000 0.102000 96.817739 0.703621 11.193520 -67.810155
0.690000 0.103500 98.252104 0.735022 11.295695 -68.387004
0.700000 0.105000 99.686937 0.768137 11.399402 -68.950969
0.710000 0.106500 101.122256 0.803031 11.504747 -69.502103
0.720000 0.108000 102.558078 0.839772 11.611836 -70.040463
0.730000 0.109500 103.994425 0.878426 11.720772 -70.566112
0.740000 0.111000 105.431314 0.919060 11.831655 -71.079115
0.750000 0.112500 106.868766 0.961743 11.944583 -71.579539
0.760000 0.114000 108.306801 1.006542 12.059655 -72.067454
0.770000 0.115500 109.745439 1.053524 12.176965 -72.542930
0.780000 0.117000 111.184703 1.102760 12.296606 -73.006038
0.790000 0.118500 112.624612 1.154317 12.418670 -73.456848
0.800000 0.120000 114.065189 1.208265 12.543245 -73.895427
0.810000 0.121500 115.506456 1.264673 12.670420 -74.321843
0.820000 0.123000 116.948435 1.323613 12.800282 -74.736159
0.830000 0.124500 118.391148 1.385154 12.932914 -75.138434
0.840000 0.126000 119.834618 1.449369 13.068399 -75.528725
0.850000 0.127500 121.278870 1.516330 13.206820 -75.907082
0.860000 0.129000 122.723925 1.586110 13.348256 -76.273551
0.870000 0.130500 124.169809 1.658782 13.492786 -76.628169
0.880000 0.132000 125.616544 1.734423 13.640488 -76.970970
0.890000 0.133500 127.064157 1.813106 13.791438 -77.301976
0.900000 0.135000 128.512671 1.894909 13.945711 -77.621206
0.910000 0.136500 129.962112 1.979910 14.103381 -77.928667
0.920000 0.138000 131.412504 2.068188 14.264523 -78.224357
0.930000 0.139500 132.863874 2.159823 14.429207 -78.508267
0.940000 0.141000 134.316248 2.254897 14.597506 -78.780376
0.950000 0.142500 135.769652 2.353491 14.769489 -79.040653
0.960000 0.144000 137.224113 2.455691 14.945228 -79.289058
0.970000 0.145500 138.679657 2.561582 15.124792 -79.525536
0.980000 0.147000 140.136313 2.671251 15.308249 -79.750026
0.990000 0.148500 141.594107 2.784787 15.495667 -79.962451
1.000000 0.150000 143.053067 2.902280 15.687115 -80.162725
1.010000 0.151500 144.513223 3.023822 15.882660 -80.350749
1.020000 0.153000 145.974603 3.149507 16.082370 -80.526412
1.030000 0.154500 147.437235 3.279430 16.286310 -80.689591
1.040000 0.156000 148.901150 3.413687 16.494549 -80.840149
1.050000 0.157500 150.366376 3.552379 16.707152 -80.977940
1.060000 0.159000 151.832946 3.695604 16.924186 -81.102802
1.070000 0.160500 153.300888 3.843466 17.145717 -81.214564
1.080000 0.162000 154.770234 3.996068 17.371812 -81.313041
1.090000 0.163500 156.241015 4.153517 17.602537 -81.398035
1.100000 0.165000 157.713263 4.315919 17.837959 -81.469339
1.110000 0.166500 159.187011 4.483383 18.078143 -81.526731
1.120000 0.168000 160.662290 4.656022 18.323156 -81.569979
1.130000 0.169500 162.139135 4.833946 18.573065 -81.598841
1.140000 0.171000 163.617577 5.017271 18.827937 -81.613062
1.150000 0.172500 165.097652 5.206111 19.087838 -81.612378
1.160000 0.174000 166.579393 5.400584 19.352835 -81.596513
1.170000 0.175500 168.062836 5.600807 19.622995 -81.565184
1.180000 0.177000 169.548014 5.806901 19.898386 -81.518096
1.190000 0.178500 171.034965 6.018986 20.179075 -81.454948
1.200000 0.180000 172.523723 6.237184 20.465128 -81.375429
1.210000 0.181500 174.014325 6.461617 20.756614 -81.279222
1.220000 0.183000 175.506809 6.692410 21.053600 -81.166001
1.230000 0.184500 177.001210 6.929685 21.356154 -81.035436
1.240000 0.186000 178.497568 7.173569 21.664342 -80.887191
1.250000 0.187500 179.995919 7.424185 21.978234 -80.720924
1.260000 0.189000 181.496302 7.681661 22.297895 -80.536292
1.270000 0.190500 182.998757 7.946119 22.623395 -80.332945
1.280000 0.192000 184.503321 8.217687 22.954798 -80.110534
1.290000 0.193500 186.010036 8.496489 23.292174 -79.868706
1.300000 0.195000 187.518940 8.782649 23.635588 -79.607110
1.310000 0.196500 189.030074 9.076292 23.985107 -79.325394
1.320000 0.198000 190.543478 9.377540 24.340798 -79.023205
1.330000 0.199500 192.059194 9.686515 24.702725 -78.700197
1.340000 0.201000 193.577262 10.003338 25.070954 -78.356022
1.350000 0.202500 195.097724 10.328128 25.445550 -77.990340
1.360000 0.204000 196.620622 10.661003 25.826577 -77.602812
1.370000 0.205500 198.145997 11.002078 26.214098 -77.193107
1.380000 0.207000 199.673892 11.351468 26.608175 -76.760900
1.390000 0.208500 201.204350 11.709284 27.008872 -76.305874
0.010000 0.001500 1.408687 0.000920 1.124473 -1.511519
0.020000 0.003000 2.818869 0.002495 1.622954 -2.981393
0.030000 0.004500 4.229954 0.004412 1.989697 -4.413417
0.040000 0.006000 5.641732 0.006605 2.288696 -5.810163
0.050000 0.007500 7.054095 0.009062 2.546036 -7.173810
0.060000 0.009000 8.466979 0.011794 2.775409 -8.506315
0.070000 0.010500 9.880343 0.014821 2.985004 -9.809474
0.080000 0.012000 11.294162 0.018163 3.180129 -11.084953
0.090000 0.013500 12.708420 0.021844 3.364410 -12.334310
0.100000 0.015000 14.123106 0.025881 3.540418 -13.559004
0.110000 0.016500 15.538215 0.030293 3.710028 -14.760405
0.120000 0.018000 16.953743 0.035094 3.874630 -15.939799
0.130000 0.019500 18.369688 0.040293 4.035274 -17.098395
0.140000 0.021000 19.786048 0.045899 4.192758 -18.237323
0.150000 0.022500 21.202823 0.051915 4.347691 -19.357645
0.160000 0.024000 22.620013 0.058344 4.500541 -20.460353
0.170000 0.025500 24.037618 0.065183 4.651669 -21.546373
0.180000 0.027000 25.455636 0.072429 4.801350 -22.616569
0.190000 0.028500 26.874069 0.080077 4.949793 -23.671743
0.200000 0.030000 28.292915 0.088119 5.097155 -24.712639
0.210000 0.031500 29.712172 0.096546 5.243555 -25.739945
0.220000 0.033000 31.131840 0.105348 5.389079 -26.754298
0.230000 0.034500 32.551916 0.114514 5.533787 -27.756280
0.240000 0.036000 33.972398 0.124032 5.677720 -28.746427
0.250000 0.037500 35.393284 0.133891 5.820905 -29.725229
0.260000 0.039000 36.814571 0.144078 5.963357 -30.693131
0.270000 0.040500 38.236256 0.154581 6.105084 -31.650537
0.280000 0.042000 39.658336 0.165388 6.246084 -32.597810
0.290000 0.043500 41.080806 0.176489 6.386355 -33.535278
0.300000 0.045000 42.503665 0.187871 6.525889 -34.463233
0.310000 0.046500 43.926908 0.199525 6.664679 -35.381935
0.320000 0.048000 45.350530 0.211442 6.802716 -36.291610
0.330000 0.049500 46.774530 0.223614 6.939992 -37.192459
0.340000 0.051000 48.198901 0.236034 7.076499 -38.084654
0.350000 0.052500 49.623642 0.248696 7.212233 -38.968343
0.360000 0.054000 51.048748 0.261596 7.347188 -39.843649
0.370000 0.055500 52.474216 0.274730 7.481364 -40.710675
0.380000 0.057000 53.900041 0.288096 7.614761 -41.569502
0.390000 0.058500 55.326222 0.301695 7.747382 -42.420195
0.400000 0.060000 56.752754 0.315527 7.879234 -43.262800
0.410000 0.061500 58.179635 0.329596 8.010325 -44.097349
0.420000 0.063000 59.606862 0.343904 8.140667 -44.923858
0.430000 0.064500 61.034433 0.358459 8.270273 -45.742331
0.440000 0.066000 62.462345 0.373266 8.399161 -46.552760
0.450000 0.067500 63.890596 0.388335 8.527350 -47.355127
0.460000 0.069000 65.319186 0.403676 8.654863 -48.149401
0.470000 0.070500 66.748112 0.419301 8.781723 -48.935548
0.480000 0.072000 68.177373 0.435223 8.907959 -49.713520
0.490000 0.073500 69.606970 0.451457 9.033599 -50.483268
0.500000 0.075000 71.036901 0.468018 9.158675 -51.244732
0.510000 0.076500 72.467166 0.484924 9.283220 -51.997850
0.520000 0.078000 73.897767 0.502195 9.407270 -52.742553
0.530000 0.079500 75.328704 0.519849 9.530863 -53.478770
0.540000 0.081000 76.759977 0.537910 9.654038 -54.206427
0.550000 0.082500 78.191589 0.556400 9.776835 -54.925444
0.560000 0.084000 79.623541 0.575343 9.899297 -55.635744
0.570000 0.085500 81.055836 0.594765 10.021469 -56.337244
0.580000 0.087000 82.488475 0.614691 10.143394 -57.029862
0.590000 0.088500 83.921463 0.635150 10.265119 -57.713515
0.600000 0.090000 85.354802 0.656171 10.386693 -58.388120
0.610000 0.091500 86.788497 0.677784 10.508162 -59.053593
0.620000 0.093000 88.222551 0.700019 10.629577 -59.709851
0.630000 0.094500 89.656968 0.722908 10.750988 -60.356812
0.640000 0.096000 91.091755 0.746485 10.872446 -60.994396
0.650000 0.097500 92.526915 0.770783 10.994002 -61.622523
0.660000 0.099000 93.962455 0.795837 11.115709 -62.241115
0.670000 0.100500 95.398381 0.821683 11.237618 -62.850097
0.680000 0.102000 96.834698 0.848357 11.359785 -63.449394
0.690000 0.103500 98.271414 0.875895 11.482260 -64.038935
0.700000 0.105000 99.708535 0.904337 11.605100 -64.618650
0.710000 0.106500 101.146070 0.933719 11.728356 -65.188475
0.720000 0.108000 102.584025 0.964083 11.852084 -65.748343
0.730000 0.109500 104.022409 0.995467 11.976338 -66.298196
0.740000 0.111000 105.461230 1.027912 12.101172 -66.837975
0.750000 0.112500 106.900497 1.061459 12.226639 -67.367625
0.760000 0.114000 108.340219 1.096149 12.352795 -67.887095
0.770000 0.115500 109.780404 1.132024 12.479692 -68.396337
0.780000 0.117000 111.221064 1.169127 12.607386 -68.895305
0.790000 0.118500 112.662208 1.207501 12.735929 -69.383958
0.800000 0.120000 114.103845 1.247188 12.865375 -69.862257
0.810000 0.121500 115.545987 1.288232 12.995778 -70.330167
0.820000 0.123000 116.988644 1.330678 13.127189 -70.787657
0.830000 0.124500 118.431828 1.374568 13.259661 -71.234698
0.840000 0.126000 119.875549 1.419948 13.393247 -71.671265
0.850000 0.127500 121.319820 1.466862 13.527998 -72.097335
0.860000 0.129000 122.764652 1.515355 13.663965 -72.512891
0.870000 0.130500 124.210057 1.565471 13.801200 -72.917916
0.880000 0.132000 125.656047 1.617257 13.939751 -73.312398
0.890000 0.133500 127.102636 1.670758 14.079669 -73.696328
0.900000 0.135000 128.549836 1.726018 14.221004 -74.069699
0.910000 0.136500 129.997659 1.783083 14.363804 -74.432506
0.920000 0.138000 131.446120 1.842000 14.508116 -74.784750
0.930000 0.139500 132.895232 1.902812 14.653990 -75.126431
0.940000 0.141000 134.345007 1.965568 14.801470 -75.457553
0.950000 0.142500 135.795461 2.030311 14.950605 -75.778124
0.960000 0.144000 137.246607 2.097087 15.101439 -76.088152
0.970000 0.145500 138.698460 2.165944 15.254018 -76.387647
0.980000 0.147000 140.151033 2.236925 15.408386 -76.676622
0.990000 0.148500 141.604341 2.310077 15.564587 -76.955093
1.000000 0.150000 143.058400 2.385445 15.722664 -77.223076
1.010000 0.151500 144.513223 2.463076 15.882660 -77.480589
1.020000 0.153000 145.968826 2.543014 16.044617 -77.727652
1.030000 0.154500 147.425225 2.625305 16.208576 -77.964285
1.040000 0.156000 148.882434 2.709994 16.374578 -78.190511
1.050000 0.157500 150.340469 2.797128 16.542662 -78.406353
1.060000 0.159000 151.799346 2.886751 16.712868 -78.611836
1.070000 0.160500 153.259080 2.978908 16.885234 -78.806983
1.080000 0.162000 154.719687 3.073645 17.059799 -78.991821
1.090000 0.163500 156.181184 3.171006 17.236600 -79.166376
1.100000 0.165000 157.643586 3.271038 17.415674 -79.330675
1.110000 0.166500 159.106910 3.373784 17.597057 -79.484743
1.120000 0.168000 160.571172 3.479290 17.780785 -79.628609
1.130000 0.169500 162.036388 3.587600 17.966891 -79.762297
1.140000 0.171000 163.502575 3.698759 18.155412 -79.885836
1.150000 0.172500 164.969750 3.812813 18.346379 -79.999252
1.160000 0.174000 166.437930 3.929805 18.539827 -80.102570
1.170000 0.175500 167.907131 4.049780 18.735788 -80.195817
1.180000 0.177000 169.377370 4.172782 18.934294 -80.279016
1.190000 0.178500 170.848664 4.298857 19.135375 -80.352193
1.200000 0.180000 172.321032 4.428049 19.339064 -80.415371
1.210000 0.181500 173.794488 4.560401 19.545390 -80.468571
1.220000 0.183000 175.269052 4.695959 19.754382 -80.511817
1.230000 0.184500 176.744740 4.834766 19.966071 -80.545128
1.240000 0.186000 178.221570 4.976868 20.180485 -80.568524
1.250000 0.187500 179.699560 5.122308 20.397651 -80.582024
1.260000 0.189000 181.178726 5.271130 20.617597 -80.585642
1.270000 0.190500 182.659087 5.423380 20.840351 -80.579397
1.280000 0.192000 184.140660 5.579100 21.065940 -80.563301
1.290000 0.193500 185.623464 5.738336 21.294388 -80.537368
1.300000 0.195000 187.107516 5.901132 21.525723 -80.501608
1.310000 0.196500 188.592834 6.067531 21.759969 -80.456032
1.320000 0.198000 190.079436 6.237579 21.997152 -80.400648
1.330000 0.199500 191.567340 6.411318 22.237294 -80.335461
1.340000 0.201000 193.056565 6.588795 22.480422 -80.260479
1.350000 0.202500 194.547128 6.770052 22.726557 -80.175703
1.360000 0.204000 196.039048 6.955135 22.975723 -80.081135
1.370000 0.205500 197.532342 7.144087 23.227944 -79.976776
1.380000 0.207000 199.027031 7.336952 23.483240 -79.862624
1.390000 0.208500 200.523131 7.533776 23.741635 -79.738675
0.010000 0.001500 1.408698 0.000931 1.131735 -1.504183
0.020000 0.003000 2.818911 0.002535 1.637030 -2.967260
0.030000 0.004500 4.230046 0.004499 2.010284 -4.392830
0.040000 0.006000 5.641893 0.006754 2.315578 -5.783321
0.050000 0.007500 7.054343 0.009291 2.579064 -7.140790
0.060000 0.009000 8.467330 0.012120 2.814496 -8.467082
0.070000 0.010500 9.880816 0.015264 3.030121 -9.763887
0.080000 0.012000 11.294776 0.018747 3.231297 -11.032779
0.090000 0.013500 12.709193 0.022593 3.421697 -12.275226
0.100000 0.015000 14.124059 0.026827 3.603939 -13.492609
0.110000 0.016500 15.539369 0.031470 3.779938 -14.686225
0.120000 0.018000 16.955120 0.036540 3.951125 -15.857299
0.130000 0.019500 18.371312 0.042053 4.118584 -17.006982
0.140000 0.021000 19.787946 0.048022 4.283147 -18.136361
0.150000 0.022500 21.205023 0.054457 4.445454 -19.246460
0.160000 0.024000 22.622544 0.061364 4.606000 -20.338240
0.170000 0.025500 24.040512 0.068747 4.765169 -21.412609
0.180000 0.027000 25.458928 0.076608 4.923258 -22.470415
0.190000 0.028500 26.877794 0.084947 5.080496 -23.512457
0.200000 0.030000 28.297112 0.093761 5.237057 -24.539482
0.210000 0.031500 29.716882 0.103046 5.393071 -25.552188
0.220000 0.033000 31.137105 0.112795 5.548636 -26.551226
0.230000 0.034500 32.557782 0.123002 5.703820 -27.537202
0.240000 0.036000 33.978912 0.133657 5.858672 -28.510683
0.250000 0.037500 35.400496 0.144753 6.013220 -29.472189
0.260000 0.039000 36.822532 0.156280 6.167483 -30.422205
0.270000 0.040500 38.245019 0.168226 6.321464 -31.361178
0.280000 0.042000 39.667957 0.180582 6.475164 -32.289519
0.290000 0.043500 41.091343 0.193337 6.628573 -33.207606
0.300000 0.045000 42.515176 0.206480 6.781678 -34.115782
0.310000 0.046500 43.939453 0.220002 6.934463 -35.014364
0.320000 0.048000 45.364172 0.233892 7.086912 -35.903636
0.330000 0.049500 46.789331 0.248141 7.239004 -36.783859
0.340000 0.051000 48.214927 0.262739 7.390720 -37.655263
0.350000 0.052500 49.640957 0.277680 7.542042 -38.518059
0.360000 0.054000 51.067419 0.292955 7.692951 -39.372432
0.370000 0.055500 52.494310 0.308558 7.843430 -40.218546
0.380000 0.057000 53.921627 0.324483 7.993465 -41.056546
0.390000 0.058500 55.349368 0.340726 8.143041 -41.886556
0.400000 0.060000 56.777529 0.357283 8.292147 -42.708686
0.410000 0.061500 58.206108 0.374151 8.440774 -43.523025
0.420000 0.063000 59.635102 0.391330 8.588914 -44.329650
0.430000 0.064500 61.064508 0.408819 8.736563 -45.128622
0.440000 0.066000 62.494325 0.426618 8.883717 -45.919991
0.450000 0.067500 63.924550 0.444730 9.030377 -46.703792
0.460000 0.069000 65.355182 0.463159 9.176545 -47.480049
0.470000 0.070500 66.786217 0.481909 9.322225 -48.248778
0.480000 0.072000 68.217654 0.500985 9.467423 -49.009983
0.490000 0.073500 69.649493 0.520395 9.612150 -49.763659
0.500000 0.075000 71.081731 0.540146 9.756415 -50.509794
0.510000 0.076500 72.514368 0.560249 9.900232 -51.248368
0.520000 0.078000 73.947402 0.580713 10.043617 -51.979355
0.530000 0.079500 75.380834 0.601552 10.186586 -52.702721
0.540000 0.081000 76.814662 0.622776 10.329159 -53.418429
0.550000 0.082500 78.248887 0.644401 10.471356 -54.126434
0.560000 0.084000 79.683509 0.666443 10.613201 -54.826689
0.570000 0.085500 81.118528 0.688916 10.754716 -55.519143
0.580000 0.087000 82.553946 0.711840 10.895929 -56.203739
0.590000 0.088500 83.989763 0.735231 11.036866 -56.880419
0.600000 0.090000 85.425980 0.759111 11.177555 -57.549122
0.610000 0.091500 86.862600 0.783500 11.318028 -58.209784
0.620000 0.093000 88.299623 0.808419 11.458315 -58.862341
0.630000 0.094500 89.737053 0.833891 11.598448 -59.506725
0.640000 0.096000 91.174892 0.859940 11.738461 -60.142868
0.650000 0.097500 92.613143 0.886590 11.878388 -60.770701
0.660000 0.099000 94.051808 0.913867 12.018264 -61.390154
0.670000 0.100500 95.490892 0.941797 12.158127 -62.001158
0.680000 0.102000 96.930397 0.970408 12.298012 -62.603641
0.690000 0.103500 98.370329 0.999728 12.437957 -63.197534
0.700000 0.105000 99.810690 1.029785 12.578002 -63.782767
0.710000 0.106500 101.251487 1.060609 12.718184 -64.359270
0.720000 0.108000 102.692723 1.092231 12.858544 -64.926976
0.730000 0.109500 104.134404 1.124681 12.999121 -65.485815
0.740000 0.111000 105.576535 1.157993 13.139956 -66.035723
0.750000 0.112500 107.019123 1.192197 13.281090 -66.576634
0.760000 0.114000 108.462172 1.227328 13.422565 -67.108483
0.770000 0.115500 109.905691 1.263420 13.564421 -67.631209
0.780000 0.117000 111.349684 1.300505 13.706701 -68.144750
0.790000 0.118500 112.794159 1.338621 13.849446 -68.649048
0.800000 0.120000 114.239124 1.377801 13.992699 -69.144046
0.810000 0.121500 115.684585 1.418082 14.136502 -69.629688
0.820000 0.123000 117.130550 1.459501 14.280897 -70.105922
0.830000 0.124500 118.577028 1.502095 14.425928 -70.572697
0.840000 0.126000 120.024026 1.545900 14.571635 -71.029964
0.850000 0.127500 121.471553 1.590955 14.718062 -71.477676
0.860000 0.129000 122.919617 1.637297 14.865251 -71.915790
0.870000 0.130500 124.368228 1.684966 15.013244 -72.344263
0.880000 0.132000 125.817395 1.734000 15.162084 -72.763057
0.890000 0.133500 127.267127 1.784439 15.311812 -73.172134
0.900000 0.135000 128.717433 1.836321 15.462470 -73.571461
0.910000 0.136500 130.168325 1.889686 15.614101 -73.961005
0.920000 0.138000 131.619811 1.944575 15.766745 -74.340736
0.930000 0.139500 133.071902 2.001027 15.920443 -74.710628
0.940000 0.141000 134.524608 2.059083 16.075237 -75.070657
0.950000 0.142500 135.977941 2.118783 16.231168 -75.420799
0.960000 0.144000 137.431912 2.180168 16.388275 -75.761036
0.970000 0.145500 138.886530 2.243279 16.546599 -76.091351
0.980000 0.147000 140.341808 2.308156 16.706179 -76.411728
0.990000 0.148500 141.797758 2.374841 16.867056 -76.722155
1.000000 0.150000 143.254390 2.443374 17.029267 -77.022623
1.010000 0.151500 144.711717 2.513797 17.192852 -77.313123
1.020000 0.153000 146.169751 2.586150 17.357848 -77.593651
1.030000 0.154500 147.628503 2.660476 17.524294 -77.864201
1.040000 0.156000 149.087988 2.736814 17.692228 -78.124774
1.050000 0.157500 150.548215 2.815207 17.861685 -78.375371
1.060000 0.159000 152.009200 2.895695 18.032703 -78.615993
1.070000 0.160500 153.470954 2.978319 18.205318 -78.846646
1.080000 0.162000 154.933490 3.063121 18.379566 -79.067337
1.090000 0.163500 156.396821 3.150141 18.555481 -79.278073
1.100000 0.165000 157.860961 3.239420 18.733099 -79.478866
1.110000 0.166500 159.325923 3.330999 18.912453 -79.669726
1.120000 0.168000 160.791721 3.424919 19.093578 -79.850668
1.130000 0.169500 162.258368 3.521220 19.276507 -80.021705
1.140000 0.171000 163.725878 3.619942 19.461273 -80.182855
1.150000 0.172500 165.194264 3.721127 19.647908 -80.334134
1.160000 0.174000 166.663541 3.824815 19.836445 -80.475561
1.170000 0.175500 168.133723 3.931044 20.026914 -80.607157
1.180000 0.177000 169.604824 4.039856 20.219346 -80.728941
1.190000 0.178500 171.076858 4.151291 20.413772 -80.840936
1.200000 0.180000 172.549840 4.265387 20.610222 -80.943164
1.210000 0.181500 174.023784 4.382185 20.808725 -81.035650
1.220000 0.183000 175.498704 4.501724 21.009310 -81.118416
1.230000 0.184500 176.974615 4.624043 21.212006 -81.191488
1.240000 0.186000 178.451532 4.749181 21.416841 -81.254892
1.250000 0.187500 179.929470 4.877177 21.623842 -81.308652
1.260000 0.189000 181.408444 5.008069 21.833035 -81.352795
1.270000 0.190500 182.888468 5.141897 22.044449 -81.387347
1.280000 0.192000 184.369557 5.278699 22.258108 -81.412335
1.290000 0.193500 185.851727 5.418513 22.474039 -81.427786
1.300000 0.195000 187.334992 5.561376 22.692266 -81.433727
1.310000 0.196500 188.819368 5.707328 22.912815 -81.430183
1.320000 0.198000 190.304870 5.856405 23.135708 -81.417183
1.330000 0.199500 191.791514 6.008645 23.360971 -81.394752
1.340000 0.201000 193.279314 6.164087 23.588626 -81.362917
1.350000 0.202500 194.768286 6.322766 23.818696 -81.321704
1.360000 0.204000 196.258446 6.484720 24.051204 -81.271138
1.370000 0.205500 197.749808 6.649986 24.286172 -81.211246
1.380000 0.207000 199.242389 6.818600 24.523621 -81.142052
1.390000 0.208500 200.736205 6.990601 24.763572 -81.063580
0.010000 0.001500 1.408645 0.000881 1.096782 -1.561193
0.020000 0.003000 2.818710 0.002351 1.570114 -3.075967
0.030000 0.004500 4.229612 0.004115 1.913830 -4.548760
0.040000 0.006000 5.641150 0.006119 2.191703 -5.982570
0.050000 0.007500 7.053222 0.008366 2.429652 -7.379935
0.060000 0.009000 8.465771 0.010875 2.641234 -8.743134
0.070000 0.010500 9.878762 0.013674 2.834521 -10.074250
0.080000 0.012000 11.292177 0.016793 3.014713 -11.375219
0.090000 0.013500 12.706002 0.020259 3.185340 -12.647845
0.100000 0.015000 14.120233 0.024097 3.348884 -13.893815
0.110000 0.016500 15.534868 0.028328 3.507138 -15.114710
0.120000 0.018000 16.949905 0.032970 3.661416 -16.312012
0.130000 0.019500 18.365348 0.038036 3.812697 -17.487110
0.140000 0.021000 19.781196 0.043535 3.961712 -18.641301
0.150000 0.022500 21.197453 0.049473 4.109011 -19.775800
0.160000 0.024000 22.614120 0.055852 4.255003 -20.891739
0.170000 0.025500 24.031200 0.062673 4.399996 -21.990173
0.180000 0.027000 25.448694 0.069931 4.544215 -23.072081
0.190000 0.028500 26.866603 0.077622 4.687824 -24.138372
0.200000 0.030000 28.284928 0.085738 4.830940 -25.189884
0.210000 0.031500 29.703670 0.094271 4.973640 -26.227393
0.220000 0.033000 31.122827 0.103210 5.115975 -27.251609
0.230000 0.034500 32.542400 0.112545 5.257972 -28.263184
0.240000 0.036000 33.962387 0.122265 5.399645 -29.262713
0.250000 0.037500 35.382787 0.132358 5.540991 -30.250738
0.260000 0.039000 36.803598 0.142811 5.682003 -31.227748
0.270000 0.040500 38.224818 0.153616 5.822665 -32.194185
0.280000 0.042000 39.646444 0.164759 5.962958 -33.150447
0.290000 0.043500 41.068474 0.176233 6.102861 -34.096888
0.300000 0.045000 42.490906 0.188026 6.242352 -35.033822
0.310000 0.046500 43.913736 0.200133 6.381412 -35.961527
0.320000 0.048000 45.336961 0.212546 6.520019 -36.880244
0.330000 0.049500 46.760579 0.225259 6.658158 -37.790183
0.340000 0.051000 48.184587 0.238269 6.795814 -38.691523
0.350000 0.052500 49.608981 0.251573 6.932975 -39.584417
0.360000 0.054000 51.033760 0.265171 7.069633 -40.468991
0.370000 0.055500 52.458921 0.279065 7.205784 -41.345347
0.380000 0.057000 53.884461 0.293256 7.341428 -42.213566
0.390000 0.058500 55.310379 0.307750 7.476567 -43.073709
0.400000 0.060000 56.736673 0.322552 7.611209 -43.925818
0.410000 0.061500 58.163340 0.337672 7.745365 -44.769919
0.420000 0.063000 59.590380 0.353120 7.879049 -45.606025
0.430000 0.064500 61.017792 0.368907 8.012280 -46.434133
0.440000 0.066000 62.445575 0.385048 8.145080 -47.254229
0.450000 0.067500 63.873729 0.401558 8.277474 -48.066289
0.460000 0.069000 65.302255 0.418456 8.409490 -48.870278
0.470000 0.070500 66.731152 0.435760 8.541162 -49.666154
0.480000 0.072000 68.160422 0.453492 8.672523 -50.453867
0.490000 0.073500 69.590066 0.471674 8.803612 -51.233360
0.500000 0.075000 71.020085 0.490333 8.934470 -52.004573
0.510000 0.076500 72.450483 0.509493 9.065138 -52.767438
0.520000 0.078000 73.881262 0.529184 9.195663 -53.521886
0.530000 0.079500 75.312424 0.549435 9.326093 -54.267844
0.540000 0.081000 76.743975 0.570277 9.456478 -55.005236
0.550000 0.082500 78.175917 0.591743 9.586868 -55.733985
0.560000 0.084000 79.608255 0.613868 9.717319 -56.454012
0.570000 0.085500 81.040994 0.636687 9.847885 -57.165238
0.580000 0.087000 82.474140 0.660238 9.978624 -57.867583
0.590000 0.088500 83.907699 0.684559 10.109593 -58.560967
0.600000 0.090000 85.341677 0.709691 10.240852 -59.245312
0.610000 0.091500 86.776080 0.735674 10.372461 -59.920539
0.620000 0.093000 88.210917 0.762552 10.504484 -60.586570
0.630000 0.094500 89.646195 0.790367 10.636982 -61.243328
0.640000 0.096000 91.081922 0.819165 10.770019 -61.890740
0.650000 0.097500 92.518107 0.848993 10.903659 -62.528733
0.660000 0.099000 93.954759 0.879896 11.037967 -63.157233
0.670000 0.100500 95.391887 0.911924 11.173009 -63.776173
0.680000 0.102000 96.829503 0.945126 11.308851 -64.385484
0.690000 0.103500 98.267615 0.979552 11.445559 -64.985101
0.700000 0.105000 99.706236 1.015254 11.583200 -65.574959
0.710000 0.106500 101.145376 1.052283 11.721841 -66.154998
0.720000 0.108000 102.585047 1.090693 11.861549 -66.725156
0.730000 0.109500 104.025262 1.130539 12.002391 -67.285378
0.740000 0.111000 105.466032 1.171875 12.144436 -67.835605
0.750000 0.112500 106.907372 1.214757 12.287750 -68.375784
0.760000 0.114000 108.349294 1.259242 12.432401 -68.905862
0.770000 0.115500 109.791812 1.305388 12.578456 -69.425788
0.780000 0.117000 111.234940 1.353252 12.725983 -69.935511
0.790000 0.118500 112.678693 1.402894 12.875049 -70.434982
0.800000 0.120000 114.123087 1.454375 13.025721 -70.924154
0.810000 0.121500 115.568135 1.507755 13.178066 -71.402980
0.820000 0.123000 117.013855 1.563095 13.332151 -71.871411
0.830000 0.124500 118.460261 1.620458 13.488042 -72.329404
0.840000 0.126000 119.907371 1.679908 13.645805 -72.776910
0.850000 0.127500 121.355202 1.741507 13.805507 -73.213885
0.860000 0.129000 122.803770 1.805322 13.967212 -73.640281
0.870000 0.130500 124.253094 1.871417 14.130988 -74.056051
0.880000 0.132000 125.703190 1.939859 14.296897 -74.461147
0.890000 0.133500 127.154078 2.010715 14.465007 -74.855520
0.900000 0.135000 128.605776 2.084053 14.635380 -75.239120
0.910000 0.136500 130.058303 2.159942 14.808082 -75.611895
0.920000 0.138000 131.511678 2.238451 14.983176 -75.973790
0.930000 0.139500 132.965921 2.319652 15.160727 -76.324751
0.940000 0.141000 134.421052 2.403614 15.340796 -76.664717
0.950000 0.142500 135.877091 2.490410 15.523448 -76.993630
0.960000 0.144000 137.334059 2.580114 15.708745 -77.311425
0.970000 0.145500 138.791977 2.672800 15.896749 -77.618035
0.980000 0.147000 140.250866 2.768541 16.087523 -77.913389
0.990000 0.148500 141.710748 2.867415 16.281129 -78.197416
1.000000 0.150000 143.171644 2.969497 16.477628 -78.470036
1.010000 0.151500 144.633578 3.074866 16.677082 -78.731170
1.020000 0.153000 146.096572 3.183599 16.879552 -78.980731
1.030000 0.154500 147.560648 3.295777 17.085100 -79.218629
1.040000 0.156000 149.025830 3.411480 17.293784 -79.444771
1.050000 0.157500 150.492143 3.530790 17.505667 -79.659057
1.060000 0.159000 151.959609 3.653788 17.720808 -79.861384
1.070000 0.160500 153.428253 3.780559 17.939268 -80.051643
1.080000 0.162000 154.898099 3.911187 18.161106 -80.229720
1.090000 0.163500 156.369174 4.045757 18.386383 -80.395498
1.100000 0.165000 157.841501 4.184357 18.615157 -80.548850
1.110000 0.166500 159.315107 4.327072 18.847489 -80.689650
1.120000 0.168000 160.790017 4.473993 19.083437 -80.817761
1.130000 0.169500 162.266259 4.625207 19.323061 -80.933044
1.140000 0.171000 163.743858 4.780806 19.566419 -81.035353
1.150000 0.172500 165.222841 4.940881 19.813570 -81.124539
1.160000 0.174000 166.703236 5.105524 20.064574 -81.200445
1.170000 0.175500 168.185070 5.274828 20.319488 -81.262910
1.180000 0.177000 169.668372 5.448886 20.578371 -81.311767
1.190000 0.178500 171.153169 5.627795 20.841281 -81.346846
1.200000 0.180000 172.639490 5.811648 21.108277 -81.367970
1.210000 0.181500 174.127364 6.000543 21.379416 -81.374958
1.220000 0.183000 175.616820 6.194577 21.654756 -81.367624
1.230000 0.184500 177.107889 6.393846 21.934356 -81.345778
1.240000 0.186000 178.600598 6.598450 22.218271 -81.309226
1.250000 0.187500 180.094980 6.808487 22.506561 -81.257769
1.260000 0.189000 181.591064 7.024056 22.799281 -81.191205
1.270000 0.190500 183.088881 7.245257 23.096490 -81.109328
1.280000 0.192000 184.588463 7.472190 23.398243 -81.011929
1.290000 0.193500 186.089839 7.704954 23.704597 -80.898797
1.300000 0.195000 187.593044 7.943651 24.015608 -80.769717
1.310000 0.196500 189.098107 8.188380 24.331333 -80.624472
1.320000 0.198000 190.605062 8.439243 24.651828 -80.462844
1.330000 0.199500 192.113941 8.696339 24.977146 -80.284612
1.340000 0.201000 193.624776 8.959769 25.307345 -80.089556
1.350000 0.202500 195.137602 9.229633 25.642477 -79.877453
1.360000 0.204000 196.652450 9.506029 25.982599 -79.648081
1.370000 0.205500 198.169355 9.789057 26.327763 -79.401218
1.380000 0.207000 199.688351 10.078816 26.678023 -79.136643
1.390000 0.208500 201.209470 10.375402 27.033432 -78.854135
0.010000 0.001500 1.408676 0.000910 1.117007 -1.522020
0.020000 0.003000 2.818826 0.002456 1.608654 -3.001389
0.030000 0.004500 4.229861 0.004331 1.969102 -4.442014
0.040000 0.006000 5.641574 0.006472 2.262312 -5.846512
0.050000 0.007500 7.053858 0.008872 2.514349 -7.217095
0.060000 0.009000 8.466650 0.011547 2.738898 -8.555742
0.070000 0.010500 9.879913 0.014518 2.944141 -9.864268
0.080000 0.012000 11.293625 0.017813 3.135383 -11.144360
0.090000 0.013500 12.707769 0.021457 3.316248 -12.397590
0.100000 0.015000 14.122340 0.025474 3.489306 -13.625435
0.110000 0.016500 15.537331 0.029885 3.656430 -14.829284
0.120000 0.018000 16.952742 0.034708 3.819013 -16.010439
0.130000 0.019500 18.368573 0.039958 3.978101 -17.170128
0.140000 0.021000 19.784824 0.045646 4.134492 -18.309504
0.150000 0.022500 21.201498 0.051781 4.288795 -19.429651
0.160000 0.024000 22.618595 0.058367 4.441477 -20.531585
0.170000 0.025500 24.036119 0.065408 4.592895 -21.616257
0.180000 0.027000 25.454070 0.072902 4.743321 -22.684558
0.190000 0.028500 26.872449 0.080848 4.892963 -23.737320
0.200000 0.030000 28.291259 0.089241 5.041973 -24.775317
0.210000 0.031500 29.710500 0.098076 5.190466 -25.799269
0.220000 0.033000 31.130171 0.107344 5.338521 -26.809845
0.230000 0.034500 32.550274 0.117038 5.486194 -27.807661
0.240000 0.036000 33.970807 0.127147 5.633520 -28.793289
0.250000 0.037500 35.391769 0.137662 5.780520 -29.767253
0.260000 0.039000 36.813161 0.148573 5.927200 -30.730035
0.270000 0.040500 38.234979 0.159868 6.073561 -31.682073
0.280000 0.042000 39.657223 0.171538 6.219594 -32.623770
0.290000 0.043500 41.079890 0.183572 6.365288 -33.555488
0.300000 0.045000 42.502978 0.195960 6.510626 -34.477557
0.310000 0.046500 43.926485 0.208693 6.655593 -35.390271
0.320000 0.048000 45.350408 0.221762 6.800170 -36.293894
0.330000 0.049500 46.774745 0.235159 6.944339 -37.188661
0.340000 0.051000 48.199492 0.248879 7.088085 -38.074780
0.350000 0.052500 49.624648 0.262914 7.231392 -38.952431
0.360000 0.054000 51.050209 0.277260 7.374246 -39.821772
0.370000 0.055500 52.476173 0.291915 7.516636 -40.682936
0.380000 0.057000 53.902537 0.306875 7.658553 -41.536038
0.390000 0.058500 55.329299 0.322140 7.799990 -42.381173
0.400000 0.060000 56.756457 0.337711 7.940945 -43.218414
0.410000 0.061500 58.184007 0.353589 8.081416 -44.047824
0.420000 0.063000 59.611949 0.369778 8.221405 -44.869444
0.430000 0.064500 61.040279 0.386284 8.360918 -45.683306
0.440000 0.066000 62.468997 0.403112 8.499962 -46.489425
0.450000 0.067500 63.898102 0.420271 8.638547 -47.287807
0.460000 0.069000 65.327592 0.437770 8.776688 -48.078447
0.470000 0.070500 66.757465 0.455619 8.914401 -48.861327
0.480000 0.072000 68.187723 0.473832 9.051703 -49.636425
0.490000 0.073500 69.618363 0.492422 9.188617 -50.403706
0.500000 0.075000 71.049387 0.511405 9.325165 -51.163132
0.510000 0.076500 72.480795 0.530797 9.461375 -51.914655
0.520000 0.078000 73.912587 0.550617 9.597274 -52.658225
0.530000 0.079500 75.344765 0.570884 9.732893 -53.393783
0.540000 0.081000 76.777329 0.591619 9.868264 -54.121269
0.550000 0.082500 78.210282 0.612846 10.003421 -54.840618
0.560000 0.084000 79.643626 0.634586 10.138401 -55.551761
0.570000 0.085500 81.077362 0.656866 10.273241 -56.254627
0.580000 0.087000 82.511494 0.679712 10.407981 -56.949144
0.590000 0.088500 83.946026 0.703151 10.542661 -57.635237
0.600000 0.090000 85.380959 0.727212 10.677324 -58.312828
0.610000 0.091500 86.816299 0.751925 10.812014 -58.981843
0.620000 0.093000 88.252050 0.777321 10.946774 -59.642201
0.630000 0.094500 89.688216 0.803432 11.081651 -60.293827
0.640000 0.096000 91.124802 0.830291 11.216692 -60.936643
0.650000 0.097500 92.561815 0.857933 11.351945 -61.570570
0.660000 0.099000 93.999258 0.886393 11.487457 -62.195533
0.670000 0.100500 95.437139 0.915706 11.623278 -62.811456
0.680000 0.102000 96.875465 0.945911 11.759459 -63.418263
0.690000 0.103500 98.314241 0.977045 11.896049 -64.015883
0.700000 0.105000 99.753476 1.009147 12.033101 -64.604242
0.710000 0.106500 101.193176 1.042258 12.170665 -65.183272
0.720000 0.108000 102.633350 1.076416 12.308793 -65.752902
0.730000 0.109500 104.074005 1.111665 12.447538 -66.313068
0.740000 0.111000 105.515152 1.148045 12.586953 -66.863703
0.750000 0.112500 106.956798 1.185600 12.727089 -67.404747
0.760000 0.114000 108.398952 1.224374 12.868002 -67.936138
0.770000 0.115500 109.841625 1.264409 13.009742 -68.457818
0.780000 0.117000 111.284827 1.305752 13.152364 -68.969732
0.790000 0.118500 112.728567 1.348448 13.295921 -69.471826
0.800000 0.120000 114.172856 1.392541 13.440465 -69.964049
0.810000 0.121500 115.617705 1.438080 13.586051 -70.446352
0.820000 0.123000 117.063126 1.485111 13.732731 -70.918688
0.830000 0.124500 118.509129 1.533680 13.880558 -71.381014
0.840000 0.126000 119.955728 1.583837 14.029585 -71.833287
0.850000 0.127500 121.402933 1.635630 14.179865 -72.275467
0.860000 0.129000 122.850757 1.689108 14.331449 -72.707517
0.870000 0.130500 124.299213 1.744319 14.484390 -73.129401
0.880000 0.132000 125.748314 1.801313 14.638740 -73.541086
0.890000 0.133500 127.198073 1.860141 14.794551 -73.942541
0.900000 0.135000 128.648503 1.920852 14.951873 -74.333736
0.910000 0.136500 130.099618 1.983498 15.110757 -74.714643
0.920000 0.138000 131.551433 2.048129 15.271255 -75.085236
0.930000 0.139500 133.003961 2.114797 15.433416 -75.445492
0.940000 0.141000 134.457218 2.183553 15.597289 -75.795386
0.950000 0.142500 135.911217 2.254449 15.762926 -76.134899
0.960000 0.144000 137.365974 2.327538 15.930373 -76.464009
0.970000 0.145500 138.821503 2.402871 16.099680 -76.782699
0.980000 0.147000 140.277822 2.480502 16.270896 -77.090949
0.990000 0.148500 141.734944 2.560483 16.444067 -77.388743
1.000000 0.150000 143.192886 2.642868 16.619241 -77.676066
1.010000 0.151500 144.651664 2.727709 16.796465 -77.952901
1.020000 0.153000 146.111295 2.815061 16.975785 -78.219234
1.030000 0.154500 147.571795 2.904977 17.157246 -78.475050
1.040000 0.156000 149.033180 2.997512 17.340896 -78.720336
1.050000 0.157500 150.495467 3.092719 17.526777 -78.955077
1.060000 0.159000 151.958675 3.190653 17.714935 -79.179260
1.070000 0.160500 153.422819 3.291369 17.905414 -79.392870
1.080000 0.162000 154.887918 3.394922 18.098258 -79.595894
1.090000 0.163500 156.353989 3.501366 18.293508 -79.788317
1.100000 0.165000 157.821050 3.610758 18.491209 -79.970124
1.110000 0.166500 159.289118 3.723151 18.691402 -80.141299
1.120000 0.168000 160.758214 3.838603 18.894129 -80.301827
1.130000 0.169500 162.228353 3.957169 19.099430 -80.451691
1.140000 0.171000 163.699557 4.078906 19.307348 -80.590872
1.150000 0.172500 165.171842 4.203868 19.517922 -80.719352
1.160000 0.174000 166.645227 4.332114 19.731192 -80.837112
1.170000 0.175500 168.119733 4.463699 19.947197 -80.944129
1.180000 0.177000 169.595378 4.598681 20.165977 -81.040382
1.190000 0.178500 171.072181 4.737116 20.387570 -81.125848
1.200000 0.180000 172.550163 4.879063 20.612014 -81.200500
1.210000 0.181500 174.029342 5.024577 20.839348 -81.264313
1.220000 0.183000 175.509738 5.173718 21.069607 -81.317259
1.230000 0.184500 176.991372 5.326542 21.302830 -81.359308
1.240000 0.186000 178.474264 5.483109 21.539053 -81.390428
1.250000 0.187500 179.958433 5.643475 21.778311 -81.410586
1.260000 0.189000 181.443901 5.807701 22.020641 -81.419749
1.270000 0.190500 182.930688 5.975843 22.266078 -81.417879
1.280000 0.192000 184.418814 6.147961 22.514657 -81.404939
1.290000 0.193500 185.908301 6.324114 22.766412 -81.380887
1.300000 0.195000 187.399169 6.504360 23.021377 -81.345683
1.310000 0.196500 188.891439 6.688760 23.279588 -81.299282
1.320000 0.198000 190.385133 6.877372 23.541075 -81.241640
1.330000 0.199500 191.880272 7.070255 23.805874 -81.172709
1.340000 0.201000 193.376877 7.267470 24.074017 -81.092440
1.350000 0.202500 194.874971 7.469076 24.345535 -81.000782
1.360000 0.204000 196.374574 7.675132 24.620462 -80.897682
1.370000 0.205500 197.875709 7.885699 24.898828 -80.783088
1.380000 0.207000 199.378398 8.100836 25.180665 -80.656942
1.390000 0.208500 200.882662 8.320603 25.466005 -80.519188
0.010000 0.001500 1.408652 0.000884 1.101215 -1.492953
0.020000 0.003000 2.818725 0.002345 1.575140 -2.945484
0.030000 0.004500 4.229624 0.004065 1.916487 -4.360790
0.040000 0.006000 5.641137 0.005976 2.189512 -5.741036
0.050000 0.007500 7.053154 0.008070 2.420507 -7.088052
0.060000 0.009000 8.465610 0.010360 2.623348 -8.403473
0.070000 0.010500 9.878467 0.012872 2.806392 -9.688795
0.080000 0.012000 11.291701 0.015638 2.975099 -10.945407
0.090000 0.013500 12.705299 0.018690 3.133241 -12.174605
0.100000 0.015000 14.119253 0.022060 3.283526 -13.377609
0.110000 0.016500 15.533561 0.025780 3.427955 -14.555567
0.120000 0.018000 16.948225 0.029879 3.568042 -15.709562
0.130000 0.019500 18.363246 0.034383 3.704947 -16.840621
0.140000 0.021000 19.778631 0.039320 3.839576 -17.949715
0.150000 0.022500 21.194384 0.044710 3.972636 -19.037765
0.160000 0.024000 22.610513 0.050574 4.104688 -20.105643
0.170000 0.025500 24.027022 0.056931 4.236175 -21.154177
0.180000 0.027000 25.443921 0.063796 4.367450 -22.184153
0.190000 0.028500 26.861216 0.071182 4.498792 -23.196315
0.200000 0.030000 28.278913 0.079101 4.630422 -24.191369
0.210000 0.031500 29.697019 0.087563 4.762514 -25.169985
0.220000 0.033000 31.115542 0.096575 4.895202 -26.132796
0.230000 0.034500 32.534486 0.106144 5.028591 -27.080404
0.240000 0.036000 33.953859 0.116273 5.162757 -28.013376
0.250000 0.037500 35.373666 0.126967 5.297757 -28.932251
0.260000 0.039000 36.793912 0.138228 5.433631 -29.837535
0.270000 0.040500 38.214601 0.150056 5.570402 -30.729710
0.280000 0.042000 39.635739 0.162451 5.708083 -31.609227
0.290000 0.043500 41.057331 0.175413 5.846678 -32.476515
0.300000 0.045000 42.479378 0.188940 5.986183 -33.331975
0.310000 0.046500 43.901886 0.203030 6.126585 -34.175985
0.320000 0.048000 45.324858 0.217681 6.267869 -35.008901
0.330000 0.049500 46.748296 0.232889 6.410016 -35.831058
0.340000 0.051000 48.172203 0.248650 6.553002 -36.642768
0.350000 0.052500 49.596582 0.264963 6.696801 -37.444326
0.360000 0.054000 51.021435 0.281823 6.841388 -38.236005
0.370000 0.055500 52.446764 0.299225 6.986733 -39.018063
0.380000 0.057000 53.872570 0.317168 7.132808 -39.790738
0.390000 0.058500 55.298856 0.335647 7.279584 -40.554254
0.400000 0.060000 56.725622 0.354658 7.427032 -41.308817
0.410000 0.061500 58.152870 0.374200 7.575123 -42.054621
0.420000 0.063000 59.580601 0.394269 7.723830 -42.791844
0.430000 0.064500 61.008817 0.414862 7.873125 -43.520651
0.440000 0.066000 62.437517 0.435977 8.022982 -44.241193
0.450000 0.067500 63.866703 0.457613 8.173377 -44.953612
0.460000 0.069000 65.296376 0.479769 8.324284 -45.658035
0.470000 0.070500 66.726536 0.502443 8.475681 -46.354581
0.480000 0.072000 68.157183 0.525635 8.627547 -47.043356
0.490000 0.073500 69.588320 0.549347 8.779862 -47.724460
0.500000 0.075000 71.019945 0.573577 8.932606 -48.397979
0.510000 0.076500 72.452061 0.598328 9.085764 -49.063995
0.520000 0.078000 73.884667 0.623602 9.239318 -49.722579
0.530000 0.079500 75.317764 0.649402 9.393256 -50.373794
0.540000 0.081000 76.751353 0.675730 9.547563 -51.017698
0.550000 0.082500 78.185434 0.702590 9.702228 -51.654339
0.560000 0.084000 79.620008 0.729987 9.857241 -52.283762
0.570000 0.085500 81.055077 0.757925 10.012593 -52.906004
0.580000 0.087000 82.490640 0.786411 10.168278 -53.521095
0.590000 0.088500 83.926700 0.815450 10.324288 -54.129063
0.600000 0.090000 85.363256 0.845051 10.480620 -54.729927
0.610000 0.091500 86.800310 0.875219 10.637269 -55.323706
0.620000 0.093000 88.237864 0.905964 10.794234 -55.910410
0.630000 0.094500 89.675918 0.937294 10.951512 -56.490047
0.640000 0.096000 91.114474 0.969220 11.109106 -57.062622
0.650000 0.097500 92.553534 1.001750 11.267014 -57.628135
0.660000 0.099000 93.993099 1.034895 11.425240 -58.186584
0.670000 0.100500 95.433171 1.068668 11.583788 -58.737962
0.680000 0.102000 96.873751 1.103079 11.742660 -59.282260
0.690000 0.103500 98.314843 1.138142 11.901863 -59.819468
0.700000 0.105000 99.756447 1.173870 12.061403 -60.349571
0.710000 0.106500 101.198567 1.210275 12.221286 -60.872554
0.720000 0.108000 102.641204 1.247374 12.381521 -61.388399
0.730000 0.109500 104.084362 1.285179 12.542116 -61.897085
0.740000 0.111000 105.528042 1.323707 12.703080 -62.398592
0.750000 0.112500 106.972248 1.362974 12.864424 -62.892895
0.760000 0.114000 108.416982 1.402996 13.026159 -63.379972
0.770000 0.115500 109.862248 1.443789 13.188296 -63.859795
0.780000 0.117000 111.308049 1.485373 13.350847 -64.332338
0.790000 0.118500 112.754388 1.527763 13.513826 -64.797574
0.800000 0.120000 114.201269 1.570980 13.677245 -65.255475
0.810000 0.121500 115.648696 1.615041 13.841118 -65.706010
0.820000 0.123000 117.096672 1.659967 14.005460 -66.149151
0.830000 0.124500 118.545201 1.705776 14.170286 -66.584866
0.840000 0.126000 119.994287 1.752490 14.335610 -67.013126
0.850000 0.127500 121.443935 1.800129 14.501449 -67.433900
0.860000 0.129000 122.894149 1.848714 14.667819 -67.847157
0.870000 0.130500 124.344933 1.898267 14.834737 -68.252865
0.880000 0.132000 125.796293 1.948809 15.002218 -68.650994
0.890000 0.133500 127.248233 2.000363 15.170281 -69.041514
0.900000 0.135000 128.700757 2.052951 15.338943 -69.424392
0.910000 0.136500 130.153872 2.106597 15.508222 -69.799599
0.920000 0.138000 131.607583 2.161324 15.678135 -70.167106
0.930000 0.139500 133.061894 2.217156 15.848701 -70.526881
0.940000 0.141000 134.516811 2.274116 16.019939 -70.878896
0.950000 0.142500 135.972341 2.332228 16.191866 -71.223123
0.960000 0.144000 137.428488 2.391518 16.364503 -71.559534
0.970000 0.145500 138.885260 2.452010 16.537868 -71.888100
0.980000 0.147000 140.342661 2.513730 16.711980 -72.208797
0.990000 0.148500 141.800698 2.576702 16.886858 -72.521597
1.000000 0.150000 143.259378 2.640953 17.062522 -72.826475
1.010000 0.151500 144.718707 2.706508 17.238992 -73.123409
1.020000 0.153000 146.178692 2.773392 17.416286 -73.412374
1.030000 0.154500 147.639339 2.841634 17.594425 -73.693348
1.040000 0.156000 149.100655 2.911258 17.773427 -73.966310
1.050000 0.157500 150.562647 2.982291 17.953314 -74.231239
1.060000 0.159000 152.025323 3.054761 18.134104 -74.488118
1.070000 0.160500 153.488689 3.128694 18.315817 -74.736926
1.080000 0.162000 154.952753 3.204117 18.498474 -74.977649
1.090000 0.163500 156.417522 3.281057 18.682092 -75.210269
1.100000 0.165000 157.883004 3.359542 18.866693 -75.434772
1.110000 0.166500 159.349207 3.439598 19.052296 -75.651144
1.120000 0.168000 160.816139 3.521254 19.238921 -75.859374
1.130000 0.169500 162.283806 3.604537 19.426586 -76.059451
1.140000 0.171000 163.752218 3.689475 19.615311 -76.251364
1.150000 0.172500 165.221383 3.776095 19.805116 -76.435106
1.160000 0.174000 166.691308 3.864424 19.996020 -76.610668
1.170000 0.175500 168.162001 3.954491 20.188042 -76.778046
1.180000 0.177000 169.633473 4.046323 20.381201 -76.937234
1.190000 0.178500 171.105730 4.139949 20.575516 -77.088229
1.200000 0.180000 172.578781 4.235395 20.771006 -77.231030
1.210000 0.181500 174.052635 4.332689 20.967688 -77.365634
1.220000 0.183000 175.527302 4.431859 21.165583 -77.492043
1.230000 0.184500 177.002789 4.532933 21.364708 -77.610259
1.240000 0.186000 178.479105 4.635938 21.565081 -77.720285
1.250000 0.187500 179.956260 4.740902 21.766720 -77.822124
1.260000 0.189000 181.434263 4.847852 21.969644 -77.915784
1.270000 0.190500 182.913122 4.956816 22.173869 -78.001269
1.280000 0.192000 184.392847 5.067820 22.379414 -78.078590
1.290000 0.193500 185.873448 5.180892 22.586295 -78.147754
1.300000 0.195000 187.354933 5.296059 22.794530 -78.208774
1.310000 0.196500 188.837313 5.413348 23.004136 -78.261659
1.320000 0.198000 190.320595 5.532786 23.215129 -78.306424
1.330000 0.199500 191.804791 5.654399 23.427525 -78.343082
1.340000 0.201000 193.289910 5.778214 23.641342 -78.371648
1.350000 0.202500 194.775961 5.904257 23.856595 -78.392140
1.360000 0.204000 196.262953 6.032555 24.073300 -78.404574
1.370000 0.205500 197.750898 6.163133 24.291473 -78.408969
1.380000 0.207000 199.239804 6.296018 24.511129 -78.405344
1.390000 0.208500 200.729681 6.431235 24.732283 -78.393721
0.010000 0.001500 1.408647 0.000881 1.098062 -1.506174
0.020000 0.003000 2.818710 0.002334 1.569850 -2.971027
0.030000 0.004500 4.229594 0.004049 1.909756 -4.398146
0.040000 0.006000 5.641091 0.005960 2.181868 -5.789930
0.050000 0.007500 7.053093 0.008057 2.412354 -7.148403
0.060000 0.009000 8.465535 0.010355 2.614986 -8.475377
0.070000 0.010500 9.878379 0.012877 2.798024 -9.772509
0.080000 0.012000 11.291602 0.015652 2.966846 -11.041339
0.090000 0.013500 12.705189 0.018708 3.125142 -12.283303
0.100000 0.015000 14.119133 0.022072 3.275546 -13.499752
0.110000 0.016500 15.533430 0.025770 3.419991 -14.691955
0.120000 0.018000 16.948079 0.029823 3.559925 -15.861108
0.130000 0.019500 18.363081 0.034252 3.696448 -17.008340
0.140000 0.021000 19.778439 0.039074 3.830405 -18.134713
0.150000 0.022500 21.194155 0.044304 3.962452 -19.241231
0.160000 0.024000 22.610234 0.049953 4.093098 -20.328838
0.170000 0.025500 24.026680 0.056030 4.222741 -21.398423
0.180000 0.027000 25.443496 0.062542 4.351690 -22.450822
0.190000 0.028500 26.860685 0.069492 4.480184 -23.486823
0.200000 0.030000 28.278252 0.076885 4.608410 -24.507161
0.210000 0.031500 29.696200 0.084719 4.736507 -25.512528
0.220000 0.033000 31.114531 0.092995 4.864582 -26.503570
0.230000 0.034500 32.533249 0.101710 4.992713 -27.480891
0.240000 0.036000 33.952354 0.110860 5.120955 -28.445052
0.250000 0.037500 35.371850 0.120443 5.249344 -29.396577
0.260000 0.039000 36.791738 0.130452 5.377905 -30.335953
0.270000 0.040500 38.212019 0.140882 5.506648 -31.263628
0.280000 0.042000 39.632694 0.151727 5.635576 -32.180020
0.290000 0.043500 41.053764 0.162982 5.764685 -33.085512
0.300000 0.045000 42.475228 0.174639 5.893965 -33.980456
0.310000 0.046500 43.897088 0.186694 6.023405 -34.865177
0.320000 0.048000 45.319343 0.199141 6.152988 -35.739970
0.330000 0.049500 46.741994 0.211974 6.282697 -36.605104
0.340000 0.051000 48.165038 0.225188 6.412515 -37.460824
0.350000 0.052500 49.588477 0.238778 6.542423 -38.307351
0.360000 0.054000 51.012310 0.252742 6.672404 -39.144885
0.370000 0.055500 52.436535 0.267077 6.802441 -39.973602
0.380000 0.057000 53.861154 0.281779 6.932518 -40.793663
0.390000 0.058500 55.286163 0.296848 7.062620 -41.605207
0.400000 0.060000 56.711564 0.312284 7.192736 -42.408357
0.410000 0.061500 58.137356 0.328087 7.322854 -43.203220
0.420000 0.063000 59.563537 0.344258 7.452965 -43.989888
0.430000 0.064500 60.990108 0.360801 7.583062 -44.768439
0.440000 0.066000 62.417067 0.377719 7.713141 -45.538938
0.450000 0.067500 63.844416 0.395017 7.843199 -46.301439
0.460000 0.069000 65.272153 0.412700 7.973235 -47.055981
0.470000 0.070500 66.700279 0.430776 8.103250 -47.802598
0.480000 0.072000 68.128794 0.449253 8.233249 -48.541311
0.490000 0.073500 69.557698 0.468141 8.363237 -49.272132
0.500000 0.075000 70.986992 0.487448 8.493222 -49.995067
0.510000 0.076500 72.416676 0.507188 8.623213 -50.710113
0.520000 0.078000 73.846751 0.527372 8.753222 -51.417261
0.530000 0.079500 75.277219 0.548014 8.883263 -52.116496
0.540000 0.081000 76.708081 0.569130 9.013351 -52.807797
0.550000 0.082500 78.139339 0.590734 9.143502 -53.491138
0.560000 0.084000 79.570994 0.612844 9.273736 -54.166489
0.570000 0.085500 81.003048 0.635478 9.404072 -54.833815
0.580000 0.087000 82.435504 0.658655 9.534533 -55.493079
0.590000 0.088500 83.868365 0.682395 9.665140 -56.144240
0.600000 0.090000 85.301633 0.706718 9.795920 -56.787253
0.610000 0.091500 86.735311 0.731647 9.926896 -57.422074
0.620000 0.093000 88.169403 0.757205 10.058097 -58.048654
0.630000 0.094500 89.603913 0.783416 10.189551 -58.666943
0.640000 0.096000 91.038843 0.810303 10.321285 -59.276891
0.650000 0.097500 92.474200 0.837894 10.453332 -59.878446
0.660000 0.099000 93.909986 0.866213 10.585720 -60.471556
0.670000 0.100500 95.346207 0.895289 10.718483 -61.056166
0.680000 0.102000 96.782868 0.925150 10.851652 -61.632225
0.690000 0.103500 98.219975 0.955824 10.985261 -62.199678
0.700000 0.105000 99.657531 0.987341 11.119345 -62.758474
0.710000 0.106500 101.095544 1.019731 11.253937 -63.308558
0.720000 0.108000 102.534020 1.053025 11.389073 -63.849878
0.730000 0.109500 103.972964 1.087255 11.524789 -64.382385
0.740000 0.111000 105.412384 1.122453 11.661120 -64.906027
0.750000 0.112500 106.852287 1.158652 11.798104 -65.420754
0.760000 0.114000 108.292679 1.195886 11.935776 -65.926519
0.770000 0.115500 109.733567 1.234187 12.074175 -66.423275
0.780000 0.117000 111.174960 1.273592 12.213337 -66.910976
0.790000 0.118500 112.616866 1.314134 12.353300 -67.389578
0.800000 0.120000 114.059292 1.355850 12.494102 -67.859040
0.810000 0.121500 115.502247 1.398775 12.635782 -68.319319
0.820000 0.123000 116.945740 1.442947 12.778376 -68.770378
0.830000 0.124500 118.389779 1.488401 12.921923 -69.212179
0.840000 0.126000 119.834374 1.535175 13.066461 -69.644687
0.850000 0.127500 121.279534 1.583307 13.212029 -70.067867
0.860000 0.129000 122.725268 1.632834 13.358665 -70.481690
0.870000 0.130500 124.171586 1.683795 13.506405 -70.886125
0.880000 0.132000 125.618498 1.736229 13.655290 -71.281145
0.890000 0.133500 127.066015 1.790173 13.805355 -71.666724
0.900000 0.135000 128.514146 1.845668 13.956640 -72.042838
0.910000 0.136500 129.962903 1.902753 14.109182 -72.409467
0.920000 0.138000 131.412296 1.961466 14.263017 -72.766589
0.930000 0.139500 132.862337 2.021849 14.418184 -73.114188
0.940000 0.141000 134.313035 2.083940 14.574718 -73.452247
0.950000 0.142500 135.764404 2.147780 14.732658 -73.780753
0.960000 0.144000 137.216454 2.213409 14.892039 -74.099694
0.970000 0.145500 138.669197 2.280867 15.052897 -74.409060
0.980000 0.147000 140.122644 2.350195 15.215268 -74.708842
0.990000 0.148500 141.576810 2.421434 15.379189 -74.999033
1.000000 0.150000 143.031704 2.494623 15.544693 -75.279630
1.010000 0.151500 144.487340 2.569804 15.711817 -75.550628
1.020000 0.153000 145.943731 2.647017 15.880594 -75.812026
1.030000 0.154500 147.400889 2.726303 16.051059 -76.063824
1.040000 0.156000 148.858826 2.807704 16.223245 -76.306023
1.050000 0.157500 150.317557 2.891259 16.397187 -76.538626
1.060000 0.159000 151.777094 2.977009 16.572917 -76.761638
1.070000 0.160500 153.237450 3.064997 16.750468 -76.975063
1.080000 0.162000 154.698639 3.155261 16.929873 -77.178908
1.090000 0.163500 156.160675 3.247844 17.111163 -77.373181
1.100000 0.165000 157.623571 3.342785 17.294369 -77.557891
1.110000 0.166500 159.087341 3.440127 17.479524 -77.733047
1.120000 0.168000 160.551998 3.539908 17.666657 -77.898660
1.130000 0.169500 162.017558 3.642171 17.855800 -78.054742
1.140000 0.171000 163.484034 3.746956 18.046981 -78.201305
1.150000 0.172500 164.951440 3.854302 18.240231 -78.338361
1.160000 0.174000 166.419791 3.964252 18.435578 -78.465924
1.170000 0.175500 167.889101 4.076845 18.633052 -78.584009
1.180000 0.177000 169.359384 4.192121 18.832680 -78.692629
1.190000 0.178500 170.830656 4.310122 19.034490 -78.791799
1.200000 0.180000 172.302932 4.430887 19.238510 -78.881534
1.210000 0.181500 173.776225 4.554456 19.444766 -78.961850
1.220000 0.183000 175.250551 4.680870 19.653286 -79.032762
1.230000 0.184500 176.725926 4.810168 19.864095 -79.094286
1.240000 0.186000 178.202363 4.942391 20.077219 -79.146436
1.250000 0.187500 179.679878 5.077579 20.292684 -79.189230
1.260000 0.189000 181.158487 5.215770 20.510514 -79.222680
1.270000 0.190500 182.638205 5.357006 20.730734 -79.246804
1.280000 0.192000 184.119047 5.501325 20.953369 -79.261616
1.290000 0.193500 185.601028 5.648767 21.178441 -79.267130
1.300000 0.195000 187.084165 5.799372 21.405975 -79.263361
1.310000 0.196500 188.568473 5.953180 21.635993 -79.250322
1.320000 0.198000 190.053967 6.110228 21.868518 -79.228028
1.330000 0.199500 191.540663 6.270557 22.103572 -79.196490
1.340000 0.201000 193.028577 6.434206 22.341177 -79.155721
1.350000 0.202500 194.517724 6.601214 22.581355 -79.105733
1.360000 0.204000 196.008122 6.771620 22.824126 -79.046537
1.370000 0.205500 197.499785 6.945463 23.069512 -78.978144
1.380000 0.207000 198.992729 7.122781 23.317533 -78.900563
1.390000 0.208500 200.486971 7.303614 23.568208 -78.813803
0.010000 0.001500 1.408593 0.000827 1.061857 -1.519157
0.020000 0.003000 2.818495 0.002125 1.498301 -2.995726
0.030000 0.004500 4.229116 0.003588 1.803626 -4.433358
0.040000 0.006000 5.640251 0.005157 2.041912 -5.834441
0.050000 0.007500 7.051795 0.006832 2.239340 -7.200962
0.060000 0.009000 8.463687 0.008634 2.409702 -8.534687
0.070000 0.010500 9.875894 0.010597 2.561291 -9.837227
0.080000 0.012000 11.288394 0.012757 2.699512 -11.110072
0.090000 0.013500 12.701179 0.015152 2.828088 -12.354614
0.100000 0.015000 14.114245 0.017822 2.949688 -13.572161
0.110000 0.016500 15.527594 0.020801 3.066274 -14.763942
0.120000 0.018000 16.941228 0.024124 3.179327 -15.931120
0.130000 0.019500 18.355155 0.027824 3.289976 -17.074794
0.140000 0.021000 19.769381 0.031928 3.399098 -18.196006
0.150000 0.022500 21.183916 0.036464 3.507374 -19.295741
0.160000 0.024000 22.598768 0.041456 3.615339 -20.374935
0.170000 0.025500 24.013947 0.046925 3.723414 -21.434475
0.180000 0.027000 25.429462 0.052890 3.831930 -22.475200
0.190000 0.028500 26.845323 0.059369 3.941146 -23.497908
0.200000 0.030000 28.261538 0.066375 4.051264 -24.503353
0.210000 0.031500 29.678117 0.073920 4.162440 -25.492251
0.220000 0.033000 31.095068 0.082017 4.274792 -26.465278
0.230000 0.034500 32.512400 0.090673 4.388407 -27.423074
0.240000 0.036000 33.930121 0.099897 4.503349 -28.366244
0.250000 0.037500 35.348237 0.109694 4.619661 -29.295360
0.260000 0.039000 36.766757 0.120069 4.737369 -30.210961
0.270000 0.040500 38.185688 0.131026 4.856485 -31.113554
0.280000 0.042000 39.605035 0.142568 4.977013 -32.003618
0.290000 0.043500 41.024804 0.154697 5.098944 -32.881603
0.300000 0.045000 42.445002 0.167415 5.222266 -33.747931
0.310000 0.046500 43.865634 0.180722 5.346959 -34.602999
0.320000 0.048000 45.286704 0.194620 5.472999 -35.447178
0.330000 0.049500 46.708218 0.209108 5.600361 -36.280815
0.340000 0.051000 48.130180 0.224187 5.729014 -37.104235
0.350000 0.052500 49.552594 0.239857 5.858928 -37.917740
0.360000 0.054000 50.975464 0.256119 5.990072 -38.721611
0.370000 0.055500 52.398794 0.272972 6.122414 -39.516111
0.380000 0.057000 53.822588 0.290418 6.255922 -40.301481
0.390000 0.058500 55.246848 0.308457 6.390564 -41.077947
0.400000 0.060000 56.671579 0.327091 6.526310 -41.845716
0.410000 0.061500 58.096782 0.346321 6.663130 -42.604977
0.420000 0.063000 59.522463 0.366151 6.800995 -43.355907
0.430000 0.064500 60.948622 0.386582 6.939879 -44.098665
0.440000 0.066000 62.375264 0.407619 7.079756 -44.833398
0.450000 0.067500 63.802391 0.429265 7.220601 -45.560239
0.460000 0.069000 65.230005 0.451526 7.362392 -46.279308
0.470000 0.070500 66.658110 0.474407 7.505110 -46.990714
0.480000 0.072000 68.086709 0.497915 7.648734 -47.694554
0.490000 0.073500 69.515804 0.522056 7.793249 -48.390914
0.500000 0.075000 70.945398 0.546840 7.938640 -49.079871
0.510000 0.076500 72.375494 0.572275 8.084893 -49.761493
0.520000 0.078000 73.806096 0.598370 8.231998 -50.435837
0.530000 0.079500 75.237206 0.625137 8.379945 -51.102953
0.540000 0.081000 76.668827 0.652587 8.528726 -51.762883
0.550000 0.082500 78.100963 0.680734 8.678337 -52.415661
0.560000 0.084000 79.533617 0.709589 8.828773 -53.061317
0.570000 0.085500 80.966793 0.739168 8.980033 -53.699870
0.580000 0.087000 82.400494 0.769486 9.132115 -54.331336
0.590000 0.088500 83.834724 0.800560 9.285022 -54.955725
0.600000 0.090000 85.269488 0.832406 9.438756 -55.573041
0.610000 0.091500 86.704789 0.865042 9.593322 -56.183283
0.620000 0.093000 88.140632 0.898489 9.748726 -56.786446
0.630000 0.094500 89.577020 0.932765 9.904975 -57.382520
0.640000 0.096000 91.013960 0.967892 10.062079 -57.971493
0.650000 0.097500 92.451455 1.003891 10.220048 -58.553348
0.660000 0.099000 93.889510 1.040786 10.378893 -59.128063
0.670000 0.100500 95.328132 1.078600 10.538628 -59.695616
0.680000 0.102000 96.767325 1.117357 10.699266 -60.255980
0.690000 0.103500 98.207095 1.157083 10.860824 -60.809127
0.700000 0.105000 99.647448 1.197804 11.023317 -61.355024
0.710000 0.106500 101.088390 1.239548 11.186763 -61.893638
0.720000 0.108000 102.529928 1.282343 11.351181 -62.424934
0.730000 0.109500 103.972067 1.326216 11.516590 -62.948874
0.740000 0.111000 105.414814 1.371199 11.683012 -63.465419
0.750000 0.112500 106.858177 1.417320 11.850466 -63.974528
0.760000 0.114000 108.302163 1.464613 12.018977 -64.476159
0.770000 0.115500 109.746779 1.513109 12.188566 -64.970269
0.780000 0.117000 111.192033 1.562840 12.359258 -65.456812
0.790000 0.118500 112.637933 1.613841 12.531077 -65.935745
0.800000 0.120000 114.084486 1.666145 12.704049 -66.407019
0.810000 0.121500 115.531701 1.719789 12.878199 -66.870588
0.820000 0.123000 116.979587 1.774807 13.053555 -67.326404
0.830000 0.124500 118.428153 1.831237 13.230143 -67.774418
0.840000 0.126000 119.877407 1.889115 13.407992 -68.214581
0.850000 0.127500 121.327359 1.948481 13.587128 -68.646844
0.860000 0.129000 122.778018 2.009371 13.767582 -69.071155
0.870000 0.130500 124.229394 2.071827 13.949383 -69.487465
0.880000 0.132000 125.681498 2.135887 14.132559 -69.895722
0.890000 0.133500 127.134338 2.201593 14.317142 -70.295876
0.900000 0.135000 128.587927 2.268985 14.503161 -70.687875
0.910000 0.136500 130.042273 2.338106 14.690648 -71.071666
0.920000 0.138000 131.497389 2.408999 14.879633 -71.447198
0.930000 0.139500 132.953286 2.481706 15.070148 -71.814419
0.940000 0.141000 134.409974 2.556271 15.262224 -72.173276
0.950000 0.142500 135.867465 2.632738 15.455894 -72.523717
0.960000 0.144000 137.325771 2.711153 15.651190 -72.865688
0.970000 0.145500 138.784905 2.791561 15.848144 -73.199138
0.980000 0.147000 140.244878 2.874007 16.046788 -73.524011
0.990000 0.148500 141.705703 2.958539 16.247156 -73.840256
1.000000 0.150000 143.167392 3.045204 16.449280 -74.147819
1.010000 0.151500 144.629959 3.134048 16.653194 -74.446645
1.020000 0.153000 146.093416 3.225121 16.858931 -74.736682
1.030000 0.154500 147.557778 3.318471 17.066524 -75.017874
1.040000 0.156000 149.023057 3.414147 17.276006 -75.290167
1.050000 0.157500 150.489267 3.512198 17.487411 -75.553506
1.060000 0.159000 151.956423 3.612676 17.700773 -75.807836
1.070000 0.160500 153.424538 3.715629 17.916125 -76.053103
1.080000 0.162000 154.893627 3.821111 18.133500 -76.289249
1.090000 0.163500 156.363705 3.929171 18.352934 -76.516219
1.100000 0.165000 157.834786 4.039862 18.574459 -76.733957
1.110000 0.166500 159.306885 4.153236 18.798109 -76.942406
1.120000 0.168000 160.780018 4.269346 19.023918 -77.141507
1.130000 0.169500 162.254200 4.388245 19.251920 -77.331204
1.140000 0.171000 163.729447 4.509988 19.482148 -77.511437
1.150000 0.172500 165.205775 4.634627 19.714636 -77.682149
1.160000 0.174000 166.683199 4.762217 19.949418 -77.843280
1.170000 0.175500 168.161736 4.892814 20.186528 -77.994769
1.180000 0.177000 169.641402 5.026472 20.425998 -78.136556
1.190000 0.178500 171.122214 5.163247 20.667864 -78.268581
1.200000 0.180000 172.604188 5.303195 20.912157 -78.390780
1.210000 0.181500 174.087342 5.446372 21.158911 -78.503092
1.220000 0.183000 175.571693 5.592834 21.408161 -78.605454
1.230000 0.184500 177.057259 5.742639 21.659938 -78.697801
1.240000 0.186000 178.544055 5.895844 21.914276 -78.780070
1.250000 0.187500 180.032102 6.052506 22.171208 -78.852194
1.260000 0.189000 181.521415 6.212682 22.430767 -78.914109
1.270000 0.190500 183.012014 6.376432 22.692986 -78.965747
1.280000 0.192000 184.503916 6.543813 22.957898 -79.007041
1.290000 0.193500 185.997141 6.714883 23.225534 -79.037923
1.300000 0.195000 187.491706 6.889703 23.495928 -79.058325
1.310000 0.196500 188.987630 7.068330 23.769111 -79.068176
1.320000 0.198000 190.484933 7.250823 24.045116 -79.067407
1.330000 0.199500 191.983633 7.437243 24.323975 -79.055947
1.340000 0.201000 193.483750 7.627648 24.605719 -79.033724
1.350000 0.202500 194.985302 7.822099 24.890381 -79.000667
1.360000 0.204000 196.488310 8.020655 25.177991 -78.956702
1.370000 0.205500 197.992794 8.223376 25.468582 -78.901756
1.380000 0.207000 199.498772 8.430322 25.762183 -78.835755
1.390000 0.208500 201.006265 8.641553 26.058827 -78.758625
0.010000 0.001500 1.408626 0.000858 1.084003 -1.491179
0.020000 0.003000 2.818622 0.002241 1.540590 -2.942042
0.030000 0.004500 4.229390 0.003830 1.864537 -4.355692
0.040000 0.006000 5.640721 0.005558 2.120145 -5.734215
0.050000 0.007500 7.052503 0.007418 2.333743 -7.079375
0.060000 0.009000 8.464673 0.009425 2.519242 -8.392738
0.070000 0.010500 9.877193 0.011608 2.685031 -9.675741
0.080000 0.012000 11.290039 0.014000 2.836603 -10.929712
0.090000 0.013500 12.703200 0.016637 2.977759 -12.155891
0.100000 0.015000 14.116669 0.019554 3.111236 -13.355444
0.110000 0.016500 15.530445 0.022787 3.239063 -14.529468
0.120000 0.018000 16.944530 0.026370 3.362780 -15.679000
0.130000 0.019500 18.358930 0.030334 3.483576 -16.805020
0.140000 0.021000 19.773650 0.034710 3.602377 -17.908460
0.150000 0.022500 21.188698 0.039526 3.719916 -18.990201
0.160000 0.024000 22.604083 0.044806 3.836776 -20.051083
0.170000 0.025500 24.019812 0.050576 3.953421 -21.091902
0.180000 0.027000 25.435896 0.056855 4.070224 -22.113417
0.190000 0.028500 26.852343 0.063664 4.187482 -23.116347
0.200000 0.030000 28.269163 0.071020 4.305436 -24.101380
0.210000 0.031500 29.686365 0.078939 4.424273 -25.069166
0.220000 0.033000 31.103957 0.087433 4.544146 -26.020328
0.230000 0.034500 32.521948 0.096516 4.665171 -26.955455
0.240000 0.036000 33.940348 0.106197 4.787438 -27.875110
0.250000 0.037500 35.359163 0.116486 4.911017 -28.779826
0.260000 0.039000 36.778402 0.127390 5.035956 -29.670111
0.270000 0.040500 38.198073 0.138917 5.162289 -30.546448
0.280000 0.042000 39.618182 0.151070 5.290038 -31.409296
0.290000 0.043500 41.038736 0.163855 5.419212 -32.259088
0.300000 0.045000 42.459742 0.177275 5.549815 -33.096239
0.310000 0.046500 43.881205 0.191332 5.681839 -33.921140
0.320000 0.048000 45.303133 0.206029 5.815272 -34.734162
0.330000 0.049500 46.725530 0.221366 5.950099 -35.535658
0.340000 0.051000 48.148401 0.237345 6.086298 -36.325960
0.350000 0.052500 49.571752 0.253965 6.223845 -37.105384
0.360000 0.054000 50.995587 0.271227 6.362714 -37.874227
0.370000 0.055500 52.419910 0.289130 6.502876 -38.632772
0.380000 0.057000 53.844725 0.307673 6.644301 -39.381283
0.390000 0.058500 55.270037 0.326855 6.786958 -40.120012
0.400000 0.060000 56.695849 0.346675 6.930816 -40.849195
0.410000 0.061500 58.122164 0.367132 7.075843 -41.569053
0.420000 0.063000 59.548986 0.388226 7.222007 -42.279797
0.430000 0.064500 60.976318 0.409955 7.369276 -42.981623
0.440000 0.066000 62.404163 0.432318 7.517619 -43.674714
0.450000 0.067500 63.832523 0.455314 7.667006 -44.359245
0.460000 0.069000 65.261401 0.478943 7.817405 -45.035376
0.470000 0.070500 66.690799 0.503204 7.968787 -45.703260
0.480000 0.072000 68.120721 0.528097 8.121125 -46.363038
0.490000 0.073500 69.551168 0.553623 8.274390 -47.014841
0.500000 0.075000 70.982142 0.579781 8.428556 -47.658792
0.510000 0.076500 72.413645 0.606573 8.583599 -48.295006
0.520000 0.078000 73.845680 0.634000 8.739492 -48.923588
0.530000 0.079500 75.278249 0.662062 8.896214 -49.544635
0.540000 0.081000 76.711353 0.690763 9.053743 -50.158240
0.550000 0.082500 78.144995 0.720103 9.212057 -50.764484
0.560000 0.084000 79.579176 0.750087 9.371137 -51.363445
0.570000 0.085500 81.013898 0.780716 9.530965 -51.955193
0.580000 0.087000 82.449163 0.811996 9.691524 -52.539791
0.590000 0.088500 83.884973 0.843928 9.852798 -53.117300
0.600000 0.090000 85.321329 0.876520 10.014771 -53.687771
0.610000 0.091500 86.758235 0.909774 10.177430 -54.251252
0.620000 0.093000 88.195691 0.943697 10.340763 -54.807787
0.630000 0.094500 89.633700 0.978294 10.504758 -55.357413
0.640000 0.096000 91.072263 1.013573 10.669405 -55.900165
0.650000 0.097500 92.511383 1.049539 10.834694 -56.436073
0.660000 0.099000 93.951061 1.086201 11.000618 -56.965162
0.670000 0.100500 95.391300 1.123565 11.167168 -57.487454
0.680000 0.102000 96.832103 1.161641 11.334340 -58.002969
0.690000 0.103500 98.273470 1.200438 11.502127 -58.511722
0.700000 0.105000 99.715405 1.239964 11.670525 -59.013725
0.710000 0.106500 101.157910 1.280229 11.839531 -59.508988
0.720000 0.108000 102.600987 1.321245 12.009142 -59.997519
0.730000 0.109500 104.044640 1.363020 12.179357 -60.479320
0.740000 0.111000 105.488869 1.405567 12.350174 -60.954395
0.750000 0.112500 106.933679 1.448897 12.521594 -61.422744
0.760000 0.114000 108.379072 1.493023 12.693617 -61.884363
0.770000 0.115500 109.825051 1.537956 12.866244 -62.339249
0.780000 0.117000 111.271619 1.583710 13.039478 -62.787396
0.790000 0.118500 112.718779 1.630299 13.213322 -63.228797
0.800000 0.120000 114.166533 1.677735 13.387778 -63.663442
0.810000 0.121500 115.614886 1.726034 13.562851 -64.091320
0.820000 0.123000 117.063841 1.775210 13.738546 -64.512421
0.830000 0.124500 118.513401 1.825278 13.914868 -64.926730
0.840000 0.126000 119.963570 1.876254 14.091822 -65.334235
0.850000 0.127500 121.414350 1.928154 14.269416 -65.734920
0.860000 0.129000 122.865747 1.980993 14.447655 -66.128769
0.870000 0.130500 124.317764 2.034789 14.626547 -66.515766
0.880000 0.132000 125.770405 2.089558 14.806100 -66.895893
0.890000 0.133500 127.223674 2.145318 14.986322 -67.269132
0.900000 0.135000 128.677575 2.202087 15.167222 -67.635465
0.910000 0.136500 130.132112 2.259882 15.348808 -67.994874
0.920000 0.138000 131.587291 2.318723 15.531091 -68.347338
0.930000 0.139500 133.043114 2.378627 15.714080 -68.692838
0.940000 0.141000 134.499588 2.439614 15.897785 -69.031354
0.950000 0.142500 135.956716 2.501703 16.082216 -69.362867
0.960000 0.144000 137.414503 2.564914 16.267384 -69.687357
0.970000 0.145500 138.872955 2.629267 16.453301 -70.004802
0.980000 0.147000 140.332077 2.694782 16.639977 -70.315184
0.990000 0.148500 141.791873 2.761480 16.827424 -70.618482
1.000000 0.150000 143.252348 2.829380 17.015654 -70.914676
1.010000 0.151500 144.713509 2.898505 17.204679 -71.203746
1.020000 0.153000 146.175360 2.968876 17.394511 -71.485674
1.030000 0.154500 147.637908 3.040513 17.585162 -71.760440
1.040000 0.156000 149.101157 3.113439 17.776645 -72.028024
1.050000 0.157500 150.565113 3.187676 17.968973 -72.288409
1.060000 0.159000 152.029783 3.263245 18.162158 -72.541577
1.070000 0.160500 153.495172 3.340170 18.356214 -72.787509
1.080000 0.162000 154.961287 3.418472 18.551154 -73.026188
1.090000 0.163500 156.428133 3.498174 18.746990 -73.257598
1.100000 0.165000 157.895717 3.579300 18.943737 -73.481723
1.110000 0.166500 159.364044 3.661871 19.141408 -73.698546
1.120000 0.168000 160.833123 3.745912 19.340016 -73.908054
1.130000 0.169500 162.302958 3.831446 19.539575 -74.110231
1.140000 0.171000 163.773557 3.918496 19.740099 -74.305064
1.150000 0.172500 165.244926 4.007085 19.941600 -74.492540
1.160000 0.174000 166.717072 4.097237 20.144094 -74.672647
1.170000 0.175500 168.190003 4.188977 20.347594 -74.845374
1.180000 0.177000 169.663724 4.282328 20.552113 -75.010708
1.190000 0.178500 171.138243 4.377313 20.757665 -75.168641
1.200000 0.180000 172.613568 4.473957 20.964264 -75.319163
1.210000 0.181500 174.089704 4.572285 21.171925 -75.462266
1.220000 0.183000 175.566661 4.672319 21.380660 -75.597942
1.230000 0.184500 177.044444 4.774085 21.590484 -75.726185
1.240000 0.186000 178.523062 4.877607 21.801409 -75.846988
1.250000 0.187500 180.002522 4.982908 22.013451 -75.960346
1.260000 0.189000 181.482832 5.090014 22.226622 -76.066256
1.270000 0.190500 182.963998 5.198948 22.440936 -76.164713
1.280000 0.192000 184.446030 5.309734 22.656407 -76.255716
1.290000 0.193500 185.928935 5.422398 22.873048 -76.339263
1.300000 0.195000 187.412720 5.536964 23.090872 -76.415353
1.310000 0.196500 188.897394 5.653455 23.309894 -76.483987
1.320000 0.198000 190.382965 5.771896 23.530125 -76.545165
1.330000 0.199500 191.869440 5.892311 23.751580 -76.598890
1.340000 0.201000 193.356828 6.014724 23.974271 -76.645165
1.350000 0.202500 194.845138 6.139160 24.198211 -76.683993
1.360000 0.204000 196.334376 6.265642 24.423413 -76.715379
1.370000 0.205500 197.824553 6.394195 24.649891 -76.739328
1.380000 0.207000 199.315675 6.524842 24.877655 -76.755848
1.390000 0.208500 200.807751 6.657607 25.106720 -76.764946
0.010000 0.001500 1.408734 0.000968 1.155778 -1.523551
0.020000 0.003000 2.819059 0.002688 1.686175 -3.004517
0.030000 0.004500 4.230384 0.004851 2.085239 -4.447022
0.040000 0.006000 5.642501 0.007389 2.416823 -5.853891
0.050000 0.007500 7.055302 0.010291 2.706893 -7.227533
0.060000 0.009000 8.468721 0.013563 2.969033 -8.570117
0.070000 0.010500 9.882719 0.017220 3.211333 -9.883634
0.080000 0.012000 11.297268 0.021277 3.439003 -11.169936
0.090000 0.013500 12.712350 0.025749 3.655583 -12.430749
0.100000 0.015000 14.127953 0.030648 3.863559 -13.667685
0.110000 0.016500 15.544068 0.035980 4.064727 -14.882253
0.120000 0.018000 16.960687 0.041749 4.260405 -16.075863
0.130000 0.019500 18.377806 0.047957 4.451575 -17.249830
0.140000 0.021000 19.795418 0.054598 4.638971 -18.405380
0.150000 0.022500 21.213521 0.061665 4.823146 -19.543649
0.160000 0.024000 22.632108 0.069150 5.004515 -20.665693
0.170000 0.025500 24.051176 0.077038 5.183390 -21.772486
0.180000 0.027000 25.470720 0.085315 5.360005 -22.864924
0.190000 0.028500 26.890734 0.093965 5.534531 -23.943831
0.200000 0.030000 28.311213 0.102968 5.707094 -25.009957
0.210000 0.031500 29.732150 0.112306 5.877782 -26.063986
0.220000 0.033000 31.153540 0.121958 6.046660 -27.106539
0.230000 0.034500 32.575375 0.131905 6.213767 -28.138173
0.240000 0.036000 33.997649 0.142126 6.379131 -29.159389
0.250000 0.037500 35.420354 0.152601 6.542766 -30.170633
0.260000 0.039000 36.843483 0.163311 6.704682 -31.172297
0.270000 0.040500 38.267028 0.174237 6.864879 -32.164728
0.280000 0.042000 39.690981 0.185361 7.023359 -33.148226
0.290000 0.043500 41.115335 0.196668 7.180119 -34.123049
0.300000 0.045000 42.540082 0.208142 7.335159 -35.089415
0.310000 0.046500 43.965214 0.219770 7.488478 -36.047507
0.320000 0.048000 45.390724 0.231540 7.640079 -36.997471
0.330000 0.049500 46.816603 0.243443 7.789965 -37.939426
0.340000 0.051000 48.242845 0.255469 7.938145 -38.873460
0.350000 0.052500 49.669443 0.267614 8.084629 -39.799634
0.360000 0.054000 51.096389 0.279872 8.229431 -40.717987
0.370000 0.055500 52.523678 0.292242 8.372570 -41.628534
0.380000 0.057000 53.951302 0.304723 8.514067 -42.531272
0.390000 0.058500 55.379256 0.317318 8.653948 -43.426179
0.400000 0.060000 56.807535 0.330030 8.792243 -44.313217
0.410000 0.061500 58.236133 0.342865 8.928985 -45.192334
0.420000 0.063000 59.665045 0.355831 9.064209 -46.063464
0.430000 0.064500 61.094268 0.368940 9.197956 -46.926532
0.440000 0.066000 62.523798 0.382201 9.330270 -47.781450
0.450000 0.067500 63.953631 0.395631 9.461197 -48.628124
0.460000 0.069000 65.383764 0.409244 9.590785 -49.466451
0.470000 0.070500 66.814196 0.423059 9.719087 -50.296323
0.480000 0.072000 68.244923 0.437096 9.846158 -51.117624
0.490000 0.073500 69.675946 0.451375 9.972056 -51.930238
0.500000 0.075000 71.107263 0.465921 10.096838 -52.734042
0.510000 0.076500 72.538873 0.480759 10.220568 -53.528912
0.520000 0.078000 73.970778 0.495914 10.343308 -54.314722
0.530000 0.079500 75.402977 0.511417 10.465123 -55.091345
0.540000 0.081000 76.835473 0.527296 10.586082 -55.858654
0.550000 0.082500 78.268266 0.543583 10.706251 -56.616521
0.560000 0.084000 79.701359 0.560311 10.825701 -57.364821
0.570000 0.085500 81.134755 0.577514 10.944502 -58.103428
0.580000 0.087000 82.568457 0.595228 11.062727 -58.832221
0.590000 0.088500 84.002470 0.613489 11.180447 -59.551077
0.600000 0.090000 85.436796 0.632337 11.297737 -60.259878
0.610000 0.091500 86.871442 0.651809 11.414671 -60.958511
0.620000 0.093000 88.306413 0.671948 11.531323 -61.646863
0.630000 0.094500 89.741714 0.692793 11.647768 -62.324826
0.640000 0.096000 91.177352 0.714388 11.764083 -62.992296
0.650000 0.097500 92.613333 0.736776 11.880342 -63.649174
0.660000 0.099000 94.049665 0.760002 11.996621 -64.295363
0.670000 0.100500 95.486356 0.784110 12.112997 -64.930773
0.680000 0.102000 96.923414 0.809148 12.229545 -65.555318
0.690000 0.103500 98.360846 0.835161 12.346340 -66.168915
0.700000 0.105000 99.798663 0.862197 12.463459 -66.771489
0.710000 0.106500 101.236874 0.890304 12.580977 -67.362968
0.720000 0.108000 102.675488 0.919531 12.698967 -67.943285
0.730000 0.109500 104.114517 0.949928 12.817506 -68.512379
0.740000 0.111000 105.553970 0.981544 12.936667 -69.070193
0.750000 0.112500 106.993859 1.014429 13.056524 -69.616676
0.760000 0.114000 108.434195 1.048635 13.177149 -70.151781
0.770000 0.115500 109.874990 1.084213 13.298615 -70.675468
0.780000 0.117000 111.316256 1.121213 13.420994 -71.187700
0.790000 0.118500 112.758006 1.159689 13.544357 -71.688444
0.800000 0.120000 114.200253 1.199691 13.668774 -72.177675
0.810000 0.121500 115.643009 1.241273 13.794316 -72.655369
0.820000 0.123000 117.086289 1.284487 13.921050 -73.121510
0.830000 0.124500 118.530106 1.329386 14.049045 -73.576082
0.840000 0.126000 119.974474 1.376023 14.178369 -74.019077
0.850000 0.127500 121.419409 1.424451 14.309087 -74.450490
0.860000 0.129000 122.864923 1.474724 14.441265 -74.870317
0.870000 0.130500 124.311033 1.526894 14.574968 -75.278563
0.880000 0.132000 125.757754 1.581016 14.710259 -75.675231
0.890000 0.133500 127.205101 1.637142 14.847202 -76.060330
0.900000 0.135000 128.653091 1.695327 14.985858 -76.433871
0.910000 0.136500 130.101738 1.755624 15.126288 -76.795870
0.920000 0.138000 131.551060 1.818087 15.268553 -77.146341
0.930000 0.139500 133.001073 1.882769 15.412711 -77.485305
0.940000 0.141000 134.451794 1.949725 15.558821 -77.812783
0.950000 0.142500 135.903239 2.019008 15.706939 -78.128796
0.960000 0.144000 137.355426 2.090671 15.857123 -78.433370
0.970000 0.145500 138.808372 2.164769 16.009427 -78.726530
0.980000 0.147000 140.262094 2.241355 16.163907 -79.008302
0.990000 0.148500 141.716611 2.320484 16.320615 -79.278715
1.000000 0.150000 143.171941 2.402208 16.479604 -79.537797
1.010000 0.151500 144.628100 2.486582 16.640926 -79.785575
1.020000 0.153000 146.085109 2.573659 16.804632 -80.022080
1.030000 0.154500 147.542984 2.663494 16.970772 -80.247339
1.040000 0.156000 149.001746 2.756140 17.139395 -80.461380
1.050000 0.157500 150.461411 2.851652 17.310549 -80.664232
1.060000 0.159000 151.922001 2.950082 17.484282 -80.855922
1.070000 0.160500 153.383533 3.051485 17.660640 -81.036475
1.080000 0.162000 154.846026 3.155916 17.839668 -81.205917
1.090000 0.163500 156.309501 3.263429 18.021413 -81.364272
1.100000 0.165000 157.773976 3.374077 18.205918 -81.511562
1.110000 0.166500 159.239472 3.487915 18.393226 -81.647807
1.120000 0.168000 160.706008 3.604997 18.583381 -81.773027
1.130000 0.169500 162.173604 3.725379 18.776425 -81.887237
1.140000 0.171000 163.642280 3.849114 18.972397 -81.990454
1.150000 0.172500 165.112056 3.976258 19.171340 -82.082689
1.160000 0.174000 166.582953 4.106866 19.373294 -82.163953
1.170000 0.175500 168.054991 4.240993 19.578296 -82.234254
1.180000 0.177000 169.528190 4.378694 19.786387 -82.293596
1.190000 0.178500 171.002572 4.520024 19.997603 -82.341983
1.200000 0.180000 172.478157 4.665039 20.211983 -82.379414
1.210000 0.181500 173.954966 4.813796 20.429564 -82.405887
1.220000 0.183000 175.433020 4.966350 20.650380 -82.421395
1.230000 0.184500 176.912340 5.122757 20.874469 -82.425929
1.240000 0.186000 178.392947 5.283075 21.101866 -82.419479
1.250000 0.187500 179.874863 5.447358 21.332604 -82.402030
1.260000 0.189000 181.358110 5.615665 21.566718 -82.373563
1.270000 0.190500 182.842708 5.788053 21.804242 -82.334059
1.280000 0.192000 184.328680 5.964578 22.045209 -82.283494
1.290000 0.193500 185.816048 6.145298 22.289651 -82.221841
1.300000 0.195000 187.304832 6.330270 22.537602 -82.149071
1.310000 0.196500 188.795056 6.519553 22.789092 -82.065151
1.320000 0.198000 190.286742 6.713205 23.044152 -81.970046
1.330000 0.199500 191.779912 6.911283 23.302815 -81.863716
1.340000 0.201000 193.274587 7.113846 23.565110 -81.746123
1.350000 0.202500 194.770791 7.320953 23.831068 -81.617220
1.360000 0.204000 196.268546 7.532661 24.100718 -81.476962
1.370000 0.205500 197.767875 7.749030 24.374090 -81.325300
1.380000 0.207000 199.268801 7.970119 24.651212 -81.162182
1.390000 0.208500 200.771346 8.195986 24.932113 -80.987553
0.010000 0.001500 1.408714 0.000947 1.142669 -1.500828
0.020000 0.003000 2.818976 0.002598 1.658634 -2.960833
0.030000 0.004500 4.230191 0.004638 2.042341 -4.383574
0.040000 0.006000 5.642147 0.006998 2.357883 -5.771472
0.050000 0.007500 7.054736 0.009664 2.631418 -7.126589
0.060000 0.009000 8.467890 0.012647 2.876701 -8.450772
0.070000 0.010500 9.881571 0.015966 3.101976 -9.745721
0.080000 0.012000 11.295751 0.019644 3.312597 -11.013012
0.090000 0.013500 12.710415 0.023703 3.512237 -12.254122
0.100000 0.015000 14.125553 0.028165 3.703506 -13.470438
0.110000 0.016500 15.541157 0.033049 3.888317 -14.663263
0.120000 0.018000 16.957226 0.038372 4.068097 -15.833824
0.130000 0.019500 18.373757 0.044146 4.243925 -16.983276
0.140000 0.021000 19.790749 0.050382 4.416630 -18.112709
0.150000 0.022500 21.208204 0.057087 4.586847 -19.223147
0.160000 0.024000 22.626122 0.064266 4.755069 -20.315552
0.170000 0.025500 24.044503 0.071920 4.921678 -21.390828
0.180000 0.027000 25.463348 0.080049 5.086968 -22.449825
0.190000 0.028500 26.882658 0.088649 5.251164 -23.493335
0.200000 0.030000 28.302433 0.097717 5.414439 -24.522101
0.210000 0.031500 29.722673 0.107244 5.576923 -25.536817
0.220000 0.033000 31.143377 0.117224 5.738711 -26.538127
0.230000 0.034500 32.564546 0.127646 5.899872 -27.526630
0.240000 0.036000 33.986176 0.138501 6.060452 -28.502884
0.250000 0.037500 35.408268 0.149777 6.220483 -29.467402
0.260000 0.039000 36.830819 0.161463 6.379981 -30.420660
0.270000 0.040500 38.253828 0.173547 6.538952 -31.363095
0.280000 0.042000 39.677291 0.186017 6.697395 -32.295107
0.290000 0.043500 41.101206 0.198860 6.855304 -33.217064
0.300000 0.045000 42.525570 0.212064 7.012666 -34.129300
0.310000 0.046500 43.950380 0.225618 7.169467 -35.032119
0.320000 0.048000 45.375633 0.239510 7.325692 -35.925796
0.330000 0.049500 46.801326 0.253730 7.481324 -36.810579
0.340000 0.051000 48.227454 0.268267 7.636345 -37.686689
0.350000 0.052500 49.654014 0.283113 7.790738 -38.554325
0.360000 0.054000 51.081002 0.298257 7.944489 -39.413660
0.370000 0.055500 52.508416 0.313694 8.097583 -40.264849
0.380000 0.057000 53.936250 0.329417 8.250007 -41.108024
0.390000 0.058500 55.364502 0.345419 8.401750 -41.943302
0.400000 0.060000 56.793168 0.361696 8.552804 -42.770778
0.410000 0.061500 58.222244 0.378245 8.703162 -43.590535
0.420000 0.063000 59.651728 0.395064 8.852819 -44.402638
0.430000 0.064500 61.081614 0.412151 9.001773 -45.207139
0.440000 0.066000 62.511902 0.429507 9.150025 -46.004077
0.450000 0.067500 63.942587 0.447133 9.297578 -46.793480
0.460000 0.069000 65.373666 0.465031 9.444436 -47.575362
0.470000 0.070500 66.805138 0.483206 9.590606 -48.349730
0.480000 0.072000 68.236999 0.501662 9.736098 -49.116579
0.490000 0.073500 69.669248 0.520406 9.880924 -49.875898
0.500000 0.075000 71.101882 0.539445 10.025097 -50.627665
0.510000 0.076500 72.534900 0.558788 10.168634 -51.371854
0.520000 0.078000 73.968301 0.578444 10.311551 -52.108430
0.530000 0.079500 75.402083 0.598425 10.453869 -52.837352
0.540000 0.081000 76.836244 0.618742 10.595610 -53.558576
0.550000 0.082500 78.270786 0.639410 10.736796 -54.272051
0.560000 0.084000 79.705706 0.660442 10.877452 -54.977723
0.570000 0.085500 81.141005 0.681855 11.017605 -55.675533
0.580000 0.087000 82.576684 0.703665 11.157283 -56.365420
0.590000 0.088500 84.012742 0.725889 11.296515 -57.047319
0.600000 0.090000 85.449180 0.748547 11.435332 -57.721163
0.610000 0.091500 86.886000 0.771658 11.573765 -58.386883
0.620000 0.093000 88.323202 0.795244 11.711849 -59.044408
0.630000 0.094500 89.760789 0.819326 11.849616 -59.693666
0.640000 0.096000 91.198762 0.843926 11.987102 -60.334583
0.650000 0.097500 92.637124 0.869069 12.124344 -60.967085
0.660000 0.099000 94.075876 0.894779 12.261377 -61.591097
0.670000 0.100500 95.515023 0.921082 12.398240 -62.206544
0.680000 0.102000 96.954567 0.948003 12.534972 -62.813352
0.690000 0.103500 98.394512 0.975571 12.671611 -63.411445
0.700000 0.105000 99.834861 1.003812 12.808197 -64.000750
0.710000 0.106500 101.275618 1.032756 12.944771 -64.581193
0.720000 0.108000 102.716788 1.062432 13.081372 -65.152701
0.730000 0.109500 104.158376 1.092870 13.218044 -65.715203
0.740000 0.111000 105.600386 1.124101 13.354826 -66.268628
0.750000 0.112500 107.042823 1.156156 13.491761 -66.812907
0.760000 0.114000 108.485694 1.189068 13.628892 -67.347973
0.770000 0.115500 109.929003 1.222868 13.766260 -67.873761
0.780000 0.117000 111.372757 1.257591 13.903909 -68.390206
0.790000 0.118500 112.816963 1.293271 14.041881 -68.897246
0.800000 0.120000 114.261626 1.329940 14.180219 -69.394823
0.810000 0.121500 115.706754 1.367635 14.318966 -69.882877
0.820000 0.123000 117.152354 1.406391 14.458165 -70.361355
0.830000 0.124500 118.598434 1.446242 14.597860 -70.830203
0.840000 0.126000 120.045000 1.487226 14.738093 -71.289370
0.850000 0.127500 121.492061 1.529379 14.878907 -71.738808
0.860000 0.129000 122.939625 1.572737 15.020346 -72.178472
0.870000 0.130500 124.387700 1.617338 15.162451 -72.608320
0.880000 0.132000 125.836295 1.663219 15.305265 -73.028311
0.890000 0.133500 127.285419 1.710418 15.448832 -73.438408
0.900000 0.135000 128.735081 1.758973 15.593192 -73.838577
0.910000 0.136500 130.185290 1.808922 15.738389 -74.228785
0.920000 0.138000 131.636056 1.860303 15.884463 -74.609004
0.930000 0.139500 133.087388 1.913155 16.031456 -74.979208
0.940000 0.141000 134.539297 1.967517 16.179409 -75.339373
0.950000 0.142500 135.991792 2.023427 16.328363 -75.689479
0.960000 0.144000 137.444884 2.080925 16.478359 -76.029509
0.970000 0.145500 138.898583 2.140050 16.629436 -76.359448
0.980000 0.147000 140.352900 2.200840 16.781635 -76.679284
0.990000 0.148500 141.807847 2.263335 16.934994 -76.989007
1.000000 0.150000 143.263433 2.327573 17.089553 -77.288612
1.010000 0.151500 144.719671 2.393594 17.245350 -77.578095
1.020000 0.153000 146.176571 2.461438 17.402423 -77.857454
1.030000 0.154500 147.634145 2.531142 17.560810 -78.126692
1.040000 0.156000 149.092406 2.602747 17.720548 -78.385813
1.050000 0.157500 150.551364 2.676291 17.881674 -78.634823
1.060000 0.159000 152.011032 2.751812 18.044224 -78.873731
1.070000 0.160500 153.471421 2.829350 18.208233 -79.102550
1.080000 0.162000 154.932545 2.908944 18.373737 -79.321293
1.090000 0.163500 156.394416 2.990631 18.540771 -79.529976
1.100000 0.165000 157.857046 3.074449 18.709369 -79.728617
1.110000 0.166500 159.320448 3.160438 18.879565 -79.917238
1.120000 0.168000 160.784634 3.248635 19.051391 -80.095859
1.130000 0.169500 162.249617 3.339078 19.224881 -80.264507
1.140000 0.171000 163.715411 3.431804 19.400067 -80.423207
1.150000 0.172500 165.182029 3.526851 19.576980 -80.571986
1.160000 0.174000 166.649483 3.624257 19.755651 -80.710875
1.170000 0.175500 168.117788 3.724057 19.936112 -80.839905
1.180000 0.177000 169.586955 3.826288 20.118391 -80.959109
1.190000 0.178500 171.057000 3.930988 20.302519 -81.068520
1.200000 0.180000 172.527934 4.038192 20.488524 -81.168173
1.210000 0.181500 173.999773 4.147937 20.676435 -81.258107
1.220000 0.183000 175.472529 4.260258 20.866279 -81.338357
1.230000 0.184500 176.946217 4.375191 21.058085 -81.408963
1.240000 0.186000 178.420849 4.492770 21.251878 -81.469964
1.250000 0.187500 179.896441 4.613032 21.447685 -81.521400
1.260000 0.189000 181.373006 4.736011 21.645532 -81.563314
1.270000 0.190500 182.850557 4.861740 21.845443 -81.595746
1.280000 0.192000 184.329109 4.990256 22.047445 -81.618738
1.290000 0.193500 185.808677 5.121590 22.251560 -81.632334
1.300000 0.195000 187.289273 5.255778 22.457812 -81.636577
1.310000 0.196500 188.770913 5.392853 22.666224 -81.631510
1.320000 0.198000 190.253610 5.532848 22.876820 -81.617177
1.330000 0.199500 191.737379 5.675796 23.089621 -81.593621
1.340000 0.201000 193.222234 5.821729 23.304648 -81.560886
1.350000 0.202500 194.708189 5.970681 23.521923 -81.519016
1.360000 0.204000 196.195259 6.122682 23.741467 -81.468056
1.370000 0.205500 197.683458 6.277767 23.963300 -81.408048
1.380000 0.207000 199.172800 6.435965 24.187441 -81.339035
1.390000 0.208500 200.663300 6.597310 24.413909 -81.261062
0.010000 0.001500 1.408618 0.000853 1.078982 -1.519413
0.020000 0.003000 2.818598 0.002227 1.532547 -2.996247
0.030000 0.004500 4.229347 0.003818 1.854965 -4.434202
0.040000 0.006000 5.640662 0.005565 2.110295 -5.835706
0.050000 0.007500 7.052435 0.007467 2.324694 -7.202792
0.060000 0.009000 8.464607 0.009542 2.511934 -8.537268
0.070000 0.010500 9.877143 0.011824 2.680286 -9.840783
0.080000 0.012000 11.290022 0.014346 2.835135 -11.114868
0.090000 0.013500 12.703232 0.017144 2.980185 -12.360951
0.100000 0.015000 14.116771 0.020253 3.118084 -13.580375
0.110000 0.016500 15.530638 0.023706 3.250777 -14.774403
0.120000 0.018000 16.944835 0.027534 3.379726 -15.944226
0.130000 0.019500 18.359368 0.031765 3.506045 -17.090974
0.140000 0.021000 19.774242 0.036425 3.630590 -18.215713
0.150000 0.022500 21.189466 0.041536 3.754030 -19.319452
0.160000 0.024000 22.605045 0.047119 3.876884 -20.403147
0.170000 0.025500 24.020989 0.053190 3.999559 -21.467701
0.180000 0.027000 25.437304 0.059764 4.122373 -22.513972
0.190000 0.028500 26.853999 0.066853 4.245572 -23.542767
0.200000 0.030000 28.271080 0.074469 4.369347 -24.554851
0.210000 0.031500 29.688556 0.082618 4.493842 -25.550947
0.220000 0.033000 31.106433 0.091308 4.619168 -26.531735
0.230000 0.034500 32.524716 0.100543 4.745402 -27.497858
0.240000 0.036000 33.943414 0.110327 4.872600 -28.449920
0.250000 0.037500 35.362530 0.120661 5.000798 -29.388489
0.260000 0.039000 36.782071 0.131547 5.130015 -30.314099
0.270000 0.040500 38.202041 0.142984 5.260259 -31.227252
0.280000 0.042000 39.622444 0.154972 5.391529 -32.128415
0.290000 0.043500 41.043286 0.167509 5.523812 -33.018029
0.300000 0.045000 42.464569 0.180594 5.657094 -33.896501
0.310000 0.046500 43.886298 0.194224 5.791351 -34.764214
0.320000 0.048000 45.308475 0.208397 5.926559 -35.621524
0.330000 0.049500 46.731103 0.223110 6.062691 -36.468759
0.340000 0.051000 48.154186 0.238362 6.199718 -37.306226
0.350000 0.052500 49.577724 0.254150 6.337609 -38.134207
0.360000 0.054000 51.001722 0.270473 6.476334 -38.952962
0.370000 0.055500 52.426180 0.287327 6.615863 -39.762732
0.380000 0.057000 53.851101 0.304714 6.756166 -40.563736
0.390000 0.058500 55.276487 0.322631 6.897214 -41.356176
0.400000 0.060000 56.702339 0.341080 7.038981 -42.140234
0.410000 0.061500 58.128658 0.360060 7.181439 -42.916078
0.420000 0.063000 59.555448 0.379573 7.324565 -43.683857
0.430000 0.064500 60.982708 0.399622 7.468335 -44.443707
0.440000 0.066000 62.410440 0.420209 7.612729 -45.195750
0.450000 0.067500 63.838647 0.441338 7.757729 -45.940093
0.460000 0.069000 65.267329 0.463013 7.903317 -46.676831
0.470000 0.070500 66.696488 0.485242 8.049478 -47.406048
0.480000 0.072000 68.126126 0.508029 8.196201 -48.127816
0.490000 0.073500 69.556245 0.531384 8.343473 -48.842196
0.500000 0.075000 70.986847 0.555313 8.491288 -49.549241
0.510000 0.076500 72.417932 0.579828 8.639639 -50.248994
0.520000 0.078000 73.849505 0.604938 8.788520 -50.941489
0.530000 0.079500 75.281566 0.630655 8.937931 -51.626752
0.540000 0.081000 76.714118 0.656993 9.087870 -52.304801
0.550000 0.082500 78.147163 0.683963 9.238340 -52.975650
0.560000 0.084000 79.580705 0.711583 9.389343 -53.639304
0.570000 0.085500 81.014746 0.739866 9.540886 -54.295761
0.580000 0.087000 82.449289 0.768831 9.692974 -54.945017
0.590000 0.088500 83.884337 0.798494 9.845618 -55.587061
0.600000 0.090000 85.319894 0.828875 9.998827 -56.221876
0.610000 0.091500 86.755964 0.859994 10.152613 -56.849443
0.620000 0.093000 88.192550 0.891872 10.306990 -57.469739
0.630000 0.094500 89.629657 0.924530 10.461974 -58.082735
0.640000 0.096000 91.067288 0.957992 10.617580 -58.688401
0.650000 0.097500 92.505448 0.992281 10.773826 -59.286703
0.660000 0.099000 93.944142 1.027422 10.930732 -59.877605
0.670000 0.100500 95.383376 1.063441 11.088318 -60.461068
0.680000 0.102000 96.823154 1.100365 11.246605 -61.037051
0.690000 0.103500 98.263481 1.138222 11.405617 -61.605510
0.700000 0.105000 99.704364 1.177039 11.565376 -62.166402
0.710000 0.106500 101.145809 1.216847 11.725908 -62.719679
0.720000 0.108000 102.587822 1.257676 11.887238 -63.265295
0.730000 0.109500 104.030409 1.299557 12.049393 -63.803200
0.740000 0.111000 105.473577 1.342522 12.212401 -64.333344
0.750000 0.112500 106.917333 1.386604 12.376289 -64.855677
0.760000 0.114000 108.361684 1.431836 12.541087 -65.370147
0.770000 0.115500 109.806638 1.478254 12.706825 -65.876702
0.780000 0.117000 111.252203 1.525892 12.873532 -66.375290
0.790000 0.118500 112.698387 1.574786 13.041241 -66.865857
0.800000 0.120000 114.145198 1.624974 13.209982 -67.348352
0.810000 0.121500 115.592644 1.676492 13.379788 -67.822719
0.820000 0.123000 117.040735 1.729379 13.550691 -68.288906
0.830000 0.124500 118.489479 1.783674 13.722725 -68.746859
0.840000 0.126000 119.938886 1.839417 13.895924 -69.196525
0.850000 0.127500 121.388966 1.896648 14.070321 -69.637850
0.860000 0.129000 122.839728 1.955407 14.245951 -70.070781
0.870000 0.130500 124.291182 2.015737 14.422849 -70.495264
0.880000 0.132000 125.743339 2.077679 14.601049 -70.911248
0.890000 0.133500 127.196208 2.141276 14.780588 -71.318678
0.900000 0.135000 128.649803 2.206573 14.961500 -71.717504
0.910000 0.136500 130.104132 2.273613 15.143822 -72.107671
0.920000 0.138000 131.559207 2.342440 15.327589 -72.489129
0.930000 0.139500 133.015041 2.413100 15.512838 -72.861826
0.940000 0.141000 134.471644 2.485638 15.699606 -73.225710
0.950000 0.142500 135.929030 2.560101 15.887928 -73.580730
0.960000 0.144000 137.387209 2.636536 16.077842 -73.926836
0.970000 0.145500 138.846195 2.714989 16.269383 -74.263976
0.980000 0.147000 140.306001 2.795509 16.462590 -74.592100
0.990000 0.148500 141.766639 2.878144 16.657499 -74.911158
1.000000 0.150000 143.228122 2.962943 16.854147 -75.221099
1.010000 0.151500 144.690464 3.049955 17.052571 -75.521875
1.020000 0.153000 146.153679 3.139229 17.252807 -75.813435
1.030000 0.154500 147.617781 3.230816 17.454893 -76.095728
1.040000 0.156000 149.082783 3.324767 17.658867 -76.368707
1.050000 0.157500 150.548700 3.421133 17.864764 -76.632320
1.060000 0.159000 152.015547 3.519964 18.072621 -76.886519
1.070000 0.160500 153.483337 3.621314 18.282477 -77.131253
1.080000 0.162000 154.952087 3.725234 18.494366 -77.366473
1.090000 0.163500 156.421811 3.831776 18.708327 -77.592128
1.100000 0.165000 157.892525 3.940995 18.924396 -77.808168
1.110000 0.166500 159.364244 4.052944 19.142609 -78.014544
1.120000 0.168000 160.836984 4.167675 19.363003 -78.211204
1.130000 0.169500 162.310762 4.285245 19.585614 -78.398096
1.140000 0.171000 163.785592 4.405706 19.810478 -78.575171
1.150000 0.172500 165.261492 4.529115 20.037632 -78.742376
1.160000 0.174000 166.738477 4.655526 20.267111 -78.899658
1.170000 0.175500 168.216566 4.784994 20.498952 -79.046966
1.180000 0.177000 169.695775 4.917577 20.733190 -79.184245
1.190000 0.178500 171.176120 5.053330 20.969861 -79.311443
1.200000 0.180000 172.657620 5.192309 21.209000 -79.428504
1.210000 0.181500 174.140292 5.334571 21.450642 -79.535374
1.220000 0.183000 175.624153 5.480174 21.694823 -79.631998
1.230000 0.184500 177.109221 5.629175 21.941577 -79.718319
1.240000 0.186000 178.595515 5.781631 22.190939 -79.794280
1.250000 0.187500 180.083052 5.937601 22.442944 -79.859823
1.260000 0.189000 181.571851 6.097142 22.697626 -79.914891
1.270000 0.190500 183.061931 6.260313 22.955019 -79.959424
1.280000 0.192000 184.553310 6.427172 23.215157 -79.993361
1.290000 0.193500 186.046007 6.597778 23.478075 -80.016644
1.300000 0.195000 187.540042 6.772191 23.743805 -80.029209
1.310000 0.196500 189.035433 6.950469 24.012381 -80.030996
1.320000 0.198000 190.532200 7.132671 24.283836 -80.021940
1.330000 0.199500 192.030362 7.318857 24.558204 -80.001979
1.340000 0.201000 193.529939 7.509087 24.835516 -79.971048
1.350000 0.202500 195.030951 7.703420 25.115806 -79.929082
1.360000 0.204000 196.533418 7.901916 25.399106 -79.876014
1.370000 0.205500 198.037360 8.104635 25.685448 -79.811779
1.380000 0.207000 199.542797 8.311637 25.974863 -79.736309
1.390000 0.208500 201.049749 8.522982 26.267383 -79.649535
0.010000 0.001500 1.408604 0.000838 1.069257 -1.528100
0.020000 0.003000 2.818541 0.002173 1.513575 -3.012788
0.030000 0.004500 4.229222 0.003701 1.827149 -4.457866
0.040000 0.006000 5.640444 0.005366 2.074003 -5.865823
0.050000 0.007500 7.052102 0.007168 2.280273 -7.238737
0.060000 0.009000 8.464137 0.009130 2.459714 -8.578455
0.070000 0.010500 9.876516 0.011285 2.620584 -9.886665
0.080000 0.012000 11.289219 0.013671 2.768255 -11.164926
0.090000 0.013500 12.702237 0.016325 2.906423 -12.414699
0.100000 0.015000 14.115566 0.019284 3.037725 -13.637351
0.110000 0.016500 15.529208 0.022584 3.164101 -14.834173
0.120000 0.018000 16.943166 0.026257 3.287004 -16.006380
0.130000 0.019500 18.357447 0.030333 3.407540 -17.155125
0.140000 0.021000 19.772058 0.034839 3.526564 -18.281494
0.150000 0.022500 21.187007 0.039800 3.644734 -19.386520
0.160000 0.024000 22.602302 0.045238 3.762568 -20.471176
0.170000 0.025500 24.017952 0.051171 3.880466 -21.536387
0.180000 0.027000 25.433966 0.057615 3.998740 -22.583027
0.190000 0.028500 26.850353 0.064585 4.117635 -23.611922
0.200000 0.030000 28.267120 0.072092 4.237335 -24.623856
0.210000 0.031500 29.684276 0.080146 4.357983 -25.619566
0.220000 0.033000 31.101829 0.088755 4.479682 -26.599750
0.230000 0.034500 32.519787 0.097925 4.602508 -27.565067
0.240000 0.036000 33.938154 0.107660 4.726513 -28.516135
0.250000 0.037500 35.356940 0.117963 4.851728 -29.453539
0.260000 0.039000 36.776149 0.128838 4.978171 -30.377827
0.270000 0.040500 38.195787 0.140284 5.105846 -31.289515
0.280000 0.042000 39.615859 0.152303 5.234747 -32.189085
0.290000 0.043500 41.036371 0.164894 5.364860 -33.076989
0.300000 0.045000 42.457327 0.178057 5.496165 -33.953650
0.310000 0.046500 43.878732 0.191789 5.628638 -34.819464
0.320000 0.048000 45.300588 0.206091 5.762252 -35.674797
0.330000 0.049500 46.722900 0.220960 5.896975 -36.519992
0.340000 0.051000 48.145672 0.236395 6.032777 -37.355366
0.350000 0.052500 49.568905 0.252395 6.169623 -38.181213
0.360000 0.054000 50.992604 0.268959 6.307481 -38.997806
0.370000 0.055500 52.416771 0.286086 6.446318 -39.805394
0.380000 0.057000 53.841408 0.303776 6.586103 -40.604208
0.390000 0.058500 55.266518 0.322029 6.726803 -41.394460
0.400000 0.060000 56.692103 0.340847 6.868389 -42.176342
0.410000 0.061500 58.118166 0.360231 7.010833 -42.950031
0.420000 0.063000 59.544709 0.380182 7.154108 -43.715687
0.430000 0.064500 60.971733 0.400705 7.298189 -44.473452
0.440000 0.066000 62.399242 0.421803 7.443053 -45.223459
0.450000 0.067500 63.827236 0.443480 7.588680 -45.965821
0.460000 0.069000 65.255719 0.465743 7.735051 -46.700643
0.470000 0.070500 66.684691 0.488597 7.882149 -47.428014
0.480000 0.072000 68.114157 0.512051 8.029959 -48.148015
0.490000 0.073500 69.544118 0.536113 8.178471 -48.860714
0.500000 0.075000 70.974575 0.560793 8.327673 -49.566170
0.510000 0.076500 72.405533 0.586101 8.477558 -50.264431
0.520000 0.078000 73.836993 0.612048 8.628120 -50.955537
0.530000 0.079500 75.268959 0.638648 8.779356 -51.639521
0.540000 0.081000 76.701432 0.665915 8.931264 -52.316406
0.550000 0.082500 78.134417 0.693862 9.083845 -52.986209
0.560000 0.084000 79.567916 0.722507 9.237100 -53.648940
0.570000 0.085500 81.001933 0.751866 9.391035 -54.304604
0.580000 0.087000 82.436472 0.781956 9.545655 -54.953197
0.590000 0.088500 83.871536 0.812799 9.700969 -55.594712
0.600000 0.090000 85.307129 0.844412 9.856986 -56.229138
0.610000 0.091500 86.743255 0.876819 10.013718 -56.856456
0.620000 0.093000 88.179920 0.910041 10.171178 -57.476646
0.630000 0.094500 89.617127 0.944102 10.329381 -58.089681
0.640000 0.096000 91.054881 0.979026 10.488343 -58.695534
0.650000 0.097500 92.493188 1.014838 10.648080 -59.294171
0.660000 0.099000 93.932053 1.051566 10.808614 -59.885558
0.670000 0.100500 95.371481 1.089237 10.969963 -60.469655
0.680000 0.102000 96.811479 1.127880 11.132149 -61.046423
0.690000 0.103500 98.252053 1.167523 11.295195 -61.615818
0.700000 0.105000 99.693208 1.208198 11.459126 -62.177794
0.710000 0.106500 101.134952 1.249937 11.623965 -62.732305
0.720000 0.108000 102.577292 1.292771 11.789740 -63.279302
0.730000 0.109500 104.020234 1.336734 11.956477 -63.818733
0.740000 0.111000 105.463787 1.381860 12.124205 -64.350547
0.750000 0.112500 106.907957 1.428186 12.292952 -64.874690
0.760000 0.114000 108.352753 1.475746 12.462748 -65.391107
0.770000 0.115500 109.798184 1.524578 12.633623 -65.899744
0.780000 0.117000 111.244256 1.574721 12.805610 -66.400544
0.790000 0.118500 112.690981 1.626213 12.978741 -66.893448
0.800000 0.120000 114.138366 1.679093 13.153047 -67.378399
0.810000 0.121500 115.586420 1.733402 13.328563 -67.855337
0.820000 0.123000 117.035155 1.789182 13.505322 -68.324204
0.830000 0.124500 118.484578 1.846475 13.683360 -68.784938
0.840000 0.126000 119.934702 1.905324 13.862711 -69.237479
0.850000 0.127500 121.385535 1.965772 14.043410 -69.681766
0.860000 0.129000 122.837089 2.027864 14.225495 -70.117736
0.870000 0.130500 124.289375 2.091646 14.409001 -70.545328
0.880000 0.132000 125.742403 2.157164 14.593966 -70.964479
0.890000 0.133500 127.196187 2.224464 14.780426 -71.375126
0.900000 0.135000 128.650737 2.293595 14.968420 -71.777205
0.910000 0.136500 130.106065 2.364604 15.157985 -72.170652
0.920000 0.138000 131.562184 2.437541 15.349160 -72.555404
0.930000 0.139500 133.019107 2.512456 15.541984 -72.931394
0.940000 0.141000 134.476846 2.589398 15.736495 -73.298559
0.950000 0.142500 135.935414 2.668420 15.932732 -73.656831
0.960000 0.144000 137.394826 2.749573 16.130734 -74.006146
0.970000 0.145500 138.855094 2.832910 16.330542 -74.346436
0.980000 0.147000 140.316233 2.918484 16.532194 -74.677633
0.990000 0.148500 141.778256 3.006348 16.735731 -74.999671
1.000000 0.150000 143.241179 3.096559 16.941193 -75.312481
1.010000 0.151500 144.705016 3.189170 17.148619 -75.615993
1.020000 0.153000 146.169782 3.284237 17.358050 -75.910137
1.030000 0.154500 147.635492 3.381818 17.569527 -76.194844
1.040000 0.156000 149.102162 3.481969 17.783089 -76.470042
1.050000 0.157500 150.569807 3.584748 17.998777 -76.735658
1.060000 0.159000 152.038444 3.690213 18.216632 -76.991620
1.070000 0.160500 153.508089 3.798424 18.436694 -77.237853
1.080000 0.162000 154.978759 3.909439 18.659004 -77.474283
1.090000 0.163500 156.450469 4.023320 18.883603 -77.700835
1.100000 0.165000 157.923238 4.140126 19.110531 -77.917431
1.110000 0.166500 159.397082 4.259920 19.339829 -78.123992
1.120000 0.168000 160.872018 4.382762 19.571537 -78.320442
1.130000 0.169500 162.348066 4.508716 19.805697 -78.506698
1.140000 0.171000 163.825242 4.637844 20.042349 -78.682680
1.150000 0.172500 165.303565 4.770210 20.281534 -78.848305
1.160000 0.174000 166.783053 4.905878 20.523291 -79.003490
1.170000 0.175500 168.263725 5.044912 20.767663 -79.148149
1.180000 0.177000 169.745600 5.187378 21.014688 -79.282196
1.190000 0.178500 171.228697 5.333340 21.264409 -79.405545
1.200000 0.180000 172.713036 5.482865 21.516864 -79.518104
1.210000 0.181500 174.198635 5.636020 21.772095 -79.619786
1.220000 0.183000 175.685516 5.792870 22.030141 -79.710497
1.230000 0.184500 177.173697 5.953485 22.291043 -79.790146
1.240000 0.186000 178.663200 6.117930 22.554841 -79.858638
1.250000 0.187500 180.154045 6.286275 22.821574 -79.915877
1.260000 0.189000 181.646252 6.458587 23.091283 -79.961767
1.270000 0.190500 183.139843 6.634936 23.364006 -79.996210
1.280000 0.192000 184.634839 6.815391 23.639785 -80.019107
1.290000 0.193500 186.131260 7.000021 23.918658 -80.030357
1.300000 0.195000 187.629129 7.188896 24.200663 -80.029858
1.310000 0.196500 189.128468 7.382086 24.485842 -80.017508
1.320000 0.198000 190.629298 7.579661 24.774232 -79.993202
1.330000 0.199500 192.131641 7.781691 25.065872 -79.956837
1.340000 0.201000 193.635521 7.988248 25.360800 -79.908305
1.350000 0.202500 195.140959 8.199402 25.659056 -79.847500
1.360000 0.204000 196.647978 8.415224 25.960678 -79.774314
1.370000 0.205500 198.156602 8.635784 26.265703 -79.688640
1.380000 0.207000 199.666853 8.861155 26.574169 -79.590367
1.390000 0.208500 201.178755 9.091406 26.886114 -79.479387
0.010000 0.001500 1.408730 0.000964 1.153011 -1.518443
0.020000 0.003000 2.819041 0.002669 1.680386 -2.994723
0.030000 0.004500 4.230343 0.004807 2.076247 -4.432842
0.040000 0.006000 5.642427 0.007308 2.404500 -5.835532
0.050000 0.007500 7.055184 0.010162 2.691152 -7.205119
0.060000 0.009000 8.468548 0.013375 2.949826 -8.543695
0.070000 0.010500 9.882481 0.016964 3.188647 -9.853183
0.080000 0.012000 11.296954 0.020947 3.412859 -11.135368
0.090000 0.013500 12.711951 0.025340 3.626031 -12.391916
0.100000 0.015000 14.127460 0.030156 3.830679 -13.624389
0.110000 0.016500 15.543472 0.035406 4.028626 -14.834248
0.120000 0.018000 16.959982 0.041098 4.221215 -16.022862
0.130000 0.019500 18.376984 0.047234 4.409450 -17.191511
0.140000 0.021000 19.794476 0.053813 4.594084 -18.341390
0.150000 0.022500 21.212453 0.060833 4.775691 -19.473615
0.160000 0.024000 22.630913 0.068286 4.954701 -20.589223
0.170000 0.025500 24.049852 0.076164 5.131443 -21.689176
0.180000 0.027000 25.469266 0.084454 5.306162 -22.774365
0.190000 0.028500 26.889153 0.093142 5.479041 -23.845609
0.200000 0.030000 28.309506 0.102214 5.650215 -24.903664
0.210000 0.031500 29.730323 0.111652 5.819780 -25.949222
0.220000 0.033000 31.151598 0.121439 5.987805 -26.982913
0.230000 0.034500 32.573325 0.131558 6.154336 -28.005311
0.240000 0.036000 33.995498 0.141989 6.319402 -29.016934
0.250000 0.037500 35.418113 0.152716 6.483019 -30.018249
0.260000 0.039000 36.841163 0.163718 6.645196 -31.009673
0.270000 0.040500 38.264640 0.174980 6.805935 -31.991578
0.280000 0.042000 39.688540 0.186484 6.965231 -32.964292
0.290000 0.043500 41.112854 0.198214 7.123082 -33.928103
0.300000 0.045000 42.537577 0.210156 7.279481 -34.883258
0.310000 0.046500 43.962701 0.222296 7.434423 -35.829972
0.320000 0.048000 45.388219 0.234623 7.587903 -36.768426
0.330000 0.049500 46.814126 0.247124 7.739921 -37.698768
0.340000 0.051000 48.240414 0.259792 7.890474 -38.621120
0.350000 0.052500 49.667077 0.272619 8.039567 -39.535577
0.360000 0.054000 51.094109 0.285600 8.187205 -40.442210
0.370000 0.055500 52.521504 0.298730 8.333398 -41.341067
0.380000 0.057000 53.949255 0.312007 8.478157 -42.232177
0.390000 0.058500 55.377358 0.325432 8.621499 -43.115548
0.400000 0.060000 56.805807 0.339005 8.763443 -43.991175
0.410000 0.061500 58.234597 0.352731 8.904012 -44.859034
0.420000 0.063000 59.663724 0.366615 9.043231 -45.719089
0.430000 0.064500 61.093183 0.380664 9.181131 -46.571292
0.440000 0.066000 62.522971 0.394887 9.317743 -47.415584
0.450000 0.067500 63.953085 0.409295 9.453104 -48.251894
0.460000 0.069000 65.383520 0.423901 9.587251 -49.080146
0.470000 0.070500 66.814276 0.438720 9.720226 -49.900252
0.480000 0.072000 68.245349 0.453767 9.852074 -50.712123
0.490000 0.073500 69.676739 0.469062 9.982839 -51.515659
0.500000 0.075000 71.108443 0.484622 10.112571 -52.310758
0.510000 0.076500 72.540461 0.500471 10.241322 -53.097315
0.520000 0.078000 73.972793 0.516631 10.369143 -53.875220
0.530000 0.079500 75.405439 0.533126 10.496089 -54.644361
0.540000 0.081000 76.838400 0.549982 10.622218 -55.404626
0.550000 0.082500 78.271676 0.567227 10.747587 -56.155899
0.560000 0.084000 79.705269 0.584890 10.872255 -56.898066
0.570000 0.085500 81.139182 0.603001 10.996285 -57.631011
0.580000 0.087000 82.573417 0.621592 11.119738 -58.354621
0.590000 0.088500 84.007977 0.640696 11.242677 -59.068782
0.600000 0.090000 85.442865 0.660346 11.365166 -59.773381
0.610000 0.091500 86.878085 0.680579 11.487271 -60.468308
0.620000 0.093000 88.313642 0.701430 11.609058 -61.153455
0.630000 0.094500 89.749541 0.722937 11.730592 -61.828716
0.640000 0.096000 91.185786 0.745140 11.851941 -62.493988
0.650000 0.097500 92.622384 0.768076 11.973173 -63.149170
0.660000 0.099000 94.059341 0.791788 12.094355 -63.794166
0.670000 0.100500 95.496663 0.816315 12.215555 -64.428882
0.680000 0.102000 96.934358 0.841702 12.336842 -65.053228
0.690000 0.103500 98.372432 0.867990 12.458283 -65.667118
0.700000 0.105000 99.810895 0.895223 12.579948 -66.270470
0.710000 0.106500 101.249753 0.923447 12.701904 -66.863206
0.720000 0.108000 102.689016 0.952707 12.824220 -67.445251
0.730000 0.109500 104.128693 0.983047 12.946965 -68.016537
0.740000 0.111000 105.568793 1.014516 13.070205 -68.576998
0.750000 0.112500 107.009326 1.047159 13.194008 -69.126572
0.760000 0.114000 108.450302 1.081024 13.318442 -69.665204
0.770000 0.115500 109.891733 1.116160 13.443574 -70.192841
0.780000 0.117000 111.333628 1.152615 13.569470 -70.709435
0.790000 0.118500 112.775999 1.190437 13.696196 -71.214944
0.800000 0.120000 114.218858 1.229675 13.823818 -71.709327
0.810000 0.121500 115.662217 1.270380 13.952400 -72.192551
0.820000 0.123000 117.106087 1.312601 14.082007 -72.664584
0.830000 0.124500 118.550482 1.356388 14.212703 -73.125401
0.840000 0.126000 119.995413 1.401791 14.344551 -73.574978
0.850000 0.127500 121.440896 1.448861 14.477613 -74.013299
0.860000 0.129000 122.886942 1.497649 14.611951 -74.440347
0.870000 0.130500 124.333565 1.548205 14.747626 -74.856112
0.880000 0.132000 125.780780 1.600580 14.884698 -75.260588
0.890000 0.133500 127.228601 1.654825 15.023227 -75.653770
0.900000 0.135000 128.677042 1.710992 15.163272 -76.035657
0.910000 0.136500 130.126118 1.769132 15.304891 -76.406252
0.920000 0.138000 131.575843 1.829295 15.448141 -76.765561
0.930000 0.139500 133.026234 1.891534 15.593079 -77.113591
0.940000 0.141000 134.477306 1.955899 15.739759 -77.450354
0.950000 0.142500 135.929074 2.022442 15.888238 -77.775863
0.960000 0.144000 137.381554 2.091215 16.038568 -78.090133
0.970000 0.145500 138.834762 2.162268 16.190804 -78.393182
0.980000 0.147000 140.288715 2.235653 16.344997 -78.685028
0.990000 0.148500 141.743428 2.311422 16.501199 -78.965693
1.000000 0.150000 143.198919 2.389625 16.659461 -79.235199
1.010000 0.151500 144.655205 2.470314 16.819832 -79.493569
1.020000 0.153000 146.112301 2.553540 16.982362 -79.740828
1.030000 0.154500 147.570227 2.639354 17.147099 -79.977001
1.040000 0.156000 149.028998 2.727808 17.314090 -80.202114
1.050000 0.157500 150.488633 2.818953 17.483383 -80.416194
1.060000 0.159000 151.949148 2.912839 17.655022 -80.619267
1.070000 0.160500 153.410563 3.009518 17.829053 -80.811360
1.080000 0.162000 154.872894 3.109042 18.005521 -80.992499
1.090000 0.163500 156.336160 3.211460 18.184468 -81.162711
1.100000 0.165000 157.800380 3.316825 18.365938 -81.322022
1.110000 0.166500 159.265570 3.425186 18.549972 -81.470457
1.120000 0.168000 160.731751 3.536596 18.736612 -81.608041
1.130000 0.169500 162.198940 3.651106 18.925899 -81.734797
1.140000 0.171000 163.667156 3.768766 19.117872 -81.850747
1.150000 0.172500 165.136419 3.889628 19.312571 -81.955913
1.160000 0.174000 166.606746 4.013743 19.510034 -82.050314
1.170000 0.175500 168.078157 4.141162 19.710299 -82.133969
1.180000 0.177000 169.550672 4.271936 19.913403 -82.206896
1.190000 0.178500 171.024310 4.406117 20.119383 -82.269108
1.200000 0.180000 172.499089 4.543756 20.328274 -82.320619
1.210000 0.181500 173.975030 4.684905 20.540113 -82.361441
1.220000 0.183000 175.452153 4.829614 20.754933 -82.391584
1.230000 0.184500 176.930476 4.977937 20.972769 -82.411054
1.240000 0.186000 178.410020 5.129924 21.193654 -82.419856
1.250000 0.187500 179.890804 5.285626 21.417622 -82.417995
1.260000 0.189000 181.372849 5.445097 21.644705 -82.405471
1.270000 0.190500 182.856175 5.608388 21.874935 -82.382282
1.280000 0.192000 184.340802 5.775552 22.108343 -82.348424
1.290000 0.193500 185.826750 5.946639 22.344961 -82.303892
1.300000 0.195000 187.314040 6.121703 22.584818 -82.248678
1.310000 0.196500 188.802691 6.300795 22.827945 -82.182769
1.320000 0.198000 190.292726 6.483969 23.074372 -82.106154
1.330000 0.199500 191.784163 6.671277 23.324126 -82.018817
1.340000 0.201000 193.277025 6.862771 23.577238 -81.920739
1.350000 0.202500 194.771331 7.058504 23.833735 -81.811901
1.360000 0.204000 196.267103 7.258530 24.093644 -81.692280
1.370000 0.205500 197.764362 7.462900 24.356994 -81.561851
1.380000 0.207000 199.263129 7.671668 24.623811 -81.420586
1.390000 0.208500 200.763424 7.884886 24.894122 -81.268458
0.010000 0.001500 1.408660 0.000893 1.106679 -1.496759
0.020000 0.003000 2.818759 0.002380 1.586384 -2.952848
0.030000 0.004500 4.229702 0.004147 1.933713 -4.371604
0.040000 0.006000 5.641277 0.006125 2.212864 -5.755280
0.050000 0.007500 7.053376 0.008304 2.450082 -7.105782
0.060000 0.009000 8.465933 0.010700 2.659201 -8.424812
0.070000 0.010500 9.878910 0.013335 2.848542 -9.713931
0.080000 0.012000 11.292282 0.016240 3.023532 -10.974587
0.090000 0.013500 12.706037 0.019444 3.187911 -12.208134
0.100000 0.015000 14.120165 0.022977 3.344356 -13.415844
0.110000 0.016500 15.534665 0.026868 3.494842 -14.598915
0.120000 0.018000 16.949535 0.031143 3.640854 -15.758476
0.130000 0.019500 18.364779 0.035824 3.783529 -16.895595
0.140000 0.021000 19.780399 0.040934 3.923747 -18.011284
0.150000 0.022500 21.196399 0.046491 4.062194 -19.106497
0.160000 0.024000 22.612786 0.052511 4.199408 -20.182138
0.170000 0.025500 24.029563 0.059008 4.335814 -21.239063
0.180000 0.027000 25.446737 0.065992 4.471744 -22.278081
0.190000 0.028500 26.864313 0.073473 4.607463 -23.299955
0.200000 0.030000 28.282295 0.081458 4.743173 -24.305408
0.210000 0.031500 29.700690 0.089952 4.879035 -25.295120
0.220000 0.033000 31.119501 0.098957 5.015171 -26.269735
0.230000 0.034500 32.538733 0.108476 5.151671 -27.229858
0.240000 0.036000 33.958390 0.118510 5.288602 -28.176059
0.250000 0.037500 35.378475 0.129057 5.426012 -29.108872
0.260000 0.039000 36.798993 0.140115 5.563931 -30.028802
0.270000 0.040500 38.219946 0.151682 5.702377 -30.936320
0.280000 0.042000 39.641337 0.163753 5.841356 -31.831868
0.290000 0.043500 41.063168 0.176326 5.980867 -32.715858
0.300000 0.045000 42.485441 0.189395 6.120901 -33.588678
0.310000 0.046500 43.908157 0.202955 6.261446 -34.450686
0.320000 0.048000 45.331319 0.217001 6.402483 -35.302218
0.330000 0.049500 46.754928 0.231528 6.543992 -36.143585
0.340000 0.051000 48.178983 0.246530 6.685949 -36.975075
0.350000 0.052500 49.603487 0.262002 6.828332 -37.796956
0.360000 0.054000 51.028440 0.277940 6.971113 -38.609474
0.370000 0.055500 52.453842 0.294338 7.114269 -39.412856
0.380000 0.057000 53.879693 0.311192 7.257774 -40.207312
0.390000 0.058500 55.305994 0.328498 7.401604 -40.993033
0.400000 0.060000 56.732744 0.346252 7.545733 -41.770193
0.410000 0.061500 58.159944 0.364452 7.690140 -42.538952
0.420000 0.063000 59.587592 0.383094 7.834801 -43.299454
0.430000 0.064500 61.015690 0.402177 7.979698 -44.051831
0.440000 0.066000 62.444237 0.421701 8.124809 -44.796198
0.450000 0.067500 63.873233 0.441663 8.270119 -45.532663
0.460000 0.069000 65.302677 0.462065 8.415611 -46.261317
0.470000 0.070500 66.732570 0.482907 8.561271 -46.982244
0.480000 0.072000 68.162910 0.504191 8.707086 -47.695515
0.490000 0.073500 69.593699 0.525920 8.853045 -48.401193
0.500000 0.075000 71.024935 0.548096 8.999139 -49.099331
0.510000 0.076500 72.456620 0.570725 9.145361 -49.789975
0.520000 0.078000 73.888753 0.593810 9.291704 -50.473161
0.530000 0.079500 75.321334 0.617357 9.438165 -51.148920
0.540000 0.081000 76.754364 0.641374 9.584742 -51.817273
0.550000 0.082500 78.187843 0.665867 9.731432 -52.478238
0.560000 0.084000 79.621772 0.690844 9.878237 -53.131824
0.570000 0.085500 81.056151 0.716314 10.025159 -53.778038
0.580000 0.087000 82.490982 0.742288 10.172201 -54.416878
0.590000 0.088500 83.926264 0.768775 10.319369 -55.048340
0.600000 0.090000 85.362000 0.795788 10.466669 -55.672414
0.610000 0.091500 86.798191 0.823338 10.614108 -56.289087
0.620000 0.093000 88.234838 0.851438 10.761696 -56.898343
0.630000 0.094500 89.671942 0.880102 10.909442 -57.500161
0.640000 0.096000 91.109506 0.909345 11.057359 -58.094518
0.650000 0.097500 92.547532 0.939182 11.205457 -58.681387
0.660000 0.099000 93.986021 0.969628 11.353752 -59.260740
0.670000 0.100500 95.424977 1.000701 11.502257 -59.832546
0.680000 0.102000 96.864401 1.032418 11.650988 -60.396773
0.690000 0.103500 98.304296 1.064797 11.799961 -60.953386
0.700000 0.105000 99.744665 1.097856 11.949193 -61.502348
0.710000 0.106500 101.185512 1.131616 12.098703 -62.043623
0.720000 0.108000 102.626839 1.166097 12.248510 -62.577171
0.730000 0.109500 104.068650 1.201318 12.398632 -63.102953
0.740000 0.111000 105.510949 1.237302 12.549090 -63.620929
0.750000 0.112500 106.953739 1.274071 12.699906 -64.131057
0.760000 0.114000 108.397025 1.311647 12.851100 -64.633297
0.770000 0.115500 109.840811 1.350052 13.002694 -65.127606
0.780000 0.117000 111.285101 1.389312 13.154712 -65.613943
0.790000 0.118500 112.729900 1.429450 13.307175 -66.092266
0.800000 0.120000 114.175213 1.470490 13.460109 -66.562533
0.810000 0.121500 115.621045 1.512459 13.613535 -67.024702
0.820000 0.123000 117.067400 1.555381 13.767480 -67.478733
0.830000 0.124500 118.514285 1.599284 13.921968 -67.924583
0.840000 0.126000 119.961705 1.644192 14.077022 -68.362215
0.850000 0.127500 121.409665 1.690135 14.232670 -68.791587
0.860000 0.129000 122.858173 1.737138 14.388936 -69.212660
0.870000 0.130500 124.307233 1.785231 14.545846 -69.625398
0.880000 0.132000 125.756852 1.834440 14.703426 -70.029763
0.890000 0.133500 127.207037 1.884796 14.861702 -70.425719
0.900000 0.135000 128.657795 1.936326 15.020700 -70.813231
0.910000 0.136500 130.109131 1.989061 15.180447 -71.192264
0.920000 0.138000 131.561054 2.043029 15.340970 -71.562788
0.930000 0.139500 133.013570 2.098261 15.502294 -71.924769
0.940000 0.141000 134.466687 2.154786 15.664448 -72.278178
0.950000 0.142500 135.920412 2.212636 15.827456 -72.622987
0.960000 0.144000 137.374754 2.271840 15.991346 -72.959167
0.970000 0.145500 138.829719 2.332431 16.156145 -73.286693
0.980000 0.147000 140.285316 2.394438 16.321880 -73.605541
0.990000 0.148500 141.741554 2.457893 16.488577 -73.915687
1.000000 0.150000 143.198439 2.522827 16.656262 -74.217110
1.010000 0.151500 144.655982 2.589273 16.824962 -74.509791
1.020000 0.153000 146.114190 2.657262 16.994705 -74.793711
1.030000 0.154500 147.573072 2.726825 17.165515 -75.068853
1.040000 0.156000 149.032637 2.797995 17.337419 -75.335203
1.050000 0.157500 150.492895 2.870804 17.510444 -75.592747
1.060000 0.159000 151.953854 2.945285 17.684615 -75.841474
1.070000 0.160500 153.415523 3.021468 17.859958 -76.081372
1.080000 0.162000 154.877913 3.099387 18.036499 -76.312434
1.090000 0.163500 156.341032 3.179074 18.214263 -76.534653
1.100000 0.165000 157.804891 3.260560 18.393276 -76.748024
1.110000 0.166500 159.269498 3.343880 18.573562 -76.952543
1.120000 0.168000 160.734865 3.429064 18.755147 -77.148208
1.130000 0.169500 162.201000 3.516145 18.938054 -77.335019
1.140000 0.171000 163.667915 3.605156 19.122309 -77.512976
1.150000 0.172500 165.135619 3.696128 19.307935 -77.682084
1.160000 0.174000 166.604123 3.789094 19.494957 -77.842345
1.170000 0.175500 168.073436 3.884086 19.683399 -77.993767
1.180000 0.177000 169.543571 3.981136 19.873282 -78.136356
1.190000 0.178500 171.014537 4.080276 20.064631 -78.270121
1.200000 0.180000 172.486344 4.181537 20.257469 -78.395072
1.210000 0.181500 173.959005 4.284952 20.451818 -78.511221
1.220000 0.183000 175.432529 4.390552 20.647701 -78.618581
1.230000 0.184500 176.906928 4.498368 20.845139 -78.717167
1.240000 0.186000 178.382213 4.608432 21.044153 -78.806994
1.250000 0.187500 179.858394 4.720776 21.244767 -78.888078
1.260000 0.189000 181.335483 4.835429 21.447000 -78.960439
1.270000 0.190500 182.813491 4.952423 21.650873 -79.024094
1.280000 0.192000 184.292430 5.071789 21.856408 -79.079066
1.290000 0.193500 185.772311 5.193556 22.063623 -79.125375
1.300000 0.195000 187.253145 5.317757 22.272540 -79.163043
1.310000 0.196500 188.734944 5.444420 22.483177 -79.192095
1.320000 0.198000 190.217720 5.573575 22.695553 -79.212555
1.330000 0.199500 191.701483 5.705253 22.909688 -79.224449
1.340000 0.201000 193.186246 5.839483 23.125601 -79.227801
1.350000 0.202500 194.672020 5.976294 23.343309 -79.222641
1.360000 0.204000 196.158817 6.115716 23.562830 -79.208995
1.370000 0.205500 197.646649 6.257776 23.784182 -79.186892
1.380000 0.207000 199.135528 6.402505 24.007383 -79.156362
1.390000 0.208500 200.625465 6.549931 24.232448 -79.117435
0.010000 0.001500 1.408625 0.000858 1.083012 -1.499843
0.020000 0.003000 2.818618 0.002240 1.539321 -2.958778
0.030000 0.004500 4.229386 0.003835 1.863467 -4.380192
0.040000 0.006000 5.640718 0.005575 2.119626 -5.766351
0.050000 0.007500 7.052505 0.007452 2.334037 -7.119164
0.060000 0.009000 8.464685 0.009482 2.520528 -8.440333
0.070000 0.010500 9.877218 0.011691 2.687419 -9.731417
0.080000 0.012000 11.290082 0.014110 2.840137 -10.993860
0.090000 0.013500 12.703263 0.016770 2.982421 -12.229014
0.100000 0.015000 14.116754 0.019704 3.116952 -13.438144
0.110000 0.016500 15.530554 0.022940 3.245705 -14.622444
0.120000 0.018000 16.944663 0.026508 3.370169 -15.783041
0.130000 0.019500 18.359084 0.030433 3.491483 -16.920999
0.140000 0.021000 19.773821 0.034738 3.610529 -18.037322
0.150000 0.022500 21.188880 0.039443 3.727996 -19.132963
0.160000 0.024000 22.604266 0.044568 3.844425 -20.208823
0.170000 0.025500 24.019986 0.050127 3.960244 -21.265751
0.180000 0.027000 25.436046 0.056134 4.075789 -22.304555
0.190000 0.028500 26.852453 0.062600 4.191325 -23.325994
0.200000 0.030000 28.269212 0.069535 4.307060 -24.330787
0.210000 0.031500 29.686329 0.076946 4.423156 -25.319612
0.220000 0.033000 31.103811 0.084838 4.539737 -26.293110
0.230000 0.034500 32.521663 0.093216 4.656897 -27.251883
0.240000 0.036000 33.939889 0.102082 4.774706 -28.196498
0.250000 0.037500 35.358495 0.111439 4.893213 -29.127489
0.260000 0.039000 36.777486 0.121285 5.012450 -30.045356
0.270000 0.040500 38.196864 0.131622 5.132439 -30.950568
0.280000 0.042000 39.616634 0.142448 5.253188 -31.843566
0.290000 0.043500 41.036799 0.153762 5.374697 -32.724762
0.300000 0.045000 42.457363 0.165560 5.496961 -33.594538
0.310000 0.046500 43.878328 0.177842 5.619967 -34.453254
0.320000 0.048000 45.299698 0.190604 5.743701 -35.301243
0.330000 0.049500 46.721473 0.203843 5.868142 -36.138813
0.340000 0.051000 48.143657 0.217557 5.993271 -36.966254
0.350000 0.052500 49.566251 0.231743 6.119065 -37.783829
0.360000 0.054000 50.989257 0.246398 6.245500 -38.591786
0.370000 0.055500 52.412677 0.261521 6.372553 -39.390349
0.380000 0.057000 53.836511 0.277109 6.500200 -40.179728
0.390000 0.058500 55.260762 0.293162 6.628417 -40.960111
0.400000 0.060000 56.685431 0.309678 6.757183 -41.731674
0.410000 0.061500 58.110518 0.326656 6.886475 -42.494574
0.420000 0.063000 59.536025 0.344098 7.016273 -43.248957
0.430000 0.064500 60.961953 0.362003 7.146558 -43.994950
0.440000 0.066000 62.388303 0.380374 7.277312 -44.732672
0.450000 0.067500 63.815075 0.399213 7.408518 -45.462228
0.460000 0.069000 65.242271 0.418521 7.540163 -46.183709
0.470000 0.070500 66.669892 0.438304 7.672233 -46.897199
0.480000 0.072000 68.097940 0.458565 7.804716 -47.602770
0.490000 0.073500 69.526414 0.479310 7.937603 -48.300483
0.500000 0.075000 70.955316 0.500545 8.070886 -48.990394
0.510000 0.076500 72.384649 0.522276 8.204559 -49.672547
0.520000 0.078000 73.814412 0.544512 8.338616 -50.346979
0.530000 0.079500 75.244608 0.567260 8.473055 -51.013722
0.540000 0.081000 76.675238 0.590531 8.607874 -51.672799
0.550000 0.082500 78.106304 0.614333 8.743074 -52.324227
0.560000 0.084000 79.537807 0.638679 8.878656 -52.968018
0.570000 0.085500 80.969750 0.663580 9.014623 -53.604178
0.580000 0.087000 82.402135 0.689049 9.150979 -54.232709
0.590000 0.088500 83.834964 0.715099 9.287732 -54.853608
0.600000 0.090000 85.268240 0.741744 9.424888 -55.466867
0.610000 0.091500 86.701965 0.769000 9.562455 -56.072475
0.620000 0.093000 88.136141 0.796882 9.700444 -56.670419
0.630000 0.094500 89.570773 0.825407 9.838866 -57.260679
0.640000 0.096000 91.005862 0.854592 9.977733 -57.843237
0.650000 0.097500 92.441413 0.884456 10.117058 -58.418069
0.660000 0.099000 93.877429 0.915017 10.256856 -58.985149
0.670000 0.100500 95.313913 0.946295 10.397142 -59.544451
0.680000 0.102000 96.750869 0.978310 10.537933 -60.095945
0.690000 0.103500 98.188302 1.011083 10.679244 -60.639602
0.700000 0.105000 99.626215 1.044636 10.821096 -61.175389
0.710000 0.106500 101.064613 1.078991 10.963506 -61.703273
0.720000 0.108000 102.503501 1.114171 11.106493 -62.223221
0.730000 0.109500 103.942884 1.150199 11.250079 -62.735197
0.740000 0.111000 105.382766 1.187100 11.394284 -63.239168
0.750000 0.112500 106.823152 1.224899 11.539129 -63.735097
0.760000 0.114000 108.264049 1.263621 11.684638 -64.222949
0.770000 0.115500 109.705461 1.303291 11.830832 -64.702687
0.780000 0.117000 111.147395 1.343936 11.977734 -65.174277
0.790000 0.118500 112.589856 1.385583 12.125368 -65.637683
0.800000 0.120000 114.032851 1.428259 12.273759 -66.092868
0.810000 0.121500 115.476386 1.471993 12.422931 -66.539799
0.820000 0.123000 116.920468 1.516812 12.572908 -66.978441
0.830000 0.124500 118.365103 1.562746 12.723715 -67.408761
0.840000 0.126000 119.810298 1.609823 12.875378 -67.830725
0.850000 0.127500 121.256060 1.658073 13.027923 -68.244301
0.860000 0.129000 122.702397 1.707526 13.181375 -68.649457
0.870000 0.130500 124.149317 1.758213 13.335760 -69.046164
0.880000 0.132000 125.596826 1.810163 13.491105 -69.434392
0.890000 0.133500 127.044933 1.863409 13.647436 -69.814112
0.900000 0.135000 128.493645 1.917982 13.804780 -70.185298
0.910000 0.136500 129.942972 1.973912 13.963162 -70.547923
0.920000 0.138000 131.392920 2.031232 14.122610 -70.901962
0.930000 0.139500 132.843500 2.089975 14.283151 -71.247391
0.940000 0.141000 134.294718 2.150172 14.444811 -71.584189
0.950000 0.142500 135.746585 2.211857 14.607616 -71.912335
0.960000 0.144000 137.199110 2.275061 14.771594 -72.231808
0.970000 0.145500 138.652300 2.339818 14.936772 -72.542591
0.980000 0.147000 140.106167 2.406162 15.103175 -72.844667
0.990000 0.148500 141.560718 2.474125 15.270831 -73.138019
1.000000 0.150000 143.015965 2.543742 15.439765 -73.422635
1.010000 0.151500 144.471916 2.615045 15.610005 -73.698501
1.020000 0.153000 145.928581 2.688069 15.781576 -73.965606
1.030000 0.154500 147.385971 2.762847 15.954505 -74.223940
1.040000 0.156000 148.844096 2.839413 16.128818 -74.473495
1.050000 0.157500 150.302965 2.917802 16.304540 -74.714264
1.060000 0.159000 151.762590 2.998047 16.481697 -74.946240
1.070000 0.160500 153.222981 3.080183 16.660315 -75.169420
1.080000 0.162000 154.684148 3.164244 16.840419 -75.383801
1.090000 0.163500 156.146103 3.250264 17.022034 -75.589381
1.100000 0.165000 157.608856 3.338276 17.205185 -75.786160
1.110000 0.166500 159.072418 3.428317 17.389897 -75.974139
1.120000 0.168000 160.536800 3.520418 17.576193 -76.153319
1.130000 0.169500 162.002015 3.614616 17.764099 -76.323705
1.140000 0.171000 163.468072 3.710943 17.953638 -76.485301
1.150000 0.172500 164.934984 3.809434 18.144833 -76.638113
1.160000 0.174000 166.402761 3.910124 18.337709 -76.782147
1.170000 0.175500 167.871417 4.013045 18.532289 -76.917412
1.180000 0.177000 169.340961 4.118232 18.728595 -77.043917
1.190000 0.178500 170.811407 4.225719 18.926650 -77.161672
1.200000 0.180000 172.282766 4.335539 19.126476 -77.270687
1.210000 0.181500 173.755049 4.447727 19.328096 -77.370976
1.220000 0.183000 175.228270 4.562316 19.531531 -77.462550
1.230000 0.184500 176.702440 4.679339 19.736803 -77.545424
1.240000 0.186000 178.177571 4.798829 19.943933 -77.619611
1.250000 0.187500 179.653676 4.920820 20.152941 -77.685128
1.260000 0.189000 181.130768 5.045346 20.363849 -77.741990
1.270000 0.190500 182.608857 5.172439 20.576677 -77.790213
1.280000 0.192000 184.087957 5.302131 20.791445 -77.829816
1.290000 0.193500 185.568081 5.434457 21.008172 -77.860815
1.300000 0.195000 187.049241 5.569447 21.226879 -77.883230
1.310000 0.196500 188.531450 5.707136 21.447583 -77.897079
1.320000 0.198000 190.014720 5.847555 21.670304 -77.902381
1.330000 0.199500 191.499065 5.990736 21.895060 -77.899157
1.340000 0.201000 192.984496 6.136712 22.121870 -77.887425
1.350000 0.202500 194.471027 6.285514 22.350751 -77.867207
1.360000 0.204000 195.958671 6.437174 22.581722 -77.838524
1.370000 0.205500 197.447441 6.591725 22.814798 -77.801395
1.380000 0.207000 198.937349 6.749196 23.049998 -77.755843
1.390000 0.208500 200.428410 6.909619 23.287337 -77.701888
0.010000 0.001500 1.408702 0.000936 1.134902 -1.512908
0.020000 0.003000 2.818932 0.002558 1.643918 -2.984011
0.030000 0.004500 4.230096 0.004557 2.021303 -4.417084
0.040000 0.006000 5.641986 0.006865 2.331066 -5.814671
0.050000 0.007500 7.054495 0.009474 2.599305 -7.178921
0.060000 0.009000 8.467558 0.012395 2.839728 -8.511762
0.070000 0.010500 9.881136 0.015652 3.060541 -9.814964
0.080000 0.012000 11.295205 0.019267 3.267065 -11.090167
0.090000 0.013500 12.709750 0.023265 3.462940 -12.338910
0.100000 0.015000 14.124761 0.027668 3.650751 -13.562631
0.110000 0.016500 15.540234 0.032497 3.832386 -14.762688
0.120000 0.018000 16.956166 0.037768 4.009247 -15.940355
0.130000 0.019500 18.372557 0.043494 4.182394 -17.096832
0.140000 0.021000 19.789405 0.049687 4.352632 -18.233250
0.150000 0.022500 21.206713 0.056353 4.520580 -19.350670
0.160000 0.024000 22.624481 0.063496 4.686713 -20.450089
0.170000 0.025500 24.042711 0.071118 4.851395 -21.532443
0.180000 0.027000 25.461402 0.079219 5.014906 -22.598608
0.190000 0.028500 26.880558 0.087793 5.177458 -23.649404
0.200000 0.030000 28.300176 0.096837 5.339211 -24.685594
0.210000 0.031500 29.720259 0.106342 5.500280 -25.707890
0.220000 0.033000 31.140805 0.116301 5.660753 -26.716954
0.230000 0.034500 32.561814 0.126704 5.820686 -27.713398
0.240000 0.036000 33.983284 0.137540 5.980118 -28.697790
0.250000 0.037500 35.405215 0.148798 6.139071 -29.670652
0.260000 0.039000 36.827605 0.160466 6.297555 -30.632465
0.270000 0.040500 38.250451 0.172531 6.455570 -31.583669
0.280000 0.042000 39.673751 0.184982 6.613110 -32.524667
0.290000 0.043500 41.097502 0.197807 6.770161 -33.455825
0.300000 0.045000 42.521702 0.210993 6.926710 -34.377474
0.310000 0.046500 43.946347 0.224531 7.082738 -35.289915
0.320000 0.048000 45.371435 0.238408 7.238227 -36.193416
0.330000 0.049500 46.796961 0.252615 7.393158 -37.088216
0.340000 0.051000 48.222923 0.267144 7.547514 -37.974530
0.350000 0.052500 49.649317 0.281985 7.701277 -38.852545
0.360000 0.054000 51.076139 0.297132 7.854431 -39.722423
0.370000 0.055500 52.503386 0.312579 8.006964 -40.584307
0.380000 0.057000 53.931055 0.328320 8.158863 -41.438317
0.390000 0.058500 55.359142 0.344354 8.310120 -42.284553
0.400000 0.060000 56.787644 0.360676 8.460727 -43.123099
0.410000 0.061500 58.216557 0.377287 8.610682 -43.954021
0.420000 0.063000 59.645879 0.394186 8.759983 -44.777369
0.430000 0.064500 61.075607 0.411375 8.908631 -45.593179
0.440000 0.066000 62.505738 0.428858 9.056632 -46.401475
0.450000 0.067500 63.936269 0.446639 9.203991 -47.202267
0.460000 0.069000 65.367200 0.464724 9.350718 -47.995554
0.470000 0.070500 66.798526 0.483121 9.496827 -48.781327
0.480000 0.072000 68.230248 0.501838 9.642331 -49.559564
0.490000 0.073500 69.662363 0.520885 9.787249 -50.330238
0.500000 0.075000 71.094870 0.540275 9.931598 -51.093313
0.510000 0.076500 72.527768 0.560021 10.075403 -51.848745
0.520000 0.078000 73.961058 0.580136 10.218687 -52.596485
0.530000 0.079500 75.394737 0.600637 10.361475 -53.336478
0.540000 0.081000 76.828808 0.621541 10.503798 -54.068665
0.550000 0.082500 78.263269 0.642865 10.645684 -54.792981
0.560000 0.084000 79.698122 0.664631 10.787165 -55.509359
0.570000 0.085500 81.133368 0.686859 10.928276 -56.217728
0.580000 0.087000 82.569008 0.709570 11.069052 -56.918013
0.590000 0.088500 84.005043 0.732790 11.209530 -57.610139
0.600000 0.090000 85.441477 0.756541 11.349747 -58.294028
0.610000 0.091500 86.878312 0.780850 11.489743 -58.969601
0.620000 0.093000 88.315549 0.805745 11.629560 -59.636776
0.630000 0.094500 89.753193 0.831252 11.769239 -60.295473
0.640000 0.096000 91.191247 0.857401 11.908823 -60.945610
0.650000 0.097500 92.629715 0.884222 12.048356 -61.587105
0.660000 0.099000 94.068600 0.911746 12.187882 -62.219877
0.670000 0.100500 95.507909 0.940005 12.327448 -62.843845
0.680000 0.102000 96.947644 0.969032 12.467100 -63.458929
0.690000 0.103500 98.387813 0.998861 12.606885 -64.065048
0.700000 0.105000 99.828419 1.029527 12.746850 -64.662125
0.710000 0.106500 101.269470 1.061065 12.887045 -65.250082
0.720000 0.108000 102.710972 1.093513 13.027516 -65.828844
0.730000 0.109500 104.152930 1.126906 13.168314 -66.398337
0.740000 0.111000 105.595353 1.161282 13.309488 -66.958489
0.750000 0.112500 107.038247 1.196682 13.451088 -67.509231
0.760000 0.114000 108.481621 1.233143 13.593163 -68.050493
0.770000 0.115500 109.925481 1.270706 13.735763 -68.582210
0.780000 0.117000 111.369836 1.309412 13.878940 -69.104318
0.790000 0.118500 112.814695 1.349301 14.022743 -69.616756
0.800000 0.120000 114.260067 1.390416 14.167223 -70.119465
0.810000 0.121500 115.705960 1.432799 14.312430 -70.612388
0.820000 0.123000 117.152385 1.476492 14.458415 -71.095472
0.830000 0.124500 118.599351 1.521539 14.605227 -71.568665
0.840000 0.126000 120.046868 1.567983 14.752918 -72.031918
0.850000 0.127500 121.494946 1.615869 14.901537 -72.485185
0.860000 0.129000 122.943596 1.665242 15.051134 -72.928422
0.870000 0.130500 124.392830 1.716146 15.201759 -73.361588
0.880000 0.132000 125.842657 1.768627 15.353462 -73.784645
0.890000 0.133500 127.293090 1.822729 15.506291 -74.197557
0.900000 0.135000 128.744140 1.878501 15.660296 -74.600289
0.910000 0.136500 130.195819 1.935986 15.815526 -74.992812
0.920000 0.138000 131.648140 1.995232 15.972028 -75.375096
0.930000 0.139500 133.101114 2.056287 16.129851 -75.747115
0.940000 0.141000 134.554755 2.119195 16.289042 -76.108847
0.950000 0.142500 136.009075 2.184006 16.449648 -76.460268
0.960000 0.144000 137.464087 2.250765 16.611717 -76.801361
0.970000 0.145500 138.919805 2.319522 16.775295 -77.132107
0.980000 0.147000 140.376243 2.390322 16.940428 -77.452492
0.990000 0.148500 141.833413 2.463215 17.107161 -77.762502
1.000000 0.150000 143.291331 2.538248 17.275540 -78.062127
1.010000 0.151500 144.750010 2.615469 17.445609 -78.351356
1.020000 0.153000 146.209464 2.694926 17.617413 -78.630182
1.030000 0.154500 147.669709 2.776668 17.790994 -78.898599
1.040000 0.156000 149.130758 2.860743 17.966397 -79.156603
1.050000 0.157500 150.592627 2.947199 18.143664 -79.404189
1.060000 0.159000 152.055331 3.036084 18.322837 -79.641355
1.070000 0.160500 153.518885 3.127448 18.503958 -79.868102
1.080000 0.162000 154.983305 3.221338 18.687069 -80.084429
1.090000 0.163500 156.448606 3.317803 18.872209 -80.290337
1.100000 0.165000 157.914804 3.416893 19.059419 -80.485828
1.110000 0.166500 159.381915 3.518654 19.248739 -80.670906
1.120000 0.168000 160.849955 3.623137 19.440208 -80.845573
1.130000 0.169500 162.318940 3.730390 19.633864 -81.009833
1.140000 0.171000 163.788887 3.840461 19.829746 -81.163691
1.150000 0.172500 165.259811 3.953399 20.027891 -81.307150
1.160000 0.174000 166.731731 4.069253 20.228337 -81.440217
1.170000 0.175500 168.204661 4.188071 20.431119 -81.562896
1.180000 0.177000 169.678621 4.309902 20.636274 -81.675192
1.190000 0.178500 171.153625 4.434795 20.843838 -81.777109
1.200000 0.180000 172.629692 4.562798 21.053846 -81.868652
1.210000 0.181500 174.106839 4.693961 21.266331 -81.949825
1.220000 0.183000 175.585083 4.828331 21.481329 -82.020633
1.230000 0.184500 177.064442 4.965958 21.698872 -82.081079
1.240000 0.186000 178.544933 5.106889 21.918994 -82.131166
1.250000 0.187500 180.026574 5.251175 22.141728 -82.170895
1.260000 0.189000 181.509383 5.398863 22.367105 -82.200270
1.270000 0.190500 182.993378 5.550002 22.595158 -82.219290
1.280000 0.192000 184.478576 5.704641 22.825916 -82.227956
1.290000 0.193500 185.964996 5.862827 23.059413 -82.226267
1.300000 0.195000 187.452657 6.024611 23.295676 -82.214220
1.310000 0.196500 188.941576 6.190040 23.534737 -82.191815
1.320000 0.198000 190.431772 6.359164 23.776624 -82.159046
1.330000 0.199500 191.923263 6.532030 24.021368 -82.115908
1.340000 0.201000 193.416068 6.708687 24.268995 -82.062397
1.350000 0.202500 194.910206 6.889184 24.519534 -81.998505
1.360000 0.204000 196.405695 7.073568 24.773014 -81.924223
1.370000 0.205500 197.902554 7.261890 25.029460 -81.839542
1.380000 0.207000 199.400802 7.454197 25.288901 -81.744453
1.390000 0.208500 200.900459 7.650537 25.551362 -81.638942
0.010000 0.001500 1.408654 0.000891 1.102645 -1.583860
0.020000 0.003000 2.818749 0.002394 1.582837 -3.119074
0.030000 0.004500 4.229704 0.004224 1.934251 -4.610375
0.040000 0.006000 5.641323 0.006330 2.220560 -6.060990
0.050000 0.007500 7.053507 0.008718 2.467597 -7.473664
0.060000 0.009000 8.466200 0.011411 2.688843 -8.850862
0.070000 0.010500 9.879369 0.014439 2.892302 -10.194841
0.080000 0.012000 11.292997 0.017831 3.083109 -11.507696
0.090000 0.013500 12.707074 0.021616 3.264733 -12.791378
0.100000 0.015000 14.121594 0.025817 3.439603 -14.047713
0.110000 0.016500 15.536556 0.030456 3.609456 -15.278406
0.120000 0.018000 16.951960 0.035545 3.775560 -16.485055
0.130000 0.019500 18.367807 0.041098 3.938846 -17.669153
0.140000 0.021000 19.784100 0.047121 4.100003 -18.832094
0.150000 0.022500 21.200840 0.053615 4.259539 -19.975179
0.160000 0.024000 22.618028 0.060582 4.417829 -21.099617
0.170000 0.025500 24.035666 0.068015 4.575144 -22.206533
0.180000 0.027000 25.453755 0.075910 4.731679 -23.296966
0.190000 0.028500 26.872296 0.084257 4.887569 -24.371878
0.200000 0.030000 28.291287 0.093046 5.042903 -25.432155
0.210000 0.031500 29.710729 0.102263 5.197734 -26.478609
0.220000 0.033000 31.130619 0.111895 5.352092 -27.511985
0.230000 0.034500 32.550956 0.121929 5.505985 -28.532962
0.240000 0.036000 33.971739 0.132349 5.659407 -29.542155
0.250000 0.037500 35.392963 0.143142 5.812342 -30.540123
0.260000 0.039000 36.814626 0.154292 5.964768 -31.527368
0.270000 0.040500 38.236725 0.165787 6.116656 -32.504340
0.280000 0.042000 39.659255 0.177612 6.267980 -33.471440
0.290000 0.043500 41.082214 0.189756 6.418708 -34.429024
0.300000 0.045000 42.505597 0.202208 6.568813 -35.377402
0.310000 0.046500 43.929399 0.214959 6.718267 -36.316849
0.320000 0.048000 45.353618 0.228000 6.867049 -37.247597
0.330000 0.049500 46.778249 0.241325 7.015136 -38.169850
0.340000 0.051000 48.203288 0.254930 7.162514 -39.083774
0.350000 0.052500 49.628731 0.268810 7.309169 -39.989510
0.360000 0.054000 51.054575 0.282967 7.455095 -40.887171
0.370000 0.055500 52.480816 0.297400 7.600287 -41.776845
0.380000 0.057000 53.907451 0.312113 7.744748 -42.658598
0.390000 0.058500 55.334476 0.327111 7.888483 -43.532475
0.400000 0.060000 56.761890 0.342401 8.031503 -44.398504
0.410000 0.061500 58.189690 0.357992 8.173823 -45.256693
0.420000 0.063000 59.617874 0.373896 8.315462 -46.107040
0.430000 0.064500 61.046441 0.390127 8.456444 -46.949525
0.440000 0.066000 62.475389 0.406699 8.596797 -47.784120
0.450000 0.067500 63.904717 0.423631 8.736551 -48.610784
0.460000 0.069000 65.334426 0.440941 8.875743 -49.429467
0.470000 0.070500 66.764516 0.458653 9.014410 -50.240112
0.480000 0.072000 68.194987 0.476788 9.152596 -51.042656
0.490000 0.073500 69.625840 0.495374 9.290345 -51.837027
0.500000 0.075000 71.057078 0.514436 9.427706 -52.623152
0.510000 0.076500 72.488702 0.534006 9.564729 -53.400952
0.520000 0.078000 73.920714 0.554113 9.701468 -54.170344
0.530000 0.079500 75.353119 0.574790 9.837979 -54.931245
0.540000 0.081000 76.785920 0.596073 9.974320 -55.683567
0.550000 0.082500 78.219121 0.617997 10.110552 -56.427224
0.560000 0.084000 79.652726 0.640600 10.246736 -57.162129
0.570000 0.085500 81.086741 0.663923 10.382937 -57.888191
0.580000 0.087000 82.521172 0.688005 10.519221 -58.605325
0.590000 0.088500 83.956025 0.712890 10.655653 -59.313441
0.600000 0.090000 85.391307 0.738621 10.792303 -60.012455
0.610000 0.091500 86.827025 0.765245 10.929240 -60.702280
0.620000 0.093000 88.263188 0.792807 11.066534 -61.382833
0.630000 0.094500 89.699802 0.821357 11.204258 -62.054032
0.640000 0.096000 91.136878 0.850943 11.342483 -62.715797
0.650000 0.097500 92.574425 0.881616 11.481282 -63.368049
0.660000 0.099000 94.012452 0.913429 11.620729 -64.010712
0.670000 0.100500 95.450970 0.946435 11.760899 -64.643711
0.680000 0.102000 96.889990 0.980687 11.901867 -65.266973
0.690000 0.103500 98.329524 1.016242 12.043706 -65.880428
0.700000 0.105000 99.769582 1.053156 12.186494 -66.484008
0.710000 0.106500 101.210177 1.091487 12.330305 -67.077645
0.720000 0.108000 102.651323 1.131295 12.475215 -67.661273
0.730000 0.109500 104.093032 1.172638 12.621301 -68.234830
0.740000 0.111000 105.535319 1.215578 12.768638 -68.798253
0.750000 0.112500 106.978197 1.260177 12.917303 -69.351480
0.760000 0.114000 108.421680 1.306498 13.067372 -69.894452
0.770000 0.115500 109.865785 1.354605 13.218921 -70.427108
0.780000 0.117000 111.310527 1.404564 13.372026 -70.949390
0.790000 0.118500 112.755921 1.456441 13.526762 -71.461239
0.800000 0.120000 114.201985 1.510302 13.683206 -71.962596
0.810000 0.121500 115.648734 1.566217 13.841434 -72.453402
0.820000 0.123000 117.096187 1.624254 14.001520 -72.933596
0.830000 0.124500 118.544361 1.684484 14.163540 -73.403119
0.840000 0.126000 119.993274 1.746978 14.327569 -73.861907
0.850000 0.127500 121.442944 1.811810 14.493681 -74.309897
0.860000 0.129000 122.893392 1.879052 14.661953 -74.747024
0.870000 0.130500 124.344636 1.948779 14.832457 -75.173219
0.880000 0.132000 125.796695 2.021067 15.005269 -75.588412
0.890000 0.133500 127.249592 2.095993 15.180462 -75.992530
0.900000 0.135000 128.703345 2.173635 15.358110 -76.385495
0.910000 0.136500 130.157976 2.254073 15.538286 -76.767226
0.920000 0.138000 131.613507 2.337387 15.721065 -77.137641
0.930000 0.139500 133.069959 2.423659 15.906519 -77.496649
0.940000 0.141000 134.527356 2.512972 16.094721 -77.844158
0.950000 0.142500 135.985719 2.605410 16.285745 -78.180069
0.960000 0.144000 137.445071 2.701059 16.479663 -78.504279
0.970000 0.145500 138.905438 2.800005 16.676548 -78.816679
0.980000 0.147000 140.366841 2.902338 16.876471 -79.117154
0.990000 0.148500 141.829307 3.008146 17.079506 -79.405584
1.000000 0.150000 143.292859 3.117521 17.285725 -79.681841
1.010000 0.151500 144.757523 3.230554 17.495200 -79.945792
1.020000 0.153000 146.223324 3.347341 17.708002 -80.197297
1.030000 0.154500 147.690290 3.467976 17.924205 -80.436208
1.040000 0.156000 149.158445 3.592555 18.143880 -80.662371
1.050000 0.157500 150.627818 3.721177 18.367098 -80.875624
1.060000 0.159000 152.098435 3.853941 18.593933 -81.075800
1.070000 0.160500 153.570325 3.990948 18.824455 -81.262721
1.080000 0.162000 155.043515 4.132301 19.058736 -81.436203
1.090000 0.163500 156.518035 4.278103 19.296850 -81.596057
1.100000 0.165000 157.993913 4.428459 19.538866 -81.742082
1.110000 0.166500 159.471179 4.583476 19.784858 -81.874072
1.120000 0.168000 160.949863 4.743261 20.034897 -81.991814
1.130000 0.169500 162.429995 4.907925 20.289055 -82.095086
1.140000 0.171000 163.911606 5.077576 20.547404 -82.183660
1.150000 0.172500 165.394728 5.252327 20.810017 -82.257300
1.160000 0.174000 166.879392 5.432290 21.076964 -82.315764
1.170000 0.175500 168.365630 5.617579 21.348317 -82.358802
1.180000 0.177000 169.853475 5.808310 21.624150 -82.386159
1.190000 0.178500 171.342959 6.004598 21.904533 -82.397572
1.200000 0.180000 172.834117 6.206559 22.189539 -82.392774
1.210000 0.181500 174.326982 6.414312 22.479238 -82.371491
1.220000 0.183000 175.821588 6.627974 22.773704 -82.333446
1.230000 0.184500 177.317970 6.847664 23.073007 -82.278353
1.240000 0.186000 178.816163 7.073502 23.377219 -82.205927
1.250000 0.187500 180.316202 7.305607 23.686411 -82.115875
1.260000 0.189000 181.818124 7.544100 24.000654 -82.007904
1.270000 0.190500 183.321964 7.789100 24.320020 -81.881715
1.280000 0.192000 184.827759 8.040727 24.644578 -81.737008
1.290000 0.193500 186.335546 8.299101 24.974399 -81.573484
1.300000 0.195000 187.845363 8.564343 25.309554 -81.390839
1.310000 0.196500 189.357247 8.836570 25.650110 -81.188770
1.320000 0.198000 190.871235 9.115903 25.996139 -80.966976
1.330000 0.199500 192.387368 9.402458 26.347707 -80.725155
1.340000 0.201000 193.905682 9.696353 26.704885 -80.463006
1.350000 0.202500 195.426217 9.997704 27.067738 -80.180233
1.360000 0.204000 196.949012 10.306625 27.436335 -79.876541
1.370000 0.205500 198.474107 10.623229 27.810741 -79.551639
1.380000 0.207000 200.001541 10.947630 28.191021 -79.205240
1.390000 0.208500 201.531355 11.279936 28.577242 -78.837062
0.010000 0.001500 1.408718 0.000954 1.145655 -1.554081
0.020000 0.003000 2.819002 0.002640 1.667434 -3.062642
0.030000 0.004500 4.230266 0.004759 2.059123 -4.530225
0.040000 0.006000 5.642307 0.007251 2.384430 -5.959949
0.050000 0.007500 7.055019 0.010109 2.669206 -7.354479
0.060000 0.009000 8.468342 0.013347 2.926935 -8.716212
0.070000 0.010500 9.882239 0.016981 3.165621 -10.047349
0.080000 0.012000 11.296685 0.021031 3.390394 -11.349933
0.090000 0.013500 12.711664 0.025512 3.604719 -12.625866
0.100000 0.015000 14.127165 0.030436 3.811017 -13.876922
0.110000 0.016500 15.543182 0.035811 4.011019 -15.104759
0.120000 0.018000 16.959708 0.041641 4.205988 -16.310921
0.130000 0.019500 18.376739 0.047925 4.396850 -17.496845
0.140000 0.021000 19.794270 0.054657 4.584288 -18.663866
0.150000 0.022500 21.212298 0.061830 4.768811 -19.813219
0.160000 0.024000 22.630819 0.069430 4.950792 -20.946048
0.170000 0.025500 24.049828 0.077444 5.130505 -22.063401
0.180000 0.027000 25.469320 0.085855 5.308146 -23.166242
0.190000 0.028500 26.889290 0.094644 5.483857 -24.255451
0.200000 0.030000 28.309732 0.103790 5.657733 -25.331827
0.210000 0.031500 29.730640 0.113272 5.829839 -26.396092
0.220000 0.033000 31.152007 0.123070 6.000213 -27.448900
0.230000 0.034500 32.573826 0.133160 6.168878 -28.490833
0.240000 0.036000 33.996090 0.143523 6.335843 -29.522409
0.250000 0.037500 35.418792 0.154137 6.501107 -30.544087
0.260000 0.039000 36.841922 0.164981 6.664665 -31.556267
0.270000 0.040500 38.265474 0.176038 6.826511 -32.559297
0.280000 0.042000 39.689439 0.187289 6.986634 -33.553476
0.290000 0.043500 41.113809 0.198720 7.145028 -34.539056
0.300000 0.045000 42.538576 0.210314 7.301686 -35.516247
0.310000 0.046500 43.963732 0.222062 7.456604 -36.485219
0.320000 0.048000 45.389270 0.233951 7.609784 -37.446107
0.330000 0.049500 46.815181 0.245974 7.761230 -38.399012
0.340000 0.051000 48.241458 0.258126 7.910950 -39.344005
0.350000 0.052500 49.668095 0.270402 8.058958 -40.281130
0.360000 0.054000 51.095085 0.282801 8.205272 -41.210405
0.370000 0.055500 52.522420 0.295325 8.349914 -42.131828
0.380000 0.057000 53.950096 0.307976 8.492913 -43.045374
0.390000 0.058500 55.378106 0.320761 8.634299 -43.951002
0.400000 0.060000 56.806447 0.333687 8.774110 -44.848653
0.410000 0.061500 58.235112 0.346766 8.912386 -45.738258
0.420000 0.063000 59.664098 0.360010 9.049173 -46.619731
0.430000 0.064500 61.093401 0.373433 9.184519 -47.492979
0.440000 0.066000 62.523020 0.387054 9.318478 -48.357899
0.450000 0.067500 63.952950 0.400892 9.451105 -49.214379
0.460000 0.069000 65.383190 0.414969 9.582460 -50.062302
0.470000 0.070500 66.813739 0.429309 9.712607 -50.901547
0.480000 0.072000 68.244596 0.443936 9.841610 -51.731987
0.490000 0.073500 69.675761 0.458881 9.969537 -52.553493
0.500000 0.075000 71.107235 0.474171 10.096461 -53.365934
0.510000 0.076500 72.539018 0.489840 10.222454 -54.169179
0.520000 0.078000 73.971112 0.505920 10.347590 -54.963095
0.530000 0.079500 75.403520 0.522446 10.471947 -55.747551
0.540000 0.081000 76.836244 0.539457 10.595603 -56.522416
0.550000 0.082500 78.269288 0.556989 10.718639 -57.287561
0.560000 0.084000 79.702655 0.575085 10.841135 -58.042861
0.570000 0.085500 81.136351 0.593784 10.963175 -58.788191
0.580000 0.087000 82.570381 0.613130 11.084842 -59.523432
0.590000 0.088500 84.004750 0.633168 11.206220 -60.248465
0.600000 0.090000 85.439465 0.653944 11.327394 -60.963180
0.610000 0.091500 86.874533 0.675504 11.448450 -61.667466
0.620000 0.093000 88.309961 0.697896 11.569474 -62.361220
0.630000 0.094500 89.745757 0.721171 11.690552 -63.044341
0.640000 0.096000 91.181930 0.745378 11.811770 -63.716737
0.650000 0.097500 92.618489 0.770569 11.933217 -64.378315
0.660000 0.099000 94.055443 0.796796 12.054977 -65.028993
0.670000 0.100500 95.492802 0.824112 12.177138 -65.668689
0.680000 0.102000 96.930578 0.852573 12.299785 -66.297329
0.690000 0.103500 98.368781 0.882232 12.423006 -66.914844
0.700000 0.105000 99.807423 0.913147 12.546886 -67.521168
0.710000 0.106500 101.246516 0.945372 12.671510 -68.116243
0.720000 0.108000 102.686072 0.978966 12.796963 -68.700012
0.730000 0.109500 104.126105 1.013987 12.923330 -69.272426
0.740000 0.111000 105.566627 1.050493 13.050694 -69.833438
0.750000 0.112500 107.007653 1.088544 13.179138 -70.383008
0.760000 0.114000 108.449197 1.128199 13.308746 -70.921098
0.770000 0.115500 109.891274 1.169518 13.439599 -71.447675
0.780000 0.117000 111.333898 1.212563 13.571778 -71.962709
0.790000 0.118500 112.777086 1.257395 13.705364 -72.466173
0.800000 0.120000 114.220852 1.304075 13.840436 -72.958046
0.810000 0.121500 115.665214 1.352667 13.977072 -73.438305
0.820000 0.123000 117.110188 1.403233 14.115352 -73.906935
0.830000 0.124500 118.555791 1.455837 14.255352 -74.363920
0.840000 0.126000 120.002041 1.510541 14.397148 -74.809245
0.850000 0.127500 121.448954 1.567411 14.540815 -75.242901
0.860000 0.129000 122.896549 1.626511 14.686429 -75.664875
0.870000 0.130500 124.344845 1.687906 14.834063 -76.075159
0.880000 0.132000 125.793860 1.751661 14.983790 -76.473744
0.890000 0.133500 127.243613 1.817844 15.135682 -76.860621
0.900000 0.135000 128.694124 1.886520 15.289809 -77.235782
0.910000 0.136500 130.145412 1.957757 15.446243 -77.599218
0.920000 0.138000 131.597497 2.031621 15.605053 -77.950919
0.930000 0.139500 133.050400 2.108181 15.766307 -78.290874
0.940000 0.141000 134.504140 2.187506 15.930074 -78.619071
0.950000 0.142500 135.958740 2.269664 16.096419 -78.935497
0.960000 0.144000 137.414219 2.354725 16.265411 -79.240136
0.970000 0.145500 138.870600 2.442760 16.437113 -79.532968
0.980000 0.147000 140.327904 2.533838 16.611591 -79.813974
0.990000 0.148500 141.786153 2.628032 16.788910 -80.083129
1.000000 0.150000 143.245370 2.725413 16.969131 -80.340407
1.010000 0.151500 144.705576 2.826054 17.152319 -80.585777
1.020000 0.153000 146.166796 2.930029 17.338534 -80.819204
1.030000 0.154500 147.629051 3.037410 17.527839 -81.040651
1.040000 0.156000 149.092366 3.148274 17.720295 -81.250075
1.050000 0.157500 150.556764 3.262694 17.915960 -81.447429
1.060000 0.159000 152.022268 3.380748 18.114896 -81.632661
1.070000 0.160500 153.488904 3.502512 18.317160 -81.805717
1.080000 0.162000 154.956696 3.628064 18.522812 -81.966533
1.090000 0.163500 156.425667 3.757481 18.731910 -82.115044
1.100000 0.165000 157.895844 3.890844 18.944511 -82.251179
1.110000 0.166500 159.367252 4.028232 19.160672 -82.374861
1.120000 0.168000 160.839916 4.169725 19.380450 -82.486008
1.130000 0.169500 162.313861 4.315405 19.603902 -82.584532
1.140000 0.171000 163.789115 4.465354 19.831082 -82.670340
1.150000 0.172500 165.265703 4.619655 20.062046 -82.743333
1.160000 0.174000 166.743652 4.778392 20.296850 -82.803408
1.170000 0.175500 168.222989 4.941650 20.535547 -82.850454
1.180000 0.177000 169.703740 5.109513 20.778193 -82.884357
1.190000 0.178500 171.185934 5.282067 21.024842 -82.904995
1.200000 0.180000 172.669598 5.459399 21.275546 -82.912243
1.210000 0.181500 174.154760 5.641596 21.530359 -82.905969
1.220000 0.183000 175.641448 5.828747 21.789335 -82.886038
1.230000 0.184500 177.129691 6.020939 22.052525 -82.852307
1.240000 0.186000 178.619517 6.218262 22.319983 -82.804631
1.250000 0.187500 180.110955 6.420806 22.591761 -82.742858
1.260000 0.189000 181.604035 6.628660 22.867909 -82.666834
1.270000 0.190500 183.098786 6.841915 23.148481 -82.576397
1.280000 0.192000 184.595237 7.060663 23.433526 -82.471386
1.290000 0.193500 186.093419 7.284993 23.723096 -82.351631
1.300000 0.195000 187.593362 7.514999 24.017241 -82.216963
1.310000 0.196500 189.095096 7.750771 24.316012 -82.067206
1.320000 0.198000 190.598653 7.992401 24.619458 -81.902183
1.330000 0.199500 192.104062 8.239982 24.927629 -81.721715
1.340000 0.201000 193.611355 8.493605 25.240575 -81.525619
1.350000 0.202500 195.120564 8.753362 25.558343 -81.313712
1.360000 0.204000 196.631721 9.019345 25.880983 -81.085806
1.370000 0.205500 198.144855 9.291645 26.208542 -80.841716
1.380000 0.207000 199.660001 9.570354 26.541069 -80.581254
1.390000 0.208500 201.177190 9.855561 26.878610 -80.304230
0.010000 0.001500 1.408676 0.000911 1.117523 -1.538074
0.020000 0.003000 2.818831 0.002465 1.610455 -3.032095
0.030000 0.004500 4.229877 0.004359 1.972756 -4.486295
0.040000 0.006000 5.641610 0.006531 2.268257 -5.903546
0.050000 0.007500 7.053922 0.008975 2.522913 -7.286285
0.060000 0.009000 8.466753 0.011705 2.750306 -8.636700
0.070000 0.010500 9.880065 0.014740 2.958529 -9.956800
0.080000 0.012000 11.293834 0.018103 3.152798 -11.248445
0.090000 0.013500 12.708045 0.021815 3.336656 -12.513373
0.100000 0.015000 14.122689 0.025895 3.512599 -13.753208
0.110000 0.016500 15.537760 0.030356 3.682430 -14.969467
0.120000 0.018000 16.953255 0.035209 3.847475 -16.163573
0.130000 0.019500 18.369170 0.040461 4.008721 -17.336854
0.140000 0.021000 19.785505 0.046117 4.166910 -18.490549
0.150000 0.022500 21.202259 0.052174 4.322600 -19.625813
0.160000 0.024000 22.619429 0.058632 4.476213 -20.743718
0.170000 0.025500 24.037016 0.065483 4.628065 -21.845258
0.180000 0.027000 25.455017 0.072719 4.778393 -22.931353
0.190000 0.028500 26.873430 0.080331 4.927370 -24.002849
0.200000 0.030000 28.292254 0.088306 5.075126 -25.060525
0.210000 0.031500 29.711485 0.096632 5.221750 -26.105093
0.220000 0.033000 31.131121 0.105295 5.367303 -27.137200
0.230000 0.034500 32.551158 0.114280 5.511829 -28.157438
0.240000 0.036000 33.971593 0.123574 5.655350 -29.166337
0.250000 0.037500 35.392421 0.133160 5.797881 -30.164376
0.260000 0.039000 36.813638 0.143027 5.939427 -31.151985
0.270000 0.040500 38.235239 0.153160 6.079985 -32.129543
0.280000 0.042000 39.657221 0.163546 6.219552 -33.097386
0.290000 0.043500 41.079578 0.174173 6.358121 -34.055808
0.300000 0.045000 42.502306 0.185033 6.495687 -35.005064
0.310000 0.046500 43.925399 0.196114 6.632242 -35.945373
0.320000 0.048000 45.348854 0.207411 6.767783 -36.876919
0.330000 0.049500 46.772664 0.218916 6.902308 -37.799857
0.340000 0.051000 48.196827 0.230625 7.035816 -38.714311
0.350000 0.052500 49.621336 0.242536 7.168313 -39.620379
0.360000 0.054000 51.046189 0.254649 7.299805 -40.518137
0.370000 0.055500 52.471382 0.266963 7.430301 -41.407636
0.380000 0.057000 53.896910 0.279483 7.559818 -42.288908
0.390000 0.058500 55.322770 0.292213 7.688372 -43.161968
0.400000 0.060000 56.748959 0.305160 7.815985 -44.026813
0.410000 0.061500 58.175475 0.318333 7.942681 -44.883425
0.420000 0.063000 59.602315 0.331743 8.068490 -45.731774
0.430000 0.064500 61.029477 0.345402 8.193443 -46.571817
0.440000 0.066000 62.456960 0.359325 8.317575 -47.403503
0.450000 0.067500 63.884762 0.373529 8.440925 -48.226770
0.460000 0.069000 65.312884 0.388032 8.563535 -49.041547
0.470000 0.070500 66.741324 0.402853 8.685447 -49.847760
0.480000 0.072000 68.170083 0.418016 8.806709 -50.645326
0.490000 0.073500 69.599162 0.433543 8.927371 -51.434160
0.500000 0.075000 71.028561 0.449460 9.047484 -52.214171
0.510000 0.076500 72.458283 0.465795 9.167102 -52.985266
0.520000 0.078000 73.888330 0.482575 9.286280 -53.747351
0.530000 0.079500 75.318704 0.499832 9.405078 -54.500328
0.540000 0.081000 76.749408 0.517596 9.523553 -55.244100
0.550000 0.082500 78.180446 0.535901 9.641767 -55.978571
0.560000 0.084000 79.611822 0.554781 9.759784 -56.703642
0.570000 0.085500 81.043540 0.574273 9.877665 -57.419218
0.580000 0.087000 82.475607 0.594413 9.995477 -58.125204
0.590000 0.088500 83.908026 0.615241 10.113285 -58.821506
0.600000 0.090000 85.340804 0.636795 10.231156 -59.508033
0.610000 0.091500 86.773948 0.659117 10.349158 -60.184697
0.620000 0.093000 88.207464 0.682248 10.467358 -60.851412
0.630000 0.094500 89.641361 0.706232 10.585826 -61.508094
0.640000 0.096000 91.075645 0.731113 10.704631 -62.154663
0.650000 0.097500 92.510325 0.756934 10.823842 -62.791044
0.660000 0.099000 93.945409 0.783743 10.943529 -63.417162
0.670000 0.100500 95.380908 0.811586 11.063762 -64.032948
0.680000 0.102000 96.816830 0.840510 11.184612 -64.638337
0.690000 0.103500 98.253186 0.870564 11.306147 -65.233265
0.700000 0.105000 99.689986 0.901796 11.428439 -65.817675
0.710000 0.106500 101.127241 0.934257 11.551557 -66.391512
0.720000 0.108000 102.564962 0.967997 11.675571 -66.954726
0.730000 0.109500 104.003160 1.003066 11.800551 -67.507268
0.740000 0.111000 105.441849 1.039517 11.926565 -68.049096
0.750000 0.112500 106.881039 1.077401 12.053682 -68.580171
0.760000 0.114000 108.320745 1.116771 12.181971 -69.100455
0.770000 0.115500 109.760978 1.157681 12.311500 -69.609916
0.780000 0.117000 111.201753 1.200183 12.442337 -70.108525
0.790000 0.118500 112.643084 1.244333 12.574548 -70.596254
0.800000 0.120000 114.084984 1.290184 12.708199 -71.073082
0.810000 0.121500 115.527468 1.337791 12.843358 -71.538986
0.820000 0.123000 116.970551 1.387211 12.980088 -71.993950
0.830000 0.124500 118.414248 1.438498 13.118456 -72.437957
0.840000 0.126000 119.858574 1.491708 13.258524 -72.870994
0.850000 0.127500 121.303545 1.546899 13.400357 -73.293051
0.860000 0.129000 122.749178 1.604126 13.544016 -73.704118
0.870000 0.130500 124.195488 1.663448 13.689565 -74.104186
0.880000 0.132000 125.642493 1.724921 13.837065 -74.493250
0.890000 0.133500 127.090208 1.788603 13.986576 -74.871304
0.900000 0.135000 128.538651 1.854552 14.138158 -75.238343
0.910000 0.136500 129.987840 1.922826 14.291872 -75.594365
0.920000 0.138000 131.437793 1.993486 14.447774 -75.939365
0.930000 0.139500 132.888526 2.066588 14.605925 -76.273340
0.940000 0.141000 134.340059 2.142194 14.766379 -76.596287
0.950000 0.142500 135.792410 2.220362 14.929196 -76.908202
0.960000 0.144000 137.245598 2.301153 15.094429 -77.209081
0.970000 0.145500 138.699641 2.384626 15.262135 -77.498919
0.980000 0.147000 140.154558 2.470844 15.432369 -77.777710
0.990000 0.148500 141.610370 2.559867 15.605183 -78.045447
1.000000 0.150000 143.067095 2.651756 15.780632 -78.302121
1.010000 0.151500 144.524753 2.746574 15.958768 -78.547722
1.020000 0.153000 145.983365 2.844383 16.139643 -78.782237
1.030000 0.154500 147.442951 2.945245 16.323309 -79.005652
1.040000 0.156000 148.903531 3.049224 16.509817 -79.217950
1.050000 0.157500 150.365127 3.156383 16.699216 -79.419112
1.060000 0.159000 151.827758 3.266786 16.891558 -79.609117
1.070000 0.160500 153.291446 3.380498 17.086890 -79.787939
1.080000 0.162000 154.756212 3.497584 17.285262 -79.955552
1.090000 0.163500 156.222079 3.618109 17.486721 -80.111925
1.100000 0.165000 157.689067 3.742139 17.691316 -80.257023
1.110000 0.166500 159.157199 3.869741 17.899094 -80.390810
1.120000 0.168000 160.626497 4.000981 18.110101 -80.513245
1.130000 0.169500 162.096983 4.135926 18.324383 -80.624284
1.140000 0.171000 163.568680 4.274646 18.541988 -80.723880
1.150000 0.172500 165.041610 4.417207 18.762959 -80.811979
1.160000 0.174000 166.515797 4.563679 18.987342 -80.888528
1.170000 0.175500 167.991264 4.714131 19.215181 -80.953467
1.180000 0.177000 169.468034 4.868634 19.446521 -81.006733
1.190000 0.178500 170.946131 5.027257 19.681406 -81.048260
1.200000 0.180000 172.425578 5.190072 19.919879 -81.077976
1.210000 0.181500 173.906400 5.357150 20.161982 -81.095807
1.220000 0.183000 175.388620 5.528563 20.407760 -81.101674
1.230000 0.184500 176.872263 5.704384 20.657254 -81.095496
1.240000 0.186000 178.357354 5.884685 20.910507 -81.077185
1.250000 0.187500 179.843918 6.069539 21.167560 -81.046653
1.260000 0.189000 181.331978 6.259021 21.428455 -81.003805
1.270000 0.190500 182.821561 6.453203 21.693233 -80.948546
1.280000 0.192000 184.312691 6.652162 21.961934 -80.880773
1.290000 0.193500 185.805395 6.855971 22.234600 -80.800383
1.300000 0.195000 187.299698 7.064707 22.511271 -80.707270
1.310000 0.196500 188.795625 7.278443 22.791987 -80.601322
1.320000 0.198000 190.293204 7.497256 23.076787 -80.482426
1.330000 0.199500 191.792459 7.721223 23.365711 -80.350466
1.340000 0.201000 193.293418 7.950418 23.658798 -80.205323
1.350000 0.202500 194.796108 8.184918 23.956087 -80.046876
1.360000 0.204000 196.300554 8.424801 24.257616 -79.875001
1.370000 0.205500 197.806784 8.670141 24.563424 -79.689572
1.380000 0.207000 199.314824 8.921015 24.873548 -79.490462
1.390000 0.208500 200.824703 9.177501 25.188026 -79.277541
0.010000 0.001500 1.408614 0.000847 1.075776 -1.509511
0.020000 0.003000 2.818577 0.002203 1.525535 -2.977349
0.030000 0.004500 4.229296 0.003757 1.843661 -4.407077
0.040000 0.006000 5.640566 0.005447 2.094258 -5.801049
0.050000 0.007500 7.052276 0.007267 2.303518 -7.161240
0.060000 0.009000 8.464367 0.009234 2.485237 -8.489407
0.070000 0.010500 9.876801 0.011379 2.647704 -9.787158
0.080000 0.012000 11.289556 0.013732 2.796322 -11.055982
0.090000 0.013500 12.702620 0.016327 2.934811 -12.297270
0.100000 0.015000 14.115987 0.019197 3.065830 -13.512327
0.110000 0.016500 15.529657 0.022375 3.191338 -14.702385
0.120000 0.018000 16.943631 0.025887 3.312807 -15.868602
0.130000 0.019500 18.357912 0.029762 3.431361 -17.012075
0.140000 0.021000 19.772505 0.034023 3.547869 -18.133841
0.150000 0.022500 21.187418 0.038691 3.663006 -19.234879
0.160000 0.024000 22.602655 0.043785 3.777303 -20.316116
0.170000 0.025500 24.018225 0.049321 3.891174 -21.378430
0.180000 0.027000 25.434134 0.055312 4.004945 -22.422647
0.190000 0.028500 26.850388 0.061771 4.118871 -23.449550
0.200000 0.030000 28.266995 0.068707 4.233151 -24.459878
0.210000 0.031500 29.683960 0.076126 4.347938 -25.454327
0.220000 0.033000 31.101290 0.084036 4.463347 -26.433553
0.230000 0.034500 32.518992 0.092440 4.579466 -27.398173
0.240000 0.036000 33.937069 0.101341 4.696357 -28.348769
0.250000 0.037500 35.355527 0.110740 4.814062 -29.285884
0.260000 0.039000 36.774372 0.120640 4.932610 -30.210030
0.270000 0.040500 38.193607 0.131039 5.052014 -31.121685
0.280000 0.042000 39.613236 0.141936 5.172278 -32.021296
0.290000 0.043500 41.033263 0.153331 5.293399 -32.909280
0.300000 0.045000 42.453691 0.165221 5.415366 -33.786027
0.310000 0.046500 43.874525 0.177605 5.538165 -34.651897
0.320000 0.048000 45.295765 0.190480 5.661776 -35.507227
0.330000 0.049500 46.717416 0.203845 5.786178 -36.352328
0.340000 0.051000 48.139479 0.217697 5.911349 -37.187486
0.350000 0.052500 49.561956 0.232035 6.037263 -38.012967
0.360000 0.054000 50.984850 0.246857 6.163896 -38.829015
0.370000 0.055500 52.408163 0.262163 6.291223 -39.635853
0.380000 0.057000 53.831896 0.277950 6.419220 -40.433686
0.390000 0.058500 55.256050 0.294220 6.547864 -41.222699
0.400000 0.060000 56.680628 0.310973 6.677131 -42.003064
0.410000 0.061500 58.105631 0.328210 6.807001 -42.774932
0.420000 0.063000 59.531060 0.345933 6.937454 -43.538441
0.430000 0.064500 60.956916 0.364144 7.068471 -44.293716
0.440000 0.066000 62.383202 0.382848 7.200037 -45.040866
0.450000 0.067500 63.809919 0.402047 7.332136 -45.779989
0.460000 0.069000 65.237068 0.421749 7.464755 -46.511170
0.470000 0.070500 66.664651 0.441957 7.597885 -47.234483
0.480000 0.072000 68.092669 0.462681 7.731514 -47.949994
0.490000 0.073500 69.521124 0.483926 7.865638 -48.657755
0.500000 0.075000 70.950019 0.505703 8.000249 -49.357812
0.510000 0.076500 72.379354 0.528020 8.135345 -50.050202
0.520000 0.078000 73.809132 0.550889 8.270924 -50.734954
0.530000 0.079500 75.239355 0.574322 8.406987 -51.412090
0.540000 0.081000 76.670026 0.598330 8.543535 -52.081623
0.550000 0.082500 78.101147 0.622928 8.680573 -52.743563
0.560000 0.084000 79.532721 0.648130 8.818106 -53.397913
0.570000 0.085500 80.964750 0.673951 8.956142 -54.044671
0.580000 0.087000 82.397238 0.700409 9.094688 -54.683828
0.590000 0.088500 83.830187 0.727520 9.233755 -55.315374
0.600000 0.090000 85.263602 0.755302 9.373355 -55.939292
0.610000 0.091500 86.697485 0.783776 9.513501 -56.555564
0.620000 0.093000 88.131841 0.812960 9.654207 -57.164167
0.630000 0.094500 89.566674 0.842877 9.795490 -57.765075
0.640000 0.096000 91.001987 0.873547 9.937367 -58.358259
0.650000 0.097500 92.437786 0.904995 10.079855 -58.943689
0.660000 0.099000 93.874074 0.937242 10.222973 -59.521333
0.670000 0.100500 95.310858 0.970315 10.366743 -60.091156
0.680000 0.102000 96.748141 1.004237 10.511186 -60.653121
0.690000 0.103500 98.185929 1.039035 10.656323 -61.207192
0.700000 0.105000 99.624229 1.074736 10.802179 -61.753328
0.710000 0.106500 101.063045 1.111367 10.948776 -62.291492
0.720000 0.108000 102.502383 1.148956 11.096141 -62.821642
0.730000 0.109500 103.942251 1.187533 11.244298 -63.343738
0.740000 0.111000 105.382653 1.227127 11.393275 -63.857738
0.750000 0.112500 106.823598 1.267769 11.543097 -64.363601
0.760000 0.114000 108.265092 1.309489 11.693792 -64.861285
0.770000 0.115500 109.707142 1.352319 11.845389 -65.350749
0.780000 0.117000 111.149756 1.396291 11.997916 -65.831950
0.790000 0.118500 112.592941 1.441439 12.151402 -66.304849
0.800000 0.120000 114.036705 1.487796 12.305876 -66.769403
0.810000 0.121500 115.481056 1.535395 12.461369 -67.225573
0.820000 0.123000 116.926003 1.584271 12.617911 -67.673319
0.830000 0.124500 118.371554 1.634460 12.775532 -68.112601
0.840000 0.126000 119.817717 1.685997 12.934263 -68.543380
0.850000 0.127500 121.264502 1.738917 13.094136 -68.965620
0.860000 0.129000 122.711918 1.793258 13.255181 -69.379282
0.870000 0.130500 124.159975 1.849057 13.417430 -69.784332
0.880000 0.132000 125.608681 1.906350 13.580916 -70.180732
0.890000 0.133500 127.058047 1.965176 13.745669 -70.568449
0.900000 0.135000 128.508083 2.025573 13.911723 -70.947450
0.910000 0.136500 129.958798 2.087580 14.079108 -71.317701
0.920000 0.138000 131.410204 2.151235 14.247857 -71.679172
0.930000 0.139500 132.862311 2.216578 14.418002 -72.031831
0.940000 0.141000 134.315130 2.283649 14.589576 -72.375649
0.950000 0.142500 135.768672 2.352487 14.762611 -72.710598
0.960000 0.144000 137.222948 2.423133 14.937138 -73.036650
0.970000 0.145500 138.677969 2.495628 15.113191 -73.353777
0.980000 0.147000 140.133748 2.570013 15.290800 -73.661955
0.990000 0.148500 141.590295 2.646327 15.469999 -73.961159
1.000000 0.150000 143.047623 2.724614 15.650819 -74.251365
1.010000 0.151500 144.505744 2.804915 15.833291 -74.532550
1.020000 0.153000 145.964670 2.887271 16.017449 -74.804691
1.030000 0.154500 147.424413 2.971724 16.203322 -75.067769
1.040000 0.156000 148.884987 3.058318 16.390944 -75.321762
1.050000 0.157500 150.346404 3.147094 16.580344 -75.566650
1.060000 0.159000 151.808677 3.238096 16.771555 -75.802416
1.070000 0.160500 153.271819 3.331365 16.964607 -76.029040
1.080000 0.162000 154.735844 3.426946 17.159531 -76.246506
1.090000 0.163500 156.200765 3.524881 17.356358 -76.454796
1.100000 0.165000 157.666594 3.625214 17.555118 -76.653894
1.110000 0.166500 159.133347 3.727988 17.755841 -76.843784
1.120000 0.168000 160.601038 3.833248 17.958557 -77.024451
1.130000 0.169500 162.069679 3.941035 18.163296 -77.195881
1.140000 0.171000 163.539285 4.051396 18.370088 -77.358057
1.150000 0.172500 165.009871 4.164373 18.578961 -77.510968
1.160000 0.174000 166.481451 4.280011 18.789946 -77.654598
1.170000 0.175500 167.954039 4.398354 19.003070 -77.788933
1.180000 0.177000 169.427650 4.519446 19.218363 -77.913962
1.190000 0.178500 170.902300 4.643332 19.435853 -78.029669
1.200000 0.180000 172.378002 4.770057 19.655567 -78.136043
1.210000 0.181500 173.854772 4.899664 19.877534 -78.233070
1.220000 0.183000 175.332626 5.032198 20.101781 -78.320736
1.230000 0.184500 176.811578 5.167705 20.328335 -78.399029
1.240000 0.186000 178.291644 5.306229 20.557225 -78.467935
1.250000 0.187500 179.772839 5.447815 20.788475 -78.527441
1.260000 0.189000 181.255179 5.592507 21.022114 -78.577533
1.270000 0.190500 182.738681 5.740351 21.258166 -78.618198
1.280000 0.192000 184.223359 5.891392 21.496659 -78.649422
1.290000 0.193500 185.709229 6.045675 21.737617 -78.671190
1.300000 0.195000 187.196308 6.203244 21.981067 -78.683487
1.310000 0.196500 188.684612 6.364145 22.227034 -78.686300
1.320000 0.198000 190.174157 6.528424 22.475541 -78.679612
1.330000 0.199500 191.664960 6.696124 22.726615 -78.663407
1.340000 0.201000 193.157036 6.867292 22.980279 -78.637670
1.350000 0.202500 194.650403 7.041972 23.236558 -78.602384
1.360000 0.204000 196.145077 7.220210 23.495475 -78.557532
1.370000 0.205500 197.641075 7.402051 23.757054 -78.503096
1.380000 0.207000 199.138413 7.587540 24.021318 -78.439058
1.390000 0.208500 200.637108 7.776721 24.288290 -78.365400
0.010000 0.001500 1.408629 0.000862 1.085839 -1.498347
0.020000 0.003000 2.818635 0.002257 1.544877 -2.955839
0.030000 0.004500 4.229423 0.003872 1.871714 -4.375780
0.040000 0.006000 5.640783 0.005640 2.130565 -5.760368
0.050000 0.007500 7.052608 0.007556 2.347702 -7.111451
0.060000 0.009000 8.464833 0.009636 2.536986 -8.430674
0.070000 0.010500 9.877421 0.011908 2.706768 -9.719541
0.080000 0.012000 11.290350 0.014407 2.862501 -10.979445
0.090000 0.013500 12.703607 0.017166 3.007954 -12.211688
0.100000 0.015000 14.117187 0.020221 3.145833 -13.417490
0.110000 0.016500 15.531089 0.023605 3.278138 -14.598003
0.120000 0.018000 16.945315 0.027351 3.406381 -15.754314
0.130000 0.019500 18.359869 0.031488 3.531724 -16.887451
0.140000 0.021000 19.774756 0.036044 3.655071 -17.998389
0.150000 0.022500 21.189985 0.041044 3.777130 -19.088053
0.160000 0.024000 22.605563 0.046512 3.898462 -20.157319
0.170000 0.025500 24.021498 0.052468 4.019512 -21.207018
0.180000 0.027000 25.437797 0.058929 4.140632 -22.237942
0.190000 0.028500 26.854470 0.065913 4.262101 -23.250839
0.200000 0.030000 28.271524 0.073432 4.384142 -24.246421
0.210000 0.031500 29.688968 0.081500 4.506927 -25.225363
0.220000 0.033000 31.106810 0.090127 4.630592 -26.188305
0.230000 0.034500 32.525056 0.099320 4.755240 -27.135855
0.240000 0.036000 33.943714 0.109088 4.880949 -28.068588
0.250000 0.037500 35.362792 0.119436 5.007775 -28.987049
0.260000 0.039000 36.782294 0.130368 5.135756 -29.891752
0.270000 0.040500 38.202229 0.141887 5.264916 -30.783186
0.280000 0.042000 39.622601 0.153996 5.395268 -31.661812
0.290000 0.043500 41.043416 0.166696 5.526814 -32.528065
0.300000 0.045000 42.464680 0.179988 5.659548 -33.382354
0.310000 0.046500 43.886396 0.193871 5.793458 -34.225068
0.320000 0.048000 45.308569 0.208346 5.928527 -35.056569
0.330000 0.049500 46.731204 0.223410 6.064734 -35.877200
0.340000 0.051000 48.154305 0.239063 6.202054 -36.687283
0.350000 0.052500 49.577874 0.255303 6.340460 -37.487120
0.360000 0.054000 51.001916 0.272128 6.479925 -38.276994
0.370000 0.055500 52.426433 0.289536 6.620417 -39.057168
0.380000 0.057000 53.851429 0.307526 6.761907 -39.827892
0.390000 0.058500 55.276905 0.326095 6.904364 -40.589395
0.400000 0.060000 56.702865 0.345242 7.047757 -41.341892
0.410000 0.061500 58.129311 0.364966 7.192056 -42.085583
0.420000 0.063000 59.556246 0.385266 7.337230 -42.820654
0.430000 0.064500 60.983670 0.406139 7.483252 -43.547277
0.440000 0.066000 62.411586 0.427587 7.630093 -44.265610
0.450000 0.067500 63.839996 0.449609 7.777725 -44.975801
0.460000 0.069000 65.268903 0.472205 7.926123 -45.677984
0.470000 0.070500 66.698306 0.495376 8.075263 -46.372282
0.480000 0.072000 68.128209 0.519124 8.225120 -47.058810
0.490000 0.073500 69.558612 0.543449 8.375674 -47.737669
0.500000 0.075000 70.989518 0.568355 8.526904 -48.408954
0.510000 0.076500 72.420928 0.593845 8.678791 -49.072749
0.520000 0.078000 73.852843 0.619922 8.831318 -49.729130
0.530000 0.079500 75.285265 0.646591 8.984468 -50.378165
0.540000 0.081000 76.718196 0.673856 9.138227 -51.019916
0.550000 0.082500 78.151638 0.701722 9.292583 -51.654434
0.560000 0.084000 79.585592 0.730197 9.447523 -52.281768
0.570000 0.085500 81.020060 0.759287 9.603037 -52.901956
0.580000 0.087000 82.455043 0.788998 9.759118 -53.515034
0.590000 0.088500 83.890545 0.819341 9.915758 -54.121030
0.600000 0.090000 85.326565 0.850322 10.072950 -54.719968
0.610000 0.091500 86.763108 0.881953 10.230690 -55.311866
0.620000 0.093000 88.200175 0.914242 10.388976 -55.896738
0.630000 0.094500 89.637768 0.947202 10.547805 -56.474594
0.640000 0.096000 91.075889 0.980843 10.707176 -57.045440
0.650000 0.097500 92.514541 1.015178 10.867090 -57.609276
0.660000 0.099000 93.953727 1.050219 11.027548 -58.166103
0.670000 0.100500 95.393450 1.085980 11.188554 -58.715914
0.680000 0.102000 96.833711 1.122476 11.350110 -59.258701
0.690000 0.103500 98.274515 1.159721 11.512222 -59.794455
0.700000 0.105000 99.715864 1.197731 11.674896 -60.323163
0.710000 0.106500 101.157762 1.236521 11.838138 -60.844807
0.720000 0.108000 102.600211 1.276109 12.001956 -61.359372
0.730000 0.109500 104.043216 1.316512 12.166358 -61.866836
0.740000 0.111000 105.486780 1.357748 12.331355 -62.367179
0.750000 0.112500 106.930907 1.399835 12.496955 -62.860378
0.760000 0.114000 108.375602 1.442793 12.663171 -63.346408
0.770000 0.115500 109.820867 1.486640 12.830014 -63.825243
0.780000 0.117000 111.266707 1.531398 12.997496 -64.296856
0.790000 0.118500 112.713127 1.577088 13.165631 -64.761220
0.800000 0.120000 114.160132 1.623729 13.334431 -65.218305
0.810000 0.121500 115.607725 1.671346 13.503913 -65.668082
0.820000 0.123000 117.055913 1.719959 13.674089 -66.110520
0.830000 0.124500 118.504700 1.769591 13.844976 -66.545589
0.840000 0.126000 119.954090 1.820267 14.016590 -66.973257
0.850000 0.127500 121.404091 1.872009 14.188948 -67.393493
0.860000 0.129000 122.854706 1.924842 14.362065 -67.806265
0.870000 0.130500 124.305943 1.978791 14.535959 -68.211541
0.880000 0.132000 125.757806 2.033881 14.710649 -68.609290
0.890000 0.133500 127.210301 2.090137 14.886152 -68.999478
0.900000 0.135000 128.663436 2.147585 15.062486 -69.382076
0.910000 0.136500 130.117215 2.206253 15.239670 -69.757050
0.920000 0.138000 131.571646 2.266166 15.417723 -70.124370
0.930000 0.139500 133.026735 2.327352 15.596665 -70.484005
0.940000 0.141000 134.482489 2.389838 15.776515 -70.835924
0.950000 0.142500 135.938914 2.453652 15.957293 -71.180097
0.960000 0.144000 137.396019 2.518822 16.139019 -71.516494
0.970000 0.145500 138.853809 2.585376 16.321713 -71.845087
0.980000 0.147000 140.312293 2.653344 16.505395 -72.165847
0.990000 0.148500 141.771478 2.722755 16.690086 -72.478746
1.000000 0.150000 143.231371 2.793637 16.875807 -72.783757
1.010000 0.151500 144.691981 2.866021 17.062578 -73.080853
1.020000 0.153000 146.153314 2.939936 17.250421 -73.370010
1.030000 0.154500 147.615380 3.015412 17.439355 -73.651202
1.040000 0.156000 149.078187 3.092479 17.629403 -73.924405
1.050000 0.157500 150.541742 3.171169 17.820585 -74.189597
1.060000 0.159000 152.006055 3.251511 18.012922 -74.446754
1.070000 0.160500 153.471133 3.333538 18.206437 -74.695857
1.080000 0.162000 154.936986 3.417279 18.401148 -74.936883
1.090000 0.163500 156.403622 3.502766 18.597079 -75.169814
1.100000 0.165000 157.871051 3.590030 18.794250 -75.394631
1.110000 0.166500 159.339281 3.679103 18.992682 -75.611317
1.120000 0.168000 160.808322 3.770017 19.192396 -75.819855
1.130000 0.169500 162.278184 3.862804 19.393413 -76.020229
1.140000 0.171000 163.748874 3.957494 19.595755 -76.212425
1.150000 0.172500 165.220404 4.054121 19.799442 -76.396429
1.160000 0.174000 166.692782 4.152716 20.004495 -76.572229
1.170000 0.175500 168.166019 4.253311 20.210935 -76.739813
1.180000 0.177000 169.640124 4.355939 20.418782 -76.899170
1.190000 0.178500 171.115108 4.460631 20.628057 -77.050290
1.200000 0.180000 172.590981 4.567421 20.838781 -77.193165
1.210000 0.181500 174.067752 4.676339 21.050973 -77.327787
1.220000 0.183000 175.545432 4.787420 21.264655 -77.454149
1.230000 0.184500 177.024031 4.900694 21.479845 -77.572246
1.240000 0.186000 178.503561 5.016195 21.696564 -77.682072
1.250000 0.187500 179.984031 5.133954 21.914832 -77.783624
1.260000 0.189000 181.465452 5.254004 22.134668 -77.876899
1.270000 0.190500 182.947835 5.376377 22.356092 -77.961894
1.280000 0.192000 184.431192 5.501105 22.579122 -78.038608
1.290000 0.193500 185.915531 5.628222 22.803779 -78.107040
1.300000 0.195000 187.400866 5.757757 23.030081 -78.167192
1.310000 0.196500 188.887206 5.889745 23.258046 -78.219064
1.320000 0.198000 190.374563 6.024217 23.487694 -78.262659
1.330000 0.199500 191.862949 6.161204 23.719042 -78.297978
1.340000 0.201000 193.352374 6.300739 23.952110 -78.325027
1.350000 0.202500 194.842850 6.442854 24.186913 -78.343809
1.360000 0.204000 196.334388 6.587579 24.423472 -78.354329
1.370000 0.205500 197.827000 6.734948 24.661802 -78.356593
1.380000 0.207000 199.320698 6.884990 24.901922 -78.350607
1.390000 0.208500 200.815493 7.037739 25.143849 -78.336379
0.010000 0.001500 1.408622 0.000857 1.081296 -1.540169
0.020000 0.003000 2.818615 0.002250 1.538230 -3.035828
0.030000 0.004500 4.229392 0.003880 1.864861 -4.491004
0.040000 0.006000 5.640751 0.005692 2.125128 -5.908356
0.050000 0.007500 7.052588 0.007686 2.345093 -7.290118
0.060000 0.009000 8.464846 0.009886 2.538445 -8.638278
0.070000 0.010500 9.877490 0.012323 2.713379 -9.954657
0.080000 0.012000 11.290503 0.015033 2.875212 -11.240942
0.090000 0.013500 12.703872 0.018051 3.027582 -12.498708
0.100000 0.015000 14.117596 0.021410 3.173077 -13.729434
0.110000 0.016500 15.531674 0.025141 3.313586 -14.934510
0.120000 0.018000 16.946109 0.029272 3.450517 -16.115247
0.130000 0.019500 18.360906 0.033829 3.584933 -17.272881
0.140000 0.021000 19.776071 0.038831 3.717644 -18.408579
0.150000 0.022500 21.191609 0.044299 3.849273 -19.523441
0.160000 0.024000 22.607527 0.050248 3.980299 -20.618506
0.170000 0.025500 24.023833 0.056689 4.111088 -21.694751
0.180000 0.027000 25.440532 0.063634 4.241923 -22.753099
0.190000 0.028500 26.857631 0.071088 4.373016 -23.794416
0.200000 0.030000 28.275136 0.079057 4.504527 -24.819518
0.210000 0.031500 29.693052 0.087545 4.636573 -25.829169
0.220000 0.033000 31.111385 0.096552 4.769236 -26.824086
0.230000 0.034500 32.530139 0.106079 4.902572 -27.804940
0.240000 0.036000 33.949318 0.116124 5.036615 -28.772359
0.250000 0.037500 35.368927 0.126684 5.171380 -29.726925
0.260000 0.039000 36.788968 0.137756 5.306873 -30.669185
0.270000 0.040500 38.209445 0.149336 5.443085 -31.599643
0.280000 0.042000 39.630360 0.161420 5.580001 -32.518769
0.290000 0.043500 41.051716 0.174003 5.717601 -33.426996
0.300000 0.045000 42.473514 0.187079 5.855858 -34.324724
0.310000 0.046500 43.895756 0.200645 5.994745 -35.212322
0.320000 0.048000 45.318443 0.214695 6.134231 -36.090128
0.330000 0.049500 46.741577 0.229226 6.274286 -36.958451
0.340000 0.051000 48.165159 0.244234 6.414878 -37.817574
0.350000 0.052500 49.589189 0.259715 6.555976 -38.667753
0.360000 0.054000 51.013668 0.275668 6.697552 -39.509220
0.370000 0.055500 52.438596 0.292091 6.839576 -40.342185
0.380000 0.057000 53.863975 0.308982 6.982024 -41.166835
0.390000 0.058500 55.289805 0.326343 7.124871 -41.983338
0.400000 0.060000 56.716086 0.344174 7.268095 -42.791841
0.410000 0.061500 58.142818 0.362478 7.411677 -43.592476
0.420000 0.063000 59.570003 0.381259 7.555600 -44.385355
0.430000 0.064500 60.997640 0.400521 7.699850 -45.170577
0.440000 0.066000 62.425731 0.420270 7.844416 -45.948226
0.450000 0.067500 63.854277 0.440512 7.989290 -46.718370
0.460000 0.069000 65.283278 0.461258 8.134464 -47.481067
0.470000 0.070500 66.712736 0.482516 8.279937 -48.236363
0.480000 0.072000 68.142651 0.504297 8.425707 -48.984291
0.490000 0.073500 69.573026 0.526614 8.571776 -49.724876
0.500000 0.075000 71.003861 0.549480 8.718150 -50.458133
0.510000 0.076500 72.435160 0.572911 8.864835 -51.184068
0.520000 0.078000 73.866924 0.596923 9.011841 -51.902680
0.530000 0.079500 75.299155 0.621533 9.159180 -52.613960
0.540000 0.081000 76.731856 0.646760 9.306866 -53.317893
0.550000 0.082500 78.165031 0.672626 9.454915 -54.014457
0.560000 0.084000 79.598681 0.699151 9.603347 -54.703626
0.570000 0.085500 81.032811 0.726359 9.752181 -55.385368
0.580000 0.087000 82.467425 0.754273 9.901440 -56.059645
0.590000 0.088500 83.902527 0.782920 10.051148 -56.726419
0.600000 0.090000 85.338120 0.812326 10.201332 -57.385644
0.610000 0.091500 86.774210 0.842519 10.352019 -58.037273
0.620000 0.093000 88.210801 0.873528 10.503239 -58.681256
0.630000 0.094500 89.647900 0.905384 10.655022 -59.317541
0.640000 0.096000 91.085511 0.938118 10.807401 -59.946071
0.650000 0.097500 92.523640 0.971763 10.960410 -60.566790
0.660000 0.099000 93.962294 1.006353 11.114084 -61.179638
0.670000 0.100500 95.401480 1.041923 11.268459 -61.784557
0.680000 0.102000 96.841204 1.078510 11.423571 -62.381483
0.690000 0.103500 98.281474 1.116150 11.579461 -62.970354
0.700000 0.105000 99.722297 1.154882 11.736166 -63.551106
0.710000 0.106500 101.163682 1.194745 11.893728 -64.123675
0.720000 0.108000 102.605636 1.235780 12.052187 -64.687997
0.730000 0.109500 104.048169 1.278028 12.211587 -65.244004
0.740000 0.111000 105.491289 1.321532 12.371969 -65.791632
0.750000 0.112500 106.935005 1.366334 12.533377 -66.330815
0.760000 0.114000 108.379327 1.412480 12.695855 -66.861485
0.770000 0.115500 109.824266 1.460014 12.859449 -67.383576
0.780000 0.117000 111.269832 1.508984 13.024203 -67.897021
0.790000 0.118500 112.716034 1.559435 13.190164 -68.401754
0.800000 0.120000 114.162885 1.611417 13.357378 -68.897707
0.810000 0.121500 115.610396 1.664978 13.525892 -69.384814
0.820000 0.123000 117.058578 1.720168 13.695753 -69.863008
0.830000 0.124500 118.507442 1.777038 13.867008 -70.332221
0.840000 0.126000 119.957003 1.835639 14.039706 -70.792387
0.850000 0.127500 121.407272 1.896024 14.213895 -71.243438
0.860000 0.129000 122.858261 1.958246 14.389623 -71.685306
0.870000 0.130500 124.309986 2.022360 14.566939 -72.117925
0.880000 0.132000 125.762458 2.088419 14.745892 -72.541225
0.890000 0.133500 127.215692 2.156480 14.926532 -72.955140
0.900000 0.135000 128.669702 2.226599 15.108907 -73.359600
0.910000 0.136500 130.124504 2.298834 15.293067 -73.754537
0.920000 0.138000 131.580110 2.373242 15.479061 -74.139881
0.930000 0.139500 133.036538 2.449883 15.666940 -74.515561
0.940000 0.141000 134.493802 2.528816 15.856753 -74.881507
0.950000 0.142500 135.951918 2.610101 16.048549 -75.237647
0.960000 0.144000 137.410903 2.693800 16.242380 -75.583910
0.970000 0.145500 138.870772 2.779975 16.438294 -75.920220
0.980000 0.147000 140.331542 2.868688 16.636342 -76.246505
0.990000 0.148500 141.793231 2.960002 16.836573 -76.562687
1.000000 0.150000 143.255856 3.053983 17.039039 -76.868691
1.010000 0.151500 144.719434 3.150695 17.243788 -77.164438
1.020000 0.153000 146.183983 3.250203 17.450871 -77.449848
1.030000 0.154500 147.649522 3.352574 17.660337 -77.724840
1.040000 0.156000 149.116069 3.457875 17.872237 -77.989331
1.050000 0.157500 150.583643 3.566175 18.086620 -78.243236
1.060000 0.159000 152.052262 3.677541 18.303537 -78.486469
1.070000 0.160500 153.521947 3.792043 18.523037 -78.718942
1.080000 0.162000 154.992717 3.909752 18.745169 -78.940564
1.090000 0.163500 156.464592 4.030737 18.969984 -79.151243
1.100000 0.165000 157.937593 4.155071 19.197531 -79.350885
1.110000 0.166500 159.411739 4.282826 19.427860 -79.539392
1.120000 0.168000 160.887051 4.414074 19.661019 -79.716666
1.130000 0.169500 162.363552 4.548889 19.897059 -79.882606
1.140000 0.171000 163.841261 4.687346 20.136029 -80.037107
1.150000 0.172500 165.320201 4.829519 20.377977 -80.180064
1.160000 0.174000 166.800394 4.975483 20.622953 -80.311369
1.170000 0.175500 168.281862 5.125316 20.871006 -80.430911
1.180000 0.177000 169.764627 5.279094 21.122184 -80.538576
1.190000 0.178500 171.248712 5.436893 21.376537 -80.634249
1.200000 0.180000 172.734140 5.598793 21.634113 -80.717811
1.210000 0.181500 174.220935 5.764872 21.894960 -80.789142
1.220000 0.183000 175.709120 5.935209 22.159127 -80.848119
1.230000 0.184500 177.198719 6.109883 22.426662 -80.894616
1.240000 0.186000 178.689756 6.288974 22.697613 -80.928505
1.250000 0.187500 180.182255 6.472564 22.972028 -80.949657
1.260000 0.189000 181.676241 6.660733 23.249954 -80.957938
1.270000 0.190500 183.171739 6.853562 23.531440 -80.953215
1.280000 0.192000 184.668774 7.051134 23.816532 -80.935351
1.290000 0.193500 186.167371 7.253529 24.105278 -80.904207
1.300000 0.195000 187.667556 7.460831 24.397725 -80.859643
1.310000 0.196500 189.169355 7.673123 24.693920 -80.801517
1.320000 0.198000 190.672794 7.890486 24.993908 -80.729685
1.330000 0.199500 192.177899 8.113004 25.297737 -80.644001
1.340000 0.201000 193.684696 8.340760 25.605453 -80.544320
1.350000 0.202500 195.193213 8.573836 25.917100 -80.430492
1.360000 0.204000 196.703476 8.812317 26.232726 -80.302371
1.370000 0.205500 198.215513 9.056285 26.552375 -80.159804
1.380000 0.207000 199.729351 9.305823 26.876092 -80.002644
1.390000 0.208500 201.245018 9.561014 27.203921 -79.830738
0.010000 0.001500 1.408620 0.000853 1.080083 -1.500326
0.020000 0.003000 2.818601 0.002224 1.533542 -2.959628
0.030000 0.004500 4.229347 0.003799 1.854947 -4.381227
0.040000 0.006000 5.640651 0.005515 2.108509 -5.767315
0.050000 0.007500 7.052404 0.007366 2.320503 -7.119727
0.060000 0.009000 8.464543 0.009370 2.504794 -8.440094
0.070000 0.010500 9.877032 0.011559 2.669738 -9.729906
0.080000 0.012000 11.289850 0.013966 2.820797 -10.990540
0.090000 0.013500 12.702984 0.016629 2.961744 -12.223285
0.100000 0.015000 14.116429 0.019585 3.095295 -13.429347
0.110000 0.016500 15.530187 0.022870 3.223457 -14.609865
0.120000 0.018000 16.944259 0.026519 3.347749 -15.765915
0.130000 0.019500 18.358652 0.030563 3.469341 -16.898514
0.140000 0.021000 19.773372 0.035033 3.589143 -18.008628
0.150000 0.022500 21.188427 0.039957 3.707870 -19.097172
0.160000 0.024000 22.603826 0.045360 3.826091 -20.165017
0.170000 0.025500 24.019578 0.051266 3.944254 -21.212988
0.180000 0.027000 25.435693 0.057696 4.062719 -22.241871
0.190000 0.028500 26.852180 0.064668 4.181771 -23.252413
0.200000 0.030000 28.269049 0.072200 4.301635 -24.245324
0.210000 0.031500 29.686308 0.080306 4.422491 -25.221278
0.220000 0.033000 31.103968 0.089000 4.544476 -26.180918
0.230000 0.034500 32.522036 0.098291 4.667700 -27.124851
0.240000 0.036000 33.940521 0.108191 4.792241 -28.053658
0.250000 0.037500 35.359431 0.118708 4.918159 -28.967888
0.260000 0.039000 36.778774 0.129848 5.045495 -29.868062
0.270000 0.040500 38.198558 0.141616 5.174275 -30.754675
0.280000 0.042000 39.618790 0.154018 5.304512 -31.628196
0.290000 0.043500 41.039475 0.167057 5.436210 -32.489069
0.300000 0.045000 42.460621 0.180736 5.569365 -33.337714
0.310000 0.046500 43.882234 0.195057 5.703963 -34.174530
0.320000 0.048000 45.304319 0.210021 5.839989 -34.999892
0.330000 0.049500 46.726882 0.225628 5.977420 -35.814155
0.340000 0.051000 48.149928 0.241879 6.116231 -36.617654
0.350000 0.052500 49.573461 0.258774 6.256394 -37.410704
0.360000 0.054000 50.997486 0.276313 6.397880 -38.193602
0.370000 0.055500 52.422006 0.294494 6.540656 -38.966628
0.380000 0.057000 53.847027 0.313318 6.684690 -39.730045
0.390000 0.058500 55.272552 0.332783 6.829950 -40.484097
0.400000 0.060000 56.698584 0.352888 6.976402 -41.229017
0.410000 0.061500 58.125127 0.373634 7.124013 -41.965020
0.420000 0.063000 59.552183 0.395019 7.272750 -42.692307
0.430000 0.064500 60.979756 0.417043 7.422580 -43.411068
0.440000 0.066000 62.407849 0.439706 7.573473 -44.121476
0.450000 0.067500 63.836464 0.463009 7.725398 -44.823695
0.460000 0.069000 65.265604 0.486951 7.878325 -45.517876
0.470000 0.070500 66.695272 0.511534 8.032226 -46.204159
0.480000 0.072000 68.125469 0.536759 8.187074 -46.882672
0.490000 0.073500 69.556199 0.562629 8.342843 -47.553536
0.500000 0.075000 70.987463 0.589144 8.499507 -48.216859
0.510000 0.076500 72.419264 0.616308 8.657045 -48.872742
0.520000 0.078000 73.851604 0.644125 8.815434 -49.521276
0.530000 0.079500 75.284485 0.672597 8.974654 -50.162544
0.540000 0.081000 76.717910 0.701730 9.134686 -50.796621
0.550000 0.082500 78.151880 0.731529 9.295513 -51.423575
0.560000 0.084000 79.586398 0.761998 9.457118 -52.043467
0.570000 0.085500 81.021466 0.793145 9.619487 -52.656351
0.580000 0.087000 82.457087 0.824976 9.782607 -53.262275
0.590000 0.088500 83.893262 0.857498 9.946465 -53.861280
0.600000 0.090000 85.329995 0.890720 10.111053 -54.453402
0.610000 0.091500 86.767287 0.924651 10.276359 -55.038673
0.620000 0.093000 88.205141 0.959299 10.442377 -55.617118
0.630000 0.094500 89.643560 0.994675 10.609101 -56.188759
0.640000 0.096000 91.082546 1.030790 10.776524 -56.753611
0.650000 0.097500 92.522103 1.067654 10.944643 -57.311687
0.660000 0.099000 93.962232 1.105280 11.113455 -57.862995
0.670000 0.100500 95.402937 1.143681 11.282959 -58.407542
0.680000 0.102000 96.844222 1.182869 11.453154 -58.945327
0.690000 0.103500 98.286088 1.222858 11.624040 -59.476349
0.700000 0.105000 99.728540 1.263664 11.795620 -60.000604
0.710000 0.106500 101.171581 1.305301 11.967896 -60.518083
0.720000 0.108000 102.615214 1.347785 12.140871 -61.028776
0.730000 0.109500 104.059443 1.391132 12.314550 -61.532671
0.740000 0.111000 105.504272 1.435360 12.488939 -62.029753
0.750000 0.112500 106.949705 1.480487 12.664043 -62.520005
0.760000 0.114000 108.395745 1.526529 12.839871 -63.003408
0.770000 0.115500 109.842398 1.573507 13.016430 -63.479942
0.780000 0.117000 111.289666 1.621439 13.193730 -63.949583
0.790000 0.118500 112.737556 1.670346 13.371779 -64.412310
0.800000 0.120000 114.186071 1.720248 13.550588 -64.868096
0.810000 0.121500 115.635215 1.771165 13.730167 -65.316916
0.820000 0.123000 117.084995 1.823121 13.910530 -65.758741
0.830000 0.124500 118.535415 1.876137 14.091687 -66.193545
0.840000 0.126000 119.986480 1.930235 14.273651 -66.621297
0.850000 0.127500 121.438196 1.985439 14.456437 -67.041969
0.860000 0.129000 122.890567 2.041772 14.640058 -67.455529
0.870000 0.130500 124.343601 2.099259 14.824528 -67.861947
0.880000 0.132000 125.797302 2.157924 15.009862 -68.261191
0.890000 0.133500 127.251676 2.217792 15.196076 -68.653229
0.900000 0.135000 128.706730 2.278890 15.383186 -69.038028
0.910000 0.136500 130.162470 2.341242 15.571208 -69.415558
0.920000 0.138000 131.618902 2.404875 15.760158 -69.785785
0.930000 0.139500 133.076032 2.469817 15.950053 -70.148676
0.940000 0.141000 134.533869 2.536094 16.140912 -70.504198
0.950000 0.142500 135.992417 2.603735 16.332750 -70.852320
0.960000 0.144000 137.451685 2.672766 16.525588 -71.193009
0.970000 0.145500 138.911679 2.743217 16.719441 -71.526233
0.980000 0.147000 140.372407 2.815117 16.914330 -71.851958
0.990000 0.148500 141.833876 2.888494 17.110273 -72.170154
1.000000 0.150000 143.296093 2.963378 17.307289 -72.480789
1.010000 0.151500 144.759068 3.039799 17.505397 -72.783832
1.020000 0.153000 146.222806 3.117787 17.704616 -73.079252
1.030000 0.154500 147.687317 3.197372 17.904966 -73.367019
1.040000 0.156000 149.152609 3.278586 18.106467 -73.647102
1.050000 0.157500 150.618689 3.361459 18.309138 -73.919472
1.060000 0.159000 152.085567 3.446022 18.512999 -74.184101
1.070000 0.160500 153.553250 3.532307 18.718071 -74.440960
1.080000 0.162000 155.021748 3.620346 18.924373 -74.690021
1.090000 0.163500 156.491070 3.710170 19.131926 -74.931257
1.100000 0.165000 157.961224 3.801813 19.340750 -75.164641
1.110000 0.166500 159.432219 3.895306 19.550865 -75.390148
1.120000 0.168000 160.904065 3.990682 19.762292 -75.607752
1.130000 0.169500 162.376771 4.087974 19.975051 -75.817429
1.140000 0.171000 163.850347 4.187216 20.189163 -76.019154
1.150000 0.172500 165.324802 4.288440 20.404648 -76.212905
1.160000 0.174000 166.800146 4.391679 20.621527 -76.398658
1.170000 0.175500 168.276388 4.496967 20.839820 -76.576392
1.180000 0.177000 169.753540 4.604339 21.059547 -76.746085
1.190000 0.178500 171.231610 4.713827 21.280728 -76.907718
1.200000 0.180000 172.710609 4.825466 21.503385 -77.061270
1.210000 0.181500 174.190548 4.939289 21.727538 -77.206723
1.220000 0.183000 175.671437 5.055332 21.953205 -77.344057
1.230000 0.184500 177.153285 5.173627 22.180409 -77.473256
1.240000 0.186000 178.636105 5.294209 22.409169 -77.594302
1.250000 0.187500 180.119907 5.417114 22.639504 -77.707180
1.260000 0.189000 181.604701 5.542374 22.871436 -77.811873
1.270000 0.190500 183.090499 5.670025 23.104983 -77.908366
1.280000 0.192000 184.577312 5.800101 23.340165 -77.996647
1.290000 0.193500 186.065150 5.932637 23.577003 -78.076700
1.300000 0.195000 187.554025 6.067668 23.815515 -78.148514
1.310000 0.196500 189.043949 6.205227 24.055721 -78.212076
1.320000 0.198000 190.534933 6.345350 24.297640 -78.267374
1.330000 0.199500 192.026988 6.488072 24.541291 -78.314398
1.340000 0.201000 193.520125 6.633426 24.786694 -78.353138
1.350000 0.202500 195.014358 6.781449 25.033866 -78.383583
1.360000 0.204000 196.509697 6.932173 25.282828 -78.405724
1.370000 0.205500 198.006154 7.085634 25.533597 -78.419554
1.380000 0.207000 199.503742 7.241867 25.786191 -78.425064
1.390000 0.208500 201.002471 7.400905 26.040630 -78.422246
0.010000 0.001500 1.408606 0.000839 1.070578 -1.504849
0.020000 0.003000 2.818545 0.002169 1.514872 -2.968325
0.030000 0.004500 4.229223 0.003681 1.827373 -4.393829
0.040000 0.006000 5.640434 0.005309 2.072260 -5.783593
0.050000 0.007500 7.052068 0.007052 2.275784 -7.139480
0.060000 0.009000 8.464066 0.008928 2.451798 -8.463142
0.070000 0.010500 9.876391 0.010970 2.608643 -9.756089
0.080000 0.012000 11.289021 0.013212 2.751773 -11.019714
0.090000 0.013500 12.701947 0.015695 2.884952 -12.255321
0.100000 0.015000 14.115163 0.018454 3.010887 -13.464134
0.110000 0.016500 15.528671 0.021527 3.131580 -14.647303
0.120000 0.018000 16.942474 0.024950 3.248543 -15.805917
0.130000 0.019500 18.356577 0.028755 3.362940 -16.941007
0.140000 0.021000 19.770989 0.032974 3.475676 -18.053550
0.150000 0.022500 21.185718 0.037635 3.587462 -19.144473
0.160000 0.024000 22.600773 0.042763 3.698861 -20.214656
0.170000 0.025500 24.016163 0.048384 3.810319 -21.264935
0.180000 0.027000 25.431899 0.054518 3.922190 -22.296105
0.190000 0.028500 26.847991 0.061185 4.034756 -23.308921
0.200000 0.030000 28.264447 0.068403 4.148240 -24.304102
0.210000 0.031500 29.681279 0.076186 4.262816 -25.282330
0.220000 0.033000 31.098495 0.084548 4.378622 -26.244253
0.230000 0.034500 32.516104 0.093501 4.495761 -27.190487
0.240000 0.036000 33.934115 0.103055 4.614311 -28.121616
0.250000 0.037500 35.352537 0.113219 4.734330 -29.038196
0.260000 0.039000 36.771378 0.124001 4.855856 -29.940752
0.270000 0.040500 38.190646 0.135405 4.978913 -30.829783
0.280000 0.042000 39.610348 0.147438 5.103513 -31.705763
0.290000 0.043500 41.030490 0.160104 5.229658 -32.569137
0.300000 0.045000 42.451080 0.173406 5.357341 -33.420330
0.310000 0.046500 43.872125 0.187346 5.486550 -34.259741
0.320000 0.048000 45.293629 0.201927 5.617266 -35.087747
0.330000 0.049500 46.715599 0.217149 5.749467 -35.904704
0.340000 0.051000 48.138039 0.233015 5.883127 -36.710949
0.350000 0.052500 49.560956 0.249523 6.018217 -37.506797
0.360000 0.054000 50.984354 0.266676 6.154706 -38.292545
0.370000 0.055500 52.408237 0.284473 6.292564 -39.068472
0.380000 0.057000 53.832610 0.302915 6.431757 -39.834839
0.390000 0.058500 55.257477 0.322001 6.572253 -40.591893
0.400000 0.060000 56.682841 0.341733 6.714018 -41.339861
0.410000 0.061500 58.108707 0.362109 6.857019 -42.078959
0.420000 0.063000 59.535077 0.383132 7.001224 -42.809385
0.430000 0.064500 60.961956 0.404801 7.146602 -43.531327
0.440000 0.066000 62.389346 0.427118 7.293120 -44.244955
0.450000 0.067500 63.817251 0.450085 7.440751 -44.950431
0.460000 0.069000 65.245673 0.473703 7.589463 -45.647903
0.470000 0.070500 66.674616 0.497975 7.739231 -46.337507
0.480000 0.072000 68.104082 0.522903 7.890028 -47.019369
0.490000 0.073500 69.534074 0.548492 8.041829 -47.693604
0.500000 0.075000 70.964596 0.574744 8.194611 -48.360319
0.510000 0.076500 72.395649 0.601664 8.348352 -49.019609
0.520000 0.078000 73.827236 0.629258 8.503032 -49.671562
0.530000 0.079500 75.259361 0.657530 8.658631 -50.316258
0.540000 0.081000 76.692026 0.686488 8.815133 -50.953766
0.550000 0.082500 78.125233 0.716137 8.972521 -51.584152
0.560000 0.084000 79.558986 0.746487 9.130781 -52.207470
0.570000 0.085500 80.993287 0.777544 9.289901 -52.823772
0.580000 0.087000 82.428139 0.809317 9.449868 -53.433099
0.590000 0.088500 83.863545 0.841818 9.610673 -54.035490
0.600000 0.090000 85.299508 0.875054 9.772308 -54.630976
0.610000 0.091500 86.736031 0.909039 9.934766 -55.219583
0.620000 0.093000 88.173118 0.943783 10.098040 -55.801333
0.630000 0.094500 89.610771 0.979299 10.262126 -56.376242
0.640000 0.096000 91.048994 1.015600 10.427021 -56.944321
0.650000 0.097500 92.487791 1.052700 10.592724 -57.505580
0.660000 0.099000 93.927164 1.090613 10.759234 -58.060021
0.670000 0.100500 95.367118 1.129355 10.926552 -58.607645
0.680000 0.102000 96.807657 1.168942 11.094679 -59.148450
0.690000 0.103500 98.248784 1.209389 11.263618 -59.682427
0.700000 0.105000 99.690504 1.250716 11.433374 -60.209569
0.710000 0.106500 101.132821 1.292939 11.603951 -60.729863
0.720000 0.108000 102.575738 1.336078 11.775356 -61.243294
0.730000 0.109500 104.019262 1.380152 11.947595 -61.749846
0.740000 0.111000 105.463395 1.425181 12.120677 -62.249499
0.750000 0.112500 106.908144 1.471185 12.294611 -62.742231
0.760000 0.114000 108.353512 1.518186 12.469406 -63.228021
0.770000 0.115500 109.799506 1.566207 12.645073 -63.706841
0.780000 0.117000 111.246130 1.615269 12.821623 -64.178667
0.790000 0.118500 112.693390 1.665396 12.999070 -64.643471
0.800000 0.120000 114.141291 1.716612 13.177425 -65.101222
0.810000 0.121500 115.589839 1.768941 13.356702 -65.551891
0.820000 0.123000 117.039041 1.822409 13.536916 -65.995446
0.830000 0.124500 118.488901 1.877040 13.718081 -66.431854
0.840000 0.126000 119.939427 1.932863 13.900213 -66.861084
0.850000 0.127500 121.390624 1.989902 14.083329 -67.283099
0.860000 0.129000 122.842500 2.048185 14.267444 -67.697867
0.870000 0.130500 124.295061 2.107741 14.452576 -68.105351
0.880000 0.132000 125.748314 2.168598 14.638744 -68.505515
0.890000 0.133500 127.202266 2.230784 14.825964 -68.898325
0.900000 0.135000 128.656924 2.294329 15.014255 -69.283743
0.910000 0.136500 130.112297 2.359263 15.203638 -69.661732
0.920000 0.138000 131.568390 2.425617 15.394130 -70.032257
0.930000 0.139500 133.025212 2.493421 15.585751 -70.395279
0.940000 0.141000 134.482772 2.562706 15.778523 -70.750762
0.950000 0.142500 135.941076 2.633504 15.972465 -71.098668
0.960000 0.144000 137.400134 2.705848 16.167598 -71.438962
0.970000 0.145500 138.859954 2.779771 16.363943 -71.771605
0.980000 0.147000 140.320544 2.855304 16.561522 -72.096561
0.990000 0.148500 141.781913 2.932482 16.760355 -72.413793
1.000000 0.150000 143.244070 3.011338 16.960465 -72.723265
1.010000 0.151500 144.707024 3.091906 17.161874 -73.024941
1.020000 0.153000 146.170784 3.174222 17.364604 -73.318784
1.030000 0.154500 147.635361 3.258320 17.568677 -73.604760
1.040000 0.156000 149.100762 3.344235 17.774115 -73.882831
1.050000 0.157500 150.566998 3.432003 17.980942 -74.152965
1.060000 0.159000 152.034080 3.521660 18.189180 -74.415125
1.070000 0.160500 153.502016 3.613241 18.398852 -74.669278
1.080000 0.162000 154.970817 3.706784 18.609980 -74.915390
1.090000 0.163500 156.440493 3.802326 18.822589 -75.153427
1.100000 0.165000 157.911056 3.899903 19.036700 -75.383357
1.110000 0.166500 159.382514 3.999552 19.252338 -75.605145
1.120000 0.168000 160.854880 4.101312 19.469525 -75.818762
1.130000 0.169500 162.328164 4.205220 19.688284 -76.024174
1.140000 0.171000 163.802377 4.311315 19.908640 -76.221350
1.150000 0.172500 165.277531 4.419634 20.130614 -76.410259
1.160000 0.174000 166.753636 4.530216 20.354231 -76.590871
1.170000 0.175500 168.230705 4.643100 20.579514 -76.763156
1.180000 0.177000 169.708748 4.758324 20.806485 -76.927085
1.190000 0.178500 171.187778 4.875929 21.035169 -77.082627
1.200000 0.180000 172.667806 4.995953 21.265588 -77.229755
1.210000 0.181500 174.148844 5.118435 21.497765 -77.368440
1.220000 0.183000 175.630905 5.243415 21.731723 -77.498654
1.230000 0.184500 177.114001 5.370934 21.967486 -77.620370
1.240000 0.186000 178.598144 5.501030 22.205077 -77.733560
1.250000 0.187500 180.083347 5.633745 22.444517 -77.838199
1.260000 0.189000 181.569622 5.769117 22.685830 -77.934259
1.270000 0.190500 183.056982 5.907188 22.929039 -78.021715
1.280000 0.192000 184.545440 6.047997 23.174166 -78.100541
1.290000 0.193500 186.035009 6.191585 23.421234 -78.170712
1.300000 0.195000 187.525702 6.337993 23.670265 -78.232203
1.310000 0.196500 189.017532 6.487262 23.921280 -78.284990
1.320000 0.198000 190.510512 6.639431 24.174303 -78.329049
1.330000 0.199500 192.004656 6.794542 24.429356 -78.364355
1.340000 0.201000 193.499978 6.952636 24.686459 -78.390884
1.350000 0.202500 194.996491 7.113753 24.945635 -78.408615
1.360000 0.204000 196.494209 7.277934 25.206905 -78.417523
1.370000 0.205500 197.993145 7.445220 25.470291 -78.417585
1.380000 0.207000 199.493314 7.615652 25.735814 -78.408780
1.390000 0.208500 200.994729 7.789271 26.003495 -78.391084
0.010000 0.001500 1.408684 0.000918 1.122676 -1.509765
0.020000 0.003000 2.818858 0.002483 1.619262 -2.978013
0.030000 0.004500 4.229928 0.004386 1.984047 -4.408491
0.040000 0.006000 5.641686 0.006557 2.281047 -5.803729
0.050000 0.007500 7.054023 0.008986 2.536364 -7.165873
0.060000 0.009000 8.466873 0.011685 2.763709 -8.496849
0.070000 0.010500 9.880199 0.014673 2.971286 -9.798421
0.080000 0.012000 11.293973 0.017974 3.164417 -11.072230
0.090000 0.013500 12.708181 0.021609 3.346741 -12.319808
0.100000 0.015000 14.122813 0.025600 3.520844 -13.542591
0.110000 0.016500 15.537862 0.029965 3.688611 -14.741929
0.120000 0.018000 16.953326 0.034721 3.851445 -15.919089
0.130000 0.019500 18.369203 0.039878 4.010405 -17.075264
0.140000 0.021000 19.785492 0.045446 4.166298 -18.211572
0.150000 0.022500 21.202194 0.051432 4.319744 -19.329063
0.160000 0.024000 22.619309 0.057837 4.471218 -20.428720
0.170000 0.025500 24.036838 0.064664 4.621087 -21.511464
0.180000 0.027000 25.454780 0.071909 4.769633 -22.578153
0.190000 0.028500 26.873137 0.079569 4.917070 -23.629589
0.200000 0.030000 28.291907 0.087638 5.063562 -24.666515
0.210000 0.031500 29.711091 0.096108 5.209231 -25.689623
0.220000 0.033000 31.130687 0.104972 5.354165 -26.699552
0.230000 0.034500 32.550696 0.114218 5.498427 -27.696891
0.240000 0.036000 33.971114 0.123838 5.642061 -28.682184
0.250000 0.037500 35.391941 0.133819 5.785096 -29.655928
0.260000 0.039000 36.813174 0.144151 5.927546 -30.618579
0.270000 0.040500 38.234811 0.154822 6.069418 -31.570551
0.280000 0.042000 39.656850 0.165822 6.210713 -32.512222
0.290000 0.043500 41.079287 0.177138 6.351426 -33.443932
0.300000 0.045000 42.502120 0.188762 6.491548 -34.365986
0.310000 0.046500 43.925345 0.200683 6.631070 -35.278658
0.320000 0.048000 45.348959 0.212892 6.769981 -36.182192
0.330000 0.049500 46.772959 0.225381 6.908269 -37.076803
0.340000 0.051000 48.197342 0.238142 7.045926 -37.962678
0.350000 0.052500 49.622104 0.251171 7.182941 -38.839982
0.360000 0.054000 51.047243 0.264461 7.319307 -39.708853
0.370000 0.055500 52.472754 0.278010 7.455019 -40.569412
0.380000 0.057000 53.898634 0.291814 7.590073 -41.421755
0.390000 0.058500 55.324881 0.305872 7.724468 -42.265963
0.400000 0.060000 56.751492 0.320186 7.858206 -43.102098
0.410000 0.061500 58.178464 0.334756 7.991291 -43.930207
0.420000 0.063000 59.605795 0.349585 8.123730 -44.750322
0.430000 0.064500 61.033482 0.364678 8.255531 -45.562462
0.440000 0.066000 62.461523 0.380041 8.386707 -46.366633
0.450000 0.067500 63.889916 0.395681 8.517273 -47.162831
0.460000 0.069000 65.318660 0.411607 8.647244 -47.951041
0.470000 0.070500 66.747753 0.427829 8.776641 -48.731239
0.480000 0.072000 68.177195 0.444359 8.905486 -49.503392
0.490000 0.073500 69.606984 0.461210 9.033802 -50.267461
0.500000 0.075000 71.037121 0.478396 9.161616 -51.023400
0.510000 0.076500 72.467605 0.495932 9.288956 -51.771157
0.520000 0.078000 73.898437 0.513837 9.415853 -52.510674
0.530000 0.079500 75.329616 0.532129 9.542339 -53.241890
0.540000 0.081000 76.761144 0.550827 9.668447 -53.964739
0.550000 0.082500 78.193023 0.569952 9.794215 -54.679152
0.560000 0.084000 79.625253 0.589526 9.919678 -55.385058
0.570000 0.085500 81.057837 0.609574 10.044877 -56.082383
0.580000 0.087000 82.490777 0.630119 10.169851 -56.771052
0.590000 0.088500 83.924076 0.651187 10.294641 -57.450987
0.600000 0.090000 85.357736 0.672805 10.419290 -58.122112
0.610000 0.091500 86.791762 0.695001 10.543843 -58.784348
0.620000 0.093000 88.226156 0.717804 10.668343 -59.437616
0.630000 0.094500 89.660923 0.741244 10.792836 -60.081840
0.640000 0.096000 91.096067 0.765352 10.917370 -60.716940
0.650000 0.097500 92.531594 0.790159 11.041990 -61.342842
0.660000 0.099000 93.967508 0.815699 11.166746 -61.959469
0.670000 0.100500 95.403814 0.842004 11.291684 -62.566747
0.680000 0.102000 96.840519 0.869109 11.416856 -63.164603
0.690000 0.103500 98.277629 0.897050 11.542309 -63.752967
0.700000 0.105000 99.715150 0.925862 11.668094 -64.331770
0.710000 0.106500 101.153089 0.955582 11.794261 -64.900944
0.720000 0.108000 102.591453 0.986247 11.920860 -65.460426
0.730000 0.109500 104.030250 1.017895 12.047942 -66.010153
0.740000 0.111000 105.469487 1.050565 12.175558 -66.550066
0.750000 0.112500 106.909173 1.084296 12.303758 -67.080107
0.760000 0.114000 108.349316 1.119127 12.432593 -67.600224
0.770000 0.115500 109.789924 1.155098 12.562114 -68.110364
0.780000 0.117000 111.231008 1.192251 12.692372 -68.610479
0.790000 0.118500 112.672575 1.230626 12.823418 -69.100524
0.800000 0.120000 114.114636 1.270265 12.955302 -69.580456
0.810000 0.121500 115.557201 1.311210 13.088073 -70.050236
0.820000 0.123000 117.000279 1.353503 13.221784 -70.509827
0.830000 0.124500 118.443882 1.397186 13.356482 -70.959197
0.840000 0.126000 119.888020 1.442303 13.492219 -71.398315
0.850000 0.127500 121.332703 1.488896 13.629043 -71.827154
0.860000 0.129000 122.777943 1.537009 13.767003 -72.245689
0.870000 0.130500 124.223752 1.586685 13.906147 -72.653900
0.880000 0.132000 125.670141 1.637969 14.046524 -73.051769
0.890000 0.133500 127.117122 1.690903 14.188182 -73.439279
0.900000 0.135000 128.564708 1.745533 14.331168 -73.816419
0.910000 0.136500 130.012910 1.801903 14.475528 -74.183179
0.920000 0.138000 131.461741 1.860056 14.621310 -74.539552
0.930000 0.139500 132.911214 1.920038 14.768558 -74.885533
0.940000 0.141000 134.361342 1.981892 14.917319 -75.221121
0.950000 0.142500 135.812138 2.045663 15.067636 -75.546316
0.960000 0.144000 137.263616 2.111396 15.219555 -75.861121
0.970000 0.145500 138.715789 2.179135 15.373119 -76.165542
0.980000 0.147000 140.168671 2.248926 15.528371 -76.459586
0.990000 0.148500 141.622275 2.320812 15.685354 -76.743261
1.000000 0.150000 143.076616 2.394838 15.844109 -77.016581
1.010000 0.151500 144.531709 2.471048 16.004679 -77.279557
1.020000 0.153000 145.987567 2.549488 16.167104 -77.532205
1.030000 0.154500 147.444205 2.630201 16.331424 -77.774541
1.040000 0.156000 148.901638 2.713232 16.497679 -78.006582
1.050000 0.157500 150.359881 2.798626 16.665908 -78.228349
1.060000 0.159000 151.818948 2.886426 16.836150 -78.439861
1.070000 0.160500 153.278855 2.976677 17.008442 -78.641139
1.080000 0.162000 154.739617 3.069422 17.182822 -78.832207
1.090000 0.163500 156.201250 3.164707 17.359326 -79.013087
1.100000 0.165000 157.663768 3.262574 17.537990 -79.183804
1.110000 0.166500 159.127188 3.363069 17.718850 -79.344381
1.120000 0.168000 160.591526 3.466233 17.901940 -79.494844
1.130000 0.169500 162.056797 3.572112 18.087296 -79.635218
1.140000 0.171000 163.523016 3.680749 18.274950 -79.765528
1.150000 0.172500 164.990201 3.792187 18.464936 -79.885800
1.160000 0.174000 166.458368 3.906470 18.657286 -79.996060
1.170000 0.175500 167.927532 4.023642 18.852032 -80.096333
1.180000 0.177000 169.397709 4.143744 19.049206 -80.186644
1.190000 0.178500 170.868918 4.266822 19.248838 -80.267019
1.200000 0.180000 172.341173 4.392917 19.450960 -80.337482
1.210000 0.181500 173.814491 4.522074 19.655600 -80.398056
1.220000 0.183000 175.288890 4.654334 19.862788 -80.448766
1.230000 0.184500 176.764386 4.789741 20.072552 -80.489633
1.240000 0.186000 178.240995 4.928338 20.284922 -80.520681
1.250000 0.187500 179.718736 5.070168 20.499923 -80.541929
1.260000 0.189000 181.197624 5.215273 20.717585 -80.553399
1.270000 0.190500 182.677676 5.363696 20.937933 -80.555109
1.280000 0.192000 184.158911 5.515479 21.160993 -80.547078
1.290000 0.193500 185.641344 5.670667 21.386792 -80.529322
1.300000 0.195000 187.124994 5.829300 21.615355 -80.501859
1.310000 0.196500 188.609878 5.991422 21.846706 -80.464701
1.320000 0.198000 190.096012 6.157074 22.080870 -80.417863
1.330000 0.199500 191.583415 6.326301 22.317870 -80.361357
1.340000 0.201000 193.072104 6.499143 22.557731 -80.295194
1.350000 0.202500 194.562096 6.675644 22.800476 -80.219383
1.360000 0.204000 196.053410 6.855845 23.046126 -80.133932
1.370000 0.205500 197.546062 7.039790 23.294705 -80.038849
1.380000 0.207000 199.040070 7.227520 23.546234 -79.934138
1.390000 0.208500 200.535453 7.419077 23.800734 -79.819803
0.010000 0.001500 1.408676 0.000909 1.117103 -1.502475
0.020000 0.003000 2.818823 0.002446 1.607650 -2.963960
0.030000 0.004500 4.229847 0.004298 1.966081 -4.387999
0.040000 0.006000 5.641539 0.006396 2.256497 -5.776986
0.050000 0.007500 7.053788 0.008731 2.505070 -7.132949
0.060000 0.009000 8.466530 0.011314 2.725570 -8.457702
0.070000 0.010500 9.879726 0.014166 2.926258 -9.752912
0.080000 0.012000 11.293350 0.017314 3.112505 -11.020124
0.090000 0.013500 12.707388 0.020784 3.287997 -12.260783
0.100000 0.015000 14.121830 0.024599 3.455365 -13.476248
0.110000 0.016500 15.536673 0.028783 3.616535 -14.667795
0.120000 0.018000 16.951913 0.033356 3.772949 -15.836625
0.130000 0.019500 18.367551 0.038335 3.925703 -16.983874
0.140000 0.021000 19.783588 0.043734 4.075638 -18.110608
0.150000 0.022500 21.200027 0.049565 4.223402 -19.217835
0.160000 0.024000 22.616868 0.055836 4.369502 -20.306503
0.170000 0.025500 24.034115 0.062554 4.514330 -21.377501
0.180000 0.027000 25.451771 0.069722 4.658191 -22.431669
0.190000 0.028500 26.869838 0.077342 4.801321 -23.469792
0.200000 0.030000 28.288317 0.085413 4.943901 -24.492607
0.210000 0.031500 29.707211 0.093933 5.086070 -25.500802
0.220000 0.033000 31.126522 0.102899 5.227931 -26.495023
0.230000 0.034500 32.546250 0.112304 5.369559 -27.475867
0.240000 0.036000 33.966396 0.122144 5.511005 -28.443896
0.250000 0.037500 35.386962 0.132410 5.652307 -29.399626
0.260000 0.039000 36.807946 0.143096 5.793485 -30.343539
0.270000 0.040500 38.229349 0.154193 5.934550 -31.276078
0.280000 0.042000 39.651171 0.165693 6.075502 -32.197654
0.290000 0.043500 41.073411 0.177587 6.216338 -33.108644
0.300000 0.045000 42.496067 0.189866 6.357047 -34.009392
0.310000 0.046500 43.919139 0.202523 6.497616 -34.900216
0.320000 0.048000 45.342625 0.215548 6.638030 -35.781402
0.330000 0.049500 46.766524 0.228935 6.778272 -36.653211
0.340000 0.051000 48.190835 0.242676 6.918325 -37.515881
0.350000 0.052500 49.615554 0.256765 7.058170 -38.369624
0.360000 0.054000 51.040681 0.271195 7.197791 -39.214629
0.370000 0.055500 52.466213 0.285962 7.337172 -40.051066
0.380000 0.057000 53.892149 0.301062 7.476299 -40.879086
0.390000 0.058500 55.318487 0.316491 7.615157 -41.698818
0.400000 0.060000 56.745224 0.332246 7.753736 -42.510378
0.410000 0.061500 58.172360 0.348327 7.892026 -43.313862
0.420000 0.063000 59.599891 0.364733 8.030020 -44.109354
0.430000 0.064500 61.027817 0.381465 8.167711 -44.896924
0.440000 0.066000 62.456136 0.398525 8.305097 -45.676626
0.450000 0.067500 63.884847 0.415915 8.442177 -46.448504
0.460000 0.069000 65.313948 0.433641 8.578952 -47.212593
0.470000 0.070500 66.743437 0.451707 8.715424 -47.968913
0.480000 0.072000 68.173315 0.470119 8.851600 -48.717478
0.490000 0.073500 69.603580 0.488885 8.987487 -49.458292
0.500000 0.075000 71.034232 0.508014 9.123093 -50.191351
0.510000 0.076500 72.465270 0.527516 9.258431 -50.916645
0.520000 0.078000 73.896694 0.547401 9.393515 -51.634155
0.530000 0.079500 75.328504 0.567681 9.528358 -52.343857
0.540000 0.081000 76.760701 0.588371 9.662979 -53.045721
0.550000 0.082500 78.193285 0.609483 9.797396 -53.739715
0.560000 0.084000 79.626257 0.631034 9.931629 -54.425798
0.570000 0.085500 81.059617 0.653039 10.065700 -55.103928
0.580000 0.087000 82.493368 0.675517 10.199633 -55.774059
0.590000 0.088500 83.927510 0.698485 10.333452 -56.436142
0.600000 0.090000 85.362047 0.721963 10.467184 -57.090123
0.610000 0.091500 86.796978 0.745972 10.600855 -57.735950
0.620000 0.093000 88.232308 0.770532 10.734495 -58.373566
0.630000 0.094500 89.668039 0.795666 10.868132 -59.002912
0.640000 0.096000 91.104173 0.821398 11.001799 -59.623931
0.650000 0.097500 92.540714 0.847751 11.135525 -60.236562
0.660000 0.099000 93.977665 0.874751 11.269345 -60.840745
0.670000 0.100500 95.415031 0.902422 11.403290 -61.436417
0.680000 0.102000 96.852814 0.930792 11.537396 -62.023519
0.690000 0.103500 98.291021 0.959888 11.671696 -62.601988
0.700000 0.105000 99.729654 0.989738 11.806227 -63.171764
0.710000 0.106500 101.168719 1.020371 11.941025 -63.732787
0.720000 0.108000 102.608222 1.051816 12.076126 -64.284996
0.730000 0.109500 104.048167 1.084104 12.211566 -64.828332
0.740000 0.111000 105.488560 1.117265 12.347384 -65.362739
0.750000 0.112500 106.929407 1.151331 12.483618 -65.888158
0.760000 0.114000 108.370715 1.186334 12.620305 -66.404535
0.770000 0.115500 109.812489 1.222306 12.757485 -66.911816
0.780000 0.117000 111.254738 1.259281 12.895195 -67.409948
0.790000 0.118500 112.697467 1.297292 13.033474 -67.898880
0.800000 0.120000 114.140684 1.336374 13.172363 -68.378564
0.810000 0.121500 115.584396 1.376560 13.311899 -68.848952
0.820000 0.123000 117.028611 1.417887 13.452122 -69.309999
0.830000 0.124500 118.473337 1.460388 13.593071 -69.761663
0.840000 0.126000 119.918583 1.504102 13.734786 -70.203903
0.850000 0.127500 121.364356 1.549062 13.877306 -70.636679
0.860000 0.129000 122.810666 1.595307 14.020670 -71.059955
0.870000 0.130500 124.257522 1.642872 14.164917 -71.473697
0.880000 0.132000 125.704931 1.691795 14.310086 -71.877873
0.890000 0.133500 127.152905 1.742113 14.456217 -72.272453
0.900000 0.135000 128.601452 1.793864 14.603347 -72.657409
0.910000 0.136500 130.050582 1.847086 14.751516 -73.032718
0.920000 0.138000 131.500305 1.901816 14.900761 -73.398356
0.930000 0.139500 132.950631 1.958094 15.051122 -73.754304
0.940000 0.141000 134.401571 2.015956 15.202634 -74.100542
0.950000 0.142500 135.853136 2.075442 15.355338 -74.437057
0.960000 0.144000 137.305335 2.136590 15.509268 -74.763834
0.970000 0.145500 138.758179 2.199440 15.664463 -75.080863
0.980000 0.147000 140.211681 2.264028 15.820959 -75.388136
0.990000 0.148500 141.665851 2.330396 15.978792 -75.685646
1.000000 0.150000 143.120700 2.398580 16.137999 -75.973390
1.010000 0.151500 144.576240 2.468621 16.298615 -76.251364
1.020000 0.153000 146.032483 2.540556 16.460675 -76.519571
1.030000 0.154500 147.489441 2.614425 16.624214 -76.778011
1.040000 0.156000 148.947125 2.690267 16.789266 -77.026691
1.050000 0.157500 150.405549 2.768121 16.955865 -77.265615
1.060000 0.159000 151.864723 2.848024 17.124046 -77.494793
1.070000 0.160500 153.324661 2.930016 17.293840 -77.714234
1.080000 0.162000 154.785376 3.014135 17.465282 -77.923950
1.090000 0.163500 156.246879 3.100420 17.638402 -78.123956
1.100000 0.165000 157.709184 3.188909 17.813234 -78.314266
1.110000 0.166500 159.172303 3.279641 17.989808 -78.494897
1.120000 0.168000 160.636250 3.372653 18.168155 -78.665868
1.130000 0.169500 162.101038 3.467983 18.348306 -78.827199
1.140000 0.171000 163.566680 3.565670 18.530290 -78.978910
1.150000 0.172500 165.033189 3.665751 18.714138 -79.121024
1.160000 0.174000 166.500579 3.768264 18.899878 -79.253564
1.170000 0.175500 167.968863 3.873246 19.087538 -79.376555
1.180000 0.177000 169.438055 3.980735 19.277148 -79.490023
1.190000 0.178500 170.908169 4.090767 19.468734 -79.593994
1.200000 0.180000 172.379218 4.203380 19.662324 -79.688495
1.210000 0.181500 173.851217 4.318610 19.857945 -79.773555
1.220000 0.183000 175.324179 4.436494 20.055622 -79.849203
1.230000 0.184500 176.798118 4.557068 20.255382 -79.915467
1.240000 0.186000 178.273048 4.680369 20.457249 -79.972378
1.250000 0.187500 179.748984 4.806433 20.661249 -80.019966
1.260000 0.189000 181.225940 4.935295 20.867406 -80.058262
1.270000 0.190500 182.703929 5.066991 21.075744 -80.087297
1.280000 0.192000 184.182967 5.201557 21.286286 -80.107101
1.290000 0.193500 185.663067 5.339028 21.499056 -80.117708
1.300000 0.195000 187.144245 5.479440 21.714075 -80.119148
1.310000 0.196500 188.626513 5.622827 21.931366 -80.111452
1.320000 0.198000 190.109888 5.769224 22.150950 -80.094652
1.330000 0.199500 191.594384 5.918666 22.372850 -80.068779
1.340000 0.201000 193.080014 6.071187 22.597085 -80.033865
1.350000 0.202500 194.566794 6.226821 22.823676 -79.989940
1.360000 0.204000 196.054739 6.385603 23.052643 -79.937035
1.370000 0.205500 197.543863 6.547567 23.284006 -79.875181
1.380000 0.207000 199.034181 6.712746 23.517783 -79.804406
1.390000 0.208500 200.525708 6.881174 23.753994 -79.724742
0.010000 0.001500 1.408646 0.000882 1.097402 -1.556350
0.020000 0.003000 2.818713 0.002353 1.571153 -3.066718
0.030000 0.004500 4.229618 0.004118 1.915140 -4.535441
0.040000 0.006000 5.641159 0.006122 2.193177 -5.965434
0.050000 0.007500 7.053234 0.008368 2.431218 -7.359159
0.060000 0.009000 8.465786 0.010877 2.642853 -8.718822
0.070000 0.010500 9.878780 0.013678 2.836186 -10.046442
0.080000 0.012000 11.292197 0.016801 3.016445 -11.343893
0.090000 0.013500 12.706027 0.020277 3.187188 -12.612924
0.100000 0.015000 14.120264 0.024132 3.350924 -13.855172
0.110000 0.016500 15.534906 0.028391 3.509467 -15.072175
0.120000 0.018000 16.949955 0.033074 3.664157 -16.265375
0.130000 0.019500 18.365412 0.038196 3.815992 -17.436126
0.140000 0.021000 19.781280 0.043770 3.965721 -18.585701
0.150000 0.022500 21.197563 0.049806 4.113911 -19.715290
0.160000 0.024000 22.614264 0.056308 4.260989 -20.826010
0.170000 0.025500 24.031385 0.063280 4.407273 -21.918902
0.180000 0.027000 25.448931 0.070720 4.553003 -22.994942
0.190000 0.028500 26.866903 0.078628 4.698353 -24.055033
0.200000 0.030000 28.285303 0.086998 4.843446 -25.100020
0.210000 0.031500 29.704134 0.095823 4.988368 -26.130683
0.220000 0.033000 31.123395 0.105097 5.133175 -27.147743
0.230000 0.034500 32.543088 0.114810 5.277899 -28.151867
0.240000 0.036000 33.963212 0.124954 5.422555 -29.143668
0.250000 0.037500 35.383768 0.135517 5.567142 -30.123707
0.260000 0.039000 36.804754 0.146490 5.711653 -31.092497
0.270000 0.040500 38.226171 0.157862 5.856070 -32.050506
0.280000 0.042000 39.648016 0.169624 6.000373 -32.998157
0.290000 0.043500 41.070287 0.181765 6.144538 -33.935835
0.300000 0.045000 42.492984 0.194277 6.288537 -34.863882
0.310000 0.046500 43.916104 0.207151 6.432346 -35.782608
0.320000 0.048000 45.339645 0.220381 6.575939 -36.692285
0.330000 0.049500 46.763605 0.233959 6.719292 -37.593156
0.340000 0.051000 48.187982 0.247882 6.862384 -38.485433
0.350000 0.052500 49.612773 0.262145 7.005194 -39.369299
0.360000 0.054000 51.037976 0.276746 7.147707 -40.244914
0.370000 0.055500 52.463590 0.291685 7.289909 -41.112411
0.380000 0.057000 53.889612 0.306962 7.431790 -41.971902
0.390000 0.058500 55.316041 0.322580 7.573344 -42.823480
0.400000 0.060000 56.742874 0.338542 7.714568 -43.667215
0.410000 0.061500 58.170111 0.354854 7.855463 -44.503164
0.420000 0.063000 59.597750 0.371525 7.996033 -45.331366
0.430000 0.064500 61.025790 0.388562 8.136286 -46.151844
0.440000 0.066000 62.454231 0.405976 8.276234 -46.964612
0.450000 0.067500 63.883073 0.423781 8.415890 -47.769667
0.460000 0.069000 65.312314 0.441991 8.555273 -48.566999
0.470000 0.070500 66.741956 0.460621 8.694404 -49.356587
0.480000 0.072000 68.171998 0.479689 8.833308 -50.138400
0.490000 0.073500 69.602443 0.499216 8.972012 -50.912401
0.500000 0.075000 71.033291 0.519221 9.110545 -51.678546
0.510000 0.076500 72.464544 0.539728 9.248941 -52.436783
0.520000 0.078000 73.896204 0.560760 9.387234 -53.187057
0.530000 0.079500 75.328274 0.582345 9.525463 -53.929308
0.540000 0.081000 76.760757 0.604510 9.663667 -54.663470
0.550000 0.082500 78.193656 0.627283 9.801888 -55.389477
0.560000 0.084000 79.626974 0.650695 9.940170 -56.107258
0.570000 0.085500 81.060717 0.674779 10.078560 -56.816740
0.580000 0.087000 82.494888 0.699567 10.217104 -57.517850
0.590000 0.088500 83.929493 0.725096 10.355852 -58.210511
0.600000 0.090000 85.364537 0.751400 10.494856 -58.894647
0.610000 0.091500 86.800026 0.778519 10.634166 -59.570181
0.620000 0.093000 88.235967 0.806490 10.773838 -60.237035
0.630000 0.094500 89.672366 0.835354 10.913924 -60.895133
0.640000 0.096000 91.109230 0.865152 11.054482 -61.544398
0.650000 0.097500 92.546568 0.895928 11.195569 -62.184752
0.660000 0.099000 93.984387 0.927724 11.337240 -62.816120
0.670000 0.100500 95.422695 0.960587 11.479556 -63.438427
0.680000 0.102000 96.861503 0.994562 11.622576 -64.051599
0.690000 0.103500 98.300818 1.029696 11.766359 -64.655564
0.700000 0.105000 99.740651 1.066037 11.910966 -65.250249
0.710000 0.106500 101.181013 1.103636 12.056458 -65.835584
0.720000 0.108000 102.621913 1.142542 12.202896 -66.411500
0.730000 0.109500 104.063362 1.182807 12.350342 -66.977929
0.740000 0.111000 105.505373 1.224482 12.498859 -67.534803
0.750000 0.112500 106.947957 1.267622 12.648508 -68.082058
0.760000 0.114000 108.391126 1.312280 12.799353 -68.619628
0.770000 0.115500 109.834893 1.358511 12.951456 -69.147451
0.780000 0.117000 111.279271 1.406372 13.104880 -69.665464
0.790000 0.118500 112.724273 1.455920 13.259689 -70.173606
0.800000 0.120000 114.169913 1.507211 13.415946 -70.671816
0.810000 0.121500 115.616206 1.560305 13.573713 -71.160034
0.820000 0.123000 117.063166 1.615261 13.733053 -71.638202
0.830000 0.124500 118.510807 1.672140 13.894031 -72.106259
0.840000 0.126000 119.959145 1.731002 14.056709 -72.564148
0.850000 0.127500 121.408197 1.791910 14.221150 -73.011809
0.860000 0.129000 122.857977 1.854926 14.387417 -73.449184
0.870000 0.130500 124.308502 1.920114 14.555573 -73.876214
0.880000 0.132000 125.759790 1.987539 14.725680 -74.292839
0.890000 0.133500 127.211856 2.057265 14.897801 -74.699000
0.900000 0.135000 128.664720 2.129360 15.071998 -75.094635
0.910000 0.136500 130.118398 2.203888 15.248333 -75.479682
0.920000 0.138000 131.572908 2.280920 15.426869 -75.854079
0.930000 0.139500 133.028270 2.360523 15.607667 -76.217759
0.940000 0.141000 134.484501 2.442766 15.790789 -76.570657
0.950000 0.142500 135.941622 2.527721 15.976296 -76.912704
0.960000 0.144000 137.399652 2.615457 16.164249 -77.243829
0.970000 0.145500 138.858610 2.706048 16.354710 -77.563961
0.980000 0.147000 140.318518 2.799566 16.547739 -77.873024
0.990000 0.148500 141.779394 2.896084 16.743396 -78.170939
1.000000 0.150000 143.241262 2.995679 16.941744 -78.457627
1.010000 0.151500 144.704140 3.098424 17.142840 -78.733002
1.020000 0.153000 146.168052 3.204398 17.346747 -78.996980
1.030000 0.154500 147.633019 3.313676 17.553523 -79.249468
1.040000 0.156000 149.099063 3.426337 17.763228 -79.490373
1.050000 0.157500 150.566208 3.542461 17.975921 -79.719597
1.060000 0.159000 152.034474 3.662128 18.191663 -79.937039
1.070000 0.160500 153.503887 3.785418 18.410512 -80.142593
1.080000 0.162000 154.974469 3.912414 18.632527 -80.336151
1.090000 0.163500 156.446245 4.043199 18.857767 -80.517597
1.100000 0.165000 157.919238 4.177856 19.086290 -80.686815
1.110000 0.166500 159.393473 4.316469 19.318156 -80.843681
1.120000 0.168000 160.868975 4.459126 19.553422 -80.988070
1.130000 0.169500 162.345769 4.605911 19.792147 -81.119850
1.140000 0.171000 163.823880 4.756913 20.034389 -81.238886
1.150000 0.172500 165.303335 4.912219 20.280205 -81.345038
1.160000 0.174000 166.784160 5.071919 20.529654 -81.438160
1.170000 0.175500 168.266380 5.236102 20.782792 -81.518105
1.180000 0.177000 169.750023 5.404859 21.039678 -81.584719
1.190000 0.178500 171.235116 5.578282 21.300369 -81.637844
1.200000 0.180000 172.721686 5.756462 21.564922 -81.677319
1.210000 0.181500 174.209761 5.939493 21.833394 -81.702976
1.220000 0.183000 175.699369 6.127468 22.105842 -81.714647
1.230000 0.184500 177.190538 6.320480 22.382322 -81.712158
1.240000 0.186000 178.683298 6.518625 22.662891 -81.695329
1.250000 0.187500 180.177676 6.721998 22.947605 -81.663981
1.260000 0.189000 181.673702 6.930695 23.236520 -81.617927
1.270000 0.190500 183.171406 7.144811 23.529692 -81.556981
1.280000 0.192000 184.670818 7.364442 23.827177 -81.480952
1.290000 0.193500 186.171967 7.589686 24.129030 -81.389645
1.300000 0.195000 187.674885 7.820639 24.435307 -81.282865
1.310000 0.196500 189.179601 8.057399 24.746062 -81.160412
1.320000 0.198000 190.686147 8.300061 25.061349 -81.022089
1.330000 0.199500 192.194554 8.548723 25.381223 -80.867691
1.340000 0.201000 193.704854 8.803483 25.705739 -80.697017
1.350000 0.202500 195.217077 9.064436 26.034949 -80.509863
1.360000 0.204000 196.731257 9.331679 26.368907 -80.306023
1.370000 0.205500 198.247425 9.605309 26.707666 -80.085294
1.380000 0.207000 199.765614 9.885419 27.051277 -79.847470
1.390000 0.208500 201.285857 10.172107 27.399794 -79.592348
0.010000 0.001500 1.408625 0.000858 1.083234 -1.504322
0.020000 0.003000 2.818620 0.002245 1.540117 -2.967373
0.030000 0.004500 4.229393 0.003849 1.865117 -4.392605
0.040000 0.006000 5.640734 0.005605 2.122388 -5.782304
0.050000 0.007500 7.052536 0.007508 2.338153 -7.138387
0.060000 0.009000 8.464736 0.009575 2.526237 -8.462563
0.070000 0.010500 9.877297 0.011834 2.694956 -9.756391
0.080000 0.012000 11.290197 0.014319 2.849733 -11.021319
0.090000 0.013500 12.703423 0.017063 2.994310 -12.258696
0.100000 0.015000 14.116970 0.020100 3.131365 -13.469792
0.110000 0.016500 15.530837 0.023462 3.262876 -14.655801
0.120000 0.018000 16.945026 0.027180 3.390332 -15.817853
0.130000 0.019500 18.359540 0.031281 3.514873 -16.957014
0.140000 0.021000 19.774385 0.035790 3.637382 -18.074295
0.150000 0.022500 21.189567 0.040732 3.758549 -19.170651
0.160000 0.024000 22.605094 0.046125 3.878916 -20.246989
0.170000 0.025500 24.020972 0.051988 3.998910 -21.304168
0.180000 0.027000 25.437209 0.058337 4.118869 -22.342999
0.190000 0.028500 26.853813 0.065184 4.239058 -23.364255
0.200000 0.030000 28.270791 0.072541 4.359684 -24.368661
0.210000 0.031500 29.688149 0.080417 4.480909 -25.356909
0.220000 0.033000 31.105894 0.088819 4.602855 -26.329650
0.230000 0.034500 32.524034 0.097754 4.725617 -27.287497
0.240000 0.036000 33.942573 0.107225 4.849261 -28.231033
0.250000 0.037500 35.361519 0.117236 4.973837 -29.160805
0.260000 0.039000 36.780876 0.127789 5.099374 -30.077327
0.270000 0.040500 38.200649 0.138884 5.225890 -30.981084
0.280000 0.042000 39.620842 0.150522 5.353393 -31.872533
0.290000 0.043500 41.041462 0.162702 5.481879 -32.752101
0.300000 0.045000 42.462510 0.175423 5.611339 -33.620189
0.310000 0.046500 43.883992 0.188683 5.741759 -34.477170
0.320000 0.048000 45.305910 0.202481 5.873120 -35.323397
0.330000 0.049500 46.728267 0.216813 6.005398 -36.159195
0.340000 0.051000 48.151067 0.231678 6.138570 -36.984869
0.350000 0.052500 49.574312 0.247074 6.272608 -37.800703
0.360000 0.054000 50.998004 0.262999 6.407485 -38.606958
0.370000 0.055500 52.422146 0.279449 6.543173 -39.403879
0.380000 0.057000 53.846740 0.296425 6.679645 -40.191690
0.390000 0.058500 55.271787 0.313923 6.816871 -40.970597
0.400000 0.060000 56.697290 0.331944 6.954826 -41.740793
0.410000 0.061500 58.123249 0.350487 7.093483 -42.502451
0.420000 0.063000 59.549667 0.369551 7.232817 -43.255730
0.430000 0.064500 60.976546 0.389138 7.372803 -44.000777
0.440000 0.066000 62.403886 0.409248 7.513421 -44.737724
0.450000 0.067500 63.831689 0.429883 7.654648 -45.466689
0.460000 0.069000 65.259956 0.451046 7.796465 -46.187780
0.470000 0.070500 66.688689 0.472740 7.938855 -46.901093
0.480000 0.072000 68.117890 0.494968 8.081802 -47.606713
0.490000 0.073500 69.547559 0.517736 8.225290 -48.304715
0.500000 0.075000 70.977698 0.541049 8.369309 -48.995166
0.510000 0.076500 72.408309 0.564914 8.513847 -49.678121
0.520000 0.078000 73.839394 0.589337 8.658894 -50.353630
0.530000 0.079500 75.270953 0.614326 8.804444 -51.021734
0.540000 0.081000 76.702990 0.639890 8.950492 -51.682466
0.550000 0.082500 78.135505 0.666040 9.097032 -52.335852
0.560000 0.084000 79.568501 0.692784 9.244062 -52.981914
0.570000 0.085500 81.001980 0.720135 9.391583 -53.620666
0.580000 0.087000 82.435945 0.748105 9.539594 -54.252116
0.590000 0.088500 83.870397 0.776707 9.688098 -54.876269
0.600000 0.090000 85.305339 0.805955 9.837099 -55.493124
0.610000 0.091500 86.740774 0.835862 9.986602 -56.102676
0.620000 0.093000 88.176705 0.866445 10.136613 -56.704916
0.630000 0.094500 89.613135 0.897721 10.287141 -57.299830
0.640000 0.096000 91.050067 0.929706 10.438194 -57.887403
0.650000 0.097500 92.487504 0.962417 10.589783 -58.467616
0.660000 0.099000 93.925450 0.995875 10.741919 -59.040446
0.670000 0.100500 95.363909 1.030098 10.894616 -59.605869
0.680000 0.102000 96.802884 1.065106 11.047886 -60.163857
0.690000 0.103500 98.242381 1.100921 11.201745 -60.714383
0.700000 0.105000 99.682402 1.137564 11.356208 -61.257414
0.710000 0.106500 101.122953 1.175058 11.511292 -61.792919
0.720000 0.108000 102.564038 1.213426 11.667014 -62.320863
0.730000 0.109500 104.005662 1.252692 11.823393 -62.841212
0.740000 0.111000 105.447830 1.292880 11.980448 -63.353929
0.750000 0.112500 106.890547 1.334015 12.138199 -63.858977
0.760000 0.114000 108.333820 1.376124 12.296666 -64.356319
0.770000 0.115500 109.777653 1.419233 12.455871 -64.845915
0.780000 0.117000 111.222053 1.463368 12.615835 -65.327728
0.790000 0.118500 112.667025 1.508558 12.776582 -65.801717
0.800000 0.120000 114.112576 1.554831 12.938133 -66.267845
0.810000 0.121500 115.558712 1.602216 13.100513 -66.726070
0.820000 0.123000 117.005441 1.650742 13.263745 -67.176354
0.830000 0.124500 118.452768 1.700439 13.427854 -67.618657
0.840000 0.126000 119.900701 1.751338 13.592866 -68.052941
0.850000 0.127500 121.349247 1.803468 13.758804 -68.479166
0.860000 0.129000 122.798415 1.856863 13.925694 -68.897295
0.870000 0.130500 124.248210 1.911554 14.093563 -69.307289
0.880000 0.132000 125.698642 1.967572 14.262437 -69.709111
0.890000 0.133500 127.149718 2.024952 14.432341 -70.102725
0.900000 0.135000 128.601446 2.083725 14.603304 -70.488094
0.910000 0.136500 130.053835 2.143927 14.775350 -70.865183
0.920000 0.138000 131.506894 2.205590 14.948509 -71.233957
0.930000 0.139500 132.960631 2.268749 15.122806 -71.594383
0.940000 0.141000 134.415056 2.333438 15.298269 -71.946427
0.950000 0.142500 135.870177 2.399694 15.474926 -72.290058
0.960000 0.144000 137.326004 2.467550 15.652804 -72.625244
0.970000 0.145500 138.782546 2.537044 15.831930 -72.951955
0.980000 0.147000 140.239813 2.608210 16.012333 -73.270162
0.990000 0.148500 141.697815 2.681086 16.194040 -73.579836
1.000000 0.150000 143.156562 2.755707 16.377079 -73.880951
1.010000 0.151500 144.616064 2.832111 16.561477 -74.173479
1.020000 0.153000 146.076331 2.910334 16.747262 -74.457395
1.030000 0.154500 147.537374 2.990414 16.934462 -74.732675
1.040000 0.156000 148.999204 3.072388 17.123105 -74.999296
1.050000 0.157500 150.461832 3.156294 17.313218 -75.257234
1.060000 0.159000 151.925268 3.242169 17.504828 -75.506469
1.070000 0.160500 153.389523 3.330053 17.697963 -75.746981
1.080000 0.162000 154.854609 3.419982 17.892650 -75.978749
1.090000 0.163500 156.320538 3.511996 18.088916 -76.201755
1.100000 0.165000 157.787320 3.606133 18.286789 -76.415982
1.110000 0.166500 159.254968 3.702431 18.486295 -76.621412
1.120000 0.168000 160.723493 3.800929 18.687461 -76.818031
1.130000 0.169500 162.192908 3.901666 18.890314 -77.005823
1.140000 0.171000 163.663225 4.004681 19.094880 -77.184774
1.150000 0.172500 165.134455 4.110013 19.301186 -77.354870
1.160000 0.174000 166.606611 4.217701 19.509257 -77.516100
1.170000 0.175500 168.079705 4.327785 19.719120 -77.668452
1.180000 0.177000 169.553752 4.440303 19.930800 -77.811914
1.190000 0.178500 171.028762 4.555295 20.144322 -77.946477
1.200000 0.180000 172.504748 4.672800 20.359713 -78.072130
1.210000 0.181500 173.981725 4.792857 20.576997 -78.188866
1.220000 0.183000 175.459705 4.915507 20.796199 -78.296675
1.230000 0.184500 176.938700 5.040787 21.017345 -78.395549
1.240000 0.186000 178.418725 5.168739 21.240457 -78.485483
1.250000 0.187500 179.899793 5.299401 21.465561 -78.566468
1.260000 0.189000 181.381917 5.432813 21.692681 -78.638499
1.270000 0.190500 182.865110 5.569014 21.921839 -78.701570
1.280000 0.192000 184.349388 5.708043 22.153061 -78.755675
1.290000 0.193500 185.834762 5.849940 22.386369 -78.800810
1.300000 0.195000 187.321248 5.994745 22.621786 -78.836970
1.310000 0.196500 188.808859 6.142497 22.859335 -78.864150
1.320000 0.198000 190.297610 6.293234 23.099038 -78.882346
1.330000 0.199500 191.787513 6.446997 23.340918 -78.891555
1.340000 0.201000 193.278584 6.603824 23.584997 -78.891772
1.350000 0.202500 194.770837 6.763756 23.831296 -78.882995
1.360000 0.204000 196.264287 6.926829 24.079837 -78.865219
1.370000 0.205500 197.758947 7.093085 24.330642 -78.838442
1.380000 0.207000 199.254832 7.262562 24.583731 -78.802660
1.390000 0.208500 200.751958 7.435299 24.839125 -78.757871
0.010000 0.001500 1.408670 0.000905 1.113252 -1.532116
0.020000 0.003000 2.818805 0.002437 1.601641 -3.020698
0.030000 0.004500 4.229816 0.004294 1.959206 -4.469846
0.040000 0.006000 5.641499 0.006413 2.249830 -5.882327
0.050000 0.007500 7.053746 0.008788 2.499514 -7.260481
0.060000 0.009000 8.466497 0.011433 2.721884 -8.606408
0.070000 0.010500 9.879713 0.014370 2.925072 -9.922033
0.080000 0.012000 11.293372 0.017625 3.114332 -11.209144
0.090000 0.013500 12.707459 0.021219 3.293242 -12.469407
0.100000 0.015000 14.121965 0.025175 3.464331 -13.704383
0.110000 0.016500 15.536886 0.029510 3.629431 -14.915536
0.120000 0.018000 16.952218 0.034238 3.789898 -16.104237
0.130000 0.019500 18.367962 0.039371 3.946745 -17.271774
0.140000 0.021000 19.784115 0.044915 4.100738 -18.419349
0.150000 0.022500 21.200680 0.050874 4.252456 -19.548089
0.160000 0.024000 22.617656 0.057250 4.402342 -20.659044
0.170000 0.025500 24.035044 0.064039 4.550728 -21.753192
0.180000 0.027000 25.452842 0.071239 4.697867 -22.831443
0.190000 0.028500 26.871052 0.078842 4.843946 -23.894639
0.200000 0.030000 28.289673 0.086841 4.989105 -24.943559
0.210000 0.031500 29.708703 0.095225 5.133444 -25.978923
0.220000 0.033000 31.128142 0.103984 5.277031 -27.001388
0.230000 0.034500 32.547987 0.113107 5.419914 -28.011560
0.240000 0.036000 33.968236 0.122581 5.562122 -29.009991
0.250000 0.037500 35.388888 0.132394 5.703670 -29.997180
0.260000 0.039000 36.809938 0.142534 5.844564 -30.973582
0.270000 0.040500 38.231384 0.152990 5.984802 -31.939605
0.280000 0.042000 39.653224 0.163748 6.124377 -32.895615
0.290000 0.043500 41.075453 0.174800 6.263282 -33.841938
0.300000 0.045000 42.498068 0.186134 6.401504 -34.778863
0.310000 0.046500 43.921065 0.197742 6.539032 -35.706643
0.320000 0.048000 45.344441 0.209616 6.675856 -36.625499
0.330000 0.049500 46.768192 0.221749 6.811966 -37.535620
0.340000 0.051000 48.192315 0.234137 6.947356 -38.437168
0.350000 0.052500 49.616806 0.246776 7.082020 -39.330279
0.360000 0.054000 51.041662 0.259663 7.215956 -40.215063
0.370000 0.055500 52.466879 0.272799 7.349164 -41.091608
0.380000 0.057000 53.892454 0.286183 7.481649 -41.959983
0.390000 0.058500 55.318385 0.299820 7.613417 -42.820236
0.400000 0.060000 56.744669 0.313713 7.744480 -43.672400
0.410000 0.061500 58.171303 0.327868 7.874850 -44.516488
0.420000 0.063000 59.598286 0.342295 8.004544 -45.352505
0.430000 0.064500 61.025616 0.357001 8.133583 -46.180437
0.440000 0.066000 62.453291 0.372000 8.261990 -47.000262
0.450000 0.067500 63.881311 0.387304 8.389790 -47.811947
0.460000 0.069000 65.309674 0.402927 8.517015 -48.615450
0.470000 0.070500 66.738380 0.418888 8.643694 -49.410720
0.480000 0.072000 68.167430 0.435203 8.769864 -50.197699
0.490000 0.073500 69.596824 0.451893 8.895560 -50.976324
0.500000 0.075000 71.026562 0.468979 9.020824 -51.746525
0.510000 0.076500 72.456646 0.486485 9.145697 -52.508229
0.520000 0.078000 73.887077 0.504435 9.270223 -53.261359
0.530000 0.079500 75.317859 0.522855 9.394448 -54.005835
0.540000 0.081000 76.748992 0.541774 9.518420 -54.741573
0.550000 0.082500 78.180481 0.561219 9.642190 -55.468490
0.560000 0.084000 79.612328 0.581222 9.765807 -56.186500
0.570000 0.085500 81.044537 0.601813 9.889325 -56.895517
0.580000 0.087000 82.477114 0.623027 10.012799 -57.595454
0.590000 0.088500 83.910061 0.644898 10.136283 -58.286226
0.600000 0.090000 85.343385 0.667461 10.259834 -58.967747
0.610000 0.091500 86.777091 0.690752 10.383510 -59.639933
0.620000 0.093000 88.211185 0.714811 10.507369 -60.302699
0.630000 0.094500 89.645674 0.739675 10.631470 -60.955966
0.640000 0.096000 91.080564 0.765384 10.755873 -61.599653
0.650000 0.097500 92.515862 0.791980 10.880639 -62.233682
0.660000 0.099000 93.951577 0.819504 11.005828 -62.857979
0.670000 0.100500 95.387716 0.848000 11.131502 -63.472470
0.680000 0.102000 96.824288 0.877510 11.257723 -64.077085
0.690000 0.103500 98.261301 0.908080 11.384554 -64.671757
0.700000 0.105000 99.698766 0.939755 11.512055 -65.256421
0.710000 0.106500 101.136691 0.972580 11.640290 -65.831016
0.720000 0.108000 102.575087 1.006603 11.769321 -66.395482
0.730000 0.109500 104.013964 1.041872 11.899211 -66.949764
0.740000 0.111000 105.453332 1.078433 12.030022 -67.493810
0.750000 0.112500 106.893204 1.116337 12.161816 -68.027569
0.760000 0.114000 108.333591 1.155632 12.294655 -68.550994
0.770000 0.115500 109.774504 1.196369 12.428603 -69.064043
0.780000 0.117000 111.215955 1.238597 12.563719 -69.566674
0.790000 0.118500 112.657958 1.282369 12.700067 -70.058849
0.800000 0.120000 114.100525 1.327735 12.837706 -70.540533
0.810000 0.121500 115.543669 1.374747 12.976699 -71.011693
0.820000 0.123000 116.987404 1.423459 13.117104 -71.472300
0.830000 0.124500 118.431743 1.473921 13.258983 -71.922325
0.840000 0.126000 119.876702 1.526189 13.402394 -72.361744
0.850000 0.127500 121.322293 1.580316 13.547398 -72.790533
0.860000 0.129000 122.768533 1.636354 13.694052 -73.208670
0.870000 0.130500 124.215435 1.694360 13.842415 -73.616138
0.880000 0.132000 125.663016 1.754388 13.992545 -74.012918
0.890000 0.133500 127.111291 1.816492 14.144498 -74.398993
0.900000 0.135000 128.560275 1.880728 14.298332 -74.774351
0.910000 0.136500 130.009985 1.947152 14.454102 -75.138976
0.920000 0.138000 131.460437 2.015820 14.611863 -75.492856
0.930000 0.139500 132.911648 2.086788 14.771672 -75.835980
0.940000 0.141000 134.363635 2.160113 14.933581 -76.168337
0.950000 0.142500 135.816415 2.235852 15.097646 -76.489915
0.960000 0.144000 137.270004 2.314062 15.263919 -76.800704
0.970000 0.145500 138.724422 2.394801 15.432453 -77.100694
0.980000 0.147000 140.179685 2.478127 15.603299 -77.389874
0.990000 0.148500 141.635812 2.564098 15.776511 -77.668233
1.000000 0.150000 143.092821 2.652773 15.952138 -77.935760
1.010000 0.151500 144.550730 2.744210 16.130231 -78.192442
1.020000 0.153000 146.009558 2.838468 16.310839 -78.438266
1.030000 0.154500 147.469325 2.935608 16.494013 -78.673219
1.040000 0.156000 148.930049 3.035689 16.679801 -78.897284
1.050000 0.157500 150.391750 3.138771 16.868251 -79.110445
1.060000 0.159000 151.854446 3.244914 17.059411 -79.312684
1.070000 0.160500 153.318159 3.354181 17.253328 -79.503981
1.080000 0.162000 154.782908 3.466632 17.450050 -79.684312
1.090000 0.163500 156.248713 3.582328 17.649621 -79.853656
1.100000 0.165000 157.715594 3.701332 17.852088 -80.011985
1.110000 0.166500 159.183573 3.823706 18.057496 -80.159270
1.120000 0.168000 160.652670 3.949513 18.265890 -80.295483
1.130000 0.169500 162.122905 4.078816 18.477314 -80.420588
1.140000 0.171000 163.594300 4.211679 18.691813 -80.534550
1.150000 0.172500 165.066876 4.348165 18.909429 -80.637331
1.160000 0.174000 166.540656 4.488339 19.130205 -80.728889
1.170000 0.175500 168.015660 4.632265 19.354185 -80.809181
1.180000 0.177000 169.491910 4.780009 19.581410 -80.878159
1.190000 0.178500 170.969428 4.931636 19.811923 -80.935773
1.200000 0.180000 172.448238 5.087213 20.045764 -80.981971
1.210000 0.181500 173.928360 5.246805 20.282975 -81.016697
1.220000 0.183000 175.409818 5.410478 20.523596 -81.039891
1.230000 0.184500 176.892635 5.578301 20.767668 -81.051492
1.240000 0.186000 178.376833 5.750341 21.015230 -81.051434
1.250000 0.187500 179.862436 5.926664 21.266323 -81.039650
1.260000 0.189000 181.349466 6.107340 21.520985 -81.016069
1.270000 0.190500 182.837948 6.292437 21.779256 -80.980616
1.280000 0.192000 184.327905 6.482023 22.041174 -80.933216
1.290000 0.193500 185.819361 6.676168 22.306777 -80.873787
1.300000 0.195000 187.312340 6.874941 22.576104 -80.802247
1.310000 0.196500 188.806866 7.078411 22.849191 -80.718512
1.320000 0.198000 190.302963 7.286648 23.126077 -80.622493
1.330000 0.199500 191.800656 7.499723 23.406798 -80.514099
1.340000 0.201000 193.299970 7.717705 23.691392 -80.393238
1.350000 0.202500 194.800928 7.940665 23.979893 -80.259815
1.360000 0.204000 196.303557 8.168673 24.272339 -80.113731
1.370000 0.205500 197.807881 8.401799 24.568765 -79.954887
1.380000 0.207000 199.313926 8.640115 24.869207 -79.783182
1.390000 0.208500 200.821716 8.883691 25.173700 -79.598512
0.010000 0.001500 1.408599 0.000833 1.065866 -1.516545
0.020000 0.003000 2.818519 0.002147 1.506174 -2.990730
0.030000 0.004500 4.229169 0.003638 1.815248 -4.426169
0.040000 0.006000 5.640343 0.005244 2.057184 -5.825219
0.050000 0.007500 7.051936 0.006964 2.258174 -7.189847
0.060000 0.009000 8.463888 0.008820 2.432022 -8.521798
0.070000 0.010500 9.876164 0.010845 2.587026 -9.822664
0.080000 0.012000 11.288743 0.013076 2.728601 -11.093919
0.090000 0.013500 12.701616 0.015550 2.860477 -12.336939
0.100000 0.015000 14.114780 0.018306 2.985329 -13.553017
0.110000 0.016500 15.528235 0.021380 3.105126 -14.743368
0.120000 0.018000 16.941984 0.024807 3.221353 -15.909144
0.130000 0.019500 18.356035 0.028617 3.335147 -17.051430
0.140000 0.021000 19.770395 0.032842 3.447387 -18.171258
0.150000 0.022500 21.185072 0.037507 3.558761 -19.269604
0.160000 0.024000 22.600075 0.042637 3.669808 -20.347395
0.170000 0.025500 24.015414 0.048254 3.780953 -21.405508
0.180000 0.027000 25.431098 0.054377 3.892530 -22.444777
0.190000 0.028500 26.847137 0.061023 4.004802 -23.465992
0.200000 0.030000 28.263539 0.068207 4.117975 -24.469904
0.210000 0.031500 29.680314 0.075943 4.232206 -25.457222
0.220000 0.033000 31.097471 0.084240 4.347617 -26.428620
0.230000 0.034500 32.515018 0.093109 4.464298 -27.384733
0.240000 0.036000 33.932963 0.102557 4.582315 -28.326166
0.250000 0.037500 35.351314 0.112591 4.701711 -29.253488
0.260000 0.039000 36.770078 0.123216 4.822516 -30.167236
0.270000 0.040500 38.189262 0.134435 4.944743 -31.067919
0.280000 0.042000 39.608873 0.146252 5.068395 -31.956015
0.290000 0.043500 41.028916 0.158669 5.193467 -32.831976
0.300000 0.045000 42.449398 0.171688 5.319946 -33.696224
0.310000 0.046500 43.870323 0.185309 5.447812 -34.549159
0.320000 0.048000 45.291698 0.199534 5.577044 -35.391153
0.330000 0.049500 46.713527 0.214363 5.707613 -36.222558
0.340000 0.051000 48.135814 0.229795 5.839492 -37.043701
0.350000 0.052500 49.558564 0.245831 5.972649 -37.854887
0.360000 0.054000 50.981781 0.262471 6.107052 -38.656403
0.370000 0.055500 52.405468 0.279714 6.242669 -39.448513
0.380000 0.057000 53.829630 0.297562 6.379468 -40.231466
0.390000 0.058500 55.254269 0.316014 6.517416 -41.005489
0.400000 0.060000 56.679389 0.335072 6.656481 -41.770796
0.410000 0.061500 58.104993 0.354737 6.796633 -42.527581
0.420000 0.063000 59.531084 0.375011 6.937841 -43.276025
0.430000 0.064500 60.957665 0.395895 7.080078 -44.016294
0.440000 0.066000 62.384739 0.417392 7.223316 -44.748538
0.450000 0.067500 63.812308 0.439507 7.367530 -45.472897
0.460000 0.069000 65.240376 0.462243 7.512696 -46.189495
0.470000 0.070500 66.668945 0.485604 7.658791 -46.898447
0.480000 0.072000 68.098017 0.509597 7.805796 -47.599856
0.490000 0.073500 69.527596 0.534228 7.953691 -48.293812
0.500000 0.075000 70.957685 0.559503 8.102460 -48.980399
0.510000 0.076500 72.388285 0.585431 8.252088 -49.659688
0.520000 0.078000 73.819400 0.612021 8.402562 -50.331742
0.530000 0.079500 75.251033 0.639281 8.553870 -50.996616
0.540000 0.081000 76.683186 0.667222 8.706003 -51.654358
0.550000 0.082500 78.115864 0.695856 8.858953 -52.305007
0.560000 0.084000 79.549068 0.725195 9.012715 -52.948594
0.570000 0.085500 80.982803 0.755252 9.167283 -53.585147
0.580000 0.087000 82.417071 0.786040 9.322656 -54.214684
0.590000 0.088500 83.851877 0.817575 9.478833 -54.837219
0.600000 0.090000 85.287223 0.849873 9.635814 -55.452761
0.610000 0.091500 86.723115 0.882949 9.793602 -56.061313
0.620000 0.093000 88.159555 0.916823 9.952200 -56.662873
0.630000 0.094500 89.596547 0.951511 10.111614 -57.257437
0.640000 0.096000 91.034098 0.987034 10.271850 -57.844994
0.650000 0.097500 92.472209 1.023412 10.432917 -58.425530
0.660000 0.099000 93.910888 1.060666 10.594824 -58.999029
0.670000 0.100500 95.350137 1.098818 10.757581 -59.565469
0.680000 0.102000 96.789963 1.137891 10.921201 -60.124828
0.690000 0.103500 98.230370 1.177909 11.085697 -60.677079
0.700000 0.105000 99.671364 1.218896 11.251084 -61.222194
0.710000 0.106500 101.112950 1.260877 11.417375 -61.760140
0.720000 0.108000 102.555136 1.303880 11.584588 -62.290885
0.730000 0.109500 103.997925 1.347930 11.752741 -62.814394
0.740000 0.111000 105.441325 1.393057 11.921851 -63.330629
0.750000 0.112500 106.885343 1.439288 12.091938 -63.839552
0.760000 0.114000 108.329985 1.486654 12.263023 -64.341121
0.770000 0.115500 109.775257 1.535184 12.435125 -64.835297
0.780000 0.117000 111.221167 1.584910 12.608267 -65.322034
0.790000 0.118500 112.667723 1.635863 12.782472 -65.801290
0.800000 0.120000 114.114932 1.688076 12.957763 -66.273020
0.810000 0.121500 115.562801 1.741582 13.134163 -66.737177
0.820000 0.123000 117.011339 1.796416 13.311697 -67.193714
0.830000 0.124500 118.460554 1.852612 13.490391 -67.642585
0.840000 0.126000 119.910454 1.910205 13.670270 -68.083742
0.850000 0.127500 121.361048 1.969231 13.851361 -68.517135
0.860000 0.129000 122.812346 2.029728 14.033690 -68.942715
0.870000 0.130500 124.264356 2.091732 14.217284 -69.360434
0.880000 0.132000 125.717087 2.155282 14.402172 -69.770241
0.890000 0.133500 127.170549 2.220416 14.588382 -70.172086
0.900000 0.135000 128.624752 2.287174 14.775942 -70.565918
0.910000 0.136500 130.079706 2.355595 14.964881 -70.951687
0.920000 0.138000 131.535422 2.425721 15.155229 -71.329342
0.930000 0.139500 132.991909 2.497592 15.347015 -71.698831
0.940000 0.141000 134.449178 2.571250 15.540269 -72.060105
0.950000 0.142500 135.907241 2.646737 15.735021 -72.413110
0.960000 0.144000 137.366108 2.724096 15.931302 -72.757797
0.970000 0.145500 138.825790 2.803370 16.129143 -73.094112
0.980000 0.147000 140.286300 2.884604 16.328573 -73.422006
0.990000 0.148500 141.747649 2.967841 16.529625 -73.741425
1.000000 0.150000 143.209850 3.053127 16.732330 -74.052319
1.010000 0.151500 144.672913 3.140507 16.936720 -74.354635
1.020000 0.153000 146.136852 3.230027 17.142824 -74.648321
1.030000 0.154500 147.601680 3.321733 17.350677 -74.933326
1.040000 0.156000 149.067408 3.415672 17.560309 -75.209597
1.050000 0.157500 150.534051 3.511893 17.771752 -75.477082
1.060000 0.159000 152.001621 3.610441 17.985038 -75.735729
1.070000 0.160500 153.470132 3.711366 18.200200 -75.985485
1.080000 0.162000 154.939598 3.814717 18.417269 -76.226297
1.090000 0.163500 156.410031 3.920542 18.636278 -76.458114
1.100000 0.165000 157.881448 4.028891 18.857259 -76.680880
1.110000 0.166500 159.353861 4.139814 19.080243 -76.894545
1.120000 0.168000 160.827284 4.253361 19.305265 -77.099054
1.130000 0.169500 162.301734 4.369583 19.532355 -77.294353
1.140000 0.171000 163.777224 4.488531 19.761545 -77.480389
1.150000 0.172500 165.253770 4.610256 19.992869 -77.657107
1.160000 0.174000 166.731386 4.734811 20.226358 -77.824453
1.170000 0.175500 168.210089 4.862247 20.462045 -77.982372
1.180000 0.177000 169.689893 4.992618 20.699961 -78.130809
1.190000 0.178500 171.170815 5.125975 20.940138 -78.269708
1.200000 0.180000 172.652870 5.262372 21.182609 -78.399014
1.210000 0.181500 174.136074 5.401863 21.427405 -78.518670
1.220000 0.183000 175.620444 5.544501 21.674559 -78.628619
1.230000 0.184500 177.105997 5.690341 21.924102 -78.728805
1.240000 0.186000 178.592748 5.839436 22.176065 -78.819169
1.250000 0.187500 180.080715 5.991841 22.430480 -78.899654
1.260000 0.189000 181.569915 6.147612 22.687379 -78.970201
1.270000 0.190500 183.060364 6.306803 22.946793 -79.030751
1.280000 0.192000 184.552081 6.469469 23.208753 -79.081245
1.290000 0.193500 186.045082 6.635667 23.473290 -79.121622
1.300000 0.195000 187.539385 6.805452 23.740435 -79.151823
1.310000 0.196500 189.035008 6.978879 24.010219 -79.171786
1.320000 0.198000 190.531969 7.156006 24.282673 -79.181450
1.330000 0.199500 192.030287 7.336887 24.557827 -79.180753
1.340000 0.201000 193.529978 7.521581 24.835712 -79.169633
1.350000 0.202500 195.031062 7.710143 25.116357 -79.148026
1.360000 0.204000 196.533558 7.902630 25.399792 -79.115870
1.370000 0.205500 198.037483 8.099098 25.686049 -79.073101
1.380000 0.207000 199.542857 8.299605 25.975155 -79.019655
1.390000 0.208500 201.049699 8.504208 26.267141 -78.955467
0.010000 0.001500 1.408589 0.000822 1.059109 -1.496592
0.020000 0.003000 2.818474 0.002096 1.491312 -2.952362
0.030000 0.004500 4.229061 0.003509 1.791293 -4.370483
0.040000 0.006000 5.640140 0.004997 2.023329 -5.753047
0.050000 0.007500 7.051603 0.006556 2.213745 -7.101804
0.060000 0.009000 8.463388 0.008205 2.376456 -8.418303
0.070000 0.010500 9.875459 0.009978 2.519859 -9.703955
0.080000 0.012000 11.287793 0.011911 2.649458 -10.960066
0.090000 0.013500 12.700382 0.014045 2.769065 -12.187850
0.100000 0.015000 14.113221 0.016421 2.881431 -13.388448
0.110000 0.016500 15.526312 0.019080 2.988601 -14.562933
0.120000 0.018000 16.939658 0.022060 3.092129 -15.712319
0.130000 0.019500 18.353268 0.025400 3.193215 -16.837564
0.140000 0.021000 19.767149 0.029136 3.292804 -17.939579
0.150000 0.022500 21.181312 0.033301 3.391641 -19.019228
0.160000 0.024000 22.595768 0.037928 3.490322 -20.077333
0.170000 0.025500 24.010528 0.043047 3.589327 -21.114674
0.180000 0.027000 25.425604 0.048685 3.689040 -22.131999
0.190000 0.028500 26.841008 0.054870 3.789771 -23.130015
0.200000 0.030000 28.256753 0.061624 3.891772 -24.109402
0.210000 0.031500 29.672850 0.068970 3.995243 -25.070805
0.220000 0.033000 31.089311 0.076929 4.100346 -26.014840
0.230000 0.034500 32.506149 0.085520 4.207206 -26.942096
0.240000 0.036000 33.923373 0.094759 4.315925 -27.853136
0.250000 0.037500 35.340997 0.104663 4.426578 -28.748495
0.260000 0.039000 36.759030 0.115246 4.539223 -29.628687
0.270000 0.040500 38.177483 0.126521 4.653899 -30.494201
0.280000 0.042000 39.596367 0.138500 4.770636 -31.345503
0.290000 0.043500 41.015691 0.151193 4.889447 -32.183039
0.300000 0.045000 42.435465 0.164610 5.010339 -33.007236
0.310000 0.046500 43.855699 0.178759 5.133311 -33.818499
0.320000 0.048000 45.276401 0.193648 5.258353 -34.617216
0.330000 0.049500 46.697580 0.209284 5.385451 -35.403756
0.340000 0.051000 48.119244 0.225673 5.514586 -36.178471
0.350000 0.052500 49.541401 0.242820 5.645735 -36.941698
0.360000 0.054000 50.964059 0.260731 5.778871 -37.693756
0.370000 0.055500 52.387225 0.279409 5.913966 -38.434950
0.380000 0.057000 53.810906 0.298858 6.050990 -39.165570
0.390000 0.058500 55.235110 0.319081 6.189909 -39.885891
0.400000 0.060000 56.659841 0.340082 6.330690 -40.596176
0.410000 0.061500 58.085108 0.361863 6.473299 -41.296674
0.420000 0.063000 59.510915 0.384427 6.617700 -41.987622
0.430000 0.064500 60.937269 0.407776 6.763859 -42.669244
0.440000 0.066000 62.364175 0.431912 6.911740 -43.341754
0.450000 0.067500 63.791638 0.456838 7.061308 -44.005353
0.460000 0.069000 65.219664 0.482554 7.212527 -44.660233
0.470000 0.070500 66.648258 0.509065 7.365363 -45.306575
0.480000 0.072000 68.077424 0.536370 7.519782 -45.944551
0.490000 0.073500 69.507168 0.564473 7.675751 -46.574321
0.500000 0.075000 70.937493 0.593376 7.833237 -47.196038
0.510000 0.076500 72.368404 0.623081 7.992208 -47.809848
0.520000 0.078000 73.799905 0.653591 8.152633 -48.415884
0.530000 0.079500 75.232001 0.684908 8.314482 -49.014275
0.540000 0.081000 76.664696 0.717036 8.477725 -49.605141
0.550000 0.082500 78.097993 0.749977 8.642335 -50.188595
0.560000 0.084000 79.531896 0.783735 8.808285 -50.764741
0.570000 0.085500 80.966409 0.818314 8.975548 -51.333679
0.580000 0.087000 82.401537 0.853718 9.144099 -51.895500
0.590000 0.088500 83.837281 0.889951 9.313914 -52.450292
0.600000 0.090000 85.273647 0.927018 9.484971 -52.998134
0.610000 0.091500 86.710638 0.964925 9.657247 -53.539101
0.620000 0.093000 88.148257 1.003675 9.830722 -54.073262
0.630000 0.094500 89.586508 1.043276 10.005376 -54.600680
0.640000 0.096000 91.025394 1.083734 10.181191 -55.121416
0.650000 0.097500 92.464919 1.125054 10.358148 -55.635523
0.660000 0.099000 93.905087 1.167245 10.536232 -56.143050
0.670000 0.100500 95.345900 1.210313 10.715427 -56.644044
0.680000 0.102000 96.787363 1.254267 10.895718 -57.138546
0.690000 0.103500 98.229479 1.299114 11.077091 -57.626593
0.700000 0.105000 99.672251 1.344864 11.259535 -58.108220
0.710000 0.106500 101.115683 1.391525 11.443037 -58.583455
0.720000 0.108000 102.559779 1.439107 11.627587 -59.052327
0.730000 0.109500 104.004543 1.487620 11.813174 -59.514858
0.740000 0.111000 105.449977 1.537074 11.999791 -59.971070
0.750000 0.112500 106.896086 1.587481 12.187429 -60.420980
0.760000 0.114000 108.342873 1.638851 12.376080 -60.864603
0.770000 0.115500 109.790343 1.691196 12.565740 -61.301952
0.780000 0.117000 111.238499 1.744529 12.756401 -61.733036
0.790000 0.118500 112.687345 1.798862 12.948059 -62.157863
0.800000 0.120000 114.136885 1.854208 13.140710 -62.576438
0.810000 0.121500 115.587124 1.910581 13.334351 -62.988765
0.820000 0.123000 117.038064 1.967994 13.528980 -63.394845
0.830000 0.124500 118.489712 2.026462 13.724593 -63.794676
0.840000 0.126000 119.942070 2.085999 13.921191 -64.188258
0.850000 0.127500 121.395144 2.146621 14.118773 -64.575586
0.860000 0.129000 122.848937 2.208343 14.317338 -64.956654
0.870000 0.130500 124.303454 2.271182 14.516888 -65.331455
0.880000 0.132000 125.758700 2.335153 14.717424 -65.699982
0.890000 0.133500 127.214679 2.400273 14.918947 -66.062224
0.900000 0.135000 128.671397 2.466560 15.121460 -66.418171
0.910000 0.136500 130.128858 2.534030 15.324966 -66.767810
0.920000 0.138000 131.587067 2.602703 15.529468 -67.111129
0.930000 0.139500 133.046028 2.672596 15.734971 -67.448114
0.940000 0.141000 134.505748 2.743729 15.941478 -67.778750
0.950000 0.142500 135.966232 2.816119 16.148995 -68.103021
0.960000 0.144000 137.427484 2.889786 16.357527 -68.420911
0.970000 0.145500 138.889510 2.964751 16.567080 -68.732403
0.980000 0.147000 140.352316 3.041033 16.777659 -69.037480
0.990000 0.148500 141.815907 3.118652 16.989272 -69.336122
1.000000 0.150000 143.280289 3.197631 17.201925 -69.628311
1.010000 0.151500 144.745467 3.277988 17.415625 -69.914029
1.020000 0.153000 146.211448 3.359747 17.630380 -70.193254
1.030000 0.154500 147.678238 3.442928 17.846199 -70.465968
1.040000 0.156000 149.145842 3.527554 18.063089 -70.732150
1.050000 0.157500 150.614267 3.613646 18.281058 -70.991780
1.060000 0.159000 152.083518 3.701229 18.500116 -71.244836
1.070000 0.160500 153.553604 3.790324 18.720272 -71.491298
1.080000 0.162000 155.024529 3.880954 18.941535 -71.731145
1.090000 0.163500 156.496300 3.973144 19.163914 -71.964355
1.100000 0.165000 157.968924 4.066916 19.387420 -72.190907
1.110000 0.166500 159.442408 4.162294 19.612062 -72.410780
1.120000 0.168000 160.916759 4.259304 19.837852 -72.623953
1.130000 0.169500 162.391983 4.357969 20.064798 -72.830404
1.140000 0.171000 163.868088 4.458314 20.292912 -73.030112
1.150000 0.172500 165.345080 4.560363 20.522205 -73.223057
1.160000 0.174000 166.822968 4.664142 20.752688 -73.409216
1.170000 0.175500 168.301757 4.769676 20.984371 -73.588571
1.180000 0.177000 169.781456 4.876991 21.217267 -73.761098
1.190000 0.178500 171.262072 4.986112 21.451386 -73.926780
1.200000 0.180000 172.743613 5.097065 21.686740 -74.085594
1.210000 0.181500 174.226086 5.209876 21.923340 -74.237522
1.220000 0.183000 175.709499 5.324572 22.161199 -74.382544
1.230000 0.184500 177.193861 5.441178 22.400328 -74.520639
1.240000 0.186000 178.679177 5.559721 22.640739 -74.651790
1.250000 0.187500 180.165458 5.680228 22.882445 -74.775977
1.260000 0.189000 181.652711 5.802725 23.125456 -74.893181
1.270000 0.190500 183.140944 5.927240 23.369786 -75.003386
1.280000 0.192000 184.630166 6.053800 23.615446 -75.106573
1.290000 0.193500 186.120384 6.182431 23.862449 -75.202724
1.300000 0.195000 187.611608 6.313161 24.110808 -75.291823
1.310000 0.196500 189.103845 6.446018 24.360533 -75.373854
1.320000 0.198000 190.597104 6.581028 24.611639 -75.448799
1.330000 0.199500 192.091395 6.718219 24.864136 -75.516644
1.340000 0.201000 193.586726 6.857620 25.118038 -75.577373
1.350000 0.202500 195.083105 6.999257 25.373357 -75.630971
1.360000 0.204000 196.580541 7.143158 25.630105 -75.677423
1.370000 0.205500 198.079045 7.289351 25.888295 -75.716717
1.380000 0.207000 199.578623 7.437865 26.147938 -75.748838
1.390000 0.208500 201.079287 7.588726 26.409048 -75.773773
0.010000 0.001500 1.408655 0.000892 1.103629 -1.590121
0.020000 0.003000 2.818755 0.002402 1.585042 -3.131040
0.030000 0.004500 4.229720 0.004243 1.937845 -4.627627
0.040000 0.006000 5.641354 0.006367 2.225653 -6.083229
0.050000 0.007500 7.053557 0.008777 2.474251 -7.500701
0.060000 0.009000 8.466274 0.011495 2.697072 -8.882608
0.070000 0.010500 9.879472 0.014550 2.902074 -10.231303
0.080000 0.012000 11.293132 0.017967 3.094350 -11.548964
0.090000 0.013500 12.707244 0.021772 3.277331 -12.837622
0.100000 0.015000 14.121801 0.025986 3.453407 -14.099168
0.110000 0.016500 15.536801 0.030623 3.624284 -15.335370
0.120000 0.018000 16.952242 0.035695 3.791195 -16.547874
0.130000 0.019500 18.368123 0.041208 3.955045 -17.738217
0.140000 0.021000 19.784446 0.047165 4.116496 -18.907826
0.150000 0.022500 21.201211 0.053564 4.276033 -20.058026
0.160000 0.024000 22.618416 0.060399 4.434011 -21.190042
0.170000 0.025500 24.036062 0.067663 4.590684 -22.305006
0.180000 0.027000 25.454148 0.075344 4.746230 -23.403959
0.190000 0.028500 26.872672 0.083430 4.900774 -24.487857
0.200000 0.030000 28.291632 0.091905 5.054393 -25.557571
0.210000 0.031500 29.711025 0.100755 5.207136 -26.613897
0.220000 0.033000 31.130848 0.109964 5.359025 -27.657553
0.230000 0.034500 32.551097 0.119513 5.510066 -28.689189
0.240000 0.036000 33.971769 0.129388 5.660252 -29.709387
0.250000 0.037500 35.392859 0.139571 5.809569 -30.718669
0.260000 0.039000 36.814362 0.150048 5.957997 -31.717496
0.270000 0.040500 38.236273 0.160803 6.105514 -32.706276
0.280000 0.042000 39.658588 0.171823 6.252096 -33.685363
0.290000 0.043500 41.081301 0.183096 6.397722 -34.655067
0.300000 0.045000 42.504407 0.194613 6.542374 -35.615653
0.310000 0.046500 43.927901 0.206363 6.686033 -36.567342
0.320000 0.048000 45.351777 0.218342 6.828688 -37.510323
0.330000 0.049500 46.776031 0.230543 6.970330 -38.444748
0.340000 0.051000 48.200659 0.242965 7.110956 -39.370736
0.350000 0.052500 49.625655 0.255607 7.250568 -40.288381
0.360000 0.054000 51.051015 0.268471 7.389171 -41.197748
0.370000 0.055500 52.476736 0.281560 7.526777 -42.098882
0.380000 0.057000 53.902814 0.294883 7.663402 -42.991803
0.390000 0.058500 55.329245 0.308446 7.799068 -43.876515
0.400000 0.060000 56.756028 0.322261 7.933800 -44.753005
0.410000 0.061500 58.183159 0.336342 8.067630 -45.621245
0.420000 0.063000 59.610637 0.350704 8.200592 -46.481194
0.430000 0.064500 61.038461 0.365365 8.332726 -47.332799
0.440000 0.066000 62.466629 0.380344 8.464076 -48.176000
0.450000 0.067500 63.895141 0.395664 8.594688 -49.010726
0.460000 0.069000 65.323998 0.411350 8.724613 -49.836900
0.470000 0.070500 66.753200 0.427427 8.853906 -50.654441
0.480000 0.072000 68.182749 0.443925 8.982624 -51.463262
0.490000 0.073500 69.612646 0.460872 9.110827 -52.263272
0.500000 0.075000 71.042893 0.478303 9.238579 -53.054380
0.510000 0.076500 72.473495 0.496250 9.365944 -53.836490
0.520000 0.078000 73.904453 0.514750 9.492991 -54.609508
0.530000 0.079500 75.335773 0.533841 9.619790 -55.373340
0.540000 0.081000 76.767459 0.553562 9.746411 -56.127889
0.550000 0.082500 78.199517 0.573954 9.872929 -56.873063
0.560000 0.084000 79.631951 0.595060 9.999419 -57.608770
0.570000 0.085500 81.064769 0.616923 10.125956 -58.334919
0.580000 0.087000 82.497978 0.639590 10.252619 -59.051423
0.590000 0.088500 83.931585 0.663108 10.379487 -59.758197
0.600000 0.090000 85.365597 0.687524 10.506637 -60.455157
0.610000 0.091500 86.800025 0.712889 10.634152 -61.142226
0.620000 0.093000 88.234876 0.739253 10.762111 -61.819325
0.630000 0.094500 89.670161 0.766669 10.890597 -62.486384
0.640000 0.096000 91.105890 0.795190 11.019691 -63.143331
0.650000 0.097500 92.542074 0.824871 11.149476 -63.790101
0.660000 0.099000 93.978723 0.855768 11.280033 -64.426630
0.670000 0.100500 95.415850 0.887936 11.411446 -65.052860
0.680000 0.102000 96.853467 0.921434 11.543797 -65.668732
0.690000 0.103500 98.291587 0.956320 11.677170 -66.274194
0.700000 0.105000 99.730223 0.992655 11.811645 -66.869195
0.710000 0.106500 101.169388 1.030499 11.947307 -67.453685
0.720000 0.108000 102.609098 1.069913 12.084238 -68.027620
0.730000 0.109500 104.049366 1.110961 12.222518 -68.590955
0.740000 0.111000 105.490208 1.153706 12.362231 -69.143648
0.750000 0.112500 106.931639 1.198212 12.503457 -69.685660
0.760000 0.114000 108.373676 1.244546 12.646279 -70.216950
0.770000 0.115500 109.816335 1.292772 12.790775 -70.737480
0.780000 0.117000 111.259632 1.342960 12.937028 -71.247212
0.790000 0.118500 112.703586 1.395176 13.085117 -71.746109
0.800000 0.120000 114.148215 1.449490 13.235121 -72.234133
0.810000 0.121500 115.593535 1.505972 13.387120 -72.711245
0.820000 0.123000 117.039567 1.564693 13.541193 -73.177405
0.830000 0.124500 118.486328 1.625726 13.697417 -73.632573
0.840000 0.126000 119.933840 1.689143 13.855870 -74.076705
0.850000 0.127500 121.382120 1.755018 14.016630 -74.509756
0.860000 0.129000 122.831191 1.823427 14.179774 -74.931680
0.870000 0.130500 124.281072 1.894447 14.345379 -75.342424
0.880000 0.132000 125.731785 1.968153 14.513520 -75.741934
0.890000 0.133500 127.183351 2.044625 14.684273 -76.130152
0.900000 0.135000 128.635791 2.123943 14.857715 -76.507015
0.910000 0.136500 130.089130 2.206188 15.033919 -76.872457
0.920000 0.138000 131.543389 2.291440 15.212960 -77.226403
0.930000 0.139500 132.998590 2.379785 15.394914 -77.568777
0.940000 0.141000 134.454759 2.471306 15.579854 -77.899495
0.950000 0.142500 135.911919 2.566090 15.767853 -78.218466
0.960000 0.144000 137.370094 2.664224 15.958987 -78.525594
0.970000 0.145500 138.829309 2.765797 16.153327 -78.820775
0.980000 0.147000 140.289589 2.870899 16.350947 -79.103899
0.990000 0.148500 141.750960 2.979621 16.551921 -79.374847
1.000000 0.150000 143.213448 3.092057 16.756321 -79.633495
1.010000 0.151500 144.677079 3.208301 16.964219 -79.879707
1.020000 0.153000 146.141881 3.328450 17.175690 -80.113343
1.030000 0.154500 147.607879 3.452600 17.390804 -80.334251
1.040000 0.156000 149.075103 3.580852 17.609635 -80.542274
1.050000 0.157500 150.543580 3.713305 17.832255 -80.737243
1.060000 0.159000 152.013339 3.850063 18.058736 -80.918983
1.070000 0.160500 153.484409 3.991228 18.289151 -81.087309
1.080000 0.162000 154.956819 4.136907 18.523572 -81.242026
1.090000 0.163500 156.430599 4.287205 18.762073 -81.382933
1.100000 0.165000 157.905779 4.442233 19.004724 -81.509818
1.110000 0.166500 159.382391 4.602098 19.251599 -81.622460
1.120000 0.168000 160.860465 4.766913 19.502770 -81.720630
1.130000 0.169500 162.340034 4.936790 19.758310 -81.804093
1.140000 0.171000 163.821128 5.111843 20.018292 -81.872600
1.150000 0.172500 165.303781 5.292187 20.282787 -81.925900
1.160000 0.174000 166.788025 5.477940 20.551870 -81.963730
1.170000 0.175500 168.273895 5.669218 20.825612 -81.985820
1.180000 0.177000 169.761423 5.866141 21.104086 -81.991895
1.190000 0.178500 171.250645 6.068828 21.387366 -81.981670
1.200000 0.180000 172.741594 6.277401 21.675523 -81.954857
1.210000 0.181500 174.234306 6.491980 21.968631 -81.911158
1.220000 0.183000 175.728817 6.712688 22.266762 -81.850273
1.230000 0.184500 177.225163 6.939648 22.569989 -81.771894
1.240000 0.186000 178.723379 7.172984 22.878384 -81.675711
1.250000 0.187500 180.223504 7.412818 23.192020 -81.561408
1.260000 0.189000 181.725573 7.659274 23.510968 -81.428668
1.270000 0.190500 183.229625 7.912477 23.835302 -81.277168
1.280000 0.192000 184.735698 8.172551 24.165092 -81.106586
1.290000 0.193500 186.243829 8.439618 24.500409 -80.916598
1.300000 0.195000 187.754059 8.713802 24.841326 -80.706879
1.310000 0.196500 189.266425 8.995226 25.187912 -80.477103
1.320000 0.198000 190.780967 9.284011 25.540238 -80.226946
1.330000 0.199500 192.297726 9.580278 25.898374 -79.956086
1.340000 0.201000 193.816740 9.884146 26.262388 -79.664204
1.350000 0.202500 195.338051 10.195735 26.632350 -79.350981
1.360000 0.204000 196.861699 10.515162 27.008326 -79.016105
1.370000 0.205500 198.387724 10.842541 27.390385 -78.659268
1.380000 0.207000 199.916169 11.177986 27.778593 -78.280166
1.390000 0.208500 201.447074 11.521610 28.173015 -77.878504
0.010000 0.001500 1.408641 0.000874 1.093898 -1.497523
0.020000 0.003000 2.818683 0.002304 1.560903 -2.954295
0.030000 0.004500 4.229530 0.003977 1.895611 -4.373640
0.040000 0.006000 5.640973 0.005825 2.162228 -5.757787
0.050000 0.007500 7.052903 0.007840 2.387009 -7.108619
0.060000 0.009000 8.465254 0.010037 2.583800 -8.427812
0.070000 0.010500 9.877990 0.012443 2.760935 -9.716904
0.080000 0.012000 11.291086 0.015088 2.923852 -10.977318
0.090000 0.013500 12.704530 0.018004 3.076302 -12.210386
0.100000 0.015000 14.118315 0.021224 3.220976 -13.417358
0.110000 0.016500 15.532438 0.024778 3.359860 -14.599410
0.120000 0.018000 16.946900 0.028695 3.494450 -15.757655
0.130000 0.019500 18.361705 0.033002 3.625894 -16.893144
0.140000 0.021000 19.776857 0.037722 3.755081 -18.006872
0.150000 0.022500 21.192361 0.042876 3.882707 -19.099779
0.160000 0.024000 22.608224 0.048484 4.009322 -20.172759
0.170000 0.025500 24.024452 0.054563 4.135357 -21.226655
0.180000 0.027000 25.441051 0.061126 4.261154 -22.262269
0.190000 0.028500 26.858029 0.068186 4.386984 -23.280358
0.200000 0.030000 28.275392 0.075753 4.513057 -24.281638
0.210000 0.031500 29.693146 0.083834 4.639540 -25.266787
0.220000 0.033000 31.111297 0.092437 4.766561 -26.236448
0.230000 0.034500 32.529850 0.101566 4.894215 -27.191224
0.240000 0.036000 33.948813 0.111223 5.022575 -28.131688
0.250000 0.037500 35.368188 0.121413 5.151691 -29.058378
0.260000 0.039000 36.787982 0.132134 5.281597 -29.971801
0.270000 0.040500 38.208199 0.143388 5.412315 -30.872435
0.280000 0.042000 39.628842 0.155172 5.543853 -31.760728
0.290000 0.043500 41.049915 0.167486 5.676212 -32.637103
0.300000 0.045000 42.471422 0.180327 5.809385 -33.501954
0.310000 0.046500 43.893366 0.193693 5.943359 -34.355650
0.320000 0.048000 45.315750 0.207580 6.078116 -35.198539
0.330000 0.049500 46.738575 0.221985 6.213638 -36.030943
0.340000 0.051000 48.161845 0.236904 6.349899 -36.853163
0.350000 0.052500 49.585561 0.252335 6.486875 -37.665480
0.360000 0.054000 51.009725 0.268273 6.624540 -38.468153
0.370000 0.055500 52.434339 0.284716 6.762867 -39.261425
0.380000 0.057000 53.859404 0.301661 6.901830 -40.045519
0.390000 0.058500 55.284922 0.319103 7.041400 -40.820642
0.400000 0.060000 56.710893 0.337042 7.181552 -41.586983
0.410000 0.061500 58.137319 0.355475 7.322260 -42.344717
0.420000 0.063000 59.564200 0.374400 7.463499 -43.094005
0.430000 0.064500 60.991538 0.393816 7.605246 -43.834993
0.440000 0.066000 62.419333 0.413724 7.747477 -44.567814
0.450000 0.067500 63.847587 0.434122 7.890172 -45.292588
0.460000 0.069000 65.276299 0.455011 8.033312 -46.009426
0.470000 0.070500 66.705470 0.476393 8.176878 -46.718425
0.480000 0.072000 68.135101 0.498269 8.320853 -47.419672
0.490000 0.073500 69.565194 0.520643 8.465224 -48.113247
0.500000 0.075000 70.995748 0.543517 8.609975 -48.799217
0.510000 0.076500 72.426765 0.566896 8.755096 -49.477643
0.520000 0.078000 73.858245 0.590784 8.900576 -50.148576
0.530000 0.079500 75.290189 0.615187 9.046407 -50.812062
0.540000 0.081000 76.722599 0.640112 9.192582 -51.468137
0.550000 0.082500 78.155475 0.665564 9.339095 -52.116831
0.560000 0.084000 79.588819 0.691552 9.485942 -52.758170
0.570000 0.085500 81.022632 0.718086 9.633121 -53.392171
0.580000 0.087000 82.456915 0.745173 9.780632 -54.018848
0.590000 0.088500 83.891670 0.772824 9.928474 -54.638209
0.600000 0.090000 85.326898 0.801049 10.076649 -55.250258
0.610000 0.091500 86.762602 0.829862 10.225160 -55.854992
0.620000 0.093000 88.198783 0.859273 10.374012 -56.452409
0.630000 0.094500 89.635443 0.889295 10.523210 -57.042498
0.640000 0.096000 91.072585 0.919944 10.672761 -57.625248
0.650000 0.097500 92.510211 0.951232 10.822674 -58.200644
0.660000 0.099000 93.948323 0.983176 10.972956 -58.768668
0.670000 0.100500 95.386924 1.015791 11.123619 -59.329300
0.680000 0.102000 96.826017 1.049094 11.274673 -59.882516
0.690000 0.103500 98.265604 1.083102 11.426130 -60.428293
0.700000 0.105000 99.705690 1.117832 11.578003 -60.966602
0.710000 0.106500 101.146278 1.153305 11.730307 -61.497416
0.720000 0.108000 102.587370 1.189538 11.883055 -62.020705
0.730000 0.109500 104.028971 1.226552 12.036263 -62.536437
0.740000 0.111000 105.471084 1.264367 12.189948 -63.044580
0.750000 0.112500 nan nan nan nan
0.760000 0.114000 108.356865 1.342485 12.498814 -64.037965
0.770000 0.115500 109.800541 1.382831 12.654031 -64.523139
0.780000 0.117000 111.244746 1.424067 12.809796 -65.000586
0.790000 0.118500 112.689486 1.466214 12.966128 -65.470270
0.800000 0.120000 114.134766 1.509296 13.123046 -65.932157
0.810000 0.121500 115.580589 1.553339 13.280571 -66.386211
0.820000 0.123000 117.026963 1.598366 13.438724 -66.832394
0.830000 0.124500 118.473892 1.644404 13.597526 -67.270672
0.840000 0.126000 119.921382 1.691477 13.756998 -67.701009
0.850000 0.127500 121.369438 1.739611 13.917162 -68.123370
0.860000 0.129000 122.818067 1.788834 14.078041 -68.537719
0.870000 0.130500 124.267275 1.839172 14.239657 -68.944022
0.880000 0.132000 125.717068 1.890653 14.402032 -69.342247
0.890000 0.133500 127.167453 1.943304 14.565190 -69.732358
0.900000 0.135000 128.618436 1.997154 14.729154 -70.114325
0.910000 0.136500 130.070024 2.052230 14.893947 -70.488116
0.920000 0.138000 131.522224 2.108562 15.059594 -70.853699
0.930000 0.139500 132.975043 2.166178 15.226117 -71.211045
0.940000 0.141000 134.428489 2.225109 15.393541 -71.560125
0.950000 0.142500 135.882569 2.285383 15.561889 -71.900912
0.960000 0.144000 137.337291 2.347030 15.731186 -72.233378
0.970000 0.145500 138.792662 2.410081 15.901456 -72.557499
0.980000 0.147000 140.248690 2.474567 16.072723 -72.873249
0.990000 0.148500 141.705384 2.540517 16.245010 -73.180605
1.000000 0.150000 143.162752 2.607962 16.418344 -73.479545
1.010000 0.151500 144.620801 2.676934 16.592747 -73.770049
1.020000 0.153000 146.079541 2.747463 16.768244 -74.052096
1.030000 0.154500 147.538981 2.819582 16.944858 -74.325669
1.040000 0.156000 148.999128 2.893320 17.122615 -74.590750
1.050000 0.157500 150.459992 2.968711 17.301538 -74.847325
1.060000 0.159000 151.921582 3.045786 17.481651 -75.095378
1.070000 0.160500 153.383908 3.124576 17.662978 -75.334897
1.080000 0.162000 154.846978 3.205113 17.845542 -75.565869
1.090000 0.163500 156.310802 3.287430 18.029368 -75.788286
1.100000 0.165000 157.775389 3.371558 18.214479 -76.002138
1.110000 0.166500 159.240749 3.457530 18.400897 -76.207417
1.120000 0.168000 160.706893 3.545378 18.588647 -76.404117
1.130000 0.169500 162.173829 3.635133 18.777752 -76.592234
1.140000 0.171000 163.641568 3.726828 18.968234 -76.771763
1.150000 0.172500 165.110120 3.820495 19.160116 -76.942704
1.160000 0.174000 166.579495 3.916167 19.353421 -77.105053
1.170000 0.175500 168.049704 4.013875 19.548170 -77.258813
1.180000 0.177000 169.520756 4.113651 19.744387 -77.403985
1.190000 0.178500 170.992663 4.215528 19.942092 -77.540571
1.200000 0.180000 172.465435 4.319537 20.141308 -77.668576
1.210000 0.181500 173.939083 4.425711 20.342056 -77.788005
1.220000 0.183000 175.413617 4.534081 20.544358 -77.898864
1.230000 0.184500 176.889049 4.644680 20.748234 -78.001162
1.240000 0.186000 178.365389 4.757538 20.953705 -78.094906
1.250000 0.187500 179.842648 4.872687 21.160792 -78.180107
1.260000 0.189000 181.320838 4.990159 21.369514 -78.256776
1.270000 0.190500 182.799970 5.109986 21.579893 -78.324924
1.280000 0.192000 184.280054 5.232198 21.791947 -78.384565
1.290000 0.193500 185.761102 5.356827 22.005697 -78.435712
1.300000 0.195000 187.243126 5.483903 22.221161 -78.478380
1.310000 0.196500 188.726137 5.613458 22.438358 -78.512585
1.320000 0.198000 190.210147 5.745522 22.657307 -78.538343
1.330000 0.199500 191.695166 5.880126 22.878028 -78.555672
1.340000 0.201000 193.181208 6.017300 23.100536 -78.564590
1.350000 0.202500 194.668282 6.157074 23.324852 -78.565115
1.360000 0.204000 196.156402 6.299479 23.550991 -78.557268
1.370000 0.205500 197.645579 6.444544 23.778972 -78.541068
1.380000 0.207000 199.135824 6.592300 24.008811 -78.516537
1.390000 0.208500 200.627150 6.742775 24.240526 -78.483695
0.010000 0.001500 1.408668 0.000901 1.112219 -1.501291
0.020000 0.003000 2.818793 0.002416 1.597831 -2.961602
0.030000 0.004500 4.229781 0.004232 1.951332 -4.384384
0.040000 0.006000 5.641421 0.006280 2.236871 -5.771950
0.050000 0.007500 7.053605 0.008554 2.480659 -7.126249
0.060000 0.009000 8.466269 0.011067 2.696506 -8.449025
0.070000 0.010500 9.879373 0.013844 2.892710 -9.741874
0.080000 0.012000 11.292896 0.016915 3.074677 -11.006277
0.090000 0.013500 12.706823 0.020309 3.246130 -12.243619
0.100000 0.015000 14.121146 0.024056 3.409729 -13.455200
0.110000 0.016500 15.535863 0.028183 3.567434 -14.642247
0.120000 0.018000 16.950973 0.032717 3.720715 -15.805916
0.130000 0.019500 18.366479 0.037680 3.870697 -16.947299
0.140000 0.021000 19.782383 0.043091 4.018244 -18.067431
0.150000 0.022500 21.198691 0.048969 4.164032 -19.167287
0.160000 0.024000 22.615406 0.055329 4.308587 -20.247792
0.170000 0.025500 24.032534 0.062182 4.452324 -21.309820
0.180000 0.027000 25.450080 0.069538 4.595564 -22.354196
0.190000 0.028500 26.868049 0.077405 4.738562 -23.381699
0.200000 0.030000 28.286445 0.085788 4.881513 -24.393064
0.210000 0.031500 29.705274 0.094691 5.024567 -25.388985
0.220000 0.033000 31.124539 0.104116 5.167838 -26.370115
0.230000 0.034500 32.544244 0.114062 5.311412 -27.337067
0.240000 0.036000 33.964392 0.124529 5.455347 -28.290420
0.250000 0.037500 35.384988 0.135514 5.599684 -29.230713
0.260000 0.039000 36.806034 0.147014 5.744450 -30.158454
0.270000 0.040500 38.227531 0.159024 5.889655 -31.074118
0.280000 0.042000 39.649483 0.171540 6.035303 -31.978148
0.290000 0.043500 41.071890 0.184557 6.181387 -32.870958
0.300000 0.045000 42.494755 0.198067 6.327897 -33.752932
0.310000 0.046500 43.918079 0.212066 6.474814 -34.624428
0.320000 0.048000 45.341862 0.226547 6.622119 -35.485778
0.330000 0.049500 46.766105 0.241503 6.769788 -36.337289
0.340000 0.051000 48.190808 0.256929 6.917798 -37.179244
0.350000 0.052500 49.615971 0.272819 7.066123 -38.011903
0.360000 0.054000 51.041596 0.289167 7.214736 -38.835507
0.370000 0.055500 52.467680 0.305968 7.363611 -39.650275
0.380000 0.057000 53.894225 0.323216 7.512724 -40.456408
0.390000 0.058500 55.321230 0.340909 7.662049 -41.254086
0.400000 0.060000 56.748694 0.359041 7.811562 -42.043477
0.410000 0.061500 58.176616 0.377611 7.961242 -42.824727
0.420000 0.063000 59.604997 0.396615 8.111068 -43.597972
0.430000 0.064500 61.033836 0.416052 8.261021 -44.363331
0.440000 0.066000 62.463131 0.435921 8.411082 -45.120908
0.450000 0.067500 63.892883 0.456223 8.561237 -45.870798
0.460000 0.069000 65.323092 0.476957 8.711471 -46.613081
0.470000 0.070500 66.753755 0.498127 8.861773 -47.347827
0.480000 0.072000 68.184874 0.519734 9.012133 -48.075096
0.490000 0.073500 69.616447 0.541781 9.162543 -48.794937
0.500000 0.075000 71.048475 0.564275 9.312996 -49.507390
0.510000 0.076500 72.480957 0.587219 9.463488 -50.212487
0.520000 0.078000 73.913893 0.610620 9.614017 -50.910253
0.530000 0.079500 75.347284 0.634485 9.764583 -51.600703
0.540000 0.081000 76.781130 0.658822 9.915186 -52.283848
0.550000 0.082500 78.215431 0.683641 10.065829 -52.959690
0.560000 0.084000 79.650187 0.708952 10.216517 -53.628226
0.570000 0.085500 81.085400 0.734765 10.367256 -54.289450
0.580000 0.087000 82.521071 0.761093 10.518055 -54.943346
0.590000 0.088500 83.957200 0.787948 10.668922 -55.589899
0.600000 0.090000 85.393788 0.815344 10.819868 -56.229085
0.610000 0.091500 86.830838 0.843295 10.970905 -56.860879
0.620000 0.093000 88.268350 0.871818 11.122047 -57.485252
0.630000 0.094500 89.706328 0.900928 11.273310 -58.102172
0.640000 0.096000 91.144772 0.930642 11.424708 -58.711603
0.650000 0.097500 92.583685 0.960979 11.576259 -59.313507
0.660000 0.099000 94.023070 0.991958 11.727982 -59.907845
0.670000 0.100500 95.462929 1.023599 11.879895 -60.494574
0.680000 0.102000 96.903266 1.055921 12.032020 -61.073651
0.690000 0.103500 98.344083 1.088946 12.184378 -61.645030
0.700000 0.105000 99.785384 1.122696 12.336991 -62.208665
0.710000 0.106500 101.227172 1.157194 12.489881 -62.764509
0.720000 0.108000 102.669452 1.192464 12.643074 -63.312513
0.730000 0.109500 104.112227 1.228529 12.796593 -63.852627
0.740000 0.111000 105.555502 1.265415 12.950465 -64.384803
0.750000 0.112500 106.999280 1.303146 13.104714 -64.908990
0.760000 0.114000 108.443568 1.341750 13.259368 -65.425139
0.770000 0.115500 109.888369 1.381254 13.414453 -65.933199
0.780000 0.117000 111.333690 1.421684 13.569998 -66.433120
0.790000 0.118500 112.779535 1.463068 13.726030 -66.924853
0.800000 0.120000 114.225909 1.505436 13.882579 -67.408349
0.810000 0.121500 115.672820 1.548816 14.039672 -67.883558
0.820000 0.123000 117.120273 1.593238 14.197341 -68.350433
0.830000 0.124500 118.568274 1.638733 14.355613 -68.808927
0.840000 0.126000 120.016829 1.685331 14.514520 -69.258993
0.850000 0.127500 121.465947 1.733064 14.674091 -69.700584
0.860000 0.129000 122.915632 1.781962 14.834357 -70.133658
0.870000 0.130500 124.365893 1.832058 14.995349 -70.558170
0.880000 0.132000 125.816737 1.883385 15.157098 -70.974078
0.890000 0.133500 127.268171 1.935976 15.319634 -71.381340
0.900000 0.135000 128.720203 1.989863 15.482989 -71.779918
0.910000 0.136500 130.172842 2.045081 15.647194 -72.169772
0.920000 0.138000 131.626095 2.101663 15.812280 -72.550866
0.930000 0.139500 133.079970 2.159644 15.978279 -72.923163
0.940000 0.141000 134.534476 2.219058 16.145222 -73.286630
0.950000 0.142500 135.989623 2.279941 16.313141 -73.641234
0.960000 0.144000 137.445417 2.342327 16.482066 -73.986943
0.970000 0.145500 138.901870 2.406252 16.652029 -74.323729
0.980000 0.147000 140.358990 2.471751 16.823062 -74.651563
0.990000 0.148500 141.816787 2.538861 16.995195 -74.970419
1.000000 0.150000 143.275269 2.607617 17.168460 -75.280272
1.010000 0.151500 144.734448 2.678056 17.342888 -75.581099
1.020000 0.153000 146.194332 2.750214 17.518509 -75.872878
1.030000 0.154500 147.654932 2.824128 17.695354 -76.155590
1.040000 0.156000 149.116259 2.899834 17.873454 -76.429216
1.050000 0.157500 150.578322 2.977370 18.052839 -76.693740
1.060000 0.159000 152.041133 3.056771 18.233539 -76.949147
1.070000 0.160500 153.504701 3.138076 18.415584 -77.195423
1.080000 0.162000 154.969039 3.221321 18.599004 -77.432557
1.090000 0.163500 156.434156 3.306543 18.783829 -77.660538
1.100000 0.165000 157.900064 3.393780 18.970088 -77.879357
1.110000 0.166500 159.366775 3.483069 19.157809 -78.089008
1.120000 0.168000 160.834300 3.574446 19.347022 -78.289484
1.130000 0.169500 162.302650 3.667950 19.537755 -78.480781
1.140000 0.171000 163.771836 3.763618 19.730037 -78.662897
1.150000 0.172500 165.241872 3.861486 19.923896 -78.835830
1.160000 0.174000 166.712768 3.961592 20.119358 -78.999580
1.170000 0.175500 168.184537 4.063974 20.316453 -79.154148
1.180000 0.177000 169.657191 4.168668 20.515206 -79.299537
1.190000 0.178500 171.130743 4.275711 20.715644 -79.435749
1.200000 0.180000 172.605203 4.385140 20.917795 -79.562791
1.210000 0.181500 174.080586 4.496993 21.121685 -79.680669
1.220000 0.183000 175.556903 4.611306 21.327338 -79.789388
1.230000 0.184500 177.034167 4.728115 21.534781 -79.888958
1.240000 0.186000 178.512391 4.847459 21.744040 -79.979387
1.250000 0.187500 179.991588 4.969372 21.955138 -80.060687
1.260000 0.189000 181.471771 5.093892 22.168101 -80.132867
1.270000 0.190500 182.952952 5.221055 22.382953 -80.195940
1.280000 0.192000 184.435146 5.350898 22.599717 -80.249917
1.290000 0.193500 185.918364 5.483455 22.818418 -80.294814
1.300000 0.195000 187.402620 5.618763 23.039078 -80.330643
1.310000 0.196500 188.887928 5.756859 23.261720 -80.357420
1.320000 0.198000 190.374301 5.897777 23.486368 -80.375160
1.330000 0.199500 191.861752 6.041553 23.713042 -80.383878
1.340000 0.201000 193.350295 6.188223 23.941765 -80.383592
1.350000 0.202500 194.839943 6.337822 24.172559 -80.374317
1.360000 0.204000 196.330711 6.490384 24.405445 -80.356072
1.370000 0.205500 197.822611 6.645946 24.640443 -80.328874
1.380000 0.207000 199.315658 6.804540 24.877574 -80.292740
1.390000 0.208500 200.809865 6.966203 25.116858 -80.247689
0.010000 0.001500 1.408687 0.000924 1.124499 -1.595904
0.020000 0.003000 2.818881 0.002529 1.626942 -3.142204
0.030000 0.004500 4.230004 0.004527 2.000806 -4.644021
0.040000 0.006000 5.641858 0.006869 2.309596 -6.104932
0.050000 0.007500 7.054342 0.009552 2.578988 -7.528008
0.060000 0.009000 8.467401 0.012593 2.822314 -8.916016
0.070000 0.010500 9.880998 0.016012 3.047436 -10.271494
0.080000 0.012000 11.295112 0.019827 3.259356 -11.596790
0.090000 0.013500 12.709729 0.024053 3.461419 -12.894082
0.100000 0.015000 14.124839 0.028700 3.655935 -14.165394
0.110000 0.016500 15.540435 0.033770 3.844535 -15.412602
0.120000 0.018000 16.956511 0.039265 4.028388 -16.637444
0.130000 0.019500 18.373063 0.045177 4.208336 -17.841522
0.140000 0.021000 19.790085 0.051497 4.384987 -19.026313
0.150000 0.022500 21.207573 0.058211 4.558779 -20.193170
0.160000 0.024000 22.625521 0.065301 4.730027 -21.343329
0.170000 0.025500 24.043923 0.072748 4.898949 -22.477913
0.180000 0.027000 25.462774 0.080530 5.065698 -23.597937
0.190000 0.028500 26.882066 0.088623 5.230373 -24.704316
0.200000 0.030000 28.301791 0.097005 5.393040 -25.797867
0.210000 0.031500 29.721943 0.105651 5.553733 -26.879317
0.220000 0.033000 31.142512 0.114537 5.712472 -27.949306
0.230000 0.034500 32.563490 0.123640 5.869263 -29.008394
0.240000 0.036000 33.984868 0.132938 6.024103 -30.057067
0.250000 0.037500 35.406637 0.142409 6.176987 -31.095741
0.260000 0.039000 36.828788 0.152036 6.327907 -32.124769
0.270000 0.040500 38.251313 0.161801 6.476859 -33.144444
0.280000 0.042000 39.674201 0.171688 6.623838 -34.155004
0.290000 0.043500 41.097445 0.181687 6.768847 -35.156638
0.300000 0.045000 42.521035 0.191786 6.911890 -36.149492
0.310000 0.046500 43.944964 0.201979 7.052979 -37.133668
0.320000 0.048000 45.369222 0.212261 7.192131 -38.109233
0.330000 0.049500 46.793804 0.222630 7.329369 -39.076222
0.340000 0.051000 48.218701 0.233088 7.464722 -40.034639
0.350000 0.052500 49.643907 0.243639 7.598226 -40.984465
0.360000 0.054000 51.069416 0.254289 7.729922 -41.925656
0.370000 0.055500 52.495222 0.265048 7.859856 -42.858149
0.380000 0.057000 53.921321 0.275929 7.988083 -43.781864
0.390000 0.058500 55.347708 0.286947 8.114659 -44.696708
0.400000 0.060000 56.774379 0.298121 8.239647 -45.602575
0.410000 0.061500 58.201332 0.309471 8.363116 -46.499349
0.420000 0.063000 59.628564 0.321020 8.485138 -47.386908
0.430000 0.064500 61.056073 0.332795 8.605788 -48.265121
0.440000 0.066000 62.483860 0.344823 8.725147 -49.133855
0.450000 0.067500 63.911923 0.357136 8.843298 -49.992974
0.460000 0.069000 65.340263 0.369766 8.960327 -50.842342
0.470000 0.070500 66.768881 0.382748 9.076325 -51.681819
0.480000 0.072000 68.197780 0.396121 9.191382 -52.511270
0.490000 0.073500 69.626961 0.409923 9.305593 -53.330560
0.500000 0.075000 71.056429 0.424195 9.419054 -54.139557
0.510000 0.076500 72.486188 0.438980 9.531863 -54.938135
0.520000 0.078000 73.916241 0.454324 9.644119 -55.726169
0.530000 0.079500 75.346596 0.470272 9.755922 -56.503541
0.540000 0.081000 76.777257 0.486873 9.867375 -57.270138
0.550000 0.082500 78.208233 0.504177 9.978578 -58.025854
0.560000 0.084000 79.639529 0.522234 10.089636 -58.770588
0.570000 0.085500 81.071156 0.541096 10.200651 -59.504246
0.580000 0.087000 82.503120 0.560817 10.311727 -60.226741
0.590000 0.088500 83.935433 0.581453 10.422967 -60.937992
0.600000 0.090000 85.368103 0.603057 10.534476 -61.637927
0.610000 0.091500 86.801142 0.625689 10.646356 -62.326478
0.620000 0.093000 88.234560 0.649405 10.758711 -63.003585
0.630000 0.094500 89.668370 0.674264 10.871644 -63.669198
0.640000 0.096000 91.102585 0.700326 10.985255 -64.323268
0.650000 0.097500 92.537216 0.727652 11.099648 -64.965756
0.660000 0.099000 93.972277 0.756303 11.214923 -65.596630
0.670000 0.100500 95.407784 0.786341 11.331179 -66.215861
0.680000 0.102000 96.843749 0.817829 11.448517 -66.823427
0.690000 0.103500 98.280188 0.850831 11.567033 -67.419311
0.700000 0.105000 99.717117 0.885410 11.686827 -68.003500
0.710000 0.106500 101.154551 0.921632 11.807993 -68.575988
0.720000 0.108000 102.592508 0.959563 11.930628 -69.136771
0.730000 0.109500 104.031003 0.999268 12.054825 -69.685847
0.740000 0.111000 105.470055 1.040814 12.180679 -70.223218
0.750000 0.112500 106.909682 1.084270 12.308280 -70.748891
0.760000 0.114000 108.349900 1.129702 12.437721 -71.262871
0.770000 0.115500 109.790730 1.177180 12.569091 -71.765166
0.780000 0.117000 111.232190 1.226773 12.702479 -72.255785
0.790000 0.118500 112.674300 1.278552 12.837972 -72.734737
0.800000 0.120000 114.117079 1.332587 12.975659 -73.202029
0.810000 0.121500 115.560548 1.388950 13.115623 -73.657670
0.820000 0.123000 117.004728 1.447713 13.257951 -74.101665
0.830000 0.124500 118.449639 1.508949 13.402725 -74.534018
0.840000 0.126000 119.895304 1.572733 13.550028 -74.954729
0.850000 0.127500 121.341743 1.639138 13.699942 -75.363796
0.860000 0.129000 122.788979 1.708242 13.852549 -75.761214
0.870000 0.130500 124.237034 1.780121 14.007927 -76.146971
0.880000 0.132000 125.685933 1.854853 14.166156 -76.521052
0.890000 0.133500 127.135696 1.932516 14.327314 -76.883435
0.900000 0.135000 128.586350 2.013190 14.491480 -77.234095
0.910000 0.136500 130.037917 2.096957 14.658729 -77.572997
0.920000 0.138000 131.490421 2.183898 14.829139 -77.900100
0.930000 0.139500 132.943888 2.274098 15.002784 -78.215358
0.940000 0.141000 134.398343 2.367642 15.179739 -78.518715
0.950000 0.142500 135.853811 2.464614 15.360080 -78.810106
0.960000 0.144000 137.310319 2.565104 15.543881 -79.089460
0.970000 0.145500 138.767892 2.669200 15.731214 -79.356695
0.980000 0.147000 140.226556 2.776992 15.922153 -79.611720
0.990000 0.148500 141.686340 2.888573 16.116771 -79.854436
1.000000 0.150000 143.147271 3.004036 16.315140 -80.084732
1.010000 0.151500 144.609376 3.123476 16.517333 -80.302488
1.020000 0.153000 146.072683 3.246991 16.723422 -80.507574
1.030000 0.154500 147.537222 3.374677 16.933478 -80.699849
1.040000 0.156000 149.003021 3.506637 17.147573 -80.879161
1.050000 0.157500 150.470110 3.642970 17.365779 -81.045349
1.060000 0.159000 151.938519 3.783781 17.588168 -81.198240
1.070000 0.160500 153.408277 3.929174 17.814810 -81.337649
1.080000 0.162000 154.879416 4.079257 18.045777 -81.463383
1.090000 0.163500 156.351967 4.234137 18.281141 -81.575237
1.100000 0.165000 157.825960 4.393924 18.520973 -81.672994
1.110000 0.166500 159.301430 4.558731 18.765344 -81.756429
1.120000 0.168000 160.778407 4.728670 19.014326 -81.825305
1.130000 0.169500 162.256924 4.903856 19.267990 -81.879375
1.140000 0.171000 163.737016 5.084406 19.526408 -81.918383
1.150000 0.172500 165.218715 5.270436 19.789652 -81.942063
1.160000 0.174000 166.702056 5.462065 20.057793 -81.950140
1.170000 0.175500 168.187073 5.659414 20.330903 -81.942330
1.180000 0.177000 169.673803 5.862604 20.609054 -81.918340
1.190000 0.178500 171.162279 6.071757 20.892318 -81.877871
1.200000 0.180000 172.652538 6.286997 21.180766 -81.820614
1.210000 0.181500 174.144616 6.508448 21.474471 -81.746256
1.220000 0.183000 175.638551 6.736235 21.773504 -81.654475
1.230000 0.184500 177.134380 6.970484 22.077938 -81.544946
1.240000 0.186000 178.632139 7.211319 22.387844 -81.417336
1.250000 0.187500 180.131867 7.458869 22.703293 -81.271311
1.260000 0.189000 181.633604 7.713258 23.024358 -81.106531
1.270000 0.190500 183.137386 7.974615 23.351109 -80.922654
1.280000 0.192000 184.643255 8.243064 23.683617 -80.719337
1.290000 0.193500 186.151248 8.518732 24.021955 -80.496234
1.300000 0.195000 187.661407 8.801744 24.366191 -80.252999
1.310000 0.196500 189.173772 9.092225 24.716396 -79.989288
1.320000 0.198000 190.688383 9.390299 25.072639 -79.704757
1.330000 0.199500 192.205281 9.696088 25.434990 -79.399064
1.340000 0.201000 193.724507 10.009714 25.803518 -79.071871
1.350000 0.202500 195.246104 10.331297 26.178290 -78.722843
1.360000 0.204000 196.770112 10.660955 26.559374 -78.351651
1.370000 0.205500 198.296575 10.998805 26.946836 -77.957969
1.380000 0.207000 199.825533 11.344960 27.340741 -77.541482
1.390000 0.208500 201.357031 11.699534 27.741155 -77.101878
0.010000 0.001500 1.408670 0.000907 1.113619 -1.595933
0.020000 0.003000 2.818816 0.002464 1.605240 -3.142143
0.030000 0.004500 4.229858 0.004384 1.968395 -4.643643
0.040000 0.006000 5.641600 0.006618 2.266644 -6.103903
0.050000 0.007500 7.053943 0.009170 2.525714 -7.525897
0.060000 0.009000 8.466831 0.012059 2.758989 -8.912296
0.070000 0.010500 9.880231 0.015310 2.974378 -10.265554
0.080000 0.012000 11.294123 0.018947 3.176930 -11.587941
0.090000 0.013500 12.708495 0.022991 3.370032 -12.881570
0.100000 0.015000 14.123341 0.027458 3.556034 -14.148405
0.110000 0.016500 15.538654 0.032359 3.736604 -15.390278
0.120000 0.018000 16.954433 0.037700 3.912944 -16.608893
0.130000 0.019500 18.370676 0.043482 4.085924 -17.805828
0.140000 0.021000 19.787380 0.049703 4.256179 -18.982548
0.150000 0.022500 21.204544 0.056355 4.424170 -20.140406
0.160000 0.024000 22.622165 0.063428 4.590228 -21.280647
0.170000 0.025500 24.040242 0.070907 4.754587 -22.404411
0.180000 0.027000 25.458770 0.078778 4.917410 -23.512744
0.190000 0.028500 26.877746 0.087023 5.078806 -24.606596
0.200000 0.030000 28.297165 0.095623 5.238842 -25.686828
0.210000 0.031500 29.717023 0.104558 5.397558 -26.754217
0.220000 0.033000 31.137314 0.113808 5.554968 -27.809460
0.230000 0.034500 32.558032 0.123353 5.711076 -28.853179
0.240000 0.036000 33.979171 0.133173 5.865872 -29.885925
0.250000 0.037500 35.400725 0.143251 6.019342 -30.908183
0.260000 0.039000 36.822687 0.153567 6.171467 -31.920377
0.270000 0.040500 38.245050 0.164106 6.322229 -32.922873
0.280000 0.042000 39.667808 0.174853 6.471610 -33.915982
0.290000 0.043500 41.090952 0.185796 6.619594 -34.899970
0.300000 0.045000 42.514478 0.196924 6.766171 -35.875055
0.310000 0.046500 43.938377 0.208227 6.911331 -36.841414
0.320000 0.048000 45.362644 0.219700 7.055074 -37.799187
0.330000 0.049500 46.787271 0.231339 7.197401 -38.748479
0.340000 0.051000 48.212254 0.243142 7.338321 -39.689366
0.350000 0.052500 49.637587 0.255110 7.477847 -40.621894
0.360000 0.054000 51.063264 0.267246 7.615999 -41.546084
0.370000 0.055500 52.489280 0.279557 7.752801 -42.461936
0.380000 0.057000 53.915632 0.292051 7.888284 -43.369430
0.390000 0.058500 55.342315 0.304740 8.022482 -44.268529
0.400000 0.060000 56.769326 0.317636 8.155438 -45.159180
0.410000 0.061500 58.196662 0.330756 8.287195 -46.041318
0.420000 0.063000 59.624322 0.344119 8.417803 -46.914865
0.430000 0.064500 61.052302 0.357745 8.547318 -47.779737
0.440000 0.066000 62.480603 0.371658 8.675797 -48.635841
0.450000 0.067500 63.909223 0.385883 8.803302 -49.483075
0.460000 0.069000 65.338163 0.400448 8.929899 -50.321338
0.470000 0.070500 66.767424 0.415384 9.055656 -51.150520
0.480000 0.072000 68.197006 0.430722 9.180645 -51.970511
0.490000 0.073500 69.626913 0.446496 9.304941 -52.781201
0.500000 0.075000 71.057147 0.462743 9.428621 -53.582477
0.510000 0.076500 72.487710 0.479500 9.551764 -54.374229
0.520000 0.078000 73.918607 0.496808 9.674452 -55.156347
0.530000 0.079500 75.349843 0.514707 9.796767 -55.928722
0.540000 0.081000 76.781422 0.533242 9.918794 -56.691248
0.550000 0.082500 78.213351 0.552456 10.040619 -57.443825
0.560000 0.084000 79.645636 0.572396 10.162330 -58.186351
0.570000 0.085500 81.078283 0.593111 10.284014 -58.918733
0.580000 0.087000 82.511301 0.614649 10.405762 -59.640878
0.590000 0.088500 83.944698 0.637061 10.527663 -60.352700
0.600000 0.090000 85.378483 0.660399 10.649807 -61.054117
0.610000 0.091500 86.812664 0.684716 10.772285 -61.745051
0.620000 0.093000 88.247253 0.710067 10.895189 -62.425428
0.630000 0.094500 89.682259 0.736507 11.018610 -63.095181
0.640000 0.096000 91.117693 0.764093 11.142640 -63.754246
0.650000 0.097500 92.553568 0.792882 11.267369 -64.402563
0.660000 0.099000 93.989896 0.822934 11.392890 -65.040078
0.670000 0.100500 95.426689 0.854307 11.519292 -65.666742
0.680000 0.102000 96.863960 0.887063 11.646668 -66.282507
0.690000 0.103500 98.301724 0.921262 11.775107 -66.887332
0.700000 0.105000 99.739994 0.956969 11.904700 -67.481177
0.710000 0.106500 101.178785 0.994245 12.035537 -68.064008
0.720000 0.108000 102.618112 1.033156 12.167706 -68.635793
0.730000 0.109500 104.057992 1.073765 12.301296 -69.196501
0.740000 0.111000 105.498440 1.116140 12.436395 -69.746105
0.750000 0.112500 106.939473 1.160347 12.573090 -70.284580
0.760000 0.114000 108.381107 1.206453 12.711469 -70.811901
0.770000 0.115500 109.823362 1.254528 12.851617 -71.328047
0.780000 0.117000 111.266253 1.304640 12.993619 -71.832993
0.790000 0.118500 112.709801 1.356859 13.137562 -72.326717
0.800000 0.120000 114.154023 1.411257 13.283528 -72.809198
0.810000 0.121500 115.598940 1.467906 13.431602 -73.280411
0.820000 0.123000 117.044569 1.526879 13.581865 -73.740332
0.830000 0.124500 118.490933 1.588249 13.734401 -74.188933
0.840000 0.126000 119.938051 1.652092 13.889290 -74.626186
0.850000 0.127500 121.385943 1.718483 14.046614 -75.052059
0.860000 0.129000 122.834632 1.787500 14.206453 -75.466517
0.870000 0.130500 124.284140 1.859219 14.368887 -75.869520
0.880000 0.132000 125.734487 1.933722 14.533994 -76.261027
0.890000 0.133500 127.185698 2.011087 14.701854 -76.640987
0.900000 0.135000 128.637793 2.091396 14.872544 -77.009350
0.910000 0.136500 130.090798 2.174733 15.046143 -77.366055
0.920000 0.138000 131.544736 2.261180 15.222726 -77.711039
0.930000 0.139500 132.999631 2.350824 15.402372 -78.044229
0.940000 0.141000 134.455507 2.443751 15.585156 -78.365548
0.950000 0.142500 135.912389 2.540049 15.771154 -78.674910
0.960000 0.144000 137.370304 2.639808 15.960442 -78.972221
0.970000 0.145500 138.829275 2.743118 16.153096 -79.257381
0.980000 0.147000 140.289331 2.850072 16.349190 -79.530280
0.990000 0.148500 141.750497 2.960764 16.548799 -79.790800
1.000000 0.150000 143.212800 3.075290 16.751998 -80.038814
1.010000 0.151500 144.676268 3.193747 16.958862 -80.274185
1.020000 0.153000 146.140928 3.316232 17.169466 -80.496768
1.030000 0.154500 147.606810 3.442848 17.383882 -80.706408
1.040000 0.156000 149.073941 3.573696 17.602186 -80.902940
1.050000 0.157500 150.542351 3.708879 17.824451 -81.086189
1.060000 0.159000 152.012070 3.848503 18.050752 -81.255971
1.070000 0.160500 153.483127 3.992675 18.281163 -81.412092
1.080000 0.162000 154.955553 4.141503 18.515758 -81.554346
1.090000 0.163500 156.429379 4.295098 18.754610 -81.682520
1.100000 0.165000 157.904636 4.453572 18.997795 -81.796390
1.110000 0.166500 159.381357 4.617037 19.245387 -81.895721
1.120000 0.168000 160.859573 4.785609 19.497459 -81.980270
1.130000 0.169500 162.339318 4.959404 19.754086 -82.049784
1.140000 0.171000 163.820624 5.138541 20.015343 -82.104001
1.150000 0.172500 165.303525 5.323137 20.281303 -82.142650
1.160000 0.174000 166.788055 5.513314 20.552042 -82.165451
1.170000 0.175500 168.274250 5.709194 20.827633 -82.172117
1.180000 0.177000 169.762143 5.910899 21.108152 -82.162351
1.190000 0.178500 171.251771 6.118553 21.393674 -82.135852
1.200000 0.180000 172.743169 6.332281 21.684271 -82.092308
1.210000 0.181500 174.236374 6.552208 21.980021 -82.031405
1.220000 0.183000 175.731422 6.778461 22.280996 -81.952818
1.230000 0.184500 177.228352 7.011166 22.587271 -81.856222
1.240000 0.186000 178.727199 7.250452 22.898921 -81.741284
1.250000 0.187500 180.228004 7.496445 23.216020 -81.607668
1.260000 0.189000 181.730803 7.749272 23.538643 -81.455036
1.270000 0.190500 183.235637 8.009062 23.866862 -81.283046
1.280000 0.192000 184.742544 8.275942 24.200751 -81.091354
1.290000 0.193500 186.251564 8.550039 24.540384 -80.879617
1.300000 0.195000 187.762737 8.831479 24.885833 -80.647491
1.310000 0.196500 189.276104 9.120387 25.237171 -80.394631
1.320000 0.198000 190.791705 9.416889 25.594471 -80.120696
1.330000 0.199500 192.309581 9.721108 25.957802 -79.825347
1.340000 0.201000 193.829774 10.033166 26.327236 -79.508246
1.350000 0.202500 195.352326 10.353185 26.702844 -79.169062
1.360000 0.204000 196.877278 10.681282 27.084694 -78.807467
1.370000 0.205500 198.404672 11.017575 27.472855 -78.423140
1.380000 0.207000 199.934551 11.362180 27.867395 -78.015766
1.390000 0.208500 201.466957 11.715208 28.268381 -77.585037
0.010000 0.001500 1.408637 0.000871 1.091170 -1.512138
0.020000 0.003000 2.818669 0.002296 1.556480 -2.982389
0.030000 0.004500 4.229506 0.003969 1.890267 -4.414377
0.040000 0.006000 5.640940 0.005826 2.156612 -5.810501
0.050000 0.007500 7.052863 0.007860 2.381685 -7.172774
0.060000 0.009000 8.465213 0.010092 2.579263 -8.502989
0.070000 0.010500 9.877955 0.012547 2.757620 -9.802785
0.080000 0.012000 11.291066 0.015259 2.922142 -11.073684
0.090000 0.013500 12.704533 0.018259 3.076534 -12.317106
0.100000 0.015000 14.118352 0.021579 3.223442 -13.534386
0.110000 0.016500 15.532519 0.025250 3.364810 -14.726782
0.120000 0.018000 16.947038 0.029299 3.502099 -15.895477
0.130000 0.019500 18.361910 0.033751 3.636418 -17.041593
0.140000 0.021000 19.777141 0.038628 3.768626 -18.166189
0.150000 0.022500 21.192736 0.043949 3.899387 -19.270265
0.160000 0.024000 22.608701 0.049732 4.029219 -20.354768
0.170000 0.025500 24.025042 0.055990 4.158528 -21.420592
0.180000 0.027000 25.441766 0.062735 4.287630 -22.468582
0.190000 0.028500 26.858878 0.069976 4.416770 -23.499536
0.200000 0.030000 28.276384 0.077720 4.546138 -24.514204
0.210000 0.031500 29.694290 0.085973 4.675879 -25.513297
0.220000 0.033000 31.112601 0.094737 4.806102 -26.497480
0.230000 0.034500 32.531323 0.104015 4.936886 -27.467381
0.240000 0.036000 33.950458 0.113808 5.068286 -28.423587
0.250000 0.037500 35.370013 0.124114 5.200339 -29.366651
0.260000 0.039000 36.789990 0.134932 5.333067 -30.297088
0.270000 0.040500 38.210392 0.146260 5.466479 -31.215381
0.280000 0.042000 39.631224 0.158094 5.600573 -32.121980
0.290000 0.043500 41.052487 0.170431 5.735342 -33.017305
0.300000 0.045000 42.474185 0.183268 5.870772 -33.901746
0.310000 0.046500 43.896318 0.196599 6.006844 -34.775663
0.320000 0.048000 45.318890 0.210422 6.143535 -35.639392
0.330000 0.049500 46.741901 0.224731 6.280822 -36.493242
0.340000 0.051000 48.165353 0.239523 6.418678 -37.337497
0.350000 0.052500 49.589247 0.254794 6.557079 -38.172419
0.360000 0.054000 51.013584 0.270541 6.695996 -38.998248
0.370000 0.055500 52.438365 0.286762 6.835405 -39.815202
0.380000 0.057000 53.863591 0.303454 6.975279 -40.623481
0.390000 0.058500 55.289262 0.320615 7.115594 -41.423265
0.400000 0.060000 56.715380 0.338245 7.256328 -42.214716
0.410000 0.061500 58.141944 0.356343 7.397458 -42.997982
0.420000 0.063000 59.568955 0.374911 7.538965 -43.773192
0.430000 0.064500 60.996414 0.393949 7.680832 -44.540462
0.440000 0.066000 62.424321 0.413461 7.823041 -45.299895
0.450000 0.067500 63.852677 0.433449 7.965580 -46.051579
0.460000 0.069000 65.281482 0.453918 8.108436 -46.795592
0.470000 0.070500 66.710738 0.474873 8.251600 -47.531998
0.480000 0.072000 68.140445 0.496320 8.395063 -48.260852
0.490000 0.073500 69.570603 0.518267 8.538821 -48.982199
0.500000 0.075000 71.001215 0.540722 8.682869 -49.696075
0.510000 0.076500 72.432281 0.563695 8.827206 -50.402507
0.520000 0.078000 73.863803 0.587195 8.971832 -51.101514
0.530000 0.079500 75.295782 0.611234 9.116751 -51.793107
0.540000 0.081000 76.728219 0.635825 9.261965 -52.477291
0.550000 0.082500 78.161117 0.660981 9.407482 -53.154066
0.560000 0.084000 79.594478 0.686718 9.553310 -53.823422
0.570000 0.085500 81.028304 0.713049 9.699458 -54.485349
0.580000 0.087000 82.462597 0.739993 9.845937 -55.139828
0.590000 0.088500 83.897359 0.767567 9.992761 -55.786838
0.600000 0.090000 85.332595 0.795789 10.139945 -56.426352
0.610000 0.091500 86.768307 0.824679 10.287504 -57.058341
0.620000 0.093000 88.204497 0.854259 10.435455 -57.682772
0.630000 0.094500 89.641171 0.884548 10.583819 -58.299610
0.640000 0.096000 91.078331 0.915571 10.732615 -58.908815
0.650000 0.097500 92.515982 0.947349 10.881864 -59.510347
0.660000 0.099000 93.954127 0.979909 11.031589 -60.104164
0.670000 0.100500 95.392772 1.013275 11.181813 -60.690220
0.680000 0.102000 96.831921 1.047473 11.332562 -61.268469
0.690000 0.103500 98.271580 1.082531 11.483862 -61.838865
0.700000 0.105000 99.711752 1.118475 11.635738 -62.401358
0.710000 0.106500 101.152445 1.155336 11.788218 -62.955898
0.720000 0.108000 102.593664 1.193142 11.941331 -63.502438
0.730000 0.109500 104.035414 1.231924 12.095106 -64.040924
0.740000 0.111000 105.477703 1.271712 12.249572 -64.571307
0.750000 0.112500 106.920536 1.312539 12.404761 -65.093536
0.760000 0.114000 108.363920 1.354437 12.560703 -65.607560
0.770000 0.115500 109.807863 1.397439 12.717430 -66.113327
0.780000 0.117000 111.252372 1.441579 12.874975 -66.610787
0.790000 0.118500 112.697454 1.486892 13.033369 -67.099890
0.800000 0.120000 114.143118 1.533412 13.192647 -67.580585
0.810000 0.121500 115.589370 1.581176 13.352841 -68.052823
0.820000 0.123000 117.036220 1.630221 13.513986 -68.516555
0.830000 0.124500 118.483677 1.680582 13.676117 -68.971734
0.840000 0.126000 119.931748 1.732298 13.839267 -69.418311
0.850000 0.127500 121.380443 1.785407 14.003471 -69.856240
0.860000 0.129000 122.829771 1.839947 14.168765 -70.285476
0.870000 0.130500 124.279742 1.895958 14.335184 -70.705974
0.880000 0.132000 125.730365 1.953478 14.502764 -71.117689
0.890000 0.133500 127.181650 2.012550 14.671539 -71.520579
0.900000 0.135000 128.633609 2.073212 14.841546 -71.914602
0.910000 0.136500 130.086250 2.135506 15.012820 -72.299718
0.920000 0.138000 131.539585 2.199473 15.185398 -72.675885
0.930000 0.139500 132.993624 2.265155 15.359315 -73.043066
0.940000 0.141000 134.448380 2.332595 15.534607 -73.401223
0.950000 0.142500 135.903862 2.401835 15.711310 -73.750319
0.960000 0.144000 137.360082 2.472918 15.889461 -74.090319
0.970000 0.145500 138.817053 2.545887 16.069094 -74.421187
0.980000 0.147000 140.274786 2.620786 16.250246 -74.742890
0.990000 0.148500 141.733293 2.697659 16.432952 -75.055395
1.000000 0.150000 143.192587 2.776550 16.617249 -75.358671
1.010000 0.151500 144.652680 2.857505 16.803171 -75.652686
1.020000 0.153000 146.113585 2.940566 16.990754 -75.937411
1.030000 0.154500 147.575315 3.025781 17.180033 -76.212817
1.040000 0.156000 149.037883 3.113194 17.371044 -76.478875
1.050000 0.157500 150.501302 3.202851 17.563821 -76.735558
1.060000 0.159000 151.965586 3.294797 17.758400 -76.982839
1.070000 0.160500 153.430748 3.389080 17.954814 -77.220692
1.080000 0.162000 154.896802 3.485744 18.153098 -77.449091
1.090000 0.163500 156.363762 3.584837 18.353287 -77.668013
1.100000 0.165000 157.831643 3.686406 18.555414 -77.877431
1.110000 0.166500 159.300459 3.790497 18.759514 -78.077323
1.120000 0.168000 160.770224 3.897157 18.965619 -78.267666
1.130000 0.169500 162.240953 4.006434 19.173764 -78.448436
1.140000 0.171000 163.712661 4.118375 19.383980 -78.619610
1.150000 0.172500 165.185362 4.233028 19.596302 -78.781167
1.160000 0.174000 166.659072 4.350440 19.810761 -78.933084
1.170000 0.175500 168.133807 4.470660 20.027391 -79.075339
1.180000 0.177000 169.609581 4.593735 20.246222 -79.207912
1.190000 0.178500 171.086411 4.719713 20.467288 -79.330778
1.200000 0.180000 172.564311 4.848643 20.690619 -79.443919
1.210000 0.181500 174.043299 4.980574 20.916247 -79.547310
1.220000 0.183000 175.523389 5.115553 21.144202 -79.640932
1.230000 0.184500 177.004598 5.253629 21.374517 -79.724761
1.240000 0.186000 178.486943 5.394852 21.607220 -79.798777
1.250000 0.187500 179.970439 5.539269 21.842342 -79.862956
1.260000 0.189000 181.455104 5.686930 22.079914 -79.917276
1.270000 0.190500 182.940953 5.837884 22.319965 -79.961714
1.280000 0.192000 184.428004 5.992179 22.562523 -79.996248
1.290000 0.193500 185.916274 6.149866 22.807619 -80.020853
1.300000 0.195000 187.405780 6.310992 23.055281 -80.035507
1.310000 0.196500 188.896538 6.475607 23.305537 -80.040184
1.320000 0.198000 190.388566 6.643761 23.558416 -80.034860
1.330000 0.199500 191.881882 6.815503 23.813946 -80.019510
1.340000 0.201000 193.376503 6.990882 24.072153 -79.994108
1.350000 0.202500 194.872446 7.169947 24.333067 -79.958628
1.360000 0.204000 196.369729 7.352748 24.596713 -79.913043
1.370000 0.205500 197.868371 7.539335 24.863118 -79.857326
1.380000 0.207000 199.368388 7.729756 25.132309 -79.791448
1.390000 0.208500 200.869799 7.924061 25.404312 -79.715382
0.010000 0.001500 1.408670 0.000905 1.113440 -1.539405
0.020000 0.003000 2.818807 0.002442 1.602381 -3.034571
0.030000 0.004500 4.229824 0.004307 1.960796 -4.489703
0.040000 0.006000 5.641515 0.006442 2.252529 -5.907641
0.050000 0.007500 7.053777 0.008842 2.503553 -7.290795
0.060000 0.009000 8.466547 0.011521 2.727467 -8.641323
0.070000 0.010500 9.879790 0.014503 2.932379 -9.961205
0.080000 0.012000 11.293482 0.017813 3.123522 -11.252278
0.090000 0.013500 12.707610 0.021473 3.304454 -12.516255
0.100000 0.015000 14.122165 0.025505 3.477686 -13.754742
0.110000 0.016500 15.537143 0.029926 3.645033 -14.969240
0.120000 0.018000 16.952541 0.034751 3.807835 -16.161158
0.130000 0.019500 18.368358 0.039989 3.967089 -17.331816
0.140000 0.021000 19.784594 0.045647 4.123547 -18.482447
0.150000 0.022500 21.201250 0.051728 4.277777 -19.614204
0.160000 0.024000 22.618325 0.058232 4.430208 -20.728161
0.170000 0.025500 24.035820 0.065156 4.581163 -21.825319
0.180000 0.027000 25.453734 0.072495 4.730883 -22.906603
0.190000 0.028500 26.872067 0.080241 4.879547 -23.972875
0.200000 0.030000 28.290819 0.088386 5.027286 -25.024926
0.210000 0.031500 29.709987 0.096918 5.174191 -26.063485
0.220000 0.033000 31.129571 0.105826 5.320327 -27.089223
0.230000 0.034500 32.549568 0.115097 5.465732 -28.102749
0.240000 0.036000 33.969976 0.124719 5.610432 -29.104622
0.250000 0.037500 35.390791 0.134679 5.754436 -30.095346
0.260000 0.039000 36.812012 0.144964 5.897747 -31.075376
0.270000 0.040500 38.233635 0.155561 6.040359 -32.045122
0.280000 0.042000 39.655655 0.166459 6.182263 -33.004950
0.290000 0.043500 41.078070 0.177646 6.323448 -33.955183
0.300000 0.045000 42.500876 0.189112 6.463901 -34.896108
0.310000 0.046500 43.924068 0.200847 6.603610 -35.827974
0.320000 0.048000 45.347643 0.212845 6.742562 -36.750999
0.330000 0.049500 46.771597 0.225099 6.880749 -37.665366
0.340000 0.051000 48.195926 0.237603 7.018163 -38.571232
0.350000 0.052500 49.620627 0.250354 7.154799 -39.468727
0.360000 0.054000 51.045695 0.263351 7.290657 -40.357954
0.370000 0.055500 52.471128 0.276593 7.425737 -41.238995
0.380000 0.057000 53.896923 0.290082 7.560046 -42.111913
0.390000 0.058500 55.323075 0.303821 7.693591 -42.976747
0.400000 0.060000 56.749583 0.317816 7.826385 -43.833523
0.410000 0.061500 58.176444 0.332074 7.958443 -44.682250
0.420000 0.063000 59.603656 0.346603 8.089785 -45.522922
0.430000 0.064500 61.031218 0.361415 8.220434 -46.355522
0.440000 0.066000 62.459127 0.376521 8.350415 -47.180018
0.450000 0.067500 63.887384 0.391937 8.479756 -47.996371
0.460000 0.069000 65.315986 0.407679 8.608491 -48.804533
0.470000 0.070500 66.744934 0.423763 8.736655 -49.604447
0.480000 0.072000 68.174228 0.440211 8.864284 -50.396049
0.490000 0.073500 69.603869 0.457043 8.991420 -51.179269
0.500000 0.075000 71.033858 0.474282 9.118106 -51.954033
0.510000 0.076500 72.464196 0.491954 9.244387 -52.720263
0.520000 0.078000 73.894884 0.510084 9.370309 -53.477875
0.530000 0.079500 75.325926 0.528700 9.495924 -54.226786
0.540000 0.081000 76.757324 0.547832 9.621282 -54.966909
0.550000 0.082500 78.189081 0.567509 9.746437 -55.698155
0.560000 0.084000 79.621201 0.587766 9.871443 -56.420435
0.570000 0.085500 81.053688 0.608635 9.996356 -57.133660
0.580000 0.087000 82.486547 0.630150 10.121235 -57.837741
0.590000 0.088500 83.919783 0.652350 10.246138 -58.532589
0.600000 0.090000 85.353401 0.675270 10.371126 -59.218117
0.610000 0.091500 86.787408 0.698950 10.496259 -59.894236
0.620000 0.093000 88.221809 0.723430 10.621599 -60.560864
0.630000 0.094500 89.656611 0.748750 10.747209 -61.217916
0.640000 0.096000 91.091823 0.774952 10.873153 -61.865313
0.650000 0.097500 92.527451 0.802080 10.999494 -62.502974
0.660000 0.099000 93.963503 0.830179 11.126296 -63.130824
0.670000 0.100500 95.399989 0.859291 11.253626 -63.748790
0.680000 0.102000 96.836918 0.889465 11.381547 -64.356800
0.690000 0.103500 98.274298 0.920746 11.510125 -64.954787
0.700000 0.105000 99.712140 0.953182 11.639427 -65.542685
0.710000 0.106500 101.150454 0.986822 11.769517 -66.120434
0.720000 0.108000 102.589250 1.021715 11.900461 -66.687973
0.730000 0.109500 104.028540 1.057910 12.032325 -67.245247
0.740000 0.111000 105.468334 1.095459 12.165176 -67.792202
0.750000 0.112500 106.908646 1.134412 12.299077 -68.328789
0.760000 0.114000 108.349487 1.174822 12.434095 -68.854961
0.770000 0.115500 109.790869 1.216741 12.570295 -69.370673
0.780000 0.117000 111.232806 1.260222 12.707741 -69.875883
0.790000 0.118500 112.675310 1.305319 12.846499 -70.370553
0.800000 0.120000 114.118396 1.352086 12.986632 -70.854647
0.810000 0.121500 115.562077 1.400578 13.128205 -71.328130
0.820000 0.123000 117.006367 1.450849 13.271280 -71.790970
0.830000 0.124500 118.451282 1.502957 13.415921 -72.243138
0.840000 0.126000 119.896836 1.556957 13.562191 -72.684606
0.850000 0.127500 121.343044 1.612905 13.710152 -73.115348
0.860000 0.129000 122.789923 1.670860 13.859864 -73.535340
0.870000 0.130500 124.237486 1.730878 14.011391 -73.944558
0.880000 0.132000 125.685752 1.793017 14.164791 -74.342982
0.890000 0.133500 127.134737 1.857336 14.320126 -74.730589
0.900000 0.135000 128.584456 1.923894 14.477454 -75.107361
0.910000 0.136500 130.034928 1.992750 14.636836 -75.473277
0.920000 0.138000 131.486169 2.063964 14.798329 -75.828319
0.930000 0.139500 132.938198 2.137596 14.961991 -76.172468
0.940000 0.141000 134.391031 2.213706 15.127880 -76.505705
0.950000 0.142500 135.844688 2.292356 15.296053 -76.828010
0.960000 0.144000 137.299186 2.373606 15.466566 -77.139364
0.970000 0.145500 138.754544 2.457519 15.639475 -77.439746
0.980000 0.147000 140.210781 2.544157 15.814836 -77.729136
0.990000 0.148500 141.667916 2.633583 15.992702 -78.007510
1.000000 0.150000 143.125969 2.725860 16.173128 -78.274845
1.010000 0.151500 144.584959 2.821051 16.356167 -78.531116
1.020000 0.153000 146.044907 2.919221 16.541874 -78.776295
1.030000 0.154500 147.505831 3.020434 16.730300 -79.010355
1.040000 0.156000 148.967754 3.124755 16.921498 -79.233263
1.050000 0.157500 150.430694 3.232250 17.115519 -79.444987
1.060000 0.159000 151.894674 3.342984 17.312414 -79.645492
1.070000 0.160500 153.359714 3.457025 17.512235 -79.834739
1.080000 0.162000 154.825835 3.574439 17.715031 -80.012687
1.090000 0.163500 156.293059 3.695294 17.920852 -80.179292
1.100000 0.165000 157.761408 3.819658 18.129748 -80.334509
1.110000 0.166500 159.230904 3.947599 18.341767 -80.478287
1.120000 0.168000 160.701569 4.079188 18.556959 -80.610573
1.130000 0.169500 162.173425 4.214492 18.775370 -80.731311
1.140000 0.171000 163.646496 4.353583 18.997050 -80.840442
1.150000 0.172500 165.120803 4.496531 19.222045 -80.937902
1.160000 0.174000 166.596370 4.643407 19.450402 -81.023625
1.170000 0.175500 168.073221 4.794284 19.682168 -81.097540
1.180000 0.177000 169.551378 4.949234 19.917389 -81.159575
1.190000 0.178500 171.030866 5.108329 20.156112 -81.209651
1.200000 0.180000 172.511709 5.271642 20.398381 -81.247688
1.210000 0.181500 173.993930 5.439248 20.644242 -81.273601
1.220000 0.183000 175.477554 5.611222 20.893740 -81.287302
1.230000 0.184500 176.962607 5.787636 21.146919 -81.288700
1.240000 0.186000 178.449111 5.968568 21.403824 -81.277698
1.250000 0.187500 179.937094 6.154093 21.664499 -81.254198
1.260000 0.189000 181.426579 6.344286 21.928988 -81.218099
1.270000 0.190500 182.917592 6.539224 22.197334 -81.169293
1.280000 0.192000 184.410159 6.738984 22.469579 -81.107674
1.290000 0.193500 185.904306 6.943644 22.745768 -81.033128
1.300000 0.195000 187.400059 7.153280 23.025942 -80.945540
1.310000 0.196500 188.897443 7.367971 23.310143 -80.844794
1.320000 0.198000 190.396486 7.587794 23.598414 -80.730768
1.330000 0.199500 191.897214 7.812828 23.890796 -80.603339
1.340000 0.201000 193.399654 8.043150 24.187331 -80.462382
1.350000 0.202500 194.903832 8.278840 24.488059 -80.307769
1.360000 0.204000 196.409776 8.519976 24.793021 -80.139369
1.370000 0.205500 197.917514 8.766636 25.102257 -79.957052
1.380000 0.207000 199.427072 9.018898 25.415808 -79.760682
1.390000 0.208500 200.938479 9.276842 25.733713 -79.550127
0.010000 0.001500 1.408626 0.000859 1.083718 -1.505964
0.020000 0.003000 2.818624 0.002249 1.541195 -2.970533
0.030000 0.004500 4.229401 0.003858 1.866873 -4.397194
0.040000 0.006000 5.640749 0.005624 2.124891 -5.788249
0.050000 0.007500 7.052561 0.007539 2.341464 -7.145632
0.060000 0.009000 8.464774 0.009623 2.530409 -8.471061
0.070000 0.010500 9.877350 0.011903 2.700034 -9.766109
0.080000 0.012000 11.290269 0.014412 2.855761 -11.032231
0.090000 0.013500 12.703518 0.017185 3.001322 -12.270790
0.100000 0.015000 14.117091 0.020255 3.139393 -13.483063
0.110000 0.016500 15.530987 0.023654 3.271948 -14.670254
0.120000 0.018000 16.945208 0.027412 3.400469 -15.833500
0.130000 0.019500 18.359759 0.031558 3.526095 -16.973875
0.140000 0.021000 19.774644 0.036116 3.649703 -18.092396
0.150000 0.022500 21.189870 0.041109 3.771982 -19.190027
0.160000 0.024000 22.605443 0.046557 3.893469 -20.267681
0.170000 0.025500 24.021372 0.052477 4.014590 -21.326221
0.180000 0.027000 25.437663 0.058886 4.135677 -22.366465
0.190000 0.028500 26.854324 0.065795 4.256995 -23.389189
0.200000 0.030000 28.271362 0.073215 4.378747 -24.395124
0.210000 0.031500 29.688784 0.081156 4.501092 -25.384965
0.220000 0.033000 31.106597 0.089625 4.624153 -26.359366
0.230000 0.034500 32.524807 0.098627 4.748019 -27.318945
0.240000 0.036000 33.943419 0.108165 4.872757 -28.264284
0.250000 0.037500 35.362441 0.118243 4.998414 -29.195934
0.260000 0.039000 36.781876 0.128863 5.125017 -30.114412
0.270000 0.040500 38.201730 0.140025 5.252585 -31.020202
0.280000 0.042000 39.622007 0.151728 5.381121 -31.913763
0.290000 0.043500 41.042712 0.163972 5.510624 -32.795521
0.300000 0.045000 42.463849 0.176756 5.641081 -33.665878
0.310000 0.046500 43.885420 0.190077 5.772478 -34.525208
0.320000 0.048000 45.307430 0.203934 5.904795 -35.373862
0.330000 0.049500 46.729881 0.218323 6.038009 -36.212164
0.340000 0.051000 48.152777 0.233243 6.172094 -37.040420
0.350000 0.052500 49.576119 0.248692 6.307023 -37.858909
0.360000 0.054000 50.999910 0.264666 6.442770 -38.667894
0.370000 0.055500 52.424151 0.281165 6.579304 -39.467616
0.380000 0.057000 53.848846 0.298186 6.716600 -40.258298
0.390000 0.058500 55.273996 0.315727 6.854628 -41.040144
0.400000 0.060000 56.699602 0.333789 6.993363 -41.813343
0.410000 0.061500 58.125666 0.352370 7.132777 -42.578067
0.420000 0.063000 59.552189 0.371470 7.272847 -43.334473
0.430000 0.064500 60.979174 0.391091 7.413548 -44.082703
0.440000 0.066000 62.406621 0.411233 7.554859 -44.822887
0.450000 0.067500 63.834531 0.431899 7.696760 -45.555141
0.460000 0.069000 65.262907 0.453091 7.839231 -46.279569
0.470000 0.070500 66.691749 0.474813 7.982256 -46.996265
0.480000 0.072000 68.121059 0.497070 8.125820 -47.705309
0.490000 0.073500 69.550838 0.519866 8.269908 -48.406774
0.500000 0.075000 70.981088 0.543207 8.414510 -49.100723
0.510000 0.076500 72.411811 0.567100 8.559616 -49.787210
0.520000 0.078000 73.843007 0.591552 8.705216 -50.466279
0.530000 0.079500 75.274679 0.616573 8.851306 -51.137968
0.540000 0.081000 76.706828 0.642171 8.997880 -51.802307
0.550000 0.082500 78.139457 0.668356 9.144936 -52.459321
0.560000 0.084000 79.572568 0.695141 9.292473 -53.109026
0.570000 0.085500 81.006162 0.722535 9.440490 -53.751432
0.580000 0.087000 82.440242 0.750554 9.588990 -54.386547
0.590000 0.088500 83.874811 0.779209 9.737976 -55.014371
0.600000 0.090000 85.309871 0.808516 9.887453 -55.634900
0.610000 0.091500 86.745425 0.838491 10.037429 -56.248126
0.620000 0.093000 88.181476 0.869149 10.187910 -56.854036
0.630000 0.094500 89.618027 0.900507 10.338906 -57.452615
0.640000 0.096000 91.055081 0.932584 10.490427 -58.043843
0.650000 0.097500 92.492642 0.965398 10.642485 -58.627699
0.660000 0.099000 93.930714 0.998970 10.795094 -59.204158
0.670000 0.100500 95.369301 1.033318 10.948266 -59.773191
0.680000 0.102000 96.808406 1.068465 11.102018 -60.334769
0.690000 0.103500 98.248034 1.104433 11.256364 -60.888861
0.700000 0.105000 99.688189 1.141244 11.411323 -61.435433
0.710000 0.106500 101.128876 1.178921 11.566913 -61.974451
0.720000 0.108000 102.570100 1.217490 11.723152 -62.505877
0.730000 0.109500 104.011867 1.256974 11.880060 -63.029674
0.740000 0.111000 105.454180 1.297400 12.037658 -63.545803
0.750000 0.112500 106.897046 1.338793 12.195967 -64.054226
0.760000 0.114000 108.340471 1.381181 12.355009 -64.554901
0.770000 0.115500 109.784460 1.424592 12.514807 -65.047789
0.780000 0.117000 111.229020 1.469052 12.675384 -65.532848
0.790000 0.118500 112.674157 1.514593 12.836764 -66.010037
0.800000 0.120000 114.119877 1.561242 12.998971 -66.479315
0.810000 0.121500 115.566187 1.609030 13.162031 -66.940639
0.820000 0.123000 117.013094 1.657988 13.325968 -67.393969
0.830000 0.124500 118.460606 1.708147 13.490810 -67.839264
0.840000 0.126000 119.908729 1.759538 13.656581 -68.276482
0.850000 0.127500 121.357472 1.812193 13.823309 -68.705582
0.860000 0.129000 122.806842 1.866146 13.991020 -69.126525
0.870000 0.130500 124.256846 1.921430 14.159742 -69.539270
0.880000 0.132000 125.707494 1.978078 14.329503 -69.943780
0.890000 0.133500 127.158794 2.036124 14.500330 -70.340014
0.900000 0.135000 128.610754 2.095604 14.672251 -70.727935
0.910000 0.136500 130.063383 2.156551 14.845295 -71.107507
0.920000 0.138000 131.516690 2.219002 15.019489 -71.478691
0.930000 0.139500 132.970683 2.282992 15.194863 -71.841454
0.940000 0.141000 134.425374 2.348557 15.371446 -72.195760
0.950000 0.142500 135.880770 2.415734 15.549265 -72.541576
0.960000 0.144000 137.336882 2.484560 15.728351 -72.878867
0.970000 0.145500 138.793720 2.555071 15.908731 -73.207603
0.980000 0.147000 140.251294 2.627306 16.090435 -73.527752
0.990000 0.148500 141.709614 2.701302 16.273492 -73.839283
1.000000 0.150000 143.168690 2.777097 16.457931 -74.142168
1.010000 0.151500 144.628533 2.854730 16.643782 -74.436378
1.020000 0.153000 146.089154 2.934239 16.831072 -74.721885
1.030000 0.154500 147.550564 3.015663 17.019831 -74.998663
1.040000 0.156000 149.012774 3.099041 17.210088 -75.266687
1.050000 0.157500 150.475795 3.184412 17.401872 -75.525931
1.060000 0.159000 151.939639 3.271816 17.595212 -75.776372
1.070000 0.160500 153.404317 3.361293 17.790136 -76.017988
1.080000 0.162000 154.869841 3.452882 17.986673 -76.250756
1.090000 0.163500 156.336223 3.546624 18.184851 -76.474656
1.100000 0.165000 157.803475 3.642558 18.384698 -76.689666
1.110000 0.166500 159.271610 3.740725 18.586244 -76.895768
1.120000 0.168000 160.740639 3.841166 18.789515 -77.092944
1.130000 0.169500 162.210575 3.943922 18.994540 -77.281174
1.140000 0.171000 163.681430 4.049032 19.201347 -77.460443
1.150000 0.172500 165.153219 4.156538 19.409963 -77.630734
1.160000 0.174000 166.625952 4.266481 19.620415 -77.792030
1.170000 0.175500 168.099644 4.378902 19.832730 -77.944318
1.180000 0.177000 169.574308 4.493842 20.046937 -78.087583
1.190000 0.178500 171.049956 4.611342 20.263060 -78.221811
1.200000 0.180000 172.526603 4.731444 20.481128 -78.346988
1.210000 0.181500 174.004262 4.854188 20.701166 -78.463102
1.220000 0.183000 175.482946 4.979617 20.923200 -78.570142
1.230000 0.184500 176.962669 5.107772 21.147257 -78.668094
1.240000 0.186000 178.443445 5.238693 21.373361 -78.756947
1.250000 0.187500 179.925289 5.372424 21.601539 -78.836691
1.260000 0.189000 181.408213 5.509005 21.831816 -78.907315
1.270000 0.190500 182.892233 5.648477 22.064217 -78.968808
1.280000 0.192000 184.377363 5.790883 22.298766 -79.021161
1.290000 0.193500 185.863617 5.936264 22.535489 -79.064363
1.300000 0.195000 187.351010 6.084662 22.774408 -79.098405
1.310000 0.196500 188.839555 6.236118 23.015549 -79.123277
1.320000 0.198000 190.329269 6.390673 23.258934 -79.138971
1.330000 0.199500 191.820165 6.548369 23.504589 -79.145476
1.340000 0.201000 193.312259 6.709248 23.752535 -79.142784
1.350000 0.202500 194.805566 6.873351 24.002796 -79.130885
1.360000 0.204000 196.300100 7.040720 24.255394 -79.109771
1.370000 0.205500 197.795877 7.211396 24.510352 -79.079432
1.380000 0.207000 199.292912 7.385420 24.767692 -79.039859
1.390000 0.208500 200.791221 7.562834 25.027437 -78.991043
0.010000 0.001500 1.408614 0.000848 1.076202 -1.518658
0.020000 0.003000 2.818581 0.002210 1.526923 -2.994851
0.030000 0.004500 4.229309 0.003778 1.846425 -4.432300
0.040000 0.006000 5.640593 0.005492 2.098755 -5.833462
0.050000 0.007500 7.052325 0.007348 2.310056 -7.200393
0.060000 0.009000 8.464447 0.009366 2.494086 -8.534926
0.070000 0.010500 9.876921 0.011574 2.659104 -9.838737
0.080000 0.012000 11.289726 0.014005 2.810480 -11.113378
0.090000 0.013500 12.702851 0.016694 2.951906 -12.360300
0.100000 0.015000 14.116290 0.019672 3.086017 -13.580864
0.110000 0.016500 15.530043 0.022970 3.214747 -14.776352
0.120000 0.018000 16.944112 0.026616 3.339545 -15.947972
0.130000 0.019500 18.358500 0.030637 3.461515 -17.096865
0.140000 0.021000 19.773212 0.035054 3.581504 -18.224108
0.150000 0.022500 21.188254 0.039888 3.700170 -19.330719
0.160000 0.024000 22.603633 0.045155 3.818025 -20.417659
0.170000 0.025500 24.019354 0.050870 3.935467 -21.485836
0.180000 0.027000 25.435426 0.057044 4.052808 -22.536106
0.190000 0.028500 26.851853 0.063689 4.170288 -23.569277
0.200000 0.030000 28.268643 0.070810 4.288092 -24.586107
0.210000 0.031500 29.685800 0.078414 4.406362 -25.587313
0.220000 0.033000 31.103332 0.086505 4.525202 -26.573566
0.230000 0.034500 32.521242 0.095085 4.644688 -27.545497
0.240000 0.036000 33.939536 0.104155 4.764875 -28.503696
0.250000 0.037500 35.358217 0.113715 4.885797 -29.448717
0.260000 0.039000 36.777291 0.123765 5.007473 -30.381075
0.270000 0.040500 38.196761 0.134303 5.129911 -31.301253
0.280000 0.042000 39.616631 0.145327 5.253110 -32.209698
0.290000 0.043500 41.036902 0.156834 5.377062 -33.106828
0.300000 0.045000 42.457579 0.168822 5.501753 -33.993027
0.310000 0.046500 43.878663 0.181288 5.627163 -34.868653
0.320000 0.048000 45.300157 0.194228 5.753271 -35.734036
0.330000 0.049500 46.722063 0.207641 5.880056 -36.589480
0.340000 0.051000 48.144382 0.221523 6.007491 -37.435261
0.350000 0.052500 49.567117 0.235874 6.135552 -38.271637
0.360000 0.054000 50.990268 0.250690 6.264216 -39.098838
0.370000 0.055500 52.413837 0.265973 6.393457 -39.917078
0.380000 0.057000 53.837825 0.281721 6.523252 -40.726546
0.390000 0.058500 55.262234 0.297935 6.653580 -41.527417
0.400000 0.060000 56.687065 0.314616 6.784420 -42.319845
0.410000 0.061500 58.112319 0.331766 6.915754 -43.103968
0.420000 0.063000 59.537997 0.349388 7.047564 -43.879909
0.430000 0.064500 60.964099 0.367487 7.179837 -44.647776
0.440000 0.066000 62.390629 0.386067 7.312559 -45.407663
0.450000 0.067500 63.817586 0.405135 7.445721 -46.159652
0.460000 0.069000 65.244973 0.424696 7.579312 -46.903812
0.470000 0.070500 66.672790 0.444760 7.713328 -47.640202
0.480000 0.072000 68.101039 0.465335 7.847764 -48.368868
0.490000 0.073500 69.529722 0.486431 7.982619 -49.089849
0.500000 0.075000 70.958842 0.508061 8.117892 -49.803175
0.510000 0.076500 72.388399 0.530236 8.253586 -50.508865
0.520000 0.078000 73.818397 0.552970 8.389705 -51.206934
0.530000 0.079500 75.248837 0.576277 8.526256 -51.897388
0.540000 0.081000 76.679723 0.600174 8.663247 -52.580225
0.550000 0.082500 78.111057 0.624677 8.800688 -53.255441
0.560000 0.084000 79.542842 0.649804 8.938591 -53.923023
0.570000 0.085500 80.975081 0.675574 9.076970 -54.582954
0.580000 0.087000 82.407778 0.702007 9.215840 -55.235215
0.590000 0.088500 83.840937 0.729124 9.355218 -55.879779
0.600000 0.090000 85.274561 0.756947 9.495124 -56.516618
0.610000 0.091500 86.708655 0.785501 9.635576 -57.145700
0.620000 0.093000 88.143224 0.814808 9.776597 -57.766990
0.630000 0.094500 89.578271 0.844893 9.918209 -58.380451
0.640000 0.096000 91.013802 0.875784 10.060436 -58.986042
0.650000 0.097500 92.449822 0.907508 10.203304 -59.583724
0.660000 0.099000 93.886337 0.940091 10.346838 -60.173451
0.670000 0.100500 95.323352 0.973564 10.491066 -60.755181
0.680000 0.102000 96.760874 1.007955 10.636018 -61.328865
0.690000 0.103500 98.198908 1.043297 10.781721 -61.894459
0.700000 0.105000 99.637462 1.079620 10.928207 -62.451913
0.710000 0.106500 101.076541 1.116957 11.075506 -63.001181
0.720000 0.108000 102.516154 1.155340 11.223650 -63.542213
0.730000 0.109500 103.956308 1.194805 11.372672 -64.074961
0.740000 0.111000 105.397009 1.235386 11.522605 -64.599375
0.750000 0.112500 106.838267 1.277118 11.673484 -65.115407
0.760000 0.114000 108.280089 1.320037 11.825341 -65.623008
0.770000 0.115500 109.722484 1.364182 11.978213 -66.122130
0.780000 0.117000 111.165460 1.409588 12.132135 -66.612724
0.790000 0.118500 112.609026 1.456295 12.287142 -67.094744
0.800000 0.120000 114.053193 1.504342 12.443271 -67.568140
0.810000 0.121500 115.497968 1.553768 12.600559 -68.032868
0.820000 0.123000 116.943362 1.604614 12.759042 -68.488881
0.830000 0.124500 118.389385 1.656919 12.918758 -68.936134
0.840000 0.126000 119.836048 1.710727 13.079743 -69.374583
0.850000 0.127500 121.283360 1.766078 13.242037 -69.804183
0.860000 0.129000 122.731332 1.823015 13.405676 -70.224891
0.870000 0.130500 124.179976 1.881582 13.570698 -70.636665
0.880000 0.132000 125.629303 1.941821 13.737143 -71.039465
0.890000 0.133500 127.079324 2.003777 13.905047 -71.433248
0.900000 0.135000 128.530051 2.067495 14.074449 -71.817975
0.910000 0.136500 129.981495 2.133019 14.245388 -72.193607
0.920000 0.138000 131.433670 2.200395 14.417902 -72.560105
0.930000 0.139500 132.886588 2.269668 14.592029 -72.917432
0.940000 0.141000 134.340261 2.340885 14.767807 -73.265550
0.950000 0.142500 135.794702 2.414093 14.945276 -73.604424
0.960000 0.144000 137.249924 2.489340 15.124473 -73.934016
0.970000 0.145500 138.705941 2.566671 15.305436 -74.254293
0.980000 0.147000 140.162766 2.646136 15.488204 -74.565218
0.990000 0.148500 141.620413 2.727783 15.672815 -74.866759
1.000000 0.150000 143.078896 2.811659 15.859306 -75.158880
1.010000 0.151500 144.538229 2.897816 16.047715 -75.441549
1.020000 0.153000 145.998426 2.986300 16.238081 -75.714732
1.030000 0.154500 147.459503 3.077164 16.430440 -75.978396
1.040000 0.156000 148.921473 3.170455 16.624829 -76.232508
1.050000 0.157500 150.384353 3.266226 16.821287 -76.477037
1.060000 0.159000 151.848156 3.364526 17.019850 -76.711948
1.070000 0.160500 153.312899 3.465406 17.220555 -76.937209
1.080000 0.162000 154.778597 3.568918 17.423438 -77.152788
1.090000 0.163500 156.245266 3.675114 17.628537 -77.358651
1.100000 0.165000 157.712921 3.784044 17.835886 -77.554766
1.110000 0.166500 159.181580 3.895762 18.045523 -77.741100
1.120000 0.168000 160.651257 4.010320 18.257483 -77.917617
1.130000 0.169500 162.121970 4.127770 18.471802 -78.084286
1.140000 0.171000 163.593736 4.248165 18.688515 -78.241070
1.150000 0.172500 165.066571 4.371560 18.907657 -78.387934
1.160000 0.174000 166.540492 4.498006 19.129263 -78.524844
1.170000 0.175500 168.015516 4.627559 19.353369 -78.651763
1.180000 0.177000 169.491661 4.760271 19.580008 -78.768654
1.190000 0.178500 170.968945 4.896198 19.809214 -78.875478
1.200000 0.180000 172.447384 5.035394 20.041022 -78.972199
1.210000 0.181500 173.926997 5.177913 20.275465 -79.058776
1.220000 0.183000 175.407802 5.323810 20.512578 -79.135169
1.230000 0.184500 176.889816 5.473141 20.752392 -79.201338
1.240000 0.186000 178.373059 5.625961 20.994942 -79.257240
1.250000 0.187500 179.857549 5.782326 21.240259 -79.302832
1.260000 0.189000 181.343303 5.942290 21.488378 -79.338071
1.270000 0.190500 182.830342 6.105911 21.739329 -79.362910
1.280000 0.192000 184.318684 6.273245 21.993145 -79.377306
1.290000 0.193500 185.808347 6.444347 22.249857 -79.381209
1.300000 0.195000 187.299352 6.619275 22.509498 -79.374573
1.310000 0.196500 188.791717 6.798084 22.772098 -79.357347
1.320000 0.198000 190.285462 6.980832 23.037689 -79.329482
1.330000 0.199500 191.780607 7.167575 23.306301 -79.290927
1.340000 0.201000 193.277171 7.358371 23.577965 -79.241628
1.350000 0.202500 194.775174 7.553276 23.852712 -79.181532
1.360000 0.204000 196.274636 7.752349 24.130570 -79.110585
1.370000 0.205500 197.775578 7.955645 24.411570 -79.028732
1.380000 0.207000 199.278019 8.163223 24.695742 -78.935915
1.390000 0.208500 200.781979 8.375139 24.983114 -78.832077
0.010000 0.001500 1.408598 0.000832 1.065057 -1.524530
0.020000 0.003000 2.818515 0.002146 1.504993 -3.005972
0.030000 0.004500 4.229163 0.003640 1.814047 -4.448062
0.040000 0.006000 5.640338 0.005254 2.056271 -5.853236
0.050000 0.007500 7.051934 0.006990 2.257822 -7.223525
0.060000 0.009000 8.463892 0.008870 2.432477 -8.560734
0.070000 0.010500 9.876179 0.010928 2.588509 -9.866509
0.080000 0.012000 11.288776 0.013203 2.731313 -11.142375
0.090000 0.013500 12.701672 0.015731 2.864597 -12.389755
0.100000 0.015000 14.114865 0.018553 2.991016 -13.609984
0.110000 0.016500 15.528357 0.021703 3.112524 -14.804321
0.120000 0.018000 16.942151 0.025216 3.230588 -15.973953
0.130000 0.019500 18.356253 0.029124 3.346330 -17.120006
0.140000 0.021000 19.770673 0.033455 3.460615 -18.243541
0.150000 0.022500 21.185418 0.038237 3.574115 -19.345569
0.160000 0.024000 22.600497 0.043491 3.687357 -20.427044
0.170000 0.025500 24.015919 0.049240 3.800753 -21.488872
0.180000 0.027000 25.431695 0.055502 3.914627 -22.531910
0.190000 0.028500 26.847833 0.062292 4.029230 -23.556973
0.200000 0.030000 28.264343 0.069625 4.144758 -24.564829
0.210000 0.031500 29.681233 0.077513 4.261358 -25.556210
0.220000 0.033000 31.098512 0.085964 4.379144 -26.531803
0.230000 0.034500 32.516188 0.094988 4.498197 -27.492262
0.240000 0.036000 33.934269 0.104591 4.618576 -28.438202
0.250000 0.037500 35.352762 0.114779 4.740316 -29.370204
0.260000 0.039000 36.771674 0.125554 4.863441 -30.288816
0.270000 0.040500 38.191012 0.136921 4.987959 -31.194555
0.280000 0.042000 39.610782 0.148881 5.113866 -32.087905
0.290000 0.043500 41.030990 0.161436 5.241153 -32.969322
0.300000 0.045000 42.451641 0.174587 5.369803 -33.839235
0.310000 0.046500 43.872740 0.188333 5.499792 -34.698045
0.320000 0.048000 45.294293 0.202675 5.631095 -35.546126
0.330000 0.049500 46.716302 0.217612 5.763682 -36.383830
0.340000 0.051000 48.138774 0.233145 5.897522 -37.211482
0.350000 0.052500 49.561710 0.249272 6.032581 -38.029388
0.360000 0.054000 50.985117 0.265993 6.168827 -38.837830
0.370000 0.055500 52.408995 0.283309 6.306225 -39.637070
0.380000 0.057000 53.833350 0.301219 6.444743 -40.427352
0.390000 0.058500 55.258184 0.319724 6.584348 -41.208899
0.400000 0.060000 56.683500 0.338825 6.725008 -41.981918
0.410000 0.061500 58.109302 0.358524 6.866692 -42.746598
0.420000 0.063000 59.535590 0.378823 7.009372 -43.503112
0.430000 0.064500 60.962370 0.399725 7.153020 -44.251621
0.440000 0.066000 62.389642 0.421233 7.297610 -44.992266
0.450000 0.067500 63.817410 0.443351 7.443117 -45.725179
0.460000 0.069000 65.245677 0.466084 7.589521 -46.450476
0.470000 0.070500 66.674444 0.489439 7.736800 -47.168265
0.480000 0.072000 68.103715 0.513421 7.884936 -47.878637
0.490000 0.073500 69.533493 0.538039 8.033914 -48.581676
0.500000 0.075000 70.963779 0.563301 8.183718 -49.277455
0.510000 0.076500 72.394577 0.589216 8.334337 -49.966037
0.520000 0.078000 73.825889 0.615794 8.485761 -50.647475
0.530000 0.079500 75.257719 0.643047 8.637981 -51.321815
0.540000 0.081000 76.690070 0.670988 8.790991 -51.989096
0.550000 0.082500 78.122945 0.699628 8.944787 -52.649345
0.560000 0.084000 79.556347 0.728984 9.099366 -53.302587
0.570000 0.085500 80.990279 0.759069 9.254729 -53.948838
0.580000 0.087000 82.424746 0.789900 9.410876 -54.588108
0.590000 0.088500 83.859751 0.821494 9.567810 -55.220401
0.600000 0.090000 85.295298 0.853870 9.725536 -55.845716
0.610000 0.091500 86.731392 0.887047 9.884060 -56.464048
0.620000 0.093000 88.168035 0.921045 10.043391 -57.075386
0.630000 0.094500 89.605234 0.955885 10.203538 -57.679715
0.640000 0.096000 91.042993 0.991589 10.364512 -58.277015
0.650000 0.097500 92.481317 1.028182 10.526326 -58.867266
0.660000 0.099000 93.920210 1.065686 10.688992 -59.450440
0.670000 0.100500 95.359679 1.104128 10.852528 -60.026507
0.680000 0.102000 96.799729 1.143533 11.016949 -60.595437
0.690000 0.103500 98.240365 1.183928 11.182273 -61.157193
0.700000 0.105000 99.681594 1.225342 11.348518 -61.711739
0.710000 0.106500 101.123423 1.267803 11.515706 -62.259035
0.720000 0.108000 102.565856 1.311341 11.683856 -62.799038
0.730000 0.109500 104.008903 1.355987 11.852992 -63.331706
0.740000 0.111000 105.452568 1.401773 12.023137 -63.856992
0.750000 0.112500 106.896860 1.448732 12.194314 -64.374849
0.760000 0.114000 108.341786 1.496896 12.366548 -64.885228
0.770000 0.115500 109.787355 1.546300 12.539866 -65.388079
0.780000 0.117000 111.233572 1.596980 12.714294 -65.883352
0.790000 0.118500 112.680448 1.648971 12.889860 -66.370993
0.800000 0.120000 114.127991 1.702311 13.066592 -66.850948
0.810000 0.121500 115.576209 1.757036 13.244518 -67.323164
0.820000 0.123000 117.025111 1.813186 13.423668 -67.787585
0.830000 0.124500 118.474707 1.870799 13.604073 -68.244154
0.840000 0.126000 119.925006 1.929917 13.785763 -68.692815
0.850000 0.127500 121.376018 1.990579 13.968770 -69.133510
0.860000 0.129000 122.827753 2.052827 14.153124 -69.566180
0.870000 0.130500 124.280221 2.116705 14.338859 -69.990768
0.880000 0.132000 125.733433 2.182254 14.526008 -70.407212
0.890000 0.133500 127.187399 2.249519 14.714603 -70.815454
0.900000 0.135000 128.642132 2.318544 14.904678 -71.215432
0.910000 0.136500 130.097641 2.389375 15.096267 -71.607086
0.920000 0.138000 131.553938 2.462057 15.289406 -71.990354
0.930000 0.139500 133.011036 2.536638 15.484127 -72.365174
0.940000 0.141000 134.468946 2.613165 15.680466 -72.731484
0.950000 0.142500 135.927680 2.691685 15.878460 -73.089221
0.960000 0.144000 137.387252 2.772248 16.078142 -73.438321
0.970000 0.145500 138.847674 2.854904 16.279549 -73.778720
0.980000 0.147000 140.308959 2.939701 16.482717 -74.110355
0.990000 0.148500 141.771121 3.026691 16.687683 -74.433159
1.000000 0.150000 143.234172 3.115925 16.894482 -74.747068
1.010000 0.151500 144.698128 3.207455 17.103152 -75.052016
1.020000 0.153000 146.163000 3.301334 17.313729 -75.347936
1.030000 0.154500 147.628806 3.397614 17.526249 -75.634762
1.040000 0.156000 149.095557 3.496350 17.740751 -75.912424
1.050000 0.157500 150.563270 3.597596 17.957271 -76.180855
1.060000 0.159000 152.031960 3.701407 18.175847 -76.439986
1.070000 0.160500 153.501641 3.807838 18.396516 -76.689747
1.080000 0.162000 154.972329 3.916946 18.619315 -76.930067
1.090000 0.163500 156.444040 4.028787 18.844282 -77.160876
1.100000 0.165000 157.916790 4.143419 19.071454 -77.382100
1.110000 0.166500 159.390595 4.260898 19.300869 -77.593668
1.120000 0.168000 160.865471 4.381284 19.532565 -77.795505
1.130000 0.169500 162.341435 4.504635 19.766579 -77.987537
1.140000 0.171000 163.818504 4.631011 20.002950 -78.169688
1.150000 0.172500 165.296696 4.760471 20.241714 -78.341882
1.160000 0.174000 166.776026 4.893075 20.482909 -78.504042
1.170000 0.175500 168.256514 5.028885 20.726573 -78.656089
1.180000 0.177000 169.738176 5.167961 20.972744 -78.797944
1.190000 0.178500 171.221030 5.310366 21.221459 -78.929526
1.200000 0.180000 172.705096 5.456162 21.472756 -79.050755
1.210000 0.181500 174.190391 5.605410 21.726672 -79.161547
1.220000 0.183000 175.676934 5.758174 21.983244 -79.261821
1.230000 0.184500 177.164743 5.914518 22.242511 -79.351490
1.240000 0.186000 178.653839 6.074505 22.504509 -79.430470
1.250000 0.187500 180.144239 6.238199 22.769275 -79.498674
1.260000 0.189000 181.635964 6.405665 23.036847 -79.556015
1.270000 0.190500 183.129033 6.576968 23.307262 -79.602405
1.280000 0.192000 184.623467 6.752173 23.580557 -79.637753
1.290000 0.193500 186.119285 6.931345 23.856768 -79.661970
1.300000 0.195000 187.616507 7.114549 24.135932 -79.674964
1.310000 0.196500 189.115154 7.301853 24.418086 -79.676642
1.320000 0.198000 190.615247 7.493322 24.703265 -79.666912
1.330000 0.199500 192.116806 7.689023 24.991508 -79.645680
1.340000 0.201000 193.619853 7.889022 25.282848 -79.612850
1.350000 0.202500 195.124408 8.093385 25.577324 -79.568327
1.360000 0.204000 196.630494 8.302181 25.874969 -79.512015
1.370000 0.205500 198.138131 8.515476 26.175820 -79.443816
1.380000 0.207000 199.647342 8.733336 26.479913 -79.363633
1.390000 0.208500 201.158148 8.955830 26.787282 -79.271368
0.010000 0.001500 1.408598 0.000832 1.065118 -1.520443
0.020000 0.003000 2.818515 0.002145 1.504903 -2.998158
0.030000 0.004500 4.229161 0.003634 1.813642 -4.436804
0.040000 0.006000 5.640333 0.005242 2.055418 -5.838765
0.050000 0.007500 7.051923 0.006967 2.256411 -7.206027
0.060000 0.009000 8.463874 0.008833 2.430416 -8.540350
0.070000 0.010500 9.876150 0.010873 2.585729 -9.843342
0.080000 0.012000 11.288733 0.013126 2.727757 -11.116489
0.090000 0.013500 12.701613 0.015631 2.860229 -12.361180
0.100000 0.015000 14.114787 0.018427 2.985814 -13.578717
0.110000 0.016500 15.528257 0.021550 3.106480 -14.770328
0.120000 0.018000 16.942027 0.025037 3.223709 -15.937172
0.130000 0.019500 18.356103 0.028920 3.338634 -17.080348
0.140000 0.021000 19.770495 0.033230 3.452134 -18.200894
0.150000 0.022500 21.185210 0.037995 3.564892 -19.299796
0.160000 0.024000 22.600259 0.043239 3.677447 -20.377990
0.170000 0.025500 24.015651 0.048986 3.790222 -21.436364
0.180000 0.027000 25.431396 0.055256 3.903548 -22.475759
0.190000 0.028500 26.847504 0.062065 4.017688 -23.496974
0.200000 0.030000 28.263985 0.069432 4.132843 -24.500769
0.210000 0.031500 29.680849 0.077367 4.249172 -25.487862
0.220000 0.033000 31.098104 0.085885 4.366792 -26.458936
0.230000 0.034500 32.515760 0.094993 4.485793 -27.414635
0.240000 0.036000 33.933825 0.104702 4.606238 -28.355571
0.250000 0.037500 35.352306 0.115017 4.728170 -29.282323
0.260000 0.039000 36.771213 0.125945 4.851614 -30.195439
0.270000 0.040500 38.190552 0.137490 4.976584 -31.095433
0.280000 0.042000 39.610329 0.149655 5.103081 -31.982794
0.290000 0.043500 41.030553 0.162443 5.231096 -32.857982
0.300000 0.045000 42.451228 0.175857 5.360615 -33.721429
0.310000 0.046500 43.872360 0.189897 5.491617 -34.573541
0.320000 0.048000 45.293956 0.204564 5.624077 -35.414702
0.330000 0.049500 46.716019 0.219859 5.757966 -36.245270
0.340000 0.051000 48.138556 0.235783 5.893254 -37.065581
0.350000 0.052500 49.561570 0.252335 6.029908 -37.875950
0.360000 0.054000 50.985066 0.269515 6.167893 -38.676669
0.370000 0.055500 52.409048 0.287325 6.307175 -39.468014
0.380000 0.057000 53.833520 0.305763 6.447720 -40.250238
0.390000 0.058500 55.258485 0.324831 6.589494 -41.023580
0.400000 0.060000 56.683948 0.344530 6.732462 -41.788257
0.410000 0.061500 58.109910 0.364860 6.876591 -42.544474
0.420000 0.063000 59.536377 0.385824 7.021851 -43.292418
0.430000 0.064500 60.963350 0.407424 7.168210 -44.032262
0.440000 0.066000 62.390832 0.429663 7.315639 -44.764164
0.450000 0.067500 63.818828 0.452543 7.464112 -45.488268
0.460000 0.069000 65.247338 0.476069 7.613601 -46.204707
0.470000 0.070500 66.676368 0.500246 7.764084 -46.913602
0.480000 0.072000 68.105919 0.525078 7.915538 -47.615060
0.490000 0.073500 69.535994 0.550573 8.067943 -48.309178
0.500000 0.075000 70.966596 0.576737 8.221279 -48.996045
0.510000 0.076500 72.397728 0.603578 8.375531 -49.675737
0.520000 0.078000 73.829393 0.631104 8.530683 -50.348323
0.530000 0.079500 75.261594 0.659326 8.686722 -51.013862
0.540000 0.081000 76.694335 0.688252 8.843638 -51.672406
0.550000 0.082500 78.127617 0.717895 9.001421 -52.323997
0.560000 0.084000 79.561445 0.748267 9.160063 -52.968672
0.570000 0.085500 80.995822 0.779380 9.319560 -53.606460
0.580000 0.087000 82.430752 0.811250 9.479907 -54.237385
0.590000 0.088500 83.866237 0.843889 9.641101 -54.861461
0.600000 0.090000 85.302283 0.877315 9.803143 -55.478702
0.610000 0.091500 86.738892 0.911544 9.966033 -56.089112
0.620000 0.093000 88.176069 0.946594 10.129774 -56.692691
0.630000 0.094500 89.613818 0.982482 10.294371 -57.289437
0.640000 0.096000 91.052144 1.019230 10.459829 -57.879339
0.650000 0.097500 92.491050 1.056857 10.626154 -58.462387
0.660000 0.099000 93.930542 1.095385 10.793357 -59.038563
0.670000 0.100500 95.370625 1.134835 10.961445 -59.607847
0.680000 0.102000 96.811304 1.175231 11.130432 -60.170216
0.690000 0.103500 98.252584 1.216598 11.300329 -60.725643
0.700000 0.105000 99.694471 1.258960 11.471149 -61.274100
0.710000 0.106500 101.136970 1.302343 11.642908 -61.815554
0.720000 0.108000 102.580087 1.346773 11.815621 -62.349970
0.730000 0.109500 104.023829 1.392280 11.989306 -62.877313
0.740000 0.111000 105.468202 1.438890 12.163980 -63.397543
0.750000 0.112500 106.913212 1.486633 12.339663 -63.910618
0.760000 0.114000 108.358867 1.535540 12.516374 -64.416498
0.770000 0.115500 109.805173 1.585642 12.694135 -64.915136
0.780000 0.117000 111.252137 1.636970 12.872966 -65.406487
0.790000 0.118500 112.699768 1.689557 13.052891 -65.890504
0.800000 0.120000 114.148072 1.743437 13.233933 -66.367137
0.810000 0.121500 115.597058 1.798644 13.416115 -66.836338
0.820000 0.123000 117.046734 1.855213 13.599463 -67.298054
0.830000 0.124500 118.497108 1.913180 13.784002 -67.752234
0.840000 0.126000 119.948190 1.972581 13.969759 -68.198824
0.850000 0.127500 121.399987 2.033455 14.156759 -68.637771
0.860000 0.129000 122.852509 2.095838 14.345031 -69.069020
0.870000 0.130500 124.305765 2.159771 14.534601 -69.492514
0.880000 0.132000 125.759766 2.225292 14.725499 -69.908199
0.890000 0.133500 127.214520 2.292442 14.917754 -70.316017
0.900000 0.135000 128.670038 2.361262 15.111394 -70.715909
0.910000 0.136500 130.126330 2.431794 15.306449 -71.107820
0.920000 0.138000 131.583407 2.504079 15.502950 -71.491688
0.930000 0.139500 133.041279 2.578162 15.700926 -71.867456
0.940000 0.141000 134.499958 2.654085 15.900410 -72.235064
0.950000 0.142500 135.959454 2.731894 16.101433 -72.594450
0.960000 0.144000 137.419780 2.811633 16.304025 -72.945556
0.970000 0.145500 138.880946 2.893348 16.508219 -73.288319
0.980000 0.147000 140.342965 2.977085 16.714047 -73.622679
0.990000 0.148500 141.805849 3.062892 16.921542 -73.948573
1.000000 0.150000 143.269610 3.150815 17.130735 -74.265938
1.010000 0.151500 144.734262 3.240904 17.341661 -74.574712
1.020000 0.153000 146.199816 3.333205 17.554353 -74.874832
1.030000 0.154500 147.666286 3.427770 17.768842 -75.166233
1.040000 0.156000 149.133686 3.524648 17.985164 -75.448852
1.050000 0.157500 150.602028 3.623889 18.203351 -75.722625
1.060000 0.159000 152.071327 3.725544 18.423438 -75.987485
1.070000 0.160500 153.541596 3.829665 18.645459 -76.243367
1.080000 0.162000 155.012850 3.936304 18.869447 -76.490205
1.090000 0.163500 156.485104 4.045513 19.095436 -76.727933
1.100000 0.165000 157.958371 4.157346 19.323462 -76.956483
1.110000 0.166500 159.432667 4.271856 19.553558 -77.175788
1.120000 0.168000 160.908007 4.389098 19.785758 -77.385779
1.130000 0.169500 162.384407 4.509126 20.020097 -77.586388
1.140000 0.171000 163.861880 4.631995 20.256610 -77.777545
1.150000 0.172500 165.340445 4.757760 20.495331 -77.959180
1.160000 0.174000 166.820115 4.886478 20.736295 -78.131222
1.170000 0.175500 168.300909 5.018206 20.979536 -78.293600
1.180000 0.177000 169.782841 5.152999 21.225089 -78.446243
1.190000 0.178500 171.265928 5.290916 21.472988 -78.589077
1.200000 0.180000 172.750188 5.432014 21.723268 -78.722029
1.210000 0.181500 174.235637 5.576351 21.975964 -78.845026
1.220000 0.183000 175.722293 5.723986 22.231110 -78.957993
1.230000 0.184500 177.210172 5.874978 22.488740 -79.060854
1.240000 0.186000 178.699293 6.029385 22.748889 -79.153534
1.250000 0.187500 180.189673 6.187268 23.011591 -79.235955
1.260000 0.189000 181.681330 6.348686 23.276880 -79.308042
1.270000 0.190500 183.174283 6.513700 23.544791 -79.369714
1.280000 0.192000 184.668549 6.682370 23.815358 -79.420894
1.290000 0.193500 186.164147 6.854756 24.088615 -79.461503
1.300000 0.195000 187.661096 7.030921 24.364596 -79.491460
1.310000 0.196500 189.159415 7.210925 24.643334 -79.510685
1.320000 0.198000 190.659123 7.394830 24.924864 -79.519096
1.330000 0.199500 192.160239 7.582697 25.209219 -79.516611
1.340000 0.201000 193.662783 7.774589 25.496432 -79.503149
1.350000 0.202500 195.166774 7.970568 25.786536 -79.478626
1.360000 0.204000 196.672231 8.170695 26.079566 -79.442958
1.370000 0.205500 198.179176 8.375034 26.375554 -79.396062
1.380000 0.207000 199.687628 8.583646 26.674532 -79.337854
1.390000 0.208500 201.197607 8.796595 26.976534 -79.268248
0.010000 0.001500 1.408634 0.000868 1.089576 -1.512784
0.020000 0.003000 2.818660 0.002287 1.553348 -2.983593
0.030000 0.004500 4.229485 0.003950 1.885661 -4.416029
0.040000 0.006000 5.640904 0.005793 2.150608 -5.812465
0.050000 0.007500 7.052808 0.007813 2.374374 -7.174884
0.060000 0.009000 8.465137 0.010030 2.570749 -8.505052
0.070000 0.010500 9.877854 0.012472 2.748022 -9.804582
0.080000 0.012000 11.290939 0.015174 2.911593 -11.074972
0.090000 0.013500 12.704380 0.018170 3.065180 -12.317617
0.100000 0.015000 14.118172 0.021495 3.211442 -13.533831
0.110000 0.016500 15.532314 0.025180 3.352337 -14.724850
0.120000 0.018000 16.946808 0.029257 3.489335 -15.891842
0.130000 0.019500 18.361659 0.033753 3.623561 -17.035910
0.140000 0.021000 19.776874 0.038692 3.755882 -18.158100
0.150000 0.022500 21.192457 0.044098 3.886972 -19.259402
0.160000 0.024000 22.608417 0.049990 4.017359 -20.340753
0.170000 0.025500 24.024760 0.056385 4.147458 -21.403040
0.180000 0.027000 25.441495 0.063297 4.277591 -22.447105
0.190000 0.028500 26.858628 0.070739 4.408014 -23.473743
0.200000 0.030000 28.276168 0.078721 4.538920 -24.483706
0.210000 0.031500 29.694120 0.087251 4.670461 -25.477705
0.220000 0.033000 31.112491 0.096335 4.802750 -26.456414
0.230000 0.034500 32.531288 0.105978 4.935871 -27.420464
0.240000 0.036000 33.950516 0.116182 5.069881 -28.370455
0.250000 0.037500 35.370181 0.126950 5.204821 -29.306948
0.260000 0.039000 36.790288 0.138282 5.340714 -30.230474
0.270000 0.040500 38.210842 0.150178 5.477569 -31.141529
0.280000 0.042000 39.631846 0.162636 5.615386 -32.040580
0.290000 0.043500 41.053306 0.175655 5.754157 -32.928063
0.300000 0.045000 42.475224 0.189233 5.893867 -33.804388
0.310000 0.046500 43.897604 0.203366 6.034495 -34.669937
0.320000 0.048000 45.320449 0.218051 6.176017 -35.525065
0.330000 0.049500 46.743761 0.233286 6.318406 -36.370104
0.340000 0.051000 48.167543 0.249067 6.461634 -37.205361
0.350000 0.052500 49.591798 0.265391 6.605671 -38.031122
0.360000 0.054000 51.016526 0.282255 6.750485 -38.847650
0.370000 0.055500 52.441731 0.299656 6.896046 -39.655189
0.380000 0.057000 53.867412 0.317593 7.042324 -40.453963
0.390000 0.058500 55.293573 0.336062 7.189289 -41.244178
0.400000 0.060000 56.720215 0.355064 7.336912 -42.026021
0.410000 0.061500 58.147338 0.374597 7.485167 -42.799663
0.420000 0.063000 59.574944 0.394661 7.634026 -43.565262
0.430000 0.064500 61.003034 0.415256 7.783466 -44.322957
0.440000 0.066000 62.431609 0.436384 7.933464 -45.072875
0.450000 0.067500 63.860670 0.458047 8.083999 -45.815130
0.460000 0.069000 65.290219 0.480247 8.235053 -46.549823
0.470000 0.070500 66.720256 0.502989 8.386607 -47.277043
0.480000 0.072000 68.150783 0.526277 8.538648 -47.996868
0.490000 0.073500 69.581800 0.550117 8.691162 -48.709365
0.500000 0.075000 71.013310 0.574514 8.844138 -49.414592
0.510000 0.076500 72.445314 0.599476 8.997567 -50.112598
0.520000 0.078000 73.877812 0.625012 9.151441 -50.803423
0.530000 0.079500 75.310808 0.651130 9.305756 -51.487098
0.540000 0.081000 76.744301 0.677841 9.460509 -52.163649
0.550000 0.082500 78.178295 0.705156 9.615697 -52.833091
0.560000 0.084000 79.612791 0.733088 9.771322 -53.495436
0.570000 0.085500 81.047791 0.761648 9.927385 -54.150688
0.580000 0.087000 82.483298 0.790852 10.083891 -54.798847
0.590000 0.088500 83.919315 0.820714 10.240844 -55.439906
0.600000 0.090000 85.355843 0.851251 10.398253 -56.073854
0.610000 0.091500 86.792885 0.882479 10.556125 -56.700676
0.620000 0.093000 88.230446 0.914416 10.714472 -57.320351
0.630000 0.094500 89.668527 0.947082 10.873305 -57.932857
0.640000 0.096000 91.107133 0.980496 11.032636 -58.538165
0.650000 0.097500 92.546267 1.014678 11.192482 -59.136247
0.660000 0.099000 93.985933 1.049651 11.352856 -59.727069
0.670000 0.100500 95.426135 1.085438 11.513777 -60.310596
0.680000 0.102000 96.866877 1.122060 11.675261 -60.886789
0.690000 0.103500 98.308164 1.159544 11.837330 -61.455608
0.700000 0.105000 99.750000 1.197914 12.000002 -62.017013
0.710000 0.106500 101.192391 1.237196 12.163300 -62.570958
0.720000 0.108000 102.635343 1.277416 12.327246 -63.117398
0.730000 0.109500 104.078859 1.318604 12.491862 -63.656289
0.740000 0.111000 105.522946 1.360787 12.657173 -64.187580
0.750000 0.112500 106.967610 1.403994 12.823204 -64.711226
0.760000 0.114000 108.412858 1.448255 12.989980 -65.227175
0.770000 0.115500 109.858695 1.493602 13.157528 -65.735378
0.780000 0.117000 111.305127 1.540066 13.325875 -66.235784
0.790000 0.118500 112.752163 1.587679 13.495049 -66.728343
0.800000 0.120000 114.199809 1.636475 13.665078 -67.213004
0.810000 0.121500 115.648073 1.686486 13.835991 -67.689715
0.820000 0.123000 117.096962 1.737747 14.007818 -68.158424
0.830000 0.124500 118.546483 1.790293 14.180587 -68.619081
0.840000 0.126000 119.996646 1.844160 14.354331 -69.071633
0.850000 0.127500 121.447457 1.899384 14.529078 -69.516031
0.860000 0.129000 122.898927 1.956002 14.704862 -69.952222
0.870000 0.130500 124.351063 2.014051 14.881712 -70.380157
0.880000 0.132000 125.803875 2.073570 15.059662 -70.799784
0.890000 0.133500 127.257372 2.134597 15.238743 -71.211055
0.900000 0.135000 128.711563 2.197171 15.418987 -71.613919
0.910000 0.136500 130.166458 2.261331 15.600428 -72.008328
0.920000 0.138000 131.622067 2.327119 15.783098 -72.394233
0.930000 0.139500 133.078401 2.394575 15.967030 -72.771587
0.940000 0.141000 134.535468 2.463739 16.152257 -73.140342
0.950000 0.142500 135.993281 2.534655 16.338814 -73.500452
0.960000 0.144000 137.451850 2.607363 16.526733 -73.851870
0.970000 0.145500 138.911185 2.681906 16.716048 -74.194550
0.980000 0.147000 140.371298 2.758328 16.906792 -74.528449
0.990000 0.148500 141.832202 2.836671 17.099000 -74.853521
1.000000 0.150000 143.293906 2.916980 17.292706 -75.169723
1.010000 0.151500 144.756423 2.999299 17.487942 -75.477012
1.020000 0.153000 146.219766 3.083673 17.684744 -75.775345
1.030000 0.154500 147.683946 3.170146 17.883144 -76.064680
1.040000 0.156000 149.148976 3.258764 18.083177 -76.344976
1.050000 0.157500 150.614868 3.349572 18.284877 -76.616193
1.060000 0.159000 152.081636 3.442617 18.488277 -76.878289
1.070000 0.160500 153.549292 3.537945 18.693410 -77.131225
1.080000 0.162000 155.017850 3.635602 18.900312 -77.374962
1.090000 0.163500 156.487324 3.735636 19.109014 -77.609460
1.100000 0.165000 157.957726 3.838094 19.319551 -77.834682
1.110000 0.166500 159.429071 3.943023 19.531956 -78.050589
1.120000 0.168000 160.901372 4.050471 19.746261 -78.257143
1.130000 0.169500 162.374644 4.160487 19.962501 -78.454307
1.140000 0.171000 163.848901 4.273118 20.180709 -78.642045
1.150000 0.172500 165.324158 4.388413 20.400916 -78.820318
1.160000 0.174000 166.800429 4.506421 20.623155 -78.989091
1.170000 0.175500 168.277729 4.627191 20.847461 -79.148326
1.180000 0.177000 169.756074 4.750773 21.073863 -79.297989
1.190000 0.178500 171.235478 4.877215 21.302395 -79.438042
1.200000 0.180000 172.715956 5.006567 21.533089 -79.568449
1.210000 0.181500 174.197525 5.138879 21.765977 -79.689175
1.220000 0.183000 175.680199 5.274202 22.001090 -79.800183
1.230000 0.184500 177.163996 5.412585 22.238459 -79.901438
1.240000 0.186000 178.648930 5.554079 22.478116 -79.992902
1.250000 0.187500 180.135017 5.698733 22.720093 -80.074541
1.260000 0.189000 181.622275 5.846600 22.964419 -80.146318
1.270000 0.190500 183.110719 5.997729 23.211125 -80.208197
1.280000 0.192000 184.600366 6.152172 23.460242 -80.260140
1.290000 0.193500 186.091233 6.309980 23.711800 -80.302112
1.300000 0.195000 187.583337 6.471203 23.965829 -80.334074
1.310000 0.196500 189.076693 6.635893 24.222358 -80.355991
1.320000 0.198000 190.571321 6.804101 24.481418 -80.367825
1.330000 0.199500 192.067236 6.975878 24.743037 -80.369538
1.340000 0.201000 193.564456 7.151277 25.007244 -80.361091
1.350000 0.202500 195.062999 7.330348 25.274069 -80.342447
1.360000 0.204000 196.562882 7.513144 25.543539 -80.313568
1.370000 0.205500 198.064123 7.699714 25.815683 -80.274413
1.380000 0.207000 199.566740 7.890113 26.090529 -80.224945
1.390000 0.208500 201.070750 8.084390 26.368105 -80.165123
0.010000 0.001500 1.408646 0.000880 1.097041 -1.524780
0.020000 0.003000 2.818707 0.002337 1.568894 -3.006614
0.030000 0.004500 4.229594 0.004067 1.909713 -4.449395
0.040000 0.006000 5.641101 0.006007 2.183472 -5.855721
0.050000 0.007500 7.053122 0.008154 2.416249 -7.227776
0.060000 0.009000 8.465596 0.010523 2.621743 -8.567515
0.070000 0.010500 9.878486 0.013142 2.808152 -9.876726
0.080000 0.012000 11.291770 0.016039 2.980796 -11.157070
0.090000 0.013500 12.705435 0.019244 3.143314 -12.410096
0.100000 0.015000 14.119474 0.022782 3.298292 -13.637259
0.110000 0.016500 15.533886 0.026681 3.447618 -14.839926
0.120000 0.018000 16.948669 0.030960 3.592697 -16.019382
0.130000 0.019500 18.363825 0.035639 3.734591 -17.176839
0.140000 0.021000 19.779356 0.040734 3.874108 -18.313437
0.150000 0.022500 21.195267 0.046256 4.011870 -19.430247
0.160000 0.024000 22.611561 0.052215 4.148355 -20.528278
0.170000 0.025500 24.028240 0.058618 4.283930 -21.608476
0.180000 0.027000 25.445310 0.065469 4.418877 -22.671729
0.190000 0.028500 26.862772 0.072769 4.553410 -23.718866
0.200000 0.030000 28.280631 0.080519 4.687691 -24.750664
0.210000 0.031500 29.698888 0.088716 4.821840 -25.767848
0.220000 0.033000 31.117546 0.097358 4.955943 -26.771092
0.230000 0.034500 32.536607 0.106439 5.090060 -27.761023
0.240000 0.036000 33.956072 0.115954 5.224231 -28.738221
0.250000 0.037500 35.375943 0.125897 5.358478 -29.703222
0.260000 0.039000 36.796220 0.136259 5.492812 -30.656524
0.270000 0.040500 38.216903 0.147036 5.627233 -31.598581
0.280000 0.042000 39.637993 0.158218 5.761735 -32.529811
0.290000 0.043500 41.059489 0.169798 5.896306 -33.450595
0.300000 0.045000 42.481392 0.181770 6.030930 -34.361283
0.310000 0.046500 43.903700 0.194126 6.165588 -35.262189
0.320000 0.048000 45.326413 0.206862 6.300263 -36.153600
0.330000 0.049500 46.749529 0.219970 6.434933 -37.035770
0.340000 0.051000 48.173049 0.233446 6.569580 -37.908930
0.350000 0.052500 49.596970 0.247288 6.704185 -38.773285
0.360000 0.054000 51.021291 0.261490 6.838731 -39.629014
0.370000 0.055500 52.446013 0.276053 6.973203 -40.476276
0.380000 0.057000 53.871132 0.290974 7.107588 -41.315208
0.390000 0.058500 55.296650 0.306255 7.241874 -42.145927
0.400000 0.060000 56.722563 0.321898 7.376054 -42.968535
0.410000 0.061500 58.148872 0.337905 7.510121 -43.783113
0.420000 0.063000 59.575577 0.354280 7.644072 -44.589729
0.430000 0.064500 61.002675 0.371030 7.777906 -45.388437
0.440000 0.066000 62.430167 0.388161 7.911627 -46.179277
0.450000 0.067500 63.858054 0.405682 8.045237 -46.962276
0.460000 0.069000 65.286333 0.423603 8.178745 -47.737451
0.470000 0.070500 66.715007 0.441934 8.312161 -48.504808
0.480000 0.072000 68.144076 0.460689 8.445498 -49.264344
0.490000 0.073500 69.573540 0.479880 8.578769 -50.016049
0.500000 0.075000 71.003399 0.499525 8.711993 -50.759902
0.510000 0.076500 72.433657 0.519639 8.845189 -51.495878
0.520000 0.078000 73.864314 0.540240 8.978380 -52.223945
0.530000 0.079500 75.295371 0.561348 9.111588 -52.944065
0.540000 0.081000 76.726832 0.582984 9.244841 -53.656196
0.550000 0.082500 78.158699 0.605169 9.378165 -54.360290
0.560000 0.084000 79.590974 0.627927 9.511592 -55.056297
0.570000 0.085500 81.023660 0.651282 9.645152 -55.744164
0.580000 0.087000 82.456762 0.675260 9.778878 -56.423833
0.590000 0.088500 83.890283 0.699888 9.912805 -57.095246
0.600000 0.090000 85.324227 0.725194 10.046970 -57.758341
0.610000 0.091500 86.758599 0.751208 10.181408 -58.413057
0.620000 0.093000 88.193403 0.777959 10.316161 -59.059331
0.630000 0.094500 89.628645 0.805480 10.451266 -59.697097
0.640000 0.096000 91.064329 0.833802 10.586765 -60.326292
0.650000 0.097500 92.500463 0.862959 10.722700 -60.946849
0.660000 0.099000 93.937052 0.892986 10.859114 -61.558705
0.670000 0.100500 95.374103 0.923919 10.996050 -62.161793
0.680000 0.102000 96.811622 0.955792 11.133553 -62.756051
0.690000 0.103500 98.249618 0.988644 11.271668 -63.341415
0.700000 0.105000 99.688096 1.022514 11.410441 -63.917821
0.710000 0.106500 101.127066 1.057439 11.549919 -64.485208
0.720000 0.108000 102.566536 1.093460 11.690147 -65.043516
0.730000 0.109500 104.006514 1.130618 11.831174 -65.592684
0.740000 0.111000 105.447008 1.168953 11.973048 -66.132655
0.750000 0.112500 106.888029 1.208508 12.115815 -66.663373
0.760000 0.114000 108.329586 1.249326 12.259525 -67.184781
0.770000 0.115500 109.771688 1.291450 12.404226 -67.696827
0.780000 0.117000 111.214346 1.334925 12.549967 -68.199458
0.790000 0.118500 112.657570 1.379794 12.696796 -68.692625
0.800000 0.120000 114.101372 1.426105 12.844764 -69.176278
0.810000 0.121500 115.545761 1.473901 12.993918 -69.650370
0.820000 0.123000 116.990750 1.523231 13.144308 -70.114856
0.830000 0.124500 118.436350 1.574141 13.295983 -70.569693
0.840000 0.126000 119.882573 1.626678 13.448992 -71.014838
0.850000 0.127500 121.329431 1.680892 13.603384 -71.450250
0.860000 0.129000 122.776938 1.736830 13.759207 -71.875890
0.870000 0.130500 124.225105 1.794542 13.916511 -72.291722
0.880000 0.132000 125.673946 1.854076 14.075345 -72.697708
0.890000 0.133500 127.123473 1.915484 14.235756 -73.093814
0.900000 0.135000 128.573702 1.978816 14.397792 -73.480007
0.910000 0.136500 130.024645 2.044121 14.561503 -73.856254
0.920000 0.138000 131.476317 2.111452 14.726934 -74.222523
0.930000 0.139500 132.928732 2.180861 14.894135 -74.578785
0.940000 0.141000 134.381905 2.252398 15.063153 -74.925011
0.950000 0.142500 135.835850 2.326117 15.234033 -75.261172
0.960000 0.144000 137.290583 2.402070 15.406823 -75.587239
0.970000 0.145500 138.746118 2.480311 15.581570 -75.903187
0.980000 0.147000 140.202473 2.560891 15.758319 -76.208988
0.990000 0.148500 141.659662 2.643867 15.937117 -76.504617
1.000000 0.150000 143.117701 2.729291 16.118007 -76.790047
1.010000 0.151500 144.576607 2.817218 16.301037 -77.065252
1.020000 0.153000 146.036396 2.907702 16.486250 -77.330207
1.030000 0.154500 147.497085 3.000799 16.673691 -77.584886
1.040000 0.156000 148.958691 3.096564 16.863403 -77.829262
1.050000 0.157500 150.421230 3.195053 17.055432 -78.063311
1.060000 0.159000 151.884721 3.296322 17.249819 -78.287004
1.070000 0.160500 153.349181 3.400427 17.446608 -78.500315
1.080000 0.162000 154.814626 3.507424 17.645841 -78.703216
1.090000 0.163500 156.281076 3.617371 17.847562 -78.895678
1.100000 0.165000 157.748549 3.730325 18.051811 -79.077672
1.110000 0.166500 159.217062 3.846344 18.258631 -79.249167
1.120000 0.168000 160.686634 3.965484 18.468062 -79.410132
1.130000 0.169500 162.157285 4.087805 18.680146 -79.560535
1.140000 0.171000 163.629032 4.213365 18.894922 -79.700342
1.150000 0.172500 165.101895 4.342222 19.112432 -79.829518
1.160000 0.174000 166.575892 4.474436 19.332715 -79.948026
1.170000 0.175500 168.051045 4.610065 19.555810 -80.055829
1.180000 0.177000 169.527371 4.749171 19.781756 -80.152887
1.190000 0.178500 171.004891 4.891811 20.010593 -80.239159
1.200000 0.180000 172.483625 5.038047 20.242359 -80.314603
1.210000 0.181500 173.963592 5.187940 20.477092 -80.379175
1.220000 0.183000 175.444814 5.341549 20.714829 -80.432827
1.230000 0.184500 176.927310 5.498935 20.955609 -80.475513
1.240000 0.186000 178.411101 5.660161 21.199468 -80.507183
1.250000 0.187500 179.896208 5.825288 21.446443 -80.527786
1.260000 0.189000 181.382652 5.994377 21.696572 -80.537268
1.270000 0.190500 182.870454 6.167490 21.949889 -80.535574
1.280000 0.192000 184.359635 6.344690 22.206430 -80.522647
1.290000 0.193500 185.850216 6.526039 22.466232 -80.498428
1.300000 0.195000 187.342219 6.711600 22.729330 -80.462857
1.310000 0.196500 188.835667 6.901435 22.995759 -80.415871
1.320000 0.198000 190.330579 7.095608 23.265553 -80.357405
1.330000 0.199500 191.826980 7.294181 23.538746 -80.287395
1.340000 0.201000 193.324890 7.497219 23.815373 -80.205771
1.350000 0.202500 194.824332 7.704784 24.095468 -80.112464
1.360000 0.204000 196.325329 7.916940 24.379063 -80.007403
1.370000 0.205500 197.827903 8.133751 24.666192 -79.890515
1.380000 0.207000 199.332076 8.355280 24.956888 -79.761726
1.390000 0.208500 200.837872 8.581591 25.251184 -79.620961
0.010000 0.001500 1.408592 0.000825 1.061291 -1.501369
0.020000 0.003000 2.818488 0.002112 1.496061 -2.961597
0.030000 0.004500 4.229095 0.003549 1.798882 -4.383982
0.040000 0.006000 5.640204 0.005073 2.033977 -5.770683
0.050000 0.007500 7.051707 0.006681 2.227636 -7.123500
0.060000 0.009000 8.463544 0.008392 2.393741 -8.444031
0.070000 0.010500 9.875677 0.010241 2.540667 -9.733729
0.080000 0.012000 11.288087 0.012263 2.673891 -10.993938
0.090000 0.013500 12.700762 0.014500 2.797206 -12.225912
0.100000 0.015000 14.113700 0.016990 2.913343 -13.430827
0.110000 0.016500 15.526901 0.019775 3.024327 -14.609791
0.120000 0.018000 16.940370 0.022891 3.131694 -15.763849
0.130000 0.019500 18.354114 0.026376 3.236630 -16.893994
0.140000 0.021000 19.768141 0.030263 3.340061 -18.001165
0.150000 0.022500 21.182461 0.034585 3.442718 -19.086254
0.160000 0.024000 22.597084 0.039372 3.545182 -20.150110
0.170000 0.025500 24.012022 0.044652 3.647918 -21.193539
0.180000 0.027000 25.427285 0.050450 3.751298 -22.217311
0.190000 0.028500 26.842885 0.056790 3.855619 -23.222157
0.200000 0.030000 28.258834 0.063695 3.961121 -24.208774
0.210000 0.031500 29.675142 0.071183 4.067992 -25.177826
0.220000 0.033000 31.091821 0.079273 4.176382 -26.129947
0.230000 0.034500 32.508881 0.087981 4.286409 -27.065740
0.240000 0.036000 33.926334 0.097322 4.398162 -27.985780
0.250000 0.037500 35.344189 0.107308 4.511710 -28.890613
0.260000 0.039000 36.762457 0.117952 4.627099 -29.780763
0.270000 0.040500 38.181147 0.129263 4.744365 -30.656726
0.280000 0.042000 39.600268 0.141252 4.863525 -31.518975
0.290000 0.043500 41.019830 0.153926 4.984590 -32.367961
0.300000 0.045000 42.439840 0.167292 5.107560 -33.204110
0.310000 0.046500 43.860308 0.181357 5.232427 -34.027832
0.320000 0.048000 45.281240 0.196126 5.359177 -34.839512
0.330000 0.049500 46.702646 0.211603 5.487791 -35.639519
0.340000 0.051000 48.124531 0.227793 5.618248 -36.428200
0.350000 0.052500 49.546902 0.244700 5.750520 -37.205889
0.360000 0.054000 50.969767 0.262326 5.884578 -37.972897
0.370000 0.055500 52.393132 0.280673 6.020391 -38.729523
0.380000 0.057000 53.817002 0.299745 6.157927 -39.476048
0.390000 0.058500 55.241383 0.319544 6.297153 -40.212738
0.400000 0.060000 56.666282 0.340071 6.438033 -40.939846
0.410000 0.061500 58.091703 0.361327 6.580533 -41.657607
0.420000 0.063000 59.517651 0.383316 6.724619 -42.366247
0.430000 0.064500 60.944131 0.406038 6.870254 -43.065977
0.440000 0.066000 62.371149 0.429496 7.017406 -43.756995
0.450000 0.067500 63.798708 0.453691 7.166039 -44.439489
0.460000 0.069000 65.226812 0.478625 7.316121 -45.113634
0.470000 0.070500 66.655467 0.504300 7.467619 -45.779594
0.480000 0.072000 68.084676 0.530719 7.620502 -46.437523
0.490000 0.073500 69.514443 0.557884 7.774738 -47.087567
0.500000 0.075000 70.944772 0.585798 7.930299 -47.729859
0.510000 0.076500 72.375667 0.614466 8.087155 -48.364526
0.520000 0.078000 73.807132 0.643889 8.245279 -48.991682
0.530000 0.079500 75.239169 0.674073 8.404646 -49.611439
0.540000 0.081000 76.671784 0.705021 8.565230 -50.223894
0.550000 0.082500 78.104978 0.736739 8.727007 -50.829142
0.560000 0.084000 79.538756 0.769232 8.889956 -51.427268
0.570000 0.085500 80.973122 0.802505 9.054055 -52.018350
0.580000 0.087000 82.408078 0.836565 9.219284 -52.602461
0.590000 0.088500 83.843628 0.871418 9.385624 -53.179666
0.600000 0.090000 85.279775 0.907072 9.553059 -53.750025
0.610000 0.091500 86.716524 0.943535 9.721571 -54.313592
0.620000 0.093000 88.153877 0.980814 9.891148 -54.870416
0.630000 0.094500 89.591838 1.018920 10.061773 -55.420540
0.640000 0.096000 91.030410 1.057860 10.233436 -55.964003
0.650000 0.097500 92.469597 1.097645 10.406125 -56.500838
0.660000 0.099000 93.909403 1.138286 10.579830 -57.031076
0.670000 0.100500 95.349831 1.179793 10.754542 -57.554741
0.680000 0.102000 96.790886 1.222178 10.930252 -58.071855
0.690000 0.103500 98.232570 1.265454 11.106955 -58.582435
0.700000 0.105000 99.674888 1.309632 11.284645 -59.086497
0.710000 0.106500 101.117843 1.354727 11.463316 -59.584050
0.720000 0.108000 102.561440 1.400753 11.642966 -60.075101
0.730000 0.109500 104.005683 1.447723 11.823592 -60.559657
0.740000 0.111000 105.450576 1.495653 12.005191 -61.037718
0.750000 0.112500 106.896123 1.544558 12.187763 -61.509283
0.760000 0.114000 108.342329 1.594455 12.371309 -61.974350
0.770000 0.115500 109.789198 1.645360 12.555828 -62.432912
0.780000 0.117000 111.236735 1.697290 12.741323 -62.884962
0.790000 0.118500 112.684944 1.750263 12.927797 -63.330489
0.800000 0.120000 114.133830 1.804298 13.115252 -63.769482
0.810000 0.121500 115.583399 1.859413 13.303694 -64.201927
0.820000 0.123000 117.033655 1.915628 13.493126 -64.627808
0.830000 0.124500 118.484603 1.972963 13.683555 -65.047109
0.840000 0.126000 119.936248 2.031437 13.874986 -65.459811
0.850000 0.127500 121.388597 2.091073 14.067427 -65.865895
0.860000 0.129000 122.841654 2.151891 14.260884 -66.265339
0.870000 0.130500 124.295425 2.213913 14.455367 -66.658121
0.880000 0.132000 125.749917 2.277162 14.650884 -67.044218
0.890000 0.133500 127.205134 2.341661 14.847444 -67.423605
0.900000 0.135000 128.661083 2.407433 15.045056 -67.796258
0.910000 0.136500 130.117769 2.474501 15.243732 -68.162151
0.920000 0.138000 131.575201 2.542891 15.443482 -68.521256
0.930000 0.139500 133.033382 2.612627 15.644318 -68.873547
0.940000 0.141000 134.492321 2.683733 15.846250 -69.218995
0.950000 0.142500 135.952024 2.756236 16.049291 -69.557572
0.960000 0.144000 137.412497 2.830162 16.253455 -69.889249
0.970000 0.145500 138.873748 2.905537 16.458752 -70.213997
0.980000 0.147000 140.335784 2.982388 16.665198 -70.531785
0.990000 0.148500 141.798612 3.060742 16.872805 -70.842585
1.000000 0.150000 143.262238 3.140627 17.081587 -71.146364
1.010000 0.151500 144.726671 3.222070 17.291560 -71.443094
1.020000 0.153000 146.191919 3.305101 17.502737 -71.732743
1.030000 0.154500 147.657988 3.389747 17.715133 -72.015281
1.040000 0.156000 149.124887 3.476039 17.928763 -72.290676
1.050000 0.157500 150.592624 3.564004 18.143644 -72.558898
1.060000 0.159000 152.061207 3.653674 18.359790 -72.819916
1.070000 0.160500 153.530643 3.745078 18.577217 -73.073698
1.080000 0.162000 155.000942 3.838246 18.795941 -73.320215
1.090000 0.163500 156.472113 3.933210 19.015979 -73.559436
1.100000 0.165000 157.944162 4.030000 19.237347 -73.791329
1.110000 0.166500 159.417100 4.128647 19.460062 -74.015865
1.120000 0.168000 160.890935 4.229183 19.684140 -74.233014
1.130000 0.169500 162.365677 4.331640 19.909598 -74.442744
1.140000 0.171000 163.841334 4.436050 20.136453 -74.645027
1.150000 0.172500 165.317915 4.542445 20.364723 -74.839832
1.160000 0.174000 166.795430 4.650857 20.594425 -75.027131
1.170000 0.175500 168.273888 4.761320 20.825575 -75.206895
1.180000 0.177000 169.753300 4.873867 21.058192 -75.379093
1.190000 0.178500 171.233674 4.988530 21.292292 -75.543699
1.200000 0.180000 172.715021 5.105343 21.527894 -75.700684
1.210000 0.181500 174.197350 5.224340 21.765015 -75.850020
1.220000 0.183000 175.680672 5.345555 22.003673 -75.991680
1.230000 0.184500 177.164997 5.469021 22.243885 -76.125636
1.240000 0.186000 178.650334 5.594772 22.485669 -76.251862
1.250000 0.187500 180.136695 5.722844 22.729042 -76.370331
1.260000 0.189000 181.624091 5.853269 22.974024 -76.481017
1.270000 0.190500 183.112530 5.986084 23.220631 -76.583895
1.280000 0.192000 184.602025 6.121322 23.468880 -76.678939
1.290000 0.193500 186.092586 6.259019 23.718791 -76.766125
1.300000 0.195000 187.584224 6.399209 23.970380 -76.845428
1.310000 0.196500 189.076950 6.541928 24.223665 -76.916823
1.320000 0.198000 190.570776 6.687210 24.478665 -76.980287
1.330000 0.199500 192.065711 6.835091 24.735395 -77.035797
1.340000 0.201000 193.561769 6.985606 24.993875 -77.083329
1.350000 0.202500 195.058960 7.138791 25.254122 -77.122862
1.360000 0.204000 196.557295 7.294681 25.516152 -77.154373
1.370000 0.205500 198.056787 7.453311 25.779984 -77.177840
1.380000 0.207000 199.557446 7.614718 26.045634 -77.193242
1.390000 0.208500 201.059286 7.778936 26.313121 -77.200558
0.010000 0.001500 1.408682 0.000915 1.121479 -1.496290
0.020000 0.003000 2.818848 0.002468 1.615901 -2.952025
0.030000 0.004500 4.229900 0.004343 1.977837 -4.370610
0.040000 0.006000 5.641629 0.006470 2.271449 -5.754370
0.050000 0.007500 7.053922 0.008836 2.522946 -7.105283
0.060000 0.009000 8.466715 0.011452 2.746127 -8.425122
0.070000 0.010500 9.879967 0.014340 2.949279 -9.715516
0.080000 0.012000 11.293654 0.017523 3.137793 -10.977976
0.090000 0.013500 12.707758 0.021027 3.315374 -12.213918
0.100000 0.015000 14.122270 0.024877 3.484670 -13.424669
0.110000 0.016500 15.537186 0.029094 3.647622 -14.611480
0.120000 0.018000 16.952502 0.033699 3.805687 -15.775526
0.130000 0.019500 18.368219 0.038709 3.959973 -16.917919
0.140000 0.021000 19.784338 0.044139 4.111334 -18.039704
0.150000 0.022500 21.200860 0.049999 4.260430 -19.141869
0.160000 0.024000 22.617787 0.056300 4.407778 -20.225343
0.170000 0.025500 24.035121 0.063048 4.553780 -21.291001
0.180000 0.027000 25.452866 0.070247 4.698750 -22.339667
0.190000 0.028500 26.871024 0.077899 4.842934 -23.372114
0.200000 0.030000 28.289596 0.086003 4.986520 -24.389067
0.210000 0.031500 29.708584 0.094559 5.129654 -25.391207
0.220000 0.033000 31.127991 0.103563 5.272445 -26.379171
0.230000 0.034500 32.547817 0.113011 5.414975 -27.353552
0.240000 0.036000 33.968063 0.122896 5.557303 -28.314907
0.250000 0.037500 35.388730 0.133212 5.699467 -29.263750
0.260000 0.039000 36.809818 0.143952 5.841494 -30.200562
0.270000 0.040500 38.231328 0.155107 5.983398 -31.125788
0.280000 0.042000 39.653258 0.166670 6.125184 -32.039839
0.290000 0.043500 41.075608 0.178632 6.266849 -32.943096
0.300000 0.045000 42.498377 0.190984 6.408386 -33.835908
0.310000 0.046500 43.921565 0.203718 6.549784 -34.718599
0.320000 0.048000 45.345169 0.216826 6.691029 -35.591461
0.330000 0.049500 46.769189 0.230298 6.832104 -36.454765
0.340000 0.051000 48.193623 0.244128 6.972992 -37.308756
0.350000 0.052500 49.618468 0.258309 7.113676 -38.153655
0.360000 0.054000 51.043723 0.272833 7.254139 -38.989663
0.370000 0.055500 52.469387 0.287694 7.394363 -39.816961
0.380000 0.057000 53.895457 0.302888 7.534333 -40.635710
0.390000 0.058500 55.321931 0.318410 7.674034 -41.446054
0.400000 0.060000 56.748807 0.334255 7.813452 -42.248119
0.410000 0.061500 58.176083 0.350422 7.952576 -43.042016
0.420000 0.063000 59.603758 0.366908 8.091396 -43.827843
0.430000 0.064500 61.031829 0.383712 8.229904 -44.605680
0.440000 0.066000 62.460294 0.400834 8.368093 -45.375599
0.450000 0.067500 63.889152 0.418275 8.505959 -46.137657
0.460000 0.069000 65.318401 0.436036 8.643500 -46.891901
0.470000 0.070500 66.748040 0.454121 8.780714 -47.638367
0.480000 0.072000 68.178067 0.472533 8.917604 -48.377084
0.490000 0.073500 69.608482 0.491277 9.054172 -49.108067
0.500000 0.075000 71.039282 0.510360 9.190424 -49.831329
0.510000 0.076500 72.470467 0.529787 9.326367 -50.546872
0.520000 0.078000 73.902037 0.549567 9.462009 -51.254690
0.530000 0.079500 75.333990 0.569709 9.597360 -51.954773
0.540000 0.081000 76.766327 0.590222 9.732434 -52.647106
0.550000 0.082500 78.199048 0.611118 9.867243 -53.331665
0.560000 0.084000 79.632151 0.632407 10.001802 -54.008425
0.570000 0.085500 81.065639 0.654103 10.136129 -54.677355
0.580000 0.087000 82.499511 0.676219 10.270241 -55.338419
0.590000 0.088500 83.933768 0.698771 10.404158 -55.991579
0.600000 0.090000 85.368411 0.721772 10.537899 -56.636794
0.610000 0.091500 86.803441 0.745241 10.671488 -57.274019
0.620000 0.093000 88.238860 0.769193 10.804947 -57.903208
0.630000 0.094500 89.674669 0.793647 10.938299 -58.524312
0.640000 0.096000 91.110871 0.818623 11.071571 -59.137281
0.650000 0.097500 92.547467 0.844138 11.204787 -59.742061
0.660000 0.099000 93.984459 0.870215 11.337974 -60.338600
0.670000 0.100500 95.421852 0.896873 11.471161 -60.926843
0.680000 0.102000 96.859646 0.924136 11.604376 -61.506735
0.690000 0.103500 98.297846 0.952026 11.737646 -62.078220
0.700000 0.105000 99.736455 0.980566 11.871004 -62.641243
0.710000 0.106500 101.175477 1.009781 12.004477 -63.195747
0.720000 0.108000 102.614915 1.039694 12.138099 -63.741677
0.730000 0.109500 104.054773 1.070332 12.271899 -64.278976
0.740000 0.111000 105.495056 1.101720 12.405910 -64.807590
0.750000 0.112500 106.935768 1.133885 12.540164 -65.327464
0.760000 0.114000 108.376915 1.166854 12.674693 -65.838543
0.770000 0.115500 109.818501 1.200654 12.809532 -66.340776
0.780000 0.117000 111.260531 1.235315 12.944712 -66.834110
0.790000 0.118500 112.703012 1.270864 13.080267 -67.318495
0.800000 0.120000 114.145948 1.307331 13.216232 -67.793881
0.810000 0.121500 115.589346 1.344745 13.352639 -68.260221
0.820000 0.123000 117.033211 1.383136 13.489523 -68.717467
0.830000 0.124500 118.477551 1.422535 13.626919 -69.165576
0.840000 0.126000 119.922372 1.462972 13.764860 -69.604504
0.850000 0.127500 121.367681 1.504480 13.903380 -70.034210
0.860000 0.129000 122.813484 1.547088 14.042514 -70.454654
0.870000 0.130500 124.259790 1.590830 14.182297 -70.865800
0.880000 0.132000 125.706605 1.635736 14.322762 -71.267613
0.890000 0.133500 127.153936 1.681841 14.463943 -71.660058
0.900000 0.135000 128.601793 1.729175 14.605876 -72.043105
0.910000 0.136500 130.050183 1.777772 14.748593 -72.416725
0.920000 0.138000 131.499114 1.827666 14.892128 -72.780892
0.930000 0.139500 132.948594 1.878889 15.036516 -73.135581
0.940000 0.141000 134.398632 1.931474 15.181789 -73.480771
0.950000 0.142500 135.849237 1.985456 15.327982 -73.816441
0.960000 0.144000 137.300418 2.040867 15.475127 -74.142575
0.970000 0.145500 138.752184 2.097742 15.623257 -74.459158
0.980000 0.147000 140.204544 2.156115 15.772406 -74.766178
0.990000 0.148500 141.657507 2.216019 15.922604 -75.063624
1.000000 0.150000 143.111083 2.277488 16.073885 -75.351489
1.010000 0.151500 144.565281 2.340556 16.226279 -75.629768
1.020000 0.153000 146.020112 2.405256 16.379820 -75.898457
1.030000 0.154500 147.475586 2.471624 16.534537 -76.157558
1.040000 0.156000 148.931712 2.539693 16.690463 -76.407071
1.050000 0.157500 150.388501 2.609495 16.847626 -76.647002
1.060000 0.159000 151.845963 2.681066 17.006058 -76.877356
1.070000 0.160500 153.304109 2.754439 17.165788 -77.098143
1.080000 0.162000 154.762949 2.829647 17.326845 -77.309374
1.090000 0.163500 156.222494 2.906724 17.489260 -77.511063
1.100000 0.165000 157.682755 2.985703 17.653059 -77.703224
1.110000 0.166500 159.143742 3.066617 17.818272 -77.885877
1.120000 0.168000 160.605468 3.149498 17.984926 -78.059041
1.130000 0.169500 162.067942 3.234381 18.153049 -78.222737
1.140000 0.171000 163.531176 3.321297 18.322668 -78.376989
1.150000 0.172500 164.995182 3.410278 18.493809 -78.521824
1.160000 0.174000 166.459971 3.501357 18.666498 -78.657268
1.170000 0.175500 167.925554 3.594566 18.840761 -78.783352
1.180000 0.177000 169.391942 3.689937 19.016623 -78.900106
1.190000 0.178500 170.859149 3.787500 19.194110 -79.007564
1.200000 0.180000 172.327184 3.887288 19.373245 -79.105758
1.210000 0.181500 173.796060 3.989331 19.554052 -79.194726
1.220000 0.183000 175.265790 4.093660 19.736555 -79.274505
1.230000 0.184500 176.736383 4.200305 19.920776 -79.345133
1.240000 0.186000 178.207853 4.309297 20.106739 -79.406650
1.250000 0.187500 179.680212 4.420665 20.294465 -79.459097
1.260000 0.189000 181.153472 4.534439 20.483976 -79.502518
1.270000 0.190500 182.627643 4.650648 20.675293 -79.536954
1.280000 0.192000 184.102740 4.769322 20.868437 -79.562451
1.290000 0.193500 185.578773 4.890489 21.063429 -79.579054
1.300000 0.195000 187.055756 5.014178 21.260287 -79.586810
1.310000 0.196500 188.533700 5.140416 21.459031 -79.585764
1.320000 0.198000 190.012617 5.269233 21.659680 -79.575965
1.330000 0.199500 191.492520 5.400654 21.862253 -79.557461
1.340000 0.201000 192.973420 5.534709 22.066768 -79.530301
1.350000 0.202500 194.455332 5.671423 22.273242 -79.494534
1.360000 0.204000 195.938265 5.810823 22.481693 -79.450210
1.370000 0.205500 197.422234 5.952936 22.692136 -79.397379
1.380000 0.207000 198.907250 6.097789 22.904590 -79.336091
1.390000 0.208500 200.393326 6.245406 23.119068 -79.266398
0.010000 0.001500 1.408636 0.000869 1.090935 -1.496070
0.020000 0.003000 2.818665 0.002285 1.554853 -2.951481
0.030000 0.004500 4.229489 0.003934 1.886392 -4.369516
0.040000 0.006000 5.640899 0.005747 2.149772 -5.752379
0.050000 0.007500 7.052784 0.007716 2.371265 -7.101933
0.060000 0.009000 8.465083 0.009856 2.564727 -8.419839
0.070000 0.010500 9.877754 0.012195 2.738501 -9.707617
0.080000 0.012000 11.290776 0.014762 2.898033 -10.966676
0.090000 0.013500 12.704136 0.017590 3.047084 -12.198335
0.100000 0.015000 14.117825 0.020713 3.188352 -13.403830
0.110000 0.016500 15.531843 0.024160 3.323827 -14.584326
0.120000 0.018000 16.946190 0.027962 3.455015 -15.740922
0.130000 0.019500 18.360870 0.032145 3.583069 -16.874660
0.140000 0.021000 19.775887 0.036734 3.708885 -17.986524
0.150000 0.022500 21.191246 0.041751 3.833164 -19.077445
0.160000 0.024000 22.606955 0.047216 3.956459 -20.148308
0.170000 0.025500 24.023020 0.053147 4.079209 -21.199950
0.180000 0.027000 25.439448 0.059558 4.201760 -22.233163
0.190000 0.028500 26.856245 0.066464 4.324387 -23.248699
0.200000 0.030000 28.273419 0.073874 4.447305 -24.247270
0.210000 0.031500 29.690977 0.081798 4.570683 -25.229549
0.220000 0.033000 31.108924 0.090243 4.694654 -26.196173
0.230000 0.034500 32.527266 0.099215 4.819316 -27.147744
0.240000 0.036000 33.946011 0.108718 4.944745 -28.084832
0.250000 0.037500 35.365162 0.118755 5.070994 -29.007973
0.260000 0.039000 36.784726 0.129328 5.198100 -29.917675
0.270000 0.040500 38.204706 0.140438 5.326085 -30.814413
0.280000 0.042000 39.625108 0.152084 5.454961 -31.698638
0.290000 0.043500 41.045936 0.164265 5.584730 -32.570772
0.300000 0.045000 42.467192 0.176981 5.715387 -33.431211
0.310000 0.046500 43.888882 0.190228 5.846920 -34.280328
0.320000 0.048000 45.311007 0.204006 5.979312 -35.118472
0.330000 0.049500 46.733571 0.218310 6.112545 -35.945968
0.340000 0.051000 48.156576 0.233138 6.246595 -36.763122
0.350000 0.052500 49.580025 0.248487 6.381438 -37.570218
0.360000 0.054000 51.003921 0.264354 6.517048 -38.367521
0.370000 0.055500 52.428264 0.280736 6.653398 -39.155277
0.380000 0.057000 53.853056 0.297631 6.790461 -39.933716
0.390000 0.058500 55.278300 0.315035 6.928210 -40.703048
0.400000 0.060000 56.703997 0.332947 7.066617 -41.463470
0.410000 0.061500 58.130148 0.351364 7.205657 -42.215162
0.420000 0.063000 59.556754 0.370286 7.345304 -42.958292
0.430000 0.064500 60.983817 0.389710 7.485532 -43.693011
0.440000 0.066000 62.411337 0.409636 7.626320 -44.419460
0.450000 0.067500 63.839316 0.430065 7.767644 -45.137765
0.460000 0.069000 65.267754 0.450996 7.909484 -45.848044
0.470000 0.070500 66.696653 0.472431 8.051819 -46.550401
0.480000 0.072000 68.126014 0.494370 8.194633 -47.244931
0.490000 0.073500 69.555836 0.516818 8.337908 -47.931718
0.500000 0.075000 70.986122 0.539775 8.481629 -48.610839
0.510000 0.076500 72.416872 0.563246 8.625784 -49.282361
0.520000 0.078000 73.848088 0.587236 8.770359 -49.946342
0.530000 0.079500 75.279770 0.611748 8.915344 -50.602835
0.540000 0.081000 76.711919 0.636789 9.060731 -51.251884
0.550000 0.082500 78.144537 0.662365 9.206512 -51.893525
0.560000 0.084000 79.577625 0.688483 9.352681 -52.527791
0.570000 0.085500 81.011184 0.715151 9.499234 -53.154707
0.580000 0.087000 82.445216 0.742377 9.646166 -53.774292
0.590000 0.088500 83.879723 0.770171 9.793477 -54.386562
0.600000 0.090000 85.314705 0.798542 9.941166 -54.991527
0.610000 0.091500 86.750165 0.827500 10.089234 -55.589192
0.620000 0.093000 88.186104 0.857058 10.237682 -56.179559
0.630000 0.094500 89.622526 0.887227 10.386515 -56.762626
0.640000 0.096000 91.059431 0.918020 10.535736 -57.338386
0.650000 0.097500 92.496822 0.949449 10.685352 -57.906831
0.660000 0.099000 93.934701 0.981530 10.835368 -58.467949
0.670000 0.100500 95.373072 1.014277 10.985792 -59.021725
0.680000 0.102000 96.811937 1.047705 11.136634 -59.568142
0.690000 0.103500 98.251298 1.081830 11.287902 -60.107181
0.700000 0.105000 99.691159 1.116669 11.439607 -60.638819
0.710000 0.106500 101.131523 1.152239 11.591761 -61.163035
0.720000 0.108000 102.572393 1.188557 11.744376 -61.679803
0.730000 0.109500 104.013772 1.225643 11.897465 -62.189096
0.740000 0.111000 105.455666 1.263515 12.051041 -62.690887
0.750000 0.112500 106.898076 1.302193 12.205119 -63.185148
0.760000 0.114000 108.341007 1.341696 12.359714 -63.671847
0.770000 0.115500 109.784464 1.382046 12.514842 -64.150956
0.780000 0.117000 111.228451 1.423264 12.670518 -64.622442
0.790000 0.118500 112.672971 1.465371 12.826761 -65.086274
0.800000 0.120000 114.118031 1.508389 12.983588 -65.542421
0.810000 0.121500 115.563633 1.552342 13.141015 -65.990848
0.820000 0.123000 117.009785 1.597253 13.299062 -66.431525
0.830000 0.124500 118.456490 1.643144 13.457748 -66.864418
0.840000 0.126000 119.903754 1.690040 13.617092 -67.289495
0.850000 0.127500 121.351582 1.737966 13.777112 -67.706723
0.860000 0.129000 122.799980 1.786947 13.937830 -68.116071
0.870000 0.130500 124.248954 1.837007 14.099266 -68.517507
0.880000 0.132000 125.698510 1.888172 14.261439 -68.910998
0.890000 0.133500 127.148654 1.940469 14.424371 -69.296516
0.900000 0.135000 128.599391 1.993923 14.588083 -69.674028
0.910000 0.136500 130.050729 2.048562 14.752596 -70.043506
0.920000 0.138000 131.502675 2.104413 14.917932 -70.404921
0.930000 0.139500 132.955234 2.161502 15.084111 -70.758245
0.940000 0.141000 134.408413 2.219858 15.251157 -71.103450
0.950000 0.142500 135.862220 2.279508 15.419090 -71.440510
0.960000 0.144000 137.316662 2.340481 15.587934 -71.769400
0.970000 0.145500 138.771747 2.402805 15.757709 -72.090095
0.980000 0.147000 140.227480 2.466508 15.928439 -72.402572
0.990000 0.148500 141.683871 2.531619 16.100144 -72.706808
1.000000 0.150000 143.140927 2.598168 16.272849 -73.002783
1.010000 0.151500 144.598656 2.666184 16.446574 -73.290476
1.020000 0.153000 146.057065 2.735696 16.621343 -73.569868
1.030000 0.154500 147.516164 2.806734 16.797177 -73.840942
1.040000 0.156000 148.975959 2.879327 16.974099 -74.103681
1.050000 0.157500 150.436461 2.953506 17.152131 -74.358071
1.060000 0.159000 151.897676 3.029300 17.331295 -74.604096
1.070000 0.160500 153.359614 3.106739 17.511614 -74.841744
1.080000 0.162000 154.822284 3.185854 17.693109 -75.071005
1.090000 0.163500 156.285694 3.266674 17.875802 -75.291867
1.100000 0.165000 157.749853 3.349231 18.059715 -75.504323
1.110000 0.166500 159.214771 3.433554 18.244871 -75.708364
1.120000 0.168000 160.680457 3.519674 18.431289 -75.903984
1.130000 0.169500 162.146919 3.607621 18.618993 -76.091179
1.140000 0.171000 163.614168 3.697427 18.808002 -76.269945
1.150000 0.172500 165.082214 3.789120 18.998340 -76.440280
1.160000 0.174000 166.551064 3.882732 19.190025 -76.602183
1.170000 0.175500 168.020731 3.978293 19.383080 -76.755654
1.180000 0.177000 169.491222 4.075834 19.577525 -76.900695
1.190000 0.178500 170.962548 4.175384 19.773380 -77.037309
1.200000 0.180000 172.434720 4.276975 19.970666 -77.165499
1.210000 0.181500 173.907747 4.380636 20.169403 -77.285272
1.220000 0.183000 175.381639 4.486397 20.369611 -77.396633
1.230000 0.184500 176.856406 4.594289 20.571309 -77.499591
1.240000 0.186000 178.332060 4.704342 20.774516 -77.594154
1.250000 0.187500 179.808610 4.816586 20.979253 -77.680333
1.260000 0.189000 181.286067 4.931050 21.185538 -77.758138
1.270000 0.190500 182.764441 5.047764 21.393390 -77.827581
1.280000 0.192000 184.243743 5.166757 21.602827 -77.888677
1.290000 0.193500 185.723983 5.288060 21.813868 -77.941440
1.300000 0.195000 187.205173 5.411701 22.026530 -77.985884
1.310000 0.196500 188.687323 5.537709 22.240832 -78.022026
1.320000 0.198000 190.170445 5.666115 22.456791 -78.049884
1.330000 0.199500 191.654548 5.796945 22.674425 -78.069474
1.340000 0.201000 193.139644 5.930230 22.893750 -78.080818
1.350000 0.202500 194.625744 6.065998 23.114783 -78.083933
1.360000 0.204000 196.112858 6.204277 23.337541 -78.078842
1.370000 0.205500 197.600999 6.345094 23.562040 -78.065564
1.380000 0.207000 199.090177 6.488480 23.788296 -78.044123
1.390000 0.208500 200.580404 6.634460 24.016325 -78.014542
0.010000 0.001500 1.408648 0.000883 1.098692 -1.550720
0.020000 0.003000 2.818720 0.002358 1.573452 -3.056052
0.030000 0.004500 4.229632 0.004126 1.918189 -4.520295
0.040000 0.006000 5.641180 0.006131 2.196725 -5.946346
0.050000 0.007500 7.053263 0.008373 2.435016 -7.336655
0.060000 0.009000 8.465820 0.010870 2.646653 -8.693417
0.070000 0.010500 9.878817 0.013650 2.839737 -10.018643
0.080000 0.012000 11.292234 0.016741 3.019496 -11.314199
0.090000 0.013500 12.706058 0.020170 3.189484 -12.581824
0.100000 0.015000 14.120283 0.023962 3.352210 -13.823148
0.110000 0.016500 15.534907 0.028138 3.509486 -15.039699
0.120000 0.018000 16.949928 0.032716 3.662649 -16.232908
0.130000 0.019500 18.365348 0.037710 3.812697 -17.404119
0.140000 0.021000 19.781168 0.043130 3.960378 -18.554590
0.150000 0.022500 21.197391 0.048982 4.106258 -19.685498
0.160000 0.024000 22.614018 0.055270 4.250763 -20.797942
0.170000 0.025500 24.031052 0.061995 4.394215 -21.892948
0.180000 0.027000 25.448495 0.069154 4.536852 -22.971469
0.190000 0.028500 26.866347 0.076744 4.678850 -24.034393
0.200000 0.030000 28.284610 0.084757 4.820335 -25.082538
0.210000 0.031500 29.703284 0.093186 4.961397 -26.116663
0.220000 0.033000 31.122369 0.102023 5.102093 -27.137466
0.230000 0.034500 32.541865 0.111257 5.242460 -28.145587
0.240000 0.036000 33.961771 0.120877 5.382517 -29.141612
0.250000 0.037500 35.382085 0.130874 5.522268 -30.126077
0.260000 0.039000 36.802807 0.141236 5.661712 -31.099467
0.270000 0.040500 38.223934 0.151952 5.800836 -32.062221
0.280000 0.042000 39.645464 0.163013 5.939625 -33.014736
0.290000 0.043500 41.067396 0.174408 6.078063 -33.957366
0.300000 0.045000 42.489726 0.186129 6.216128 -34.890427
0.310000 0.046500 43.912452 0.198169 6.353804 -35.814197
0.320000 0.048000 45.335571 0.210519 6.491070 -36.728924
0.330000 0.049500 46.759082 0.223175 6.627912 -37.634822
0.340000 0.051000 48.182980 0.236133 6.764314 -38.532074
0.350000 0.052500 49.607264 0.249390 6.900265 -39.420838
0.360000 0.054000 51.031931 0.262944 7.035756 -40.301247
0.370000 0.055500 52.456978 0.276797 7.170782 -41.173408
0.380000 0.057000 53.882404 0.290950 7.305341 -42.037410
0.390000 0.058500 55.308207 0.305407 7.439435 -42.893320
0.400000 0.060000 56.734384 0.320174 7.573068 -43.741188
0.410000 0.061500 58.160934 0.335258 7.706250 -44.581045
0.420000 0.063000 59.587857 0.350667 7.838992 -45.412912
0.430000 0.064500 61.015150 0.366414 7.971311 -46.236791
0.440000 0.066000 62.442813 0.382510 8.103224 -47.052676
0.450000 0.067500 63.870846 0.398970 8.234755 -47.860547
0.460000 0.069000 65.299249 0.415809 8.365929 -48.660377
0.470000 0.070500 66.728023 0.433047 8.496775 -49.452129
0.480000 0.072000 68.157167 0.450702 8.627323 -50.235757
0.490000 0.073500 69.586684 0.468796 8.757610 -51.011211
0.500000 0.075000 71.016575 0.487352 8.887670 -51.778433
0.510000 0.076500 72.446842 0.506394 9.017544 -52.537361
0.520000 0.078000 73.877487 0.525948 9.147273 -53.287929
0.530000 0.079500 75.308514 0.546043 9.276902 -54.030067
0.540000 0.081000 76.739925 0.566708 9.406477 -54.763703
0.550000 0.082500 78.171724 0.587973 9.536044 -55.488761
0.560000 0.084000 79.603915 0.609870 9.665655 -56.205167
0.570000 0.085500 81.036503 0.632434 9.795360 -56.912841
0.580000 0.087000 82.469494 0.655700 9.925213 -57.611706
0.590000 0.088500 83.902891 0.679704 10.055268 -58.301683
0.600000 0.090000 85.336702 0.704483 10.185580 -58.982694
0.610000 0.091500 86.770933 0.730077 10.316206 -59.654660
0.620000 0.093000 88.205590 0.756525 10.447205 -60.317506
0.630000 0.094500 89.640681 0.783870 10.578635 -60.971154
0.640000 0.096000 91.076213 0.812154 10.710556 -61.615530
0.650000 0.097500 92.512195 0.841419 10.843028 -62.250560
0.660000 0.099000 93.948635 0.871712 10.976113 -62.876172
0.670000 0.100500 95.385542 0.903077 11.109872 -63.492296
0.680000 0.102000 96.822926 0.935562 11.244368 -64.098864
0.690000 0.103500 98.260795 0.969214 11.379663 -64.695810
0.700000 0.105000 99.699161 1.004082 11.515821 -65.283068
0.710000 0.106500 101.138034 1.040215 11.652904 -65.860578
0.720000 0.108000 102.577425 1.077664 11.790977 -66.428277
0.730000 0.109500 104.017346 1.116480 11.930103 -66.986109
0.740000 0.111000 105.457808 1.156716 12.070345 -67.534017
0.750000 0.112500 106.898824 1.198423 12.211769 -68.071947
0.760000 0.114000 108.340406 1.241656 12.354437 -68.599846
0.770000 0.115500 109.782567 1.286470 12.498414 -69.117663
0.780000 0.117000 111.225320 1.332919 12.643764 -69.625350
0.790000 0.118500 112.668680 1.381060 12.790550 -70.122859
0.800000 0.120000 114.112660 1.430949 12.938836 -70.610145
0.810000 0.121500 115.557275 1.482643 13.088686 -71.087162
0.820000 0.123000 117.002540 1.536201 13.240162 -71.553867
0.830000 0.124500 118.448469 1.591682 13.393327 -72.010218
0.840000 0.126000 119.895079 1.649144 13.548245 -72.456173
0.850000 0.127500 121.342385 1.708648 13.704978 -72.891691
0.860000 0.129000 122.790403 1.770255 13.863587 -73.316732
0.870000 0.130500 124.239150 1.834026 14.024136 -73.731254
0.880000 0.132000 125.688642 1.900023 14.186685 -74.135217
0.890000 0.133500 127.138898 1.968310 14.351295 -74.528582
0.900000 0.135000 128.589934 2.038948 14.518028 -74.911306
0.910000 0.136500 130.041768 2.112003 14.686945 -75.283349
0.920000 0.138000 131.494418 2.187539 14.858104 -75.644667
0.930000 0.139500 132.947904 2.265621 15.031567 -75.995218
0.940000 0.141000 134.402242 2.346316 15.207393 -76.334957
0.950000 0.142500 135.857454 2.429691 15.385641 -76.663837
0.960000 0.144000 137.313557 2.515812 15.566370 -76.981810
0.970000 0.145500 138.770572 2.604748 15.749638 -77.288827
0.980000 0.147000 140.228519 2.696568 15.935503 -77.584836
0.990000 0.148500 141.687418 2.791342 16.124024 -77.869783
1.000000 0.150000 143.147289 2.889140 16.315258 -78.143610
1.010000 0.151500 144.608153 2.990032 16.509262 -78.406258
1.020000 0.153000 146.070032 3.094091 16.706093 -78.657665
1.030000 0.154500 147.532947 3.201390 16.905807 -78.897765
1.040000 0.156000 148.996920 3.312001 17.108460 -79.126490
1.050000 0.157500 150.461972 3.425998 17.314109 -79.343768
1.060000 0.159000 151.928127 3.543457 17.522810 -79.549522
1.070000 0.160500 153.395406 3.664453 17.734616 -79.743673
1.080000 0.162000 154.863833 3.789063 17.949585 -79.926139
1.090000 0.163500 156.333430 3.917363 18.167769 -80.096833
1.100000 0.165000 157.804222 4.049432 18.389225 -80.255662
1.110000 0.166500 159.276232 4.185349 18.614006 -80.402532
1.120000 0.168000 160.749484 4.325192 18.842166 -80.537344
1.130000 0.169500 162.224002 4.469043 19.073759 -80.659994
1.140000 0.171000 163.699812 4.616982 19.308839 -80.770373
1.150000 0.172500 165.176937 4.769092 19.547460 -80.868371
1.160000 0.174000 166.655403 4.925454 19.789673 -80.953869
1.170000 0.175500 168.135236 5.086153 20.035532 -81.026747
1.180000 0.177000 169.616461 5.251271 20.285091 -81.086881
1.190000 0.178500 171.099105 5.420895 20.538401 -81.134139
1.200000 0.180000 172.583193 5.595109 20.795514 -81.168390
1.210000 0.181500 174.068752 5.774000 21.056484 -81.189493
1.220000 0.183000 175.555809 5.957654 21.321361 -81.197308
1.230000 0.184500 177.044391 6.146159 21.590197 -81.191689
1.240000 0.186000 178.534526 6.339602 21.863045 -81.172485
1.250000 0.187500 180.026241 6.538072 22.139955 -81.139543
1.260000 0.189000 181.519565 6.741657 22.420977 -81.092706
1.270000 0.190500 183.014524 6.950447 22.706164 -81.031813
1.280000 0.192000 184.511149 7.164532 22.995566 -80.956699
1.290000 0.193500 186.009466 7.384001 23.289232 -80.867199
1.300000 0.195000 187.509507 7.608945 23.587214 -80.763142
1.310000 0.196500 189.011299 7.839454 23.889560 -80.644356
1.320000 0.198000 190.514871 8.075618 24.196321 -80.510666
1.330000 0.199500 192.020255 8.317529 24.507545 -80.361895
1.340000 0.201000 193.527480 8.565277 24.823282 -80.197865
1.350000 0.202500 195.036575 8.818953 25.143581 -80.018395
1.360000 0.204000 196.547572 9.078646 25.468489 -79.823304
1.370000 0.205500 198.060500 9.344448 25.798055 -79.612410
1.380000 0.207000 199.575392 9.616449 26.132327 -79.385528
1.390000 0.208500 201.092277 9.894737 26.471350 -79.142476
0.010000 0.001500 1.408655 0.000888 1.103226 -1.496365
0.020000 0.003000 2.818738 0.002359 1.579446 -2.952085
0.030000 0.004500 4.229655 0.004099 1.923270 -4.370481
0.040000 0.006000 5.641193 0.006040 2.198903 -5.753794
0.050000 0.007500 7.053244 0.008172 2.432597 -7.103920
0.060000 0.009000 8.465744 0.010509 2.638190 -8.422553
0.070000 0.010500 9.878652 0.013076 2.824010 -9.711245
0.080000 0.012000 11.291946 0.015903 2.995486 -10.971436
0.090000 0.013500 12.705611 0.019020 3.156363 -12.204472
0.100000 0.015000 14.119640 0.022456 3.309323 -13.411618
0.110000 0.016500 15.534030 0.026241 3.456345 -14.594062
0.120000 0.018000 16.948780 0.030402 3.598916 -15.752931
0.130000 0.019500 18.363894 0.034963 3.738179 -16.889285
0.140000 0.021000 19.779375 0.039945 3.875015 -18.004129
0.150000 0.022500 21.195228 0.045367 4.010114 -19.098414
0.160000 0.024000 22.611456 0.051247 4.144018 -20.173040
0.170000 0.025500 24.028067 0.057599 4.277154 -21.228856
0.180000 0.027000 25.445066 0.064434 4.409857 -22.266668
0.190000 0.028500 26.862458 0.071763 4.542394 -23.287238
0.200000 0.030000 28.280249 0.079592 4.674971 -24.291284
0.210000 0.031500 29.698444 0.087928 4.807749 -25.279485
0.220000 0.033000 31.117048 0.096775 4.940852 -26.252483
0.230000 0.034500 32.536066 0.106135 5.074374 -27.210881
0.240000 0.036000 33.955502 0.116009 5.208383 -28.155248
0.250000 0.037500 35.375360 0.126397 5.342927 -29.086120
0.260000 0.039000 36.795644 0.137299 5.478039 -30.003999
0.270000 0.040500 38.216356 0.148710 5.613737 -30.909357
0.280000 0.042000 39.637501 0.160630 5.750030 -31.802638
0.290000 0.043500 41.059081 0.173054 5.886916 -32.684255
0.300000 0.045000 42.481097 0.185978 6.024388 -33.554595
0.310000 0.046500 43.903553 0.199397 6.162433 -34.414020
0.320000 0.048000 45.326450 0.213308 6.301034 -35.262867
0.330000 0.049500 46.749788 0.227705 6.440171 -36.101449
0.340000 0.051000 48.173571 0.242584 6.579821 -36.930058
0.350000 0.052500 49.597798 0.257939 6.719959 -37.748962
0.360000 0.054000 51.022470 0.273767 6.860562 -38.558413
0.370000 0.055500 52.447589 0.290062 7.001604 -39.358639
0.380000 0.057000 53.873154 0.306820 7.143059 -40.149852
0.390000 0.058500 55.299167 0.324039 7.284902 -40.932249
0.400000 0.060000 56.725627 0.341714 7.427108 -41.706007
0.410000 0.061500 58.152534 0.359842 7.569655 -42.471289
0.420000 0.063000 59.579889 0.378422 7.712520 -43.228242
0.430000 0.064500 61.007692 0.397452 7.855682 -43.977003
0.440000 0.066000 62.435942 0.416931 7.999121 -44.717691
0.450000 0.067500 63.864640 0.436857 8.142819 -45.450415
0.460000 0.069000 65.293786 0.457232 8.286758 -46.175274
0.470000 0.070500 66.723380 0.478057 8.430925 -46.892353
0.480000 0.072000 68.153422 0.499333 8.575305 -47.601729
0.490000 0.073500 69.583912 0.521062 8.719887 -48.303467
0.500000 0.075000 71.014850 0.543248 8.864661 -48.997626
0.510000 0.076500 72.446236 0.565895 9.009617 -49.684254
0.520000 0.078000 73.878070 0.589008 9.154750 -50.363392
0.530000 0.079500 75.310354 0.612592 9.300054 -51.035075
0.540000 0.081000 76.743087 0.636653 9.445525 -51.699328
0.550000 0.082500 78.176271 0.661199 9.591161 -52.356172
0.560000 0.084000 79.609905 0.686237 9.736962 -53.005622
0.570000 0.085500 81.043990 0.711777 9.882929 -53.647685
0.580000 0.087000 82.478529 0.737828 10.029064 -54.282366
0.590000 0.088500 83.913520 0.764400 10.175371 -54.909663
0.600000 0.090000 85.348967 0.791504 10.321855 -55.529571
0.610000 0.091500 86.784870 0.819152 10.468523 -56.142080
0.620000 0.093000 88.221231 0.847357 10.615382 -56.747177
0.630000 0.094500 89.658051 0.876133 10.762442 -57.344844
0.640000 0.096000 91.095332 0.905493 10.909711 -57.935063
0.650000 0.097500 92.533077 0.935452 11.057202 -58.517809
0.660000 0.099000 93.971288 0.966025 11.204927 -59.093059
0.670000 0.100500 95.409966 0.997230 11.352899 -59.660783
0.680000 0.102000 96.849115 1.029083 11.501132 -60.220953
0.690000 0.103500 98.288738 1.061602 11.649641 -60.773537
0.700000 0.105000 99.728836 1.094805 11.798442 -61.318501
0.710000 0.106500 101.169414 1.128711 11.947552 -61.855812
0.720000 0.108000 102.610475 1.163339 12.096990 -62.385432
0.730000 0.109500 104.052021 1.198711 12.246771 -62.907326
0.740000 0.111000 105.494058 1.234846 12.396917 -63.421456
0.750000 0.112500 106.936588 1.271767 12.547447 -63.927782
0.760000 0.114000 108.379615 1.309495 12.698380 -64.426267
0.770000 0.115500 109.823145 1.348053 12.849738 -64.916871
0.780000 0.117000 111.267180 1.387463 13.001542 -65.399554
0.790000 0.118500 112.711727 1.427751 13.153814 -65.874276
0.800000 0.120000 114.156789 1.468939 13.306575 -66.340999
0.810000 0.121500 115.602372 1.511053 13.459850 -66.799682
0.820000 0.123000 117.048480 1.554117 13.613661 -67.250286
0.830000 0.124500 118.495120 1.598158 13.768031 -67.692772
0.840000 0.126000 119.942296 1.643200 13.922985 -68.127103
0.850000 0.127500 121.390015 1.689272 14.078546 -68.553239
0.860000 0.129000 122.838281 1.736399 14.234739 -68.971144
0.870000 0.130500 124.287102 1.784609 14.391588 -69.380782
0.880000 0.132000 125.736484 1.833929 14.549119 -69.782117
0.890000 0.133500 127.186432 1.884388 14.707355 -70.175114
0.900000 0.135000 128.636954 1.936013 14.866324 -70.559740
0.910000 0.136500 130.088056 1.988834 15.026049 -70.935962
0.920000 0.138000 131.539745 2.042880 15.186557 -71.303748
0.930000 0.139500 132.992028 2.098179 15.347873 -71.663068
0.940000 0.141000 134.444913 2.154761 15.510022 -72.013894
0.950000 0.142500 135.898407 2.212657 15.673030 -72.356196
0.960000 0.144000 137.352517 2.271895 15.836923 -72.689950
0.970000 0.145500 138.807251 2.332507 16.001727 -73.015129
0.980000 0.147000 140.262618 2.394522 16.167467 -73.331710
0.990000 0.148500 141.718624 2.457972 16.334170 -73.639670
1.000000 0.150000 143.175279 2.522887 16.501860 -73.938989
1.010000 0.151500 144.632590 2.589298 16.670563 -74.229647
1.020000 0.153000 146.090567 2.657236 16.840305 -74.511627
1.030000 0.154500 147.549217 2.726733 17.011112 -74.784913
1.040000 0.156000 149.008549 2.797820 17.183008 -75.049489
1.050000 0.157500 150.468573 2.870529 17.356019 -75.305342
1.060000 0.159000 151.929297 2.944890 17.530170 -75.552461
1.070000 0.160500 153.390731 3.020936 17.705486 -75.790836
1.080000 0.162000 154.852883 3.098698 17.881992 -76.020459
1.090000 0.163500 156.315763 3.178208 18.059712 -76.241322
1.100000 0.165000 157.779381 3.259497 18.238671 -76.453420
1.110000 0.166500 159.243746 3.342598 18.418894 -76.656750
1.120000 0.168000 160.708868 3.427542 18.600403 -76.851310
1.130000 0.169500 162.174756 3.514360 18.783224 -77.037100
1.140000 0.171000 163.641422 3.603085 18.967379 -77.214119
1.150000 0.172500 165.108874 3.693748 19.152892 -77.382371
1.160000 0.174000 166.577123 3.786381 19.339787 -77.541860
1.170000 0.175500 168.046179 3.881015 19.528086 -77.692591
1.180000 0.177000 169.516053 3.977682 19.717813 -77.834572
1.190000 0.178500 170.986754 4.076412 19.908988 -77.967811
1.200000 0.180000 172.458294 4.177238 20.101636 -78.092317
1.210000 0.181500 173.930684 4.280190 20.295777 -78.208102
1.220000 0.183000 175.403932 4.385300 20.491433 -78.315179
1.230000 0.184500 176.878052 4.492598 20.688626 -78.413562
1.240000 0.186000 178.353052 4.602115 20.887377 -78.503265
1.250000 0.187500 179.828945 4.713882 21.087707 -78.584306
1.260000 0.189000 181.305741 4.827929 21.289635 -78.656702
1.270000 0.190500 182.783451 4.944287 21.493183 -78.720471
1.280000 0.192000 184.262087 5.062986 21.698371 -78.775634
1.290000 0.193500 185.741659 5.184056 21.905217 -78.822213
1.300000 0.195000 187.222179 5.307526 22.113741 -78.860228
1.310000 0.196500 188.703659 5.433426 22.323963 -78.889703
1.320000 0.198000 190.186108 5.561786 22.535900 -78.910663
1.330000 0.199500 191.669540 5.692635 22.749572 -78.923131
1.340000 0.201000 193.153964 5.826002 22.964997 -78.927135
1.350000 0.202500 194.639394 5.961916 23.182191 -78.922701
1.360000 0.204000 196.125839 6.100405 23.401174 -78.909857
1.370000 0.205500 197.613313 6.241498 23.621961 -78.888630
1.380000 0.207000 199.101826 6.385223 23.844570 -78.859050
1.390000 0.208500 200.591390 6.531609 24.069017 -78.821146
0.010000 0.001500 1.408640 0.000873 1.093336 -1.496712
0.020000 0.003000 2.818679 0.002300 1.559702 -2.952741
0.030000 0.004500 4.229522 0.003967 1.893710 -4.371402
0.040000 0.006000 5.640957 0.005806 2.159566 -5.754927
0.050000 0.007500 7.052876 0.007808 2.383525 -7.105201
0.060000 0.009000 8.465215 0.009988 2.579434 -8.423908
0.070000 0.010500 9.877934 0.012371 2.755623 -9.712588
0.080000 0.012000 11.291010 0.014987 2.917528 -10.972671
0.090000 0.013500 12.704430 0.017869 3.068898 -12.205494
0.100000 0.015000 14.118186 0.021046 3.212421 -13.412310
0.110000 0.016500 15.532276 0.024549 3.350080 -14.594301
0.120000 0.018000 16.946701 0.028406 3.483369 -15.752582
0.130000 0.019500 18.361462 0.032642 3.613433 -16.888208
0.140000 0.021000 19.776564 0.037280 3.741161 -18.002175
0.150000 0.022500 21.192013 0.042341 3.867245 -19.095426
0.160000 0.024000 22.607814 0.047843 3.992232 -20.168855
0.170000 0.025500 24.023972 0.053801 4.116553 -21.223308
0.180000 0.027000 25.440495 0.060228 4.240548 -22.259583
0.190000 0.028500 26.857388 0.067137 4.364486 -23.278438
0.200000 0.030000 28.274657 0.074536 4.488577 -24.280588
0.210000 0.031500 29.692309 0.082432 4.612986 -25.266709
0.220000 0.033000 31.110349 0.090830 4.737840 -26.237440
0.230000 0.034500 32.528782 0.099735 4.863234 -27.193382
0.240000 0.036000 33.947613 0.109150 4.989241 -28.135104
0.250000 0.037500 35.366847 0.119075 5.115910 -29.063138
0.260000 0.039000 36.786488 0.129510 5.243276 -29.977989
0.270000 0.040500 38.206540 0.140456 5.371359 -30.880129
0.280000 0.042000 39.627007 0.151910 5.500170 -31.770000
0.290000 0.043500 41.047892 0.163871 5.629709 -32.648018
0.300000 0.045000 42.469199 0.176335 5.759970 -33.514572
0.310000 0.046500 43.890929 0.189299 5.890941 -34.370025
0.320000 0.048000 45.313085 0.202761 6.022606 -35.214717
0.330000 0.049500 46.735670 0.216716 6.154946 -36.048964
0.340000 0.051000 48.158685 0.231161 6.287938 -36.873059
0.350000 0.052500 49.582132 0.246092 6.421559 -37.687276
0.360000 0.054000 51.006012 0.261505 6.555784 -38.491867
0.370000 0.055500 52.430328 0.277398 6.690588 -39.287067
0.380000 0.057000 53.855079 0.293767 6.825947 -40.073092
0.390000 0.058500 55.280267 0.310610 6.961833 -40.850140
0.400000 0.060000 56.705893 0.327924 7.098224 -41.618395
0.410000 0.061500 58.131958 0.345707 7.235095 -42.378023
0.420000 0.063000 59.558463 0.363958 7.372424 -43.129177
0.430000 0.064500 60.985407 0.382675 7.510189 -43.871996
0.440000 0.066000 62.412792 0.401860 7.648369 -44.606606
0.450000 0.067500 63.840619 0.421511 7.786945 -45.333121
0.460000 0.069000 65.268887 0.441631 7.925901 -46.051643
0.470000 0.070500 66.697598 0.462220 8.065220 -46.762264
0.480000 0.072000 68.126752 0.483281 8.204889 -47.465063
0.490000 0.073500 69.556350 0.504817 8.344893 -48.160114
0.500000 0.075000 70.986392 0.526831 8.485222 -48.847477
0.510000 0.076500 72.416879 0.549330 8.625867 -49.527207
0.520000 0.078000 73.847812 0.572317 8.766819 -50.199350
0.530000 0.079500 75.279192 0.595798 8.908072 -50.863945
0.540000 0.081000 76.711019 0.619782 9.049622 -51.521023
0.550000 0.082500 78.143296 0.644274 9.191465 -52.170610
0.560000 0.084000 79.576022 0.669285 9.333599 -52.812724
0.570000 0.085500 81.009200 0.694821 9.476025 -53.447380
0.580000 0.087000 82.442831 0.720895 9.618743 -54.074585
0.590000 0.088500 83.876915 0.747516 9.761755 -54.694344
0.600000 0.090000 85.311456 0.774695 9.905066 -55.306655
0.610000 0.091500 86.746454 0.802446 10.048681 -55.911513
0.620000 0.093000 88.181912 0.830780 10.192606 -56.508911
0.630000 0.094500 89.617832 0.859712 10.336849 -57.098835
0.640000 0.096000 91.054216 0.889256 10.481419 -57.681271
0.650000 0.097500 92.491067 0.919427 10.626324 -58.256200
0.660000 0.099000 93.928386 0.950241 10.771577 -58.823602
0.670000 0.100500 95.366177 0.981714 10.917189 -59.383453
0.680000 0.102000 96.804444 1.013863 11.063172 -59.935728
0.690000 0.103500 98.243188 1.046707 11.209542 -60.480400
0.700000 0.105000 99.682413 1.080264 11.356311 -61.017440
0.710000 0.106500 101.122122 1.114553 11.503496 -61.546818
0.720000 0.108000 102.562320 1.149593 11.651113 -62.068502
0.730000 0.109500 104.003010 1.185405 11.799179 -62.582460
0.740000 0.111000 105.444196 1.222011 11.947712 -63.088659
0.750000 0.112500 106.885882 1.259430 12.096729 -63.587063
0.760000 0.114000 108.328072 1.297687 12.246250 -64.077638
0.770000 0.115500 109.770772 1.336802 12.396294 -64.560349
0.780000 0.117000 111.213985 1.376800 12.546881 -65.035160
0.790000 0.118500 112.657717 1.417704 12.698032 -65.502036
0.800000 0.120000 114.101972 1.459539 12.849768 -65.960940
0.810000 0.121500 115.546756 1.502328 13.002110 -66.411838
0.820000 0.123000 116.992075 1.546097 13.155080 -66.854692
0.830000 0.124500 118.437933 1.590871 13.308700 -67.289470
0.840000 0.126000 119.884337 1.636677 13.462993 -67.716134
0.850000 0.127500 121.331293 1.683541 13.617982 -68.134653
0.860000 0.129000 122.778806 1.731490 13.773689 -68.544991
0.870000 0.130500 124.226883 1.780550 13.930138 -68.947116
0.880000 0.132000 125.675531 1.830750 14.087353 -69.340995
0.890000 0.133500 127.124755 1.882117 14.245358 -69.726598
0.900000 0.135000 128.574564 1.934680 14.404176 -70.103894
0.910000 0.136500 130.024963 1.988467 14.563832 -70.472853
0.920000 0.138000 131.475960 2.043506 14.724349 -70.833447
0.930000 0.139500 132.927563 2.099828 14.885753 -71.185649
0.940000 0.141000 134.379778 2.157461 15.048068 -71.529433
0.950000 0.142500 135.832613 2.216435 15.211318 -71.864773
0.960000 0.144000 137.286076 2.276780 15.375527 -72.191646
0.970000 0.145500 138.740175 2.338526 15.540721 -72.510029
0.980000 0.147000 140.194918 2.401703 15.706924 -72.819901
0.990000 0.148500 141.650313 2.466342 15.874160 -73.121243
1.000000 0.150000 143.106368 2.532473 16.042455 -73.414035
1.010000 0.151500 144.563092 2.600127 16.211831 -73.698262
1.020000 0.153000 146.020494 2.669335 16.382315 -73.973906
1.030000 0.154500 147.478582 2.740128 16.553930 -74.240954
1.040000 0.156000 148.937365 2.812537 16.726701 -74.499394
1.050000 0.157500 150.396853 2.886594 16.900652 -74.749213
1.060000 0.159000 151.857053 2.962330 17.075806 -74.990402
1.070000 0.160500 153.317976 3.039775 17.252188 -75.222953
1.080000 0.162000 154.779631 3.118962 17.429822 -75.446858
1.090000 0.163500 156.242027 3.199922 17.608730 -75.662113
1.100000 0.165000 157.705175 3.282687 17.788937 -75.868713
1.110000 0.166500 159.169083 3.367287 17.970466 -76.066655
1.120000 0.168000 160.633761 3.453755 18.153340 -76.255939
1.130000 0.169500 162.099220 3.542122 18.337582 -76.436565
1.140000 0.171000 163.565470 3.632420 18.523215 -76.608535
1.150000 0.172500 165.032520 3.724679 18.710260 -76.771852
1.160000 0.174000 166.500381 3.818932 18.898741 -76.926520
1.170000 0.175500 167.969063 3.915209 19.088679 -77.072545
1.180000 0.177000 169.438577 4.013542 19.280097 -77.209935
1.190000 0.178500 170.908933 4.113962 19.473015 -77.338698
1.200000 0.180000 172.380142 4.216500 19.667455 -77.458845
1.210000 0.181500 173.852214 4.321188 19.863439 -77.570385
1.220000 0.183000 175.325160 4.428055 20.060986 -77.673332
1.230000 0.184500 176.798992 4.537133 20.260118 -77.767700
1.240000 0.186000 178.273719 4.648453 20.460855 -77.853501
1.250000 0.187500 179.749353 4.762044 20.663216 -77.930754
1.260000 0.189000 181.225905 4.877938 20.867222 -77.999474
1.270000 0.190500 182.703386 4.996164 21.072892 -78.059679
1.280000 0.192000 184.181807 5.116753 21.280246 -78.111389
1.290000 0.193500 185.661180 5.239734 21.489301 -78.154624
1.300000 0.195000 187.141515 5.365138 21.700077 -78.189403
1.310000 0.196500 188.622824 5.492993 21.912592 -78.215750
1.320000 0.198000 190.105119 5.623329 22.126864 -78.233687
1.330000 0.199500 191.588411 5.756176 22.342911 -78.243237
1.340000 0.201000 193.072711 5.891563 22.560750 -78.244424
1.350000 0.202500 194.558031 6.029518 22.780398 -78.237273
1.360000 0.204000 196.044382 6.170069 23.001872 -78.221811
1.370000 0.205500 197.531776 6.313247 23.225189 -78.198063
1.380000 0.207000 199.020226 6.459078 23.450365 -78.166057
1.390000 0.208500 200.509741 6.607591 23.677416 -78.125819
0.010000 0.001500 1.408617 0.000851 1.078208 -1.503316
0.020000 0.003000 2.818590 0.002214 1.530015 -2.965394
0.030000 0.004500 4.229325 0.003780 1.849934 -4.389616
0.040000 0.006000 5.640613 0.005484 2.102151 -5.778209
0.050000 0.007500 7.052347 0.007322 2.312921 -7.133031
0.060000 0.009000 8.464465 0.009313 2.496096 -8.455736
0.070000 0.010500 9.876930 0.011487 2.660020 -9.747831
0.080000 0.012000 11.289722 0.013880 2.810146 -11.010714
0.090000 0.013500 12.702828 0.016529 2.950237 -12.245686
0.100000 0.015000 14.116245 0.019472 3.083000 -13.453973
0.110000 0.016500 15.529972 0.022743 3.210434 -14.636728
0.120000 0.018000 16.944013 0.026378 3.334053 -15.795039
0.130000 0.019500 18.358373 0.030409 3.455017 -16.929938
0.140000 0.021000 19.773059 0.034865 3.574232 -18.042403
0.150000 0.022500 21.188079 0.039775 3.692406 -19.133362
0.160000 0.024000 22.603442 0.045163 3.810102 -20.203694
0.170000 0.025500 24.019158 0.051053 3.927763 -21.254238
0.180000 0.027000 25.435235 0.057464 4.045744 -22.285788
0.190000 0.028500 26.851683 0.064416 4.164324 -23.299099
0.200000 0.030000 28.268512 0.071924 4.283726 -24.294890
0.210000 0.031500 29.685730 0.080003 4.404123 -25.273842
0.220000 0.033000 31.103346 0.088666 4.525650 -26.236603
0.230000 0.034500 32.521370 0.097923 4.648411 -27.183788
0.240000 0.036000 33.939809 0.107783 4.772484 -28.115981
0.250000 0.037500 35.358672 0.118253 4.897923 -29.033735
0.260000 0.039000 36.777966 0.129342 5.024768 -29.937576
0.270000 0.040500 38.197698 0.141052 5.153041 -30.828001
0.280000 0.042000 39.617876 0.153389 5.282753 -31.705481
0.290000 0.043500 41.038505 0.166356 5.413906 -32.570462
0.300000 0.045000 42.459592 0.179955 5.546493 -33.423363
0.310000 0.046500 43.881143 0.194187 5.680500 -34.264584
0.320000 0.048000 45.303164 0.209054 5.815910 -35.094500
0.330000 0.049500 46.725659 0.224557 5.952698 -35.913464
0.340000 0.051000 48.148633 0.240694 6.090840 -36.721810
0.350000 0.052500 49.572091 0.257466 6.230305 -37.519850
0.360000 0.054000 50.996037 0.274872 6.371064 -38.307880
0.370000 0.055500 52.420476 0.292912 6.513084 -39.086176
0.380000 0.057000 53.845411 0.311585 6.656334 -39.854997
0.390000 0.058500 55.270846 0.330891 6.800779 -40.614584
0.400000 0.060000 56.696783 0.350829 6.946388 -41.365165
0.410000 0.061500 58.123227 0.371398 7.093126 -42.106951
0.420000 0.063000 59.550181 0.392598 7.240962 -42.840138
0.430000 0.064500 60.977646 0.414430 7.389864 -43.564910
0.440000 0.066000 62.405627 0.436893 7.539801 -44.281436
0.450000 0.067500 63.834125 0.459989 7.690745 -44.989873
0.460000 0.069000 65.263144 0.483719 7.842666 -45.690366
0.470000 0.070500 66.692685 0.508084 7.995537 -46.383050
0.480000 0.072000 68.122752 0.533086 8.149332 -47.068047
0.490000 0.073500 69.553346 0.558728 8.304028 -47.745469
0.500000 0.075000 70.984470 0.585013 8.459600 -48.415420
0.510000 0.076500 72.416126 0.611945 8.616028 -49.077992
0.520000 0.078000 73.848317 0.639528 8.773291 -49.733271
0.530000 0.079500 75.281044 0.667768 8.931371 -50.381333
0.540000 0.081000 76.714310 0.696669 9.090251 -51.022246
0.550000 0.082500 78.148118 0.726238 9.249916 -51.656071
0.560000 0.084000 79.582470 0.756482 9.410352 -52.282861
0.570000 0.085500 81.017367 0.787408 9.571546 -52.902664
0.580000 0.087000 82.452813 0.819025 9.733487 -53.515521
0.590000 0.088500 83.888811 0.851342 9.896166 -54.121466
0.600000 0.090000 85.325362 0.884368 10.059576 -54.720529
0.610000 0.091500 86.762469 0.918114 10.223708 -55.312732
0.620000 0.093000 88.200136 0.952591 10.388559 -55.898096
0.630000 0.094500 89.638365 0.987810 10.554123 -56.476634
0.640000 0.096000 91.077158 1.023784 10.720400 -57.048357
0.650000 0.097500 92.516520 1.060527 10.887386 -57.613269
0.660000 0.099000 93.956453 1.098051 11.055083 -58.171372
0.670000 0.100500 95.396961 1.136373 11.223491 -58.722666
0.680000 0.102000 96.838046 1.175507 11.392612 -59.267144
0.690000 0.103500 98.279714 1.215468 11.562450 -59.804799
0.700000 0.105000 99.721966 1.256275 11.733010 -60.335620
0.710000 0.106500 101.164807 1.297944 11.904296 -60.859592
0.720000 0.108000 102.608242 1.340493 12.076315 -61.376699
0.730000 0.109500 104.052274 1.383941 12.249075 -61.886923
0.740000 0.111000 105.496907 1.428307 12.422585 -62.390242
0.750000 0.112500 106.942146 1.473611 12.596852 -62.886635
0.760000 0.114000 108.387995 1.519875 12.771889 -63.376076
0.770000 0.115500 109.834460 1.567119 12.947704 -63.858540
0.780000 0.117000 111.281544 1.615365 13.124312 -64.333998
0.790000 0.118500 112.729254 1.664636 13.301722 -64.802421
0.800000 0.120000 114.177594 1.714954 13.479950 -65.263780
0.810000 0.121500 115.626570 1.766345 13.659009 -65.718043
0.820000 0.123000 117.076186 1.818831 13.838914 -66.165177
0.830000 0.124500 118.526450 1.872438 14.019679 -66.605150
0.840000 0.126000 119.977366 1.927191 14.201321 -67.037927
0.850000 0.127500 121.428942 1.983117 14.383855 -67.463474
0.860000 0.129000 122.881182 2.040242 14.567300 -67.881755
0.870000 0.130500 124.334093 2.098592 14.751671 -68.292736
0.880000 0.132000 125.787682 2.158195 14.936988 -68.696379
0.890000 0.133500 127.241956 2.219080 15.123267 -69.092649
0.900000 0.135000 128.696921 2.281275 15.310529 -69.481509
0.910000 0.136500 130.152585 2.344809 15.498792 -69.862923
0.920000 0.138000 131.608955 2.409712 15.688076 -70.236853
0.930000 0.139500 133.066037 2.476013 15.878401 -70.603263
0.940000 0.141000 134.523840 2.543743 16.069786 -70.962116
0.950000 0.142500 135.982371 2.612932 16.262253 -71.313375
0.960000 0.144000 137.441638 2.683612 16.455822 -71.657004
0.970000 0.145500 138.901650 2.755815 16.650514 -71.992967
0.980000 0.147000 140.362414 2.829572 16.846351 -72.321228
0.990000 0.148500 141.823938 2.904916 17.043354 -72.641750
1.000000 0.150000 143.286232 2.981880 17.241544 -72.954499
1.010000 0.151500 144.749303 3.060497 17.440945 -73.259439
1.020000 0.153000 146.213161 3.140800 17.641578 -73.556536
1.030000 0.154500 147.677815 3.222823 17.843464 -73.845755
1.040000 0.156000 149.143274 3.306600 18.046628 -74.127063
1.050000 0.157500 150.609547 3.392166 18.251090 -74.400426
1.060000 0.159000 152.076643 3.479555 18.456875 -74.665811
1.070000 0.160500 153.544573 3.568803 18.664003 -74.923186
1.080000 0.162000 155.013345 3.659944 18.872500 -75.172520
1.090000 0.163500 156.482970 3.753015 19.082386 -75.413781
1.100000 0.165000 157.953458 3.848051 19.293686 -75.646937
1.110000 0.166500 159.424819 3.945088 19.506421 -75.871961
1.120000 0.168000 160.897064 4.044162 19.720616 -76.088820
1.130000 0.169500 162.370202 4.145310 19.936293 -76.297488
1.140000 0.171000 163.844244 4.248569 20.153475 -76.497934
1.150000 0.172500 165.319202 4.353975 20.372186 -76.690133
1.160000 0.174000 166.795086 4.461567 20.592447 -76.874055
1.170000 0.175500 168.271907 4.571379 20.814283 -77.049676
1.180000 0.177000 169.749676 4.683452 21.037715 -77.216968
1.190000 0.178500 171.228404 4.797821 21.262768 -77.375907
1.200000 0.180000 172.708103 4.914525 21.489463 -77.526468
1.210000 0.181500 174.188785 5.033602 21.717824 -77.668625
1.220000 0.183000 175.670461 5.155089 21.947873 -77.802357
1.230000 0.184500 177.153142 5.279025 22.179633 -77.927639
1.240000 0.186000 178.636841 5.405448 22.413126 -78.044449
1.250000 0.187500 180.121570 5.534397 22.648375 -78.152766
1.260000 0.189000 181.607341 5.665909 22.885402 -78.252567
1.270000 0.190500 183.094166 5.800024 23.124229 -78.343831
1.280000 0.192000 184.582057 5.936779 23.364879 -78.426540
1.290000 0.193500 186.071027 6.076214 23.607373 -78.500671
1.300000 0.195000 187.561088 6.218368 23.851733 -78.566207
1.310000 0.196500 189.052253 6.363278 24.097981 -78.623127
1.320000 0.198000 190.544535 6.510984 24.346139 -78.671414
1.330000 0.199500 192.037947 6.661525 24.596227 -78.711050
1.340000 0.201000 193.532502 6.814940 24.848268 -78.742017
1.350000 0.202500 195.028212 6.971266 25.102282 -78.764297
1.360000 0.204000 196.525091 7.130544 25.358290 -78.777874
1.370000 0.205500 198.023152 7.292813 25.616313 -78.782732
1.380000 0.207000 199.522409 7.458110 25.876371 -78.778855
1.390000 0.208500 201.022874 7.626475 26.138486 -78.766226
0.010000 0.001500 1.408653 0.000886 1.102215 -1.490228
0.020000 0.003000 2.818731 0.002349 1.576902 -2.940296
0.030000 0.004500 4.229635 0.004072 1.918823 -4.353349
0.040000 0.006000 5.641154 0.005984 2.192253 -5.731529
0.050000 0.007500 7.053176 0.008076 2.423496 -7.076652
0.060000 0.009000 8.465638 0.010361 2.626434 -8.390343
0.070000 0.010500 9.878499 0.012864 2.809430 -9.674089
0.080000 0.012000 11.291735 0.015613 2.977946 -10.929273
0.090000 0.013500 12.705333 0.018642 3.135758 -12.157186
0.100000 0.015000 14.119284 0.021980 3.285575 -13.359041
0.110000 0.016500 15.533585 0.025658 3.429400 -14.535981
0.120000 0.018000 16.948237 0.029704 3.568748 -15.689086
0.130000 0.019500 18.363243 0.034145 3.704781 -16.819377
0.140000 0.021000 19.778606 0.039004 3.838404 -17.927821
0.150000 0.022500 21.194332 0.044303 3.970326 -19.015334
0.160000 0.024000 22.610427 0.050062 4.101109 -20.082784
0.170000 0.025500 24.026895 0.056296 4.231196 -21.130994
0.180000 0.027000 25.443745 0.063021 4.360940 -22.160744
0.190000 0.028500 26.860983 0.070249 4.490623 -23.172773
0.200000 0.030000 28.278614 0.077990 4.620465 -24.167783
0.210000 0.031500 29.696645 0.086254 4.750641 -25.146436
0.220000 0.033000 31.115082 0.095047 4.881288 -26.109360
0.230000 0.034500 32.533932 0.104374 5.012509 -27.057151
0.240000 0.036000 33.953198 0.114240 5.144383 -27.990370
0.250000 0.037500 35.372886 0.124646 5.276969 -28.909548
0.260000 0.039000 36.793002 0.135594 5.410305 -29.815187
0.270000 0.040500 38.213549 0.147085 5.544420 -30.707760
0.280000 0.042000 39.634532 0.159118 5.679326 -31.587712
0.290000 0.043500 41.055954 0.171691 5.815028 -32.455464
0.300000 0.045000 42.477819 0.184802 5.951525 -33.311411
0.310000 0.046500 43.900129 0.198449 6.088805 -34.155924
0.320000 0.048000 45.322889 0.212629 6.226857 -34.989352
0.330000 0.049500 46.746100 0.227339 6.365660 -35.812021
0.340000 0.051000 48.169765 0.242574 6.505195 -36.624239
0.350000 0.052500 49.593885 0.258331 6.645437 -37.426291
0.360000 0.054000 51.018464 0.274606 6.786363 -38.218445
0.370000 0.055500 52.443501 0.291396 6.927945 -39.000952
0.380000 0.057000 53.868999 0.308696 7.070158 -39.774043
0.390000 0.058500 55.294959 0.326504 7.212974 -40.537935
0.400000 0.060000 56.721382 0.344815 7.356368 -41.292829
0.410000 0.061500 58.148269 0.363626 7.500311 -42.038912
0.420000 0.063000 59.575621 0.382935 7.644780 -42.776355
0.430000 0.064500 61.003439 0.402739 7.789748 -43.505319
0.440000 0.066000 62.431723 0.423036 7.935191 -44.225949
0.450000 0.067500 63.860473 0.443825 8.081088 -44.938380
0.460000 0.069000 65.289692 0.465104 8.227415 -45.642736
0.470000 0.070500 66.719378 0.486872 8.374152 -46.339130
0.480000 0.072000 68.149532 0.509129 8.521280 -47.027664
0.490000 0.073500 69.580155 0.531876 8.668781 -47.708432
0.500000 0.075000 71.011248 0.555113 8.816638 -48.381518
0.510000 0.076500 72.442810 0.578842 8.964836 -49.046998
0.520000 0.078000 73.874842 0.603065 9.113362 -49.704940
0.530000 0.079500 75.307345 0.627785 9.262202 -50.355404
0.540000 0.081000 76.740319 0.653004 9.411346 -50.998444
0.550000 0.082500 78.173765 0.678727 9.560783 -51.634106
0.560000 0.084000 79.607683 0.704958 9.710506 -52.262432
0.570000 0.085500 81.042073 0.731702 9.860508 -52.883455
0.580000 0.087000 82.476938 0.758966 10.010783 -53.497204
0.590000 0.088500 83.912277 0.786754 10.161326 -54.103704
0.600000 0.090000 85.348092 0.815074 10.312134 -54.702974
0.610000 0.091500 86.784383 0.843935 10.463205 -55.295028
0.620000 0.093000 88.221152 0.873343 10.614538 -55.879877
0.630000 0.094500 89.658400 0.903307 10.766133 -56.457527
0.640000 0.096000 91.096127 0.933838 10.917992 -57.027981
0.650000 0.097500 92.534336 0.964944 11.070118 -57.591240
0.660000 0.099000 93.973029 0.996637 11.222513 -58.147298
0.670000 0.100500 95.412206 1.028928 11.375181 -58.696150
0.680000 0.102000 96.851869 1.061829 11.528129 -59.237786
0.690000 0.103500 98.292021 1.095351 11.681363 -59.772195
0.700000 0.105000 99.732663 1.129507 11.834888 -60.299363
0.710000 0.106500 101.173798 1.164312 11.988714 -60.819273
0.720000 0.108000 102.615428 1.199779 12.142849 -61.331908
0.730000 0.109500 104.057555 1.235922 12.297303 -61.837247
0.740000 0.111000 105.500181 1.272757 12.452084 -62.335271
0.750000 0.112500 106.943311 1.310298 12.607206 -62.825955
0.760000 0.114000 108.386945 1.348563 12.762678 -63.309277
0.770000 0.115500 109.831088 1.387567 12.918512 -63.785210
0.780000 0.117000 111.275743 1.427327 13.074723 -64.253730
0.790000 0.118500 112.720912 1.467862 13.231321 -64.714809
0.800000 0.120000 114.166599 1.509189 13.388323 -65.168420
0.810000 0.121500 115.612807 1.551325 13.545741 -65.614534
0.820000 0.123000 117.059542 1.594291 13.703590 -66.053123
0.830000 0.124500 118.506805 1.638105 13.861885 -66.484158
0.840000 0.126000 119.954601 1.682787 14.020642 -66.907609
0.850000 0.127500 121.402934 1.728357 14.179877 -67.323448
0.860000 0.129000 122.851809 1.774836 14.339607 -67.731644
0.870000 0.130500 124.301230 1.822243 14.499846 -68.132169
0.880000 0.132000 125.751201 1.870601 14.660613 -68.524992
0.890000 0.133500 127.201727 1.919930 14.821925 -68.910084
0.900000 0.135000 128.652813 1.970254 14.983799 -69.287417
0.910000 0.136500 130.104463 2.021593 15.146253 -69.656962
0.920000 0.138000 131.556684 2.073970 15.309304 -70.018691
0.930000 0.139500 133.009479 2.127408 15.472971 -70.372576
0.940000 0.141000 134.462855 2.181931 15.637272 -70.718589
0.950000 0.142500 135.916817 2.237561 15.802226 -71.056705
0.960000 0.144000 137.371371 2.294323 15.967851 -71.386897
0.970000 0.145500 138.826521 2.352239 16.134165 -71.709141
0.980000 0.147000 140.282275 2.411335 16.301189 -72.023412
0.990000 0.148500 141.738638 2.471634 16.468940 -72.329686
1.000000 0.150000 143.195616 2.533161 16.637438 -72.627941
1.010000 0.151500 144.653215 2.595941 16.806701 -72.918155
1.020000 0.153000 146.111443 2.659999 16.976749 -73.200308
1.030000 0.154500 147.570304 2.725359 17.147602 -73.474380
1.040000 0.156000 149.029807 2.792048 17.319277 -73.740353
1.050000 0.157500 150.489958 2.860090 17.491796 -73.998209
1.060000 0.159000 151.950763 2.929511 17.665175 -74.247931
1.070000 0.160500 153.412229 3.000337 17.839436 -74.489505
1.080000 0.162000 154.874365 3.072594 18.014596 -74.722917
1.090000 0.163500 156.337176 3.146307 18.190676 -74.948154
1.100000 0.165000 157.800669 3.221502 18.367694 -75.165205
1.110000 0.166500 159.264854 3.298206 18.545669 -75.374059
1.120000 0.168000 160.729736 3.376445 18.724620 -75.574708
1.130000 0.169500 162.195324 3.456244 18.904566 -75.767145
1.140000 0.171000 163.661625 3.537630 19.085526 -75.951362
1.150000 0.172500 165.128647 3.620630 19.267518 -76.127356
1.160000 0.174000 166.596398 3.705269 19.450561 -76.295123
1.170000 0.175500 168.064885 3.791573 19.634673 -76.454660
1.180000 0.177000 169.534117 3.879570 19.819873 -76.605968
1.190000 0.178500 171.004103 3.969285 20.006178 -76.749047
1.200000 0.180000 172.474849 4.060743 20.193608 -76.883899
1.210000 0.181500 173.946366 4.153973 20.382179 -77.010528
1.220000 0.183000 175.418659 4.248998 20.571910 -77.128938
1.230000 0.184500 176.891740 4.345847 20.762817 -77.239136
1.240000 0.186000 178.365615 4.444543 20.954919 -77.341130
1.250000 0.187500 179.840294 4.545114 21.148233 -77.434928
1.260000 0.189000 181.315784 4.647584 21.342774 -77.520541
1.270000 0.190500 182.792096 4.751981 21.538562 -77.597981
1.280000 0.192000 184.269237 4.858328 21.735611 -77.667261
1.290000 0.193500 185.747217 4.966651 21.933939 -77.728396
1.300000 0.195000 187.226044 5.076977 22.133562 -77.781401
1.310000 0.196500 188.705728 5.189329 22.334495 -77.826294
1.320000 0.198000 190.186277 5.303732 22.536754 -77.863092
1.330000 0.199500 191.667701 5.420213 22.740356 -77.891815
1.340000 0.201000 193.150008 5.538794 22.945316 -77.912485
1.350000 0.202500 194.633209 5.659501 23.151648 -77.925123
1.360000 0.204000 196.117311 5.782357 23.359367 -77.929753
1.370000 0.205500 197.602325 5.907388 23.568489 -77.926399
1.380000 0.207000 199.088259 6.034616 23.779028 -77.915086
1.390000 0.208500 200.575123 6.164065 23.990997 -77.895841


==> anc/Fig5/Fig5_posterior.out <==
#n_sat(fm^-3) E_sat(MeV) K_sat(MeV) E_sym(MeV) L_sym(MeV) m*/m g_sigma g_omega g_rho b c \Lambda_omega
0.141885 -15.911345 254.234497 31.456690 55.956921 0.714864 9.851704 10.751080  10.519702 0.004053 -0.003070  0.033726
0.150000 -16.000000 240.000000 31.647087 50.753010 0.705953 9.771453 10.608435  10.708602 0.004529 -0.004433  0.042200 
0.150000 -16.000000 240.000000 31.822796 49.475487 0.648129 10.446678 11.801609  11.382559 0.003063 -0.003675  0.036245 
0.150000 -16.000000 240.000000 30.592119 52.569031 0.670107 10.194069 11.364551  10.331159 0.003517 -0.003965  0.038152 
0.150000 -16.000000 240.000000 31.808632 43.425194 0.718675 9.617275 10.325446  11.453730 0.004991 -0.004542  0.052413 
0.150000 -16.000000 240.000000 31.157505 59.007488 0.606751 10.913683 12.577544  10.447788 0.002459 -0.003231  0.029737 
0.150000 -16.000000 240.000000 31.277639 58.743088 0.570938 11.313754 13.205752  11.258174 0.002128 -0.002966  0.031058 
0.150000 -16.000000 240.000000 31.525028 48.653893 0.705014 9.782735 10.629001  10.875459 0.004498 -0.004423  0.044490 
0.150000 -16.000000 240.000000 30.141352 40.768860 0.740967 9.339997 9.808299  11.001644 0.005958 -0.004481  0.069640 
0.150000 -16.000000 240.000000 30.239550 52.750317 0.637063 10.572474 12.014837  10.495709 0.002873 -0.003542  0.037202 
0.150000 -16.000000 240.000000 31.847076 51.899906 0.638824 10.552505 11.981192  11.194191 0.002902 -0.003562  0.033852 
0.150000 -16.000000 240.000000 30.219990 55.892239 0.579081 11.222819 13.066158  11.185668 0.002191 -0.003017  0.036041 
0.150000 -16.000000 240.000000 30.186193 45.543484 0.669495 10.201161 11.376978  11.049548 0.003502 -0.003957  0.046443 
0.150000 -16.000000 240.000000 31.641193 54.356735 0.729962 9.478144 10.067164  10.304631 0.005454 -0.004567  0.043052 
0.150000 -16.000000 240.000000 31.690542 53.255833 0.746672 9.267257 9.671170  10.374588 0.006240 -0.004371  0.048871 
0.150000 -16.000000 240.000000 31.276455 55.829243 0.683709 10.035489 11.084360  10.195141 0.003856 -0.004152  0.034828 
0.150000 -16.000000 240.000000 30.072824 40.659477 0.652368 10.398257 11.718738  12.131858 0.003143 -0.003729  0.050229 
0.150000 -16.000000 240.000000 30.251965 42.377945 0.643567 10.498632 11.890037  12.059630 0.002982 -0.003619  0.047130 
0.150000 -16.000000 240.000000 31.948492 46.004204 0.716851 9.639539 10.366527  11.237485 0.004921 -0.004530  0.048753 
0.150000 -16.000000 240.000000 30.921082 48.536335 0.742808 9.316617 9.764279  10.492843 0.006047 -0.004451  0.055882 
0.150000 -16.000000 240.000000 31.815990 53.130348 0.601251 10.975222 12.676481  11.634889 0.002398 -0.003183  0.032388 
0.150000 -16.000000 240.000000 31.386150 40.163929 0.721765 9.579417 10.255428  11.663193 0.005113 -0.004557  0.058445 
0.150000 -16.000000 240.000000 30.051559 56.053001 0.562044 11.413194 13.356129  11.795850 0.002068 -0.002917  0.038120 
0.150000 -16.000000 240.000000 31.782829 55.390171 0.611577 10.859614 12.489955  11.092282 0.002516 -0.003275  0.030901 
0.150000 -16.000000 240.000000 30.407511 42.120430 0.739358 9.360359 9.846590  10.957241 0.005881 -0.004502  0.065779 
0.150000 -16.000000 240.000000 30.121857 41.695358 0.656852 10.346898 11.630365  11.848896 0.003230 -0.003787  0.049377 
0.150000 -16.000000 240.000000 31.574982 41.237995 0.717184 9.635486 10.359055  11.635520 0.004934 -0.004532  0.055185 
0.150000 -16.000000 240.000000 30.875723 54.132523 0.602627 10.959830 12.651811  11.110590 0.002413 -0.003195  0.034240 
0.150000 -16.000000 240.000000 31.597589 53.101849 0.668597 10.211562 11.395189  10.675665 0.003482 -0.003944  0.035334 
0.150000 -16.000000 240.000000 30.702761 57.155437 0.610931 10.866856 12.501722  10.450667 0.002508 -0.003269  0.032154 
0.150000 -16.000000 240.000000 30.744278 47.086090 0.635429 10.590984 12.045957  11.549115 0.002847 -0.003523  0.040630 
0.150000 -16.000000 240.000000 30.070942 52.163700 0.600063 10.988510 12.697739  11.235100 0.002386 -0.003173  0.038574 
0.150000 -16.000000 240.000000 31.285873 55.838905 0.620414 10.760383 12.327634  10.716632 0.002628 -0.003361  0.031739 
0.150000 -16.000000 240.000000 31.547083 53.411926 0.683750 10.034998 11.083486  10.528528 0.003857 -0.004153  0.036632 
0.150000 -16.000000 240.000000 31.185972 40.172703 0.694501 9.908185 10.856320  11.860710 0.004163 -0.004297  0.052250 
0.150000 -16.000000 240.000000 30.499329 51.285896 0.605412 10.928666 12.601705  11.403336 0.002444 -0.003219  0.037644 
0.150000 -16.000000 240.000000 30.391859 46.872871 0.623024 10.731014 12.279208  11.744479 0.002664 -0.003388  0.041717 
0.150000 -16.000000 240.000000 30.402081 46.446693 0.702039 9.818385 10.693855  10.706555 0.004399 -0.004389  0.049494 
0.150000 -16.000000 240.000000 31.799459 56.056416 0.622995 10.731340 12.279747  10.852072 0.002663 -0.003387  0.030487 
0.150000 -16.000000 240.000000 31.449266 50.103973 0.685025 10.020040 11.056831  10.821024 0.003892 -0.004170  0.040096 
0.150000 -16.000000 240.000000 31.131386 45.017879 0.715008 9.661989 10.407881  11.053945 0.004852 -0.004517  0.051741 
0.150000 -16.000000 240.000000 30.053278 45.802822 0.701405 9.825972 10.707632  10.651606 0.004378 -0.004382  0.051291 
0.150000 -16.000000 240.000000 30.350647 49.654488 0.649573 10.430201 11.773459  10.794635 0.003090 -0.003693  0.040240 
0.150000 -16.000000 240.000000 31.495649 46.855381 0.746438 9.270257 9.676835  10.851116 0.006228 -0.004376  0.058034 
0.150000 -16.000000 240.000000 31.065155 49.335522 0.706742 9.761959 10.591112  10.622826 0.004556 -0.004441  0.045206 
0.150000 -16.000000 240.000000 31.046055 56.522331 0.637333 10.569416 12.009691  10.348432 0.002878 -0.003545  0.031952 
0.150000 -16.000000 240.000000 30.999664 46.840527 0.714309 9.670477 10.423496  10.812813 0.004826 -0.004512  0.049825 
0.150000 -16.000000 240.000000 31.836603 51.555019 0.707527 9.752516 10.573871  10.696981 0.004583 -0.004450  0.041265 
0.150000 -16.000000 240.000000 31.158510 52.517342 0.678281 10.099004 11.197108  10.501411 0.003715 -0.004078  0.037681 
0.150000 -16.000000 240.000000 30.079828 53.264931 0.632472 10.624443 12.102041  10.424422 0.002801 -0.003489  0.037107 
0.150000 -16.000000 240.000000 30.407345 43.645500 0.723027 9.563910 10.226690  10.884935 0.005163 -0.004562  0.058023 
0.150000 -16.000000 240.000000 30.319361 40.482384 0.673361 10.156312 11.298237  11.818127 0.003593 -0.004010  0.051701 
0.150000 -16.000000 240.000000 31.304401 42.308914 0.686454 10.003240 11.026850  11.697665 0.003931 -0.004190  0.048199 
0.150000 -16.000000 240.000000 31.106153 58.531010 0.550209 11.545882 13.552943  12.038197 0.001998 -0.002860  0.033381 
0.150000 -16.000000 240.000000 30.212212 46.897724 0.668666 10.210765 11.393793  10.882620 0.003483 -0.003945  0.044855 
0.150000 -16.000000 240.000000 31.281483 55.673698 0.673965 10.149282 11.285861  10.260958 0.003608 -0.004018  0.034095 
0.150000 -16.000000 240.000000 30.838474 58.491558 0.592783 11.069859 12.827036  10.621403 0.002312 -0.003115  0.031302 
0.150000 -16.000000 240.000000 31.430557 46.712814 0.689796 9.963851 10.956368  11.155683 0.004025 -0.004235  0.044077 
0.150000 -16.000000 240.000000 31.254328 52.739014 0.714391 9.669485 10.421673  10.340114 0.004829 -0.004512  0.042383 
0.150000 -16.000000 240.000000 31.211941 45.873367 0.663403 10.271560 11.499857  11.454334 0.003367 -0.003874  0.042137 
0.150000 -16.000000 240.000000 30.573231 53.579086 0.607797 10.901971 12.558623  10.980929 0.002471 -0.003240  0.035476 
0.150000 -16.000000 240.000000 30.395554 47.132923 0.682446 10.050288 11.110693  10.780632 0.003822 -0.004135  0.045607 
0.150000 -16.000000 240.000000 31.910452 47.810150 0.746074 9.274920 9.685640  10.918433 0.006210 -0.004385  0.055503 
0.150000 -16.000000 240.000000 30.295820 44.770493 0.727494 9.508774 10.124247  10.691602 0.005348 -0.004569  0.058198 
0.150000 -16.000000 240.000000 30.297344 49.578022 0.653432 10.386088 11.697844  10.736154 0.003163 -0.003742  0.040692 
0.150000 -16.000000 240.000000 30.698923 53.443336 0.638015 10.561683 11.996666  10.573462 0.002889 -0.003553  0.035372 
0.150000 -16.000000 240.000000 31.037561 47.406235 0.635857 10.586138 12.037816  11.590223 0.002854 -0.003528  0.039426 
0.150000 -16.000000 240.000000 31.774734 54.540142 0.712015 9.698305 10.474617  10.390874 0.004742 -0.004493  0.039062 
0.150000 -16.000000 240.000000 31.041309 42.220428 0.691667 9.941754 10.916715  11.558782 0.004079 -0.004260  0.050108 
0.150000 -16.000000 240.000000 31.793655 57.908077 0.734401 9.422738 9.963609  10.079667 0.005651 -0.004549  0.039518 
0.150000 -16.000000 240.000000 31.817657 54.673988 0.600391 10.984846 12.691880  11.409506 0.002389 -0.003176  0.031357 
0.150000 -16.000000 240.000000 31.366566 51.275898 0.634836 10.597695 12.057224  11.152794 0.002838 -0.003516  0.035343 
0.150000 -16.000000 240.000000 31.611652 51.216591 0.608639 10.892534 12.543357  11.716279 0.002481 -0.003248  0.034237 
0.150000 -16.000000 240.000000 30.391348 43.733315 0.740117 9.350766 9.828554  10.772235 0.005917 -0.004493  0.063693 
0.150000 -16.000000 240.000000 31.068081 47.565887 0.697148 9.876738 10.799576  10.868665 0.004244 -0.004330  0.045406 
0.150000 -16.000000 240.000000 30.968601 48.741432 0.700595 9.835652 10.725196  10.681905 0.004352 -0.004372  0.044998 
0.150000 -16.000000 240.000000 31.425232 41.593742 0.705724 9.774207 10.613457  11.636426 0.004521 -0.004431  0.052371 
0.150000 -16.000000 240.000000 30.640200 44.807312 0.662765 10.278910 11.512635  11.412086 0.003353 -0.003865  0.044904 
0.150000 -16.000000 240.000000 30.079678 49.049286 0.643964 10.494119 11.882377  10.856099 0.002989 -0.003624  0.041419 
0.150000 -16.000000 240.000000 30.579306 47.861603 0.641681 10.520079 11.926393  11.255100 0.002950 -0.003596  0.040772 
0.150000 -16.000000 240.000000 30.690584 52.068974 0.618797 10.778565 12.357527  11.047914 0.002607 -0.003345  0.036272 
0.150000 -16.000000 240.000000 31.571072 58.001720 0.632907 10.619519 12.093802  10.432023 0.002808 -0.003494  0.029672 
0.150000 -16.000000 240.000000 31.428984 58.424641 0.583385 11.174778 12.991629  11.048572 0.002227 -0.003046  0.030230 
0.150000 -16.000000 240.000000 30.549837 49.982586 0.600954 10.978543 12.681798  11.798819 0.002395 -0.003180  0.038629 
0.150000 -16.000000 240.000000 30.251030 42.357159 0.676084 10.124628 11.242396  11.452653 0.003660 -0.004047  0.050377 
0.150000 -16.000000 240.000000 31.032459 56.360229 0.566575 11.362514 13.279791  11.796745 0.002098 -0.002941  0.033784 
0.150000 -16.000000 240.000000 30.631443 48.479305 0.667791 10.220895 11.411513  10.845087 0.003464 -0.003933  0.041869 
0.150000 -16.000000 240.000000 31.051584 48.027100 0.640797 10.530120 11.943383  11.413494 0.002935 -0.003586  0.039101 
0.150000 -16.000000 240.000000 30.330082 47.929375 0.656056 10.356026 11.646107  10.940862 0.003215 -0.003776  0.042362 
0.150000 -16.000000 240.000000 30.915438 50.839497 0.694468 9.908570 10.857014  10.480658 0.004162 -0.004296  0.041892 
0.150000 -16.000000 240.000000 30.877529 51.985172 0.633762 10.609852 12.077611  10.888794 0.002821 -0.003504  0.036029 
0.150000 -16.000000 240.000000 31.396450 54.731693 0.658274 10.330578 11.602181  10.502791 0.003259 -0.003806  0.033600 
0.150000 -16.000000 240.000000 31.882963 50.907883 0.689014 9.973080 10.972905  10.874401 0.004002 -0.004224  0.038910 
0.150000 -16.000000 240.000000 30.841974 56.795860 0.603035 10.955272 12.644495  10.682627 0.002418 -0.003198  0.032257 
0.150000 -16.000000 240.000000 31.010973 45.826462 0.649113 10.435449 11.782430  11.598532 0.003082 -0.003687  0.041594 
0.150000 -16.000000 240.000000 30.955917 58.687668 0.554266 11.500340 13.485897  11.766819 0.002021 -0.002878  0.033396 
0.150000 -16.000000 240.000000 31.662663 59.093914 0.560943 11.425516 13.374594  11.637641 0.002061 -0.002911  0.030386 
0.150000 -16.000000 240.000000 31.790983 45.557728 0.667173 10.228036 11.423992  11.655492 0.003450 -0.003925  0.041114 
0.150000 -16.000000 240.000000 31.688063 58.516388 0.640679 10.531449 11.945631  10.357287 0.002933 -0.003584  0.029262 
0.150000 -16.000000 240.000000 30.691080 55.098053 0.570891 11.314277 13.206550  11.804330 0.002128 -0.002966  0.035583 
0.150000 -16.000000 240.000000 30.068256 41.086376 0.694861 9.903913 10.848620  11.332988 0.004174 -0.004301  0.055706 
0.150000 -16.000000 240.000000 31.576963 55.070480 0.728704 9.493767 10.096294  10.225712 0.005400 -0.004569  0.042006 
0.150000 -16.000000 240.000000 30.767496 48.337311 0.712119 9.697048 10.472311  10.581512 0.004745 -0.004493  0.048200 
0.150000 -16.000000 240.000000 31.610579 51.338707 0.592666 11.071159 12.829091  12.109128 0.002311 -0.003114  0.034287 
0.150000 -16.000000 240.000000 31.496895 58.738388 0.562239 11.411009 13.352851  11.608732 0.002069 -0.002918  0.031004 
0.150000 -16.000000 240.000000 30.217190 41.878872 0.690073 9.960584 10.950510  11.329586 0.004033 -0.004239  0.053258 
0.150000 -16.000000 240.000000 30.651432 46.814869 0.658903 10.323348 11.589679  11.178861 0.003272 -0.003814  0.042614 
0.150000 -16.000000 240.000000 30.389498 54.222645 0.633300 10.615072 12.086355  10.409599 0.002814 -0.003499  0.035385 
0.150000 -16.000000 240.000000 30.611103 46.558754 0.646326 10.467232 11.836654  11.390751 0.003031 -0.003653  0.042085 
0.150000 -16.000000 240.000000 30.630342 43.807350 0.651863 10.404036 11.728652  11.745130 0.003133 -0.003722  0.044908 
0.150000 -16.000000 240.000000 30.202124 45.109276 0.658087 10.332727 11.605895  11.279918 0.003255 -0.003803  0.045743 
0.150000 -16.000000 240.000000 31.263117 40.645382 0.746894 9.264414 9.665801  11.392221 0.006251 -0.004365  0.067780 
0.150000 -16.000000 240.000000 31.440428 44.727432 0.680460 10.073545 11.151997  11.489755 0.003770 -0.004108  0.044539 
0.150000 -16.000000 240.000000 30.500061 51.528606 0.665204 10.250783 11.463683  10.450882 0.003406 -0.003898  0.039019 
0.150000 -16.000000 240.000000 30.870045 54.535915 0.619333 10.772544 12.347635  10.746130 0.002614 -0.003350  0.033765 
0.150000 -16.000000 240.000000 31.374708 56.877144 0.570113 11.322968 13.219788  11.667639 0.002122 -0.002961  0.032111 
0.150000 -16.000000 240.000000 31.583620 50.902805 0.709312 9.730991 10.534515  10.654665 0.004645 -0.004467  0.042791 


==> anc/Fig6/Fig6_posterior.out <==
#n_sat(fm^-3) E_sat(MeV) K_sat(MeV) E_sym(MeV) L_sym(MeV) m*/m Radius(1.4Msol) tidal deformability(1.4Msol)  Radius(2Msol) tidal deformability(2Msol)
15E-2	-16.0	240.0	30.370699	45.911049	0.742969	12.384953658536586	442.26664634146346	11.805255555555554	27.26449388888889
15E-2	-16.0	240.0	30.743906	48.125061	0.722747	12.57123244047619	489.90736755952395	12.187546886446887	36.17687435897434
15E-2	-16.0	240.0	31.663502	45.147842	0.690302	12.779926388888889	563.2343020833334	12.669990380313198	51.637076957494415
15E-2	-16.0	240.0	31.908834	49.470428	0.698474	12.7731			546.0069079601992	12.572373182957394	47.3360110275689
15E-2	-16.0	240.0	30.987503	45.364979	0.724947	12.516071299093655	479.3519592145017	12.132266666666666	35.064745833333305
15E-2	-16.0	240.0	31.034994	48.138348	0.690574	12.822966822429906	571.262221962617	12.693093258426966	51.933989438202246
15E-2	-16.0	240.0	31.482922	52.433315	0.695783	12.8381			561.2929706242354	12.636198795180722	49.021556144578305
15E-2	-16.0	240.0	31.043291	45.432503	0.711358	12.6231			512.4147564625854	12.359109009009009	41.42796846846849
15E-2	-16.0	240.0	30.48374	41.516628	0.730112	12.4291			465.8256604361373	12.029716666666667	33.017168333333345
15E-2	-16.0	240.0	30.522106	45.890141	0.702155	12.7051			540.1932103929028	12.512518848167538	46.26445837696336
15E-2	-16.0	240.0	30.714046	44.95977	0.695014	12.746588009592326	556.598782973621	12.612061904761905	49.780959047619035
15E-2	-16.0	240.0	31.428852	50.998398	0.743006	12.442858377425045	442.99710405643754	11.806842857142858	26.696846857142855
15E-2	-16.0	240.0	31.308201	46.161995	0.700482	12.717166499372647	539.7967741530742	12.529879487179487	46.64681512820513
15E-2	-16.0	240.0	30.279861	43.073872	0.719811	12.5311			493.30863294797683	12.218462068965518	37.832792068965524
15E-2	-16.0	240.0	30.956163	47.232315	0.704011	12.7061			534.3752800000003	12.486223989218328	45.08501752021563
15E-2	-16.0	240.0	31.722164	51.665707	0.704143	12.7591			535.894			12.49996301369863	44.62088356164384
15E-2	-16.0	240.0	31.205929	47.311386	0.744563	12.383195238095238	435.54042857142855	11.763088165680474	26.175942011834316
15E-2	-16.0	240.0	31.357485	46.900208	0.742881	12.389770157068062	437.8809895287961	11.793633707865169	26.85632471910111
15E-2	-16.0	240.0	31.126379	46.315704	0.693938	12.771155023923445	558.6732739234451	12.631081308411215	50.09804556074769
15E-2	-16.0	240.0	31.501839	44.113712	0.725911	12.4881			472.5187056145677	12.101468217054263	34.389419767441844
15E-2	-16.0	240.0	30.568884	47.311443	0.731455	12.493203503184713	469.14499522293005	12.030813043478261	32.27884782608696
15E-2	-16.0	240.0	30.489162	43.630219	0.695118	12.72947649880096	556.1057529976022	12.60477924528302	49.86158113207544
15E-2	-16.0	240.0	31.110033	45.849411	0.7312		12.471746031746031	464.5216571428572	12.020714718614718	32.15740562770562
15E-2	-16.0	240.0	30.045868	42.419838	0.697675	12.694966180048661	550.5943552311437	12.564748780487806	48.817990243902436
15E-2	-16.0	240.0	31.145117	53.859867	0.737589	12.528490119250426	461.88188074957424	11.934165656565657	29.18619545454545
15E-2	-16.0	240.0	30.638016	46.55899	0.709098	12.6591			522.375663551402	12.406934782608696	42.75624173913041
15E-2	-16.0	240.0	31.438452	52.53233	0.693349	12.8581			568.2422740384618	12.673851756440282	50.305973536299746
15E-2	-16.0	240.0	30.35183	49.113056	0.725947	12.5631			486.2079067278288	12.142021875		34.88701249999998
15E-2	-16.0	240.0	31.973137	51.612415	0.73448		12.514272981878088	459.8841762767711	11.971380373831776	30.226025233644844
15E-2	-16.0	240.0	31.506357	55.021187	0.703711	12.810907591623037	544.8884227748694	12.529162670299726	45.02289509536784
15E-2	-16.0	240.0	30.905972	41.261131	0.701259	12.646840000000001	534.1639100000003	12.49390205655527	46.48616375321333
15E-2	-16.0	240.0	31.317936	44.57502	0.736119	12.414292118226602	450.43700000000024	11.919311538461539	29.889926923076914
15E-2	-16.0	240.0	31.821455	43.743732	0.701015	12.677113801756587	531.8992559598498	12.500516020671835	46.0762416020672
15E-2	-16.0	240.0	31.960293	54.810902	0.709218	12.7601			526.9117959183676	12.432969822485207	42.02591656804735
15E-2	-16.0	240.0	30.660149	40.981548	0.731133	12.412228526645768	461.8039341692791	12.006108510638299	32.47943531914896
15E-2	-16.0	240.0	31.009159	41.745792	0.726791	12.4541			470.72959878419465	12.082146875000001	34.26145507812504
15E-2	-16.0	240.0	31.891134	53.037796	0.717957	12.666187082728593	502.12979245283054	12.27857619047619	37.83981904761906
15E-2	-16.0	240.0	31.347015	53.489429	0.737023	12.525896610169491	461.17989830508486	11.940318905472637	29.351394527363198
15E-2	-16.0	240.0	30.038626	47.396374	0.707797	12.68444528552457	530.8961633466137	12.440244886363637	43.737294318181824
15E-2	-16.0	240.0	30.590174	40.641708	0.695785	12.68211201923077	549.8600829326925	12.574620190023753	49.44967054631827
0.15	-16.0	240.0	30.388014	40.653908	0.697383	12.671090314769975	546.9335520581114	12.55380243902439	48.75800902439023
0.15	-16.0	240.0	30.75131	50.929543	0.74368	12.44332831858407	445.5476460176994	11.803597109826589	26.68703005780346
0.15	-16.0	240.0	31.329992	54.740993	0.694625	12.8801	570.0111613691935	12.670195238095237	49.77850952380952
0.15	-16.0	240.0	30.83832	45.749916	0.716025	12.5931	502.58597464788744	12.287927361563517	39.30813387622151
0.15	-16.0	240.0	31.008541	45.636101	0.735211	12.43783977086743	455.6828788870707	11.946236150234743	30.416620187793434
0.15	-16.0	240.0	31.49633	47.411572	0.713246	12.63204452149792	507.57263384188633	12.333275	40.27827687499999
0.15	-16.0	240.0	31.580378	50.089748	0.702089	12.7551	539.7491034482761	12.524552631578947	45.712163947368445
0.15	-16.0	240.0	31.983374	47.391998	0.726447	12.521808588957056	472.4101993865031	12.100480952380952	33.87636190476189
0.15	-16.0	240.0	31.544674	49.743111	0.734727	12.491450328947368	459.1720855263161	11.965330046948358	30.3311544600939
0.15	-16.0	240.0	31.723921	48.817719	0.734639	12.478263666121112	456.9224795417351	11.959940375586854	30.30138122065727
0.15	-16.0	240.0	31.94079	56.719543	0.695727	12.8941	566.7119431396789	12.657484428223844	48.89200413625305
0.15	-16.0	240.0	31.943491	50.433521	0.741411	12.44231875	442.53718750000024	11.829044444444445	27.187783333333346
0.15	-16.0	240.0	30.583611	42.379669	0.696538	12.700182125603865	550.0155652173916	12.574353623188406	49.066159661835734
0.15	-16.0	240.0	31.316523	55.506012	0.70028	12.845708418367346	556.2314030612248	12.58822661498708	46.87744573643411
0.15	-16.0	240.0	30.141565	40.574394	0.704137	12.619722929936307	530.7742662420385	12.455799731903484	45.50076058981232
0.15	-16.0	240.0	30.318892	47.150734	0.730909	12.496939427662957	471.76677742448345	12.044027350427351	32.64680213675215
0.15	-16.0	240.0	30.379814	43.104958	0.734651	12.414610534846029	457.6814424635334	11.95498940092166	30.999167741935494
0.15	-16.0	240.0	31.113111	41.077908	0.735217	12.378257212317665	449.9106239870343	11.924355813953488	30.448175348837225
0.15	-16.0	240.0	31.272951	53.613575	0.732441	12.564910457516339	472.5178790849677	12.03141081081081	31.448068918918906


==> anc/Fig7/Fig7_posterior.out <==
#n_sat(fm^-3) E_sat(MeV) K_sat(MeV) E_sym(MeV) L_sym(MeV) m*/m Radius(1.4Msol) tidal deformability(1.4Msol)  Radius(2Msol) tidal deformability(2Msol)
0.153133	-15.987792	297.263977	30.738527	53.567963	0.686602	13.040457063403782	651.5846073414906	12.933252505446625	60.32586274509807
0.165124	-16.198559	228.436676	31.949316	52.969883	0.58626	13.031351948051947	701.9284155844157	13.3310930172474	86.49637170588645
0.163924	-15.872751	232.246536	32.986671	59.462456	0.725001	12.110607772020725	364.58064421416236	11.409206918238993	20.09258742138364
0.150528	-15.806416	243.481857	31.779026	49.568787	0.666327	13.028549704142012	639.5187928994084	13.032537819420783	64.87527308347529
0.151537	-15.853888	276.046478	32.013954	52.925461	0.714122	12.8331	562.0090000000002	12.516433333333334	44.728316666666686
0.145091	-15.9554	290.02594	30.971609	49.703033	0.722342	13.0501	636.7568706666668	12.783353731343283	53.02864328358211
0.152612	-15.878395	240.09343	31.869452	48.685322	0.696638	12.6841	526.0886923076924	12.484620408163265	45.141729846938745
0.169611	-15.880494	249.002441	33.05452	53.224365	0.699084	12.158581792717087	397.62171988795546	11.7629431372549	27.7209556862745
0.148653	-16.031439	295.821411	28.918015	40.549553	0.737127	12.704812827988338	565.3357682215744	12.390625490196078	42.728647058823526
0.165399	-16.148085	269.74585	30.288067	47.472492	0.674514	12.498978212290503	514.8982346368718	12.408871561771562	45.57759510489512
0.164193	-16.057322	235.149246	30.829721	47.103928	0.630222	12.720979166666666	592.9107791666671	12.874286177715092	63.55747433004235
0.164471	-16.102736	276.745056	32.043427	57.509624	0.680873	12.636005041031654	522.2267725674096	12.431580916030535	44.027618320610685
0.159497	-16.066372	296.347382	33.55238	64.604034	0.659083	13.108402788844622	652.1041394422311	13.025542028985507	62.92226956521737
0.164037	-16.089647	202.242004	30.902023	47.72282	0.633596	12.603913445378153	545.5803798319328	12.730898177083333	57.761347916666686
0.151391	-15.871592	220.183884	30.995907	48.01918	0.733096	12.280234125636673	409.79337011884576	11.736434975369457	26.07508669950736
0.142437	-16.062483	246.112305	31.553812	57.381363	0.71361	13.114210215053763	620.3717661290324	12.799137837837838	51.75144972972974
0.15616	-16.066433	246.508392	33.765526	64.930756	0.742804	12.425264772727273	416.9666761363639	11.542023076923078	20.969276923076944
0.157009	-16.019068	277.798889	33.392719	61.933983	0.640157	13.233821397379913	699.7599772925764	13.27022046444122	73.87460348330916
0.14542	-15.917876	235.849655	29.510298	45.356285	0.688686	12.968712107623318	625.7884439461885	12.907678313253012	59.924797590361464
0.168861	-16.008512	298.828766	33.365093	63.862148	0.642262	12.876015730337079	597.0536629213487	12.843921490467938	58.16441334488734
0.156125	-16.036528	279.24826	31.520735	47.491253	0.692767	12.737486714116251	562.3124424673788	12.589708040201005	49.298572864321635
0.169498	-16.095989	278.536407	33.845882	57.746441	0.663487	12.582540860215055	509.4892903225808	12.447632293986636	45.15464610244991
0.160757	-16.149193	204.754044	33.057739	58.221752	0.653308	12.675807456978967	516.9975525812622	12.633048598130841	50.58761214953268
0.157996	-16.111475	206.715973	29.794201	40.931107	0.69162	12.21981464019851	431.78844168734514	12.068407692307693	36.18573653846153
0.149823	-15.821012	283.805359	29.254644	44.56778	0.702213	12.904790107270559	624.3124517282481	12.78861724137931	56.087013793103424
0.168073	-16.031237	297.005981	31.48781	55.301514	0.637196	12.82017384341637	609.1855400355875	12.884998550724637	62.03064927536231
0.160737	-15.80531	253.765274	32.803047	55.651306	0.661058	12.80749068825911	567.7068836032389	12.745270731707317	54.29768536585364
0.145646	-16.19981	242.178314	33.614502	65.928596	0.741264	12.85100812720848	511.29468197879896	12.1297	31.44993999999997
0.148132	-16.054892	207.288956	31.24736	51.963039	0.696557	12.6711	504.5200939431399	12.462899043062201	43.86280574162679
0.152735	-16.085793	276.957397	32.411087	52.5616	0.702417	12.8541	573.3883568726358	12.61639347826087	48.35679130434779
0.14887	-15.944557	266.193451	30.495773	41.787052	0.735948	12.5871	511.18687595712123	12.195654621848739	36.79100672268906
0.168313	-16.137905	284.254364	31.496035	54.872051	0.686317	12.4621	485.9487044334977	12.219332558139534	38.732308720930206
0.162393	-15.884205	277.952057	30.96067	47.126476	0.668304	12.669328125	561.9447395833338	12.6421	52.8949
0.148113	-16.067226	261.958313	29.926947	44.011448	0.725336	12.701028469241773	542.5259628040061	12.390308333333333	42.10272499999998
0.166216	-16.174122	293.664246	32.575985	48.644096	0.694924	12.424262436548222	480.48938071066004	12.178253605015673	37.880042319749194
0.164128	-15.90721	281.096954	33.024563	56.267536	0.66194	12.77532839506173	566.1434475308643	12.698901192842943	53.03359244532801
0.161919	-16.159319	278.169678	33.754219	51.114281	0.735628	12.253350423011844	411.43364128595624	11.592891946308724	23.296810738255036
0.146007	-16.006546	252.166046	28.670841	43.349319	0.670734	13.119668627450979	705.5866196078437	13.195944628099173	73.66406066115704
0.146426	-15.93973	205.374405	33.425484	66.052681	0.643792	13.42572605752961	718.2836582064299	13.440474677002584	78.16728475452202
0.157053	-15.91232	264.511444	33.963528	56.441704	0.676312	12.87283355263158	573.2797993421057	12.732497872340426	52.51172893617023
0.164862	-15.914551	260.333527	30.581614	40.082935	0.717572	12.0901	407.7430000000003	11.694333644859812	27.152006542056068
0.166756	-16.095671	210.083023	33.732296	57.291935	0.612597	12.834022610015175	588.4854446130502	12.97103119266055	64.89662155963303
0.165884	-16.038687	262.033691	33.846859	61.663448	0.651022	12.790488235294118	557.8849647058823	12.71734087591241	53.12724817518253
0.166525	-15.806624	288.84137	31.081337	41.576275	0.728575	12.1001	408.7644186413902	11.594623809523808	24.78049285714287
0.158599	-15.896132	231.454346	32.288345	43.095768	0.733801	12.03063146853147	367.72207342657356	11.42977088607595	21.206935443037963
0.143284	-15.899244	281.593872	32.496243	55.858109	0.727958	13.140727118644067	635.9000169491526	12.767559807073955	50.51028810289388
0.167516	-16.074818	216.676361	33.982914	65.480682	0.581627	13.159829624838293	690.827489003881	13.3751	81.9293699097292
0.150786	-15.998522	295.2052	30.983303	43.659424	0.733555	12.679781286549707	542.0273362573101	12.32342	40.20962720000002
0.158471	-16.087042	244.573151	33.307323	61.454147	0.675162	12.8071	544.8909439461884	12.621723376623377	48.494376623376596
0.155239	-15.895923	287.784149	29.665369	40.791729	0.714384	12.579809163346614	536.0655697211157	12.362371844660194	43.07926601941748
0.159391	-16.052015	265.787872	30.452017	43.967728	0.723757	12.3061	447.15849924127474	11.890471040723982	30.40801493212669
0.164749	-15.917048	270.290771	33.776337	62.249111	0.662949	12.78639778247096	552.1826187961989	12.649592813141684	50.24106714579054
0.145717	-15.979505	271.224915	31.199244	49.160271	0.691259	13.143990868596882	674.3405835189313	13.058693814432988	64.46735628865976
0.167369	-15.81899	268.211456	31.568905	51.083607	0.637299	12.722993899204244	581.5470318302388	12.803324683544304	59.57009651898739
0.154651	-16.163958	275.377777	31.969088	50.352505	0.637757	13.167457262103506	714.9624841402339	13.308979240162822	78.98233704206241
0.161658	-16.026569	225.93924	33.967548	55.946609	0.626805	12.92877775974026	609.4035454545458	13.028116064257029	66.03805100401604
0.146454	-16.143902	243.11911	30.690903	45.496956	0.667219	13.110955072463769	681.5152057971017	13.16703203883495	71.25206893203882
0.161409	-16.065752	250.79924	32.955883	49.501602	0.699407	12.3941	454.1378503311261	12.099471794871794	35.14053589743588
0.167077	-16.18504	207.444031	32.485603	53.183968	0.598267	12.858112552301256	625.9259260808927	13.0941	72.56407063492068
0.149749	-15.951667	298.39566	31.865419	56.993214	0.731139	12.942709144542773	588.4015604719768	12.50133282442748	43.075387022900784
0.154781	-16.045017	291.498871	33.01358	63.104294	0.654346	13.28414716981132	712.6103962264156	13.260900970873788	72.45456132686084
0.158582	-16.138016	296.395508	29.38105	42.242176	0.689139	12.658947826086957	574.1300869565217	12.592776328502415	51.59155410628022
0.165756	-16.031685	298.665741	33.773346	59.824585	0.672625	12.74152064372919	548.7566759156493	12.57324418604651	48.09236558139534
0.156923	-16.076508	207.254425	31.717672	45.32843	0.645932	12.730755809859154	571.0356003521127	12.836012071535022	60.41602444113265
0.152443	-15.872571	211.651154	32.670345	49.010929	0.677949	12.680589707475622	521.2203726977249	12.592429341317366	49.06537425149702
0.159287	-16.053614	211.390564	31.499775	54.400646	0.65862	12.677881496062993	529.3483710629924	12.64135441696113	51.38346395759718
0.166571	-15.995608	254.107452	32.919228	46.923374	0.728124	11.983966894197952	361.47253924914696	11.342708391608392	19.859946853146848
0.153932	-16.152782	265.379913	32.91198	52.398491	0.725568	12.582443465045593	486.053370820669	12.11954769874477	33.94480460251047
0.156772	-16.131836	259.10672	33.726879	58.327343	0.636476	13.162676400679118	678.334423599321	13.230141551246538	72.90543088642661
0.150356	-15.967663	291.096161	32.367573	49.032845	0.696961	12.990661771561772	627.2568951048953	12.852052606635072	56.923323696682495
0.147584	-15.925643	295.929047	28.65563	41.028969	0.72961	12.807790934065935	598.4313035714289	12.567251006711409	48.25390100671144
0.143006	-15.953111	271.932251	28.581675	42.658676	0.740729	12.8391	586.3782710843375	12.494889272030651	44.59687547892719
0.151342	-16.173615	218.765854	32.665691	57.42498	0.679501	12.8471	550.2970200000003	12.696148484848484	50.761455757575746
0.165308	-15.960769	230.768188	32.959034	49.895645	0.722128	11.958870519262982	348.038989949749	11.355401204819279	20.019661445783157
0.165729	-15.810458	269.431244	31.999369	51.101196	0.705324	12.3231	442.76283171070946	11.95470606060606	31.757886363636352
0.141017	-16.153128	268.183197	31.392538	47.842999	0.707558	13.188081818181818	677.8883454545456	13.03532429906542	62.345396261682275
0.159788	-15.899663	273.869354	29.269421	40.087383	0.723798	12.2901	458.74606706408383	11.929126200873363	31.959971615720523
0.147562	-16.013783	297.059662	32.469425	64.0578	0.743881	13.061803099510604	602.9905742251228	12.44149534883721	39.616016744186005
0.14006	-15.957219	275.201385	32.293846	58.892143	0.722669	13.337291576086956	691.163684782609	12.996951851851852	57.54097407407408
0.151277	-16.042837	292.896698	32.057129	52.227982	0.713994	12.8961	587.8678467635406	12.610872036474165	47.81257963525836
0.159112	-15.958519	295.325104	30.817432	44.521179	0.688375	12.6757785304248	564.2774764638351	12.580188235294116	50.318002941176466
0.154476	-16.085941	267.38092	32.128963	59.422401	0.643912	13.245598233215548	709.3389187279155	13.293143103448276	75.22182629310346
0.15043	-16.103716	250.42305	33.245213	63.913982	0.6661	13.245717021276596	672.1890638297875	13.146559272097054	65.94752824956673
0.157673	-16.062159	228.295609	32.358276	55.858944	0.742382	12.107506189555126	360.9482920696327	11.258341379310345	17.516003448275878
0.158782	-15.879475	299.576965	33.433357	56.452961	0.688549	12.855435287221571	577.710005861665	12.657879999999999	50.06145249999998
0.148839	-15.917012	243.52449	33.687447	54.783863	0.746796	12.5181	445.497	11.808246341463414	26.000551219512186
0.168032	-16.125084	202.014206	31.005247	49.747391	0.632343	12.507816481639624	517.061812126388	12.612685365853658	53.616901219512194
0.155904	-16.061533	273.756958	31.841906	61.409149	0.658855	13.14188277886497	668.2980704500983	13.096166326530613	66.13163588435373
0.162178	-15.860549	271.213287	30.709375	42.101013	0.664484	12.608347724974722	560.4330000000003	12.638187378640776	54.13996990291265
0.161282	-15.957073	290.657288	32.511406	64.869598	0.707	12.738839916550765	529.3960834492353	12.311113888888888	38.50100798611112
0.147121	-16.037233	200.141998	32.722294	56.084774	0.648443	13.188567866323908	662.6808714652958	13.246692991913747	72.28366954177902
0.160506	-16.063099	266.831146	32.972439	63.197582	0.626857	13.182212757201647	688.8540156378602	13.256978179384204	74.26401579651944
0.158178	-15.80666	298.459747	30.976717	49.720074	0.680585	12.843193886462883	603.4884323144108	12.766957768052517	55.81440131291026
0.153691	-16.019802	236.351288	30.845461	44.995884	0.663018	12.834280487804879	601.4168780487805	12.875884982935153	60.903839249146756
0.166228	-15.961916	269.978607	31.898964	62.944122	0.601002	13.148192955700798	705.033654320988	13.32544742857143	80.15143097142855
0.167391	-15.928112	204.849457	30.920561	54.742428	0.587381	12.937021263619544	704.8462304529569	13.223201195952162	79.40034471021158
0.168371	-16.049934	299.490814	31.417999	44.718086	0.731843	12.08476612111293	401.65075122749613	11.49561724137931	22.706875172413817
0.152519	-16.12492	273.89444	33.087753	68.513809	0.732768	12.888978289473684	542.0930526315791	12.226142452830189	34.250440094339616
0.157356	-16.01899	287.433594	33.62191	56.706753	0.695607	12.8191	558.8947888888894	12.566918428184282	46.68393604336043
0.140629	-15.883444	294.615784	29.718761	45.179756	0.749715	13.0121	629.3512009132421	12.627698393574297	47.50327751004014
0.150674	-15.814178	283.20163	33.568531	66.038292	0.723895	13.027841124260355	587.1798476331363	12.521912500000001	42.29048124999998
0.165412	-16.181652	280.099213	31.71464	51.937908	0.666438	12.638217834394904	542.2968673036094	12.564519148936169	49.696159361702136
0.166768	-16.132627	282.105957	31.284565	50.860809	0.701297	12.356490013495277	460.32854251012174	12.035518439716313	34.0307744680851
0.169431	-15.874214	286.077484	32.022228	49.755463	0.674897	12.446172727272726	493.39716363636387	12.310322222222222	42.28580000000001
0.146247	-16.001013	287.520142	28.606325	40.186859	0.704253	12.976252224824355	662.3529578454334	12.91739411764706	61.64317647058825
0.143063	-15.858696	259.821808	28.975557	43.852661	0.733389	12.8471	581.2142664714497	12.526953146853147	45.44194685314685
0.143373	-16.037834	235.829514	30.329191	45.311443	0.681238	13.097761764705881	664.9710735294118	13.089579427549195	66.87185008944542
0.16301	-16.033419	229.447876	32.095318	48.773258	0.67622	12.411778409090909	468.19953636363664	12.279395774647888	40.951270892018776
0.156815	-15.912758	217.795212	31.110477	42.188602	0.738788	11.933866233766235	347.11009090909107	11.271841007194245	18.742925179856126
0.168328	-15.908358	295.57312	32.073196	55.848114	0.727726	12.241063993453354	417.8297430441902	11.596512903225806	23.627650967741957
0.156958	-15.948674	266.073578	29.237118	44.135036	0.662909	12.817130421982336	620.6979607458294	12.878909187279152	62.33785371024733
0.162296	-15.857054	269.974976	29.970385	44.839882	0.656516	12.692391224686595	585.3112111861141	12.752147957371227	58.17010550621673
0.162865	-16.066528	298.615295	29.843632	41.273994	0.721258	12.303838816738818	466.7773044733046	11.957208695652174	32.75671739130432
0.159577	-15.978373	202.595016	33.986835	58.078541	0.596922	13.197563024650234	701.9406835443041	13.422154277828888	84.09038730450779
0.165914	-16.031698	264.72168	32.959595	63.440742	0.593541	13.197324376731302	717.021750692521	13.3961	83.26490043010757
0.154644	-16.174801	270.012512	32.277496	59.496231	0.716986	12.745744412191582	525.2729375907114	12.307078260869565	38.175749999999994
0.167425	-15.919968	296.120087	32.866817	63.691536	0.658505	12.822128865979382	575.6680494845363	12.709567741935484	52.79700725806452
0.153009	-15.817445	276.387238	32.941116	61.296127	0.69022	13.0551	618.4622316784872	12.831196470588235	54.25331952941174
0.159313	-15.860777	280.722015	31.743338	55.693981	0.642194	13.068648187444738	670.0417135278517	13.135618072289157	70.36597228915663
0.161178	-16.124226	292.16983	29.843498	40.274292	0.675442	12.604713588110403	569.928784501062	12.613634482758622	53.542060344827576
0.167389	-16.077085	235.303757	32.104225	45.315113	0.703714	12.02508124098124	379.021722943723	11.655897570850202	26.247799190283413
0.159616	-15.810032	295.12207	32.752438	55.934441	0.632765	13.148315	699.2395441666669	13.258466896551724	75.95785751724135
0.165178	-15.912816	275.000916	30.093157	40.675949	0.739773	11.997988307155323	384.3762181500873	11.345600000000001	20.241899999999998
0.155856	-16.075291	296.098907	31.008451	43.887192	0.711999	12.634486333771354	541.2129040735877	12.402997763578275	43.67400319488816
0.151497	-15.961101	258.347198	32.87682	59.566875	0.686302	13.0351	610.104106235566	12.843967256637168	54.90311150442481
0.156859	-16.175173	215.278458	30.643202	53.724819	0.621409	13.084718501529052	680.7935558103977	13.259481861575178	77.224423150358
0.140767	-15.877922	272.463928	30.711473	43.179333	0.732248	12.993056764295677	620.7919539748955	12.718582428115017	51.10613130990416
0.163814	-16.189875	227.058884	33.650639	48.656803	0.725196	11.922357731958764	338.5938195876289	11.294164516129033	19.034018709677426
0.157147	-16.067497	243.735275	33.382282	64.922653	0.737242	12.414572527472528	417.44698901098917	11.598370270270271	22.115532432432442
0.161135	-16.056911	295.477356	32.254978	59.016171	0.736647	12.475821008403361	462.3235949579834	11.795224223602483	26.52951863354034
0.142581	-15.951633	240.041214	31.568243	48.949059	0.749282	12.668907692307693	494.1576153846158	12.081202564102563	31.99903282051282
0.146838	-15.868487	299.379761	31.103151	48.794914	0.734621	12.9221	598.5630952380952	12.564406569343065	45.917698175182494
0.157684	-15.846654	293.399109	32.866226	62.276161	0.686756	12.9731	603.557822014052	12.751375362318841	52.226956521739126
0.165943	-16.19372	292.257111	33.179218	46.488724	0.727954	12.174423248407644	410.75719426751624	11.623022155688624	24.687057485029932
0.158443	-15.837045	275.71933	33.065361	51.123596	0.689194	12.711954609929078	541.1786950354613	12.530554545454544	46.810054545454555
0.144405	-15.911803	261.162506	30.646244	49.691006	0.686824	13.200119565217392	691.6203554347828	13.139261538461538	67.65082615384617
0.159862	-16.105188	272.748749	31.327576	42.027199	0.725169	12.2801	442.9795555555559	11.864142253521127	29.93951126760563
0.154439	-15.947997	231.79892	32.008823	44.804668	0.704881	12.4451	467.2922205882355	12.18709393939394	37.40476818181817
0.151948	-16.041439	293.843262	31.076759	48.656635	0.67788	13.054604166666667	667.959122916667	13.03516576402321	65.496650483559
0.157637	-15.839462	288.162598	32.571384	67.574112	0.644307	13.300029155313352	718.0455231607629	13.287875572519084	73.62334702290073
0.159309	-16.004303	279.474884	29.641048	45.357914	0.653055	12.847844186046512	636.390762790698	12.947688429752066	65.57608991735535
0.154313	-15.975475	274.484955	33.086979	54.356945	0.658004	13.10826349809886	664.2117623574147	13.114841721854305	67.83341158940397
0.166428	-15.945385	249.371017	31.564671	40.041508	0.714746	11.9961	382.9281580547113	11.584388461538461	25.054756730769213
0.160237	-15.993903	275.061066	29.850983	45.065384	0.698205	12.513365743073047	513.3588992443327	12.322108695652174	42.1645504347826
0.146422	-16.009186	205.568008	31.008789	53.407146	0.651576	13.190539195100612	678.6343053368332	13.260281318681319	73.70539890109892
0.150283	-16.030428	247.640091	29.263695	42.273552	0.720346	12.558070042796006	509.4371868758917	12.263960068259385	39.33588737201367
0.166681	-16.022383	268.399017	33.510105	52.410576	0.668724	12.545497170837868	504.3036485310123	12.426407692307691	44.9030846153846
0.163745	-15.996358	287.151978	29.857546	41.06348	0.676566	12.511551366120218	540.0808054644809	12.485990160183066	49.226119908466835
0.153288	-15.844438	252.110031	33.602798	65.483444	0.739019	12.630574245115454	465.8239023090587	11.867041176470588	26.609281176470596
0.158073	-16.129164	258.09967	29.541744	41.72905	0.64366	12.82144554973822	643.8474031413614	12.993975185735513	69.15033105497773
0.16542	-16.069653	268.879547	30.612207	48.864014	0.633328	12.775520648464163	611.921232935154	12.908941481481481	64.60571970370368
0.157845	-16.132166	279.260681	30.894281	51.853867	0.630916	13.12488565607172	711.5904645476777	13.283972340425532	78.8315234042553
0.168614	-15.934546	290.749939	30.440052	51.21283	0.633721	12.753546956521738	606.6015356521742	12.865309553158706	62.83548875192604
0.150089	-15.904037	249.920517	29.756096	48.029121	0.698336	12.821960805860806	577.4502234432238	12.65677487684729	50.74500246305419
0.14572	-15.924386	265.582458	28.804255	42.44598	0.698171	12.988909468822172	651.7026212471134	12.924756319290465	61.24213126385809
0.165668	-15.82259	216.279434	33.599243	62.889256	0.709972	12.093198591549296	356.67677464788744	11.52285	22.180325000000014
0.160396	-16.100105	284.942566	33.114227	56.347706	0.713462	12.5721	490.31761538461575	12.152206870229008	35.124533206106875
0.156158	-15.904411	231.366867	33.939724	61.882061	0.744662	12.245430708661418	376.06000196850397	11.32468407079646	17.884293805309735
0.169811	-16.117231	237.762863	31.389563	47.234394	0.706918	11.9581	365.2271756756758	11.52233611111111	23.664077777777784
0.166246	-15.931516	241.151611	32.767921	57.504013	0.691279	12.3441	433.1717086614174	12.013973015873017	32.79455682539683
0.153577	-16.062677	239.390198	30.746597	46.598438	0.748751	12.199443396226416	397.6174037735851	11.46300625	20.993453124999988
0.160132	-15.943101	262.521912	33.009853	65.223106	0.639325	13.131362265834076	659.7154603033007	13.132415315315315	67.8480954954955
0.168989	-16.12015	217.273788	33.649628	57.412952	0.701477	11.987957562408223	347.3503656387666	11.51973948497854	22.880995278969955
0.143782	-16.016697	296.038544	30.393457	52.955231	0.728972	13.1381	660.751154482759	12.819383911671924	53.44454479495265
0.167265	-16.186035	262.551514	33.979919	50.240009	0.717068	12.115134267912772	386.3903613707167	11.584805882352942	23.912517647058817
0.14295	-15.821744	258.403381	30.956102	41.312778	0.714328	12.93173601532567	610.4012183908046	12.762710079575596	53.85807400530502
0.167949	-16.054787	251.859268	32.383854	56.480511	0.680776	12.405763834951456	458.63959708737895	12.1631	36.994775000000025
0.1538	-16.018742	294.998657	29.943129	42.615208	0.665488	12.973973198847261	676.6919106628242	13.066476936316695	69.80309948364886
0.141369	-15.930027	241.074509	31.741249	54.139126	0.723739	13.003503735632183	584.6378836206898	12.6351	46.5694
0.167796	-15.800137	268.434753	32.405685	58.463024	0.707079	12.324964431486881	431.180199708455	11.856644303797468	28.905863291139227
0.16103	-16.107161	206.7547	31.171928	41.897007	0.656365	12.443577842003853	501.69871676300596	12.499298399999999	49.73234223999998
0.166804	-15.829802	209.690094	30.215384	41.8563	0.665324	12.20195381355932	444.50176694915274	12.176567583497054	40.41234341846761
0.168304	-15.846551	234.000351	30.71265	55.128246	0.589019	12.963140349697378	680.5508063214528	13.236931413612565	80.06591685863872
0.156377	-15.938666	232.221039	32.552498	53.100662	0.727157	12.288253719008264	407.23314545454554	11.721475	25.582109999999997
0.144777	-15.974798	295.005829	29.591904	42.611298	0.742868	12.8461	592.1399345238099	12.499586166007905	44.80156600790513
0.146952	-15.858535	271.998657	32.249596	47.824089	0.713134	12.928866839378239	594.8891709844561	12.693220448179272	50.51945350140054
0.140825	-15.87478	240.22522	32.463421	57.253967	0.741258	12.929479537953796	545.873303630363	12.367209243697479	37.80821176470589
0.152035	-15.800497	232.915283	33.218544	64.070358	0.702858	12.81632371967655	522.2493665768194	12.439134285714285	41.12149371428573
0.153014	-15.969967	230.714615	33.584999	61.954941	0.696888	12.769427741935484	514.4942632258064	12.448273333333333	41.96251466666668
0.151938	-15.850596	270.561432	30.331371	46.840942	0.685107	12.914261504424779	619.9917765486729	12.850254334038056	58.439040380549706
0.14781	-16.050104	202.534363	31.162634	42.874767	0.660663	12.880525276752767	606.1096918819192	12.969159001512859	64.34589470499242
0.157919	-16.169714	266.284393	29.886475	42.847725	0.740419	12.224710544217686	426.1408299319729	11.651437579617836	25.143542038216577
0.161371	-15.993118	270.817322	31.677168	56.986908	0.715904	12.479710119047619	467.6642395833335	12.01135	31.88974999999999
0.168818	-15.890725	207.744324	32.644222	55.163006	0.585784	12.919959016393443	649.5963580327871	13.188856957328387	77.12790630797771
0.14677	-15.869809	269.828186	29.624517	50.201374	0.684086	13.1706278372591	694.4483115631693	13.12456138996139	67.85566254826252
0.15346	-15.917884	282.298096	33.750965	61.042877	0.704129	12.955452788586252	582.1541776913102	12.631088505747126	47.22207298850574
0.151143	-16.041265	246.90773	30.287773	41.381168	0.70173	12.640059949937422	538.0040175219028	12.485643307086614	46.469796850393685
0.149925	-15.923677	253.891449	31.991089	59.094303	0.664579	13.235823865877713	686.9731262327418	13.19100635451505	69.07365183946487
0.149307	-15.891657	217.511047	32.826012	50.891258	0.731712	12.363245242070116	416.02783639399024	11.823921100917431	27.308493577981654
0.156577	-16.163565	295.5495	33.029549	63.876068	0.708286	12.901321921515562	572.0691258457377	12.514753846153846	43.7638971153846
0.153379	-16.043989	251.69046	31.269096	50.350418	0.742467	12.38619632224168	437.60950087565703	11.742192024539877	25.72834785276073
0.169881	-15.901689	227.668884	30.558292	49.607563	0.609793	12.68136651480638	594.9279931662873	12.896932911392405	65.95751113924051
0.144182	-16.182444	245.579315	32.688023	56.314762	0.678702	13.272384510010538	685.8056174920971	13.18622343470483	67.72839445438288
0.169528	-16.011003	280.57016	32.703266	56.962002	0.618214	12.868922347266881	620.1483601286175	12.991901104972376	66.48133646408839
0.16762	-15.902596	244.457321	33.297405	55.804234	0.720319	12.057156478405316	363.5740764119603	11.414984146341464	20.61436402439026
0.163426	-15.958297	298.05191	31.260084	55.936714	0.670299	12.795520042643922	583.3210447761196	12.702036034115139	53.37474371002134
0.161457	-16.118778	294.925079	33.399738	60.951504	0.689879	12.7881	551.8252888616894	12.523532432432432	45.46954324324326
0.151376	-15.978669	248.331985	31.816732	51.535248	0.712377	12.6891	517.3104432132967	12.362049367088607	40.56917594936708
0.16588	-15.818142	288.17807	32.723701	51.178432	0.739443	12.14950350877193	394.72575438596516	11.396489830508473	20.11996779661016
0.140565	-16.041574	227.988358	31.784058	54.379791	0.748898	12.729662162162162	492.6701675675677	12.083221212121211	31.269812121212144
0.158024	-15.995821	251.785538	33.525784	63.624004	0.650535	13.071100946073795	630.3286395458848	13.024913725490196	62.93209673202611
0.15525	-16.017197	232.375641	33.660873	66.48542	0.707222	12.66886911976912	479.91884559884585	12.202665217391305	34.92437826086958
0.153157	-15.882523	264.761261	30.881756	44.984779	0.714009	12.6161	521.2283274456526	12.342523948220066	41.284329449838204
0.161129	-16.135565	226.527725	32.809696	61.684025	0.630194	12.999461204013379	621.9571003344482	13.055007586206896	65.99614317241377
0.156562	-16.19906	239.335693	33.359108	65.526024	0.690529	12.780829797979797	521.8661654040405	12.462516230366493	42.47075392670157
0.15868	-16.017719	257.436279	29.961987	45.658737	0.712049	12.4011	470.76284485190416	12.082381588447653	35.04169205776174
0.156984	-15.983481	248.81601	31.802685	55.30888	0.68702	12.7231	534.3089153754473	12.521611002444988	46.020661369193164
0.152538	-16.158293	206.686249	28.666664	42.889736	0.62471	13.005598493975903	705.0067680722897	13.278717951668584	82.40194315304947
0.154105	-16.17897	248.617081	32.858269	48.423862	0.708721	12.5571	488.4690749318804	12.253400632911392	38.347306012658215
0.149647	-15.942514	278.892517	28.455481	42.480618	0.698884	12.88332807017544	628.6650643274854	12.806472641509433	57.56906226415092
0.162107	-15.824902	237.300186	30.983112	43.897739	0.721178	12.0761	387.4286349206351	11.6027	24.723724000000008
0.157956	-15.991314	281.403625	29.685606	46.080421	0.746084	12.303594809688581	441.92386159169575	11.668883216783216	25.05398391608389
0.149704	-15.825278	240.648361	30.927383	47.028854	0.734303	12.488566882067852	465.7046639741521	12.002827272727272	31.51162045454544
0.148704	-15.96665	222.724579	32.492966	58.154984	0.666284	13.111910327706058	633.208297914598	13.054316080402009	63.38780954773869
0.161568	-16.010509	259.835388	33.559471	62.987331	0.72985	12.379541780821917	421.13790068493165	11.657464197530865	23.649337654321
0.145202	-16.125526	254.411697	31.271736	50.957802	0.703114	13.0261	619.4390000000002	12.832828155339806	55.01867427184469
0.151204	-16.120457	251.600296	32.372799	51.980057	0.748457	12.432212727272727	438.3640036363637	11.714782432432433	24.68958175675677
0.144798	-16.018808	261.183441	29.501001	44.702194	0.686874	13.110189343379979	684.3388223896663	13.09298803088803	67.52507490347492
0.161083	-16.178822	280.100555	31.045135	51.57262	0.628318	13.018314634146341	680.9690731707321	13.177898920377869	74.77265708502026
0.145102	-15.949265	286.279358	32.409691	68.710487	0.734505	13.278308074534161	660.955074534162	12.713145627376425	46.6700102661597
0.14206	-16.077364	284.041321	32.213531	61.643345	0.725982	13.313957746478874	684.0841633802819	12.91973076923077	54.56182184615384
0.146093	-16.128122	294.185059	32.785355	63.498077	0.74265	13.101161093247589	612.1872861736335	12.508972246696034	41.39132907488984
0.154385	-16.021688	263.831696	32.515301	50.587032	0.653798	13.048221996303143	656.6867966728282	13.099496524486572	68.46452527646129
0.14976	-16.028311	291.021851	32.715809	53.594482	0.746131	12.745715131578947	526.0239243421055	12.161584375	33.93735937500003
0.161375	-16.096004	285.619446	31.662092	46.689674	0.728812	12.314821875	444.18903750000015	11.822379792746114	28.513893782383416
0.152711	-15.893	266.813293	31.630562	46.96347	0.713288	12.6691868385346	528.5324056987789	12.387106369426752	42.085645222929905
0.142547	-16.005678	216.537994	32.196941	56.019218	0.673086	13.237745226130652	667.3777809045228	13.185300652528548	67.85258433931486
0.14658	-15.861891	208.833328	31.785885	55.07729	0.69149	12.8441	543.8979539551361	12.658304347826087	49.098959565217385
0.15364	-16.103836	272.725983	33.359165	69.007332	0.748268	12.736498876404493	494.6738764044945	11.838266666666668	25.524066666666673
0.160931	-15.849114	267.188202	33.423691	50.223667	0.717467	12.3721	443.024208888889	11.930702564102564	30.495393589743596
0.169264	-15.818623	280.36084	32.423569	49.203934	0.671276	12.451184257206208	493.8348891352552	12.336711510791368	43.123083693045565
0.162682	-16.18852	243.29834	33.656048	58.616364	0.709699	12.327526865671642	417.2612179104479	11.842268724279835	28.176507407407396
0.151637	-15.813856	221.787582	32.673889	54.722569	0.718376	12.487751583710407	446.4698054298645	12.043048529411765	32.0422007352941
0.145161	-16.144678	244.412292	31.904037	47.771351	0.713349	12.8441	561.2463199464528	12.5845447592068	46.93779631728043
0.154115	-16.024555	271.997345	31.008486	48.86433	0.709681	12.6901	537.6312889480695	12.420023076923076	43.14490000000001
0.142493	-16.122149	265.038391	33.194546	56.908066	0.720421	13.146695598349382	627.9095199449796	12.7981	51.3294
0.151317	-16.166922	281.203522	32.446342	62.417103	0.668519	13.288548065173115	705.977301425662	13.207131971580816	69.21345239786858
0.168449	-15.930607	294.769287	31.186481	53.797897	0.650427	12.707240790742526	573.5661735776279	12.711456617647059	55.46108308823531
0.163975	-16.187546	224.94902	32.663624	54.55349	0.597915	13.028698479612993	675.1165577055979	13.264678618100932	79.6817703322675
0.15071	-16.130196	212.207321	32.952126	51.050034	0.70422	12.505662082777036	458.5297209612818	12.21881388101983	37.138575920679905
0.162371	-16.150433	238.566147	33.968128	63.224339	0.613267	13.132819391634982	668.3660380228138	13.24840787878788	74.38046533333336
0.154796	-15.857159	226.534988	30.702629	42.110432	0.715498	12.287802346041056	434.1934237536658	11.955143636363637	32.01164763636367
0.167037	-15.905299	246.150131	32.795265	52.388577	0.690306	12.2901	430.3673935483872	12.001049685534591	33.121635849056595
0.167543	-15.93823	256.587189	33.181015	55.511044	0.673041	12.485343150684932	480.2380821917809	12.305864127764128	40.97073611793611
0.167047	-16.199732	297.364899	33.285847	53.351189	0.69057	12.491314463840398	489.3162069825438	12.236649549549549	38.89371171171171
0.16205	-15.977422	203.684418	33.33736	54.453857	0.615397	12.920241361256544	616.2642565445027	13.082459085963004	69.47710054406963
0.153665	-15.825103	238.70018	33.697571	54.261215	0.731678	12.41198	428.11720000000037	11.821551776649747	27.01191878172589
0.162892	-15.890094	286.41153	32.728699	49.285954	0.725448	12.3221	438.9133317901238	11.817763265306123	28.18963163265305
0.140785	-15.893841	240.596252	30.391941	47.855301	0.731918	12.8821	565.3144544095668	12.511904794520548	43.80372260273972
0.168153	-16.006952	277.392456	32.293221	59.333618	0.724541	12.233841721854304	407.46282450331125	11.562581012658228	22.79218227848101
0.150249	-16.052626	278.196686	33.291332	59.479744	0.714619	12.970909065934066	583.7153392857143	12.599818749999999	45.85536937499998
0.157247	-16.159975	262.078552	29.317797	41.478012	0.668032	12.712668527918781	593.7826903553301	12.759625328330207	58.336535834896786
0.149251	-16.053289	272.105865	28.695097	42.710136	0.704671	12.833323039215687	605.6149411764709	12.707501534526854	53.5920979539642
0.156731	-16.133461	206.966599	33.215809	63.498142	0.646374	12.96600081154193	588.1431036970245	12.943188012139606	60.03681911987862
0.153557	-15.89739	242.18985	33.103008	62.01326	0.740137	12.48709274047187	434.6784882032669	11.720525	24.21889374999997
0.158937	-16.133478	229.596588	33.491302	64.251877	0.736524	12.220227134724857	373.00945920303616	11.356176923076923	18.52575384615386
0.15551	-15.900558	268.272247	31.169983	45.070889	0.727769	12.4451	472.7123353658536	12.026693886462882	32.88224716157205
0.156574	-16.061552	279.115479	31.42001	43.93483	0.735036	12.3831	459.9316238095239	11.900664102564104	30.028586666666673
0.166456	-16.055	265.198578	31.616932	53.275349	0.714231	12.233799544764794	417.2757025796663	11.746871028037383	26.994646261682234
0.166188	-16.159645	274.513702	32.936325	57.475063	0.708887	12.366172568940494	440.88822060957943	11.905816666666666	29.879834166666686
0.143795	-16.173512	282.221741	30.530478	46.367516	0.708579	13.10746496350365	668.5833065693434	12.964921951219512	60.74590658536586
0.158184	-15.895422	226.254059	29.883348	40.167427	0.728263	12.037753333333333	382.23433333333355	11.546920105820105	23.808705820105807
0.167686	-15.916007	273.959106	33.537308	67.785591	0.661005	12.7831	548.0884357601716	12.607905084745763	48.5631463983051
0.166459	-15.82418	270.996765	31.996622	52.673389	0.65035	12.699756429942418	561.4979232245684	12.702157553956836	54.737150359712224
0.166999	-16.18644	277.110352	33.867256	65.319191	0.691557	12.566678186596583	482.69009067017106	12.19101961414791	36.13221028938905
0.147882	-16.137516	224.611557	32.593109	53.504467	0.731653	12.509426732673267	447.7156237623766	11.972135087719298	29.987317543859653
0.14247	-15.977569	267.447968	29.711929	47.381611	0.696265	13.209114689265537	703.2942994350286	13.134664315352696	67.63836182572615
0.167703	-15.874967	280.317291	33.491486	61.376995	0.66993	12.660137988826815	522.2164491620111	12.475311267605635	45.11343521126762
0.143243	-15.887881	296.468079	31.935778	52.050846	0.720809	13.1961	673.929706266319	12.938234831460674	57.61236629213486
0.155011	-15.902127	253.319901	32.082737	48.978626	0.670859	12.852066804979254	590.4822946058092	12.813877142857143	57.14120533333334
0.161062	-16.044401	242.083115	33.956985	57.960957	0.7005	12.448711796982167	446.8103155006861	12.071183333333334	33.33763500000001
0.151799	-16.000021	288.930298	32.463657	61.534439	0.708196	13.0371	612.3613421052635	12.707906916426513	49.50193198847265
0.167007	-16.127316	224.52742	33.01857	50.567757	0.636688	12.591357695690414	529.0592022867196	12.658026984126984	54.04173539682541
0.161473	-16.140587	203.971573	33.823421	52.626968	0.725596	11.812593870402802	306.2977057793347	11.188479888268155	17.446647486033516
0.147686	-16.114008	269.964722	31.942286	59.459076	0.677979	13.293144680851064	703.8984095744686	13.1924687150838	68.23045884543762
0.16005	-16.143383	284.777863	33.587223	55.676674	0.723013	12.504179027355622	468.9063890577509	11.995755963302752	31.183940825688058
0.169549	-15.952667	293.166718	31.788963	51.550926	0.702651	12.3061	448.13400683994536	11.951402681992338	32.04390114942527
0.143236	-15.803763	263.640869	29.682158	40.859131	0.733434	12.813641907514452	576.5788800578038	12.519391666666667	45.62709166666666
0.156524	-15.887665	255.710022	32.973858	61.591686	0.694169	12.802601265822785	538.6610658227853	12.502690296495956	44.026951482479774
0.163471	-16.174921	267.937836	32.155827	50.065929	0.656099	12.70921579980373	564.7738253189403	12.709149360146252	54.969085557586865
0.149135	-15.843918	268.845245	29.431749	44.351517	0.677973	13.028417525773195	670.4875938144331	13.048349077490775	66.98550239852395
0.15968	-16.123526	298.492126	33.278717	50.531246	0.744268	12.357430479452056	439.53344520547955	11.674614285714286	24.58055428571428
0.169267	-16.087029	238.845413	33.990669	63.646397	0.637479	12.721439138405133	537.4573015582037	12.687958096828046	52.62572103505841
0.145761	-16.123613	295.754913	30.773205	45.504578	0.734163	12.9001	599.7100468750002	12.579793950177935	46.95570782918147
0.157863	-16.041418	251.040207	32.220657	43.710693	0.737409	12.163319554030874	398.6570463121787	11.564080891719744	23.2899178343949
0.166207	-15.882607	258.035614	33.340816	60.403404	0.665447	12.654158568329718	517.5394164859002	12.501167245119305	46.00940433839481
0.140748	-15.84521	285.343323	31.692915	59.50333	0.727467	13.343718915159943	699.1581196105703	12.976586404833837	56.78942084592145
0.148233	-15.837034	274.186188	30.746946	50.354279	0.674238	13.192318181818182	701.9422545454546	13.188020212765958	70.82534503546101
0.156564	-16.051933	289.268005	32.80352	54.110977	0.720935	12.6541	512.9152960812775	12.233275097276264	36.95792140077824
0.158398	-16.037931	246.640289	31.526278	49.448971	0.617711	13.073157894736843	698.7756631578951	13.2901	80.36820844233057
0.145436	-16.055338	237.234772	30.869932	41.879215	0.725839	12.6201	510.0678500000001	12.298716724738675	39.42600487804876
0.163481	-15.899623	210.565674	30.270031	47.768616	0.614105	12.797237078651685	624.933086891386	13.0281	70.83670889423074
0.155664	-15.847122	208.170837	31.004011	47.345211	0.638664	12.88138320802005	617.2346984126987	13.019374829931973	67.38117959183671
0.152313	-16.126905	292.063354	33.602428	57.220135	0.717396	12.88983268698061	568.4504972299169	12.513616666666667	43.8087136666667
0.158534	-15.991152	242.344711	31.300138	47.437378	0.728697	12.206980991735538	406.0130214876036	11.666903191489363	25.207837234042547
0.169904	-15.875045	285.058289	32.023712	59.393917	0.689576	12.4531	473.66570038412317	12.136321518987343	35.95259810126583
0.160683	-16.084295	214.9328	31.873291	52.055801	0.691553	12.307580867346939	426.4496045918368	12.049803703703704	34.11500000000001
0.159509	-15.983464	268.958466	30.664692	46.501179	0.745502	12.189865652951699	408.58438640429347	11.483887401574803	21.66996377952756
0.169713	-15.896698	200.618057	33.859154	56.129025	0.693262	11.908923369565217	332.5768532608698	11.572268253968254	24.384096190476175
0.143552	-16.150454	245.474457	32.45578	46.766342	0.719916	12.847425936199722	558.1490138696257	12.555172289156626	45.69214277108432
0.167563	-15.964548	222.375305	32.584476	53.317589	0.673017	12.3041	434.3565670103094	12.13017160493827	36.78737160493827
0.143902	-15.968099	245.69165	32.818802	49.743782	0.736428	12.7534775671406	517.7274360189577	12.285411740890689	37.17248137651822
0.161839	-16.019608	291.278687	32.245827	52.067505	0.679131	12.720586033519552	557.235983240224	12.595204895104896	49.68623776223776
0.168337	-16.177624	274.119293	30.290533	50.949417	0.59982	12.888690551181103	677.2483228346457	13.1631	78.13011546391756
0.161525	-16.044498	283.189941	31.735384	52.673149	0.698453	12.5861	511.7047787723789	12.319948484848485	40.730674545454534
0.147953	-16.042088	233.091232	33.151558	60.584919	0.742454	12.592377173913043	453.5433188405799	11.867656179775281	26.754403370786537
0.166661	-16.094076	208.112366	31.784494	45.379196	0.64674	12.391306511627906	486.0595972093024	12.447332339089481	48.13546185243328
0.145492	-15.893234	290.008209	30.714973	54.796112	0.709293	13.2001	681.6281006211184	12.983375949367089	59.78996177215186
0.165331	-16.057518	258.399506	30.983095	45.107792	0.725201	12.062169805194804	388.3275925324678	11.522011764705882	23.173725882352937
0.145462	-15.89082	261.369232	30.262676	45.359406	0.733108	12.7711	551.5828405365127	12.407007063197026	41.71930483271375
0.166013	-15.968165	258.018585	31.325813	50.72422	0.686288	12.395114796547471	468.17699260172645	12.177641076487252	37.9334359773371
0.165561	-16.020109	224.010773	32.192486	48.825924	0.631372	12.659621518987342	558.9023696202534	12.77626593886463	58.96912532751096
0.159062	-15.824054	279.510742	31.288677	53.473961	0.666551	12.892259836065573	609.2115000000003	12.848030635838152	58.47348092485551
0.160294	-16.088085	246.045288	31.601254	45.652454	0.684364	12.482846180963572	493.8177967097536	12.34497064676617	42.830179104477615
0.160457	-16.167082	240.106567	29.888298	43.010967	0.690934	12.370194059405941	474.44952970297044	12.208083739837397	39.56007317073171
0.167912	-15.800142	278.408112	33.753464	53.362598	0.678146	12.492446511627907	486.63905581395363	12.301494255874672	40.896539947780674
0.162791	-15.974703	203.261108	32.73991	51.734882	0.720066	11.833373789649414	315.4210901502505	11.28000243902439	19.017636585365835
0.160461	-15.80343	278.635437	30.80225	50.222225	0.662637	12.821388	601.094922	12.818068224299067	58.52509140186914
0.140913	-16.169147	259.728729	29.966114	47.766815	0.717259	13.0901	646.5178180628275	12.870326666666667	56.151912
0.153678	-15.917006	250.741241	29.447819	43.729336	0.704507	12.586543005181348	523.2045569948189	12.385216809116809	43.3461723646724
0.158695	-16.034832	292.380707	30.256586	44.356514	0.640345	12.952319015280136	682.7919252971137	13.130292805755396	74.321390647482
0.159589	-15.883308	278.473724	31.818357	42.946609	0.718515	12.3791	466.29633333333356	12.031039516129033	33.737644354838714
0.165637	-16.158091	279.059906	33.117508	51.489967	0.675341	12.557697752808988	510.780125842697	12.41843014354067	44.61915478468896
0.147587	-16.174219	289.18866	33.596691	54.981686	0.745422	12.841021696574225	544.0036525285482	12.26790487804878	36.09545951219513
0.144113	-16.09164	253.843002	32.404121	59.6572	0.684453	13.327621452145214	698.6553597359738	13.189276245210728	66.92757969348658
0.14009	-15.838681	231.621933	31.516647	52.743168	0.746593	12.79028103448276	514.4561206896553	12.20985925925926	34.40475416666667
0.162031	-15.800019	242.398392	30.198341	40.750538	0.679893	12.389155872291905	490.5091220068417	12.31580616113744	43.44538720379144
0.161838	-15.810212	269.412262	30.41643	44.120113	0.681596	12.53736423690205	525.8330774487475	12.448343436754177	46.69201217183769
0.145962	-15.991193	287.649902	31.129374	50.747261	0.739146	12.9051	582.6572598187315	12.47568	42.66627160000002
0.147216	-16.154425	258.798431	33.713943	59.423332	0.715223	12.98293171070932	575.6156940194717	12.603075609756099	45.503848780487836
0.167754	-16.177858	284.848694	32.527966	57.562447	0.624589	12.903871144278606	627.2071044776123	13.003584978540772	66.40193648068669
0.157318	-16.010555	293.485687	33.705826	68.139236	0.738552	12.738959589041096	507.9959537671235	11.984076331360948	29.052323668639044
0.143531	-15.809183	256.648956	30.729939	54.860256	0.726032	13.018784971098267	600.3268005780351	12.638342718446602	46.908025242718466
0.146385	-16.168596	243.000671	33.187954	55.98761	0.670121	13.229423971915747	675.2833711133403	13.179535593220338	68.1633179661017
0.165347	-15.879396	260.098846	33.968452	62.443317	0.691504	12.523158517555267	468.76173211963606	12.169640372670807	35.716177639751564
0.15186	-16.069687	290.630859	30.343731	42.306473	0.692607	12.866528410372041	621.6596042841041	12.811272727272726	57.903896136363656
0.168564	-15.885188	292.791718	31.850655	54.281746	0.73549	12.14735259515571	397.231787197232	11.395975	20.167987499999985
0.16346	-15.978507	264.233368	31.479469	54.512138	0.718308	12.323347311827957	433.17867741935504	11.818611737089201	28.05802582159623
0.146515	-16.08131	244.451187	33.710049	62.947048	0.749824	12.716591588785047	479.20596635514045	11.911850000000001	27.015505000000015
0.140579	-15.850536	292.170685	30.515932	53.063717	0.742734	13.17632619047619	661.1678452380958	12.768663636363636	50.6245698181818
0.149854	-16.024908	226.363693	33.653519	63.784374	0.728999	12.609853768844221	454.8882830820773	11.983948214285714	29.286376785714264
0.143132	-15.865715	282.016022	30.751808	55.208401	0.718237	13.2171	676.4710236842109	12.940677348066298	57.310972375690596
0.153235	-15.837884	258.125671	32.191216	57.028233	0.668762	13.06554262295082	637.4060819672133	12.995565454545455	62.01111200000004
0.150209	-16.042522	246.75029	31.57987	51.658817	0.743081	12.487162717770035	454.39772822299665	11.85685	27.61675000000001
0.143732	-15.857355	259.722565	33.187485	57.383717	0.74194	12.925672593800979	551.6214845024471	12.359886026200872	37.794393886462856
0.149686	-16.073891	212.066666	31.085392	51.307404	0.649622	13.077314035087719	654.2780175438597	13.157581690140844	70.51369605633806
0.158526	-16.128212	208.588394	29.30345	48.436626	0.60354	13.035799378023496	714.5334664823779	13.3370989615784	85.51676874350989
0.152068	-16.073589	246.91481	31.139103	42.171669	0.718978	12.4801	482.7412489208633	12.166263701067615	36.68957224199288
0.158335	-16.147585	234.824905	31.494844	41.719368	0.743231	11.965279439252337	357.22666168224305	11.244354237288135	18.230505084745754
0.148343	-15.810632	261.687744	33.189606	58.349388	0.677436	13.223788559322033	672.13111440678	13.116709756097562	65.07820000000001
0.163991	-16.030439	299.389343	33.808109	62.546429	0.671616	12.847837938596491	573.8926195175441	12.679287500000001	50.936993750000006
0.158551	-15.851904	259.412476	29.218151	44.632076	0.658451	12.779026782273604	609.2408227360309	12.848667474048442	61.43184134948097
0.162041	-16.137291	220.831833	32.003994	45.58168	0.697236	12.1691	406.27549200000016	11.8989	31.260380000000012
0.162332	-16.088604	271.582947	33.687714	60.473541	0.689532	12.6631	510.9670287859827	12.37419497206704	41.18765865921791
0.147347	-16.048803	281.688416	30.108934	41.333782	0.720243	12.818078835978836	590.7510052910054	12.609415151515153	49.39813030303031
0.154214	-15.803819	290.715149	30.88039	52.441772	0.654487	13.164557875457875	708.1965018315019	13.22986682316119	74.22721658841941
0.141765	-15.954337	276.702118	31.088753	52.527615	0.737732	13.072046188340808	621.7049327354262	12.663031159420289	47.45503007246375
0.14078	-16.167542	249.294632	31.472864	46.110317	0.723887	12.9531	592.5337899860921	12.670816417910448	49.101050746268655
0.160029	-15.868416	287.794342	33.863132	67.69368	0.73451	12.628579591836735	479.8497551020412	11.87740303030303	27.15834121212122
0.155849	-16.042582	249.208923	32.262909	55.019936	0.66303	12.93895814185814	605.0785544455545	12.89655259391771	59.30609642218247
0.160695	-16.05463	292.510162	33.848759	65.590195	0.656376	13.082069337289811	641.2566241345206	12.997748745519713	61.82267777777778
0.147325	-15.984091	289.940308	32.974781	51.460934	0.727568	12.9371	587.0837912552896	12.575952233676977	45.70710378006874
0.150788	-16.190916	200.310089	33.280247	57.800785	0.642734	13.113030193439865	639.7141589571069	13.172085419198057	69.49405455650061
0.143882	-15.998873	271.343994	31.560862	43.896198	0.743852	12.7761	548.1556937500001	12.350778111587983	39.69317124463518
0.143318	-15.987587	264.986298	32.465008	59.100834	0.69644	13.3241	695.9480938967141	13.129402375809935	63.994462419006496
0.145894	-16.023317	215.581116	33.558788	68.534561	0.745999	12.59924229249012	432.5725217391307	11.717175471698113	23.12387169811319
0.155544	-16.09981	270.779144	32.76527	62.027885	0.728294	12.672227795527157	496.7890591054315	12.086113824884793	32.14346820276501
0.16426	-16.177244	284.805573	31.810194	44.908405	0.679484	12.51507065462754	518.6106749435669	12.418211922141118	45.74213454987834
0.165144	-15.917791	229.763626	31.775484	53.89505	0.624641	12.81819268292683	597.7673308943092	12.938984615384616	64.23521538461539
0.148844	-16.044819	249.697525	31.772234	49.81255	0.694281	12.905825118483412	588.5922559241709	12.749427188940093	53.07451658986177
0.154268	-15.947621	237.352585	33.088314	53.286549	0.719645	12.464973668188737	448.3914368340946	12.007781274900399	31.461627490039845
0.140554	-15.980008	250.084534	30.27182	45.602493	0.737739	12.8741	570.351129573171	12.494143956043956	43.46497802197806
0.148911	-16.051994	239.100815	33.700798	64.433472	0.707575	12.93278363136176	549.6639188445668	12.537559537572253	43.29885173410404
0.169078	-15.960697	224.483704	32.165325	60.846912	0.592488	12.990598274672188	653.9808599033819	13.190944896788992	77.4161032110092
0.147935	-16.173401	277.889435	31.106615	52.385677	0.722335	12.914812885154062	587.1557717086837	12.577132786885246	46.175499999999985
0.151258	-16.198408	291.040039	31.084072	48.636189	0.72255	12.7821	563.4808997214486	12.463319931271478	43.82353161512031
0.161181	-15.943769	271.744354	31.7943	46.054169	0.712098	12.3761	461.1632258064519	12.035035849056603	33.75420000000001
0.159843	-15.816569	206.334641	32.214779	45.798157	0.662325	12.493117964071855	493.7550818363276	12.485912182741115	47.788061928933985
0.154892	-16.019579	200.039673	32.161507	50.579533	0.663781	12.673087204724409	524.2627381889765	12.6543484375	51.80201921874998
0.149482	-15.962109	203.368942	31.99988	45.274902	0.709775	12.363436551724138	432.8285172413793	12.083946153846155	34.48549615384616
0.147051	-16.081446	252.437943	33.055077	64.32106	0.682792	13.2781	672.1399440715886	13.09279702970297	62.56127524752475
0.154312	-16.083239	289.99231	31.013924	42.645958	0.67928	12.856923343848582	622.4812933753946	12.856077732793523	60.24694493927124
0.145662	-15.871768	242.42807	31.067261	40.347347	0.745517	12.480175757575758	470.418090909091	11.984411557788945	31.237148743718596
0.148476	-15.976911	222.435425	33.698383	65.012611	0.645983	13.382437707786526	711.1006062992126	13.38366403269755	76.04363188010903
0.154367	-15.940983	287.460236	31.17428	52.765789	0.676328	13.013706349206348	644.3214042328046	12.953305533596836	61.651861660079035
0.149757	-16.049147	285.818298	30.494253	40.248634	0.748669	12.5281	501.5758858075041	12.049935106382978	33.15362712765958
0.158823	-15.910904	222.54718	30.219257	40.88372	0.735663	11.92591046931408	353.70607761732856	11.30719589041096	19.555182191780823
0.150225	-15.866663	243.057343	33.584702	61.801075	0.723856	12.747658139534884	500.4410000000003	12.220917120622568	34.90760894941635
0.165378	-15.800202	203.395248	30.836517	43.57703	0.729261	11.598560405156539	287.5948747697977	10.933546043165467	14.70292661870503
0.162292	-16.077108	283.058533	30.892691	48.231346	0.612154	13.01315497771174	708.2877176820208	13.270382660332542	81.77386888361045
0.155626	-15.933333	279.294006	33.026012	68.536438	0.662789	13.246491836734695	682.5130163265311	13.127773249551167	65.43209605026934
0.16831	-15.945974	251.218643	30.312813	53.162766	0.598124	12.907536968838526	667.823745042493	13.1631	77.01014824462062
0.169188	-16.103466	281.765198	32.556389	45.03059	0.701306	12.197132653061225	428.46312653061227	11.883765399239543	31.145418250950552
0.152511	-15.953066	288.030731	28.659595	40.238945	0.685538	12.852346486486487	638.0857881081082	12.864030817610063	61.41718742138363
0.158253	-15.877621	205.765366	29.895103	51.584972	0.607936	13.082420395201128	702.2330973888498	13.3321	82.74862093275489
0.160988	-16.108074	202.340378	32.783844	51.611073	0.682898	12.276460520094563	417.818572104019	12.096464444444445	35.66235755555556
0.157697	-15.818722	299.973267	30.603754	49.70174	0.729062	12.5571	506.1190000000001	12.125650660792951	35.01608590308368
0.154099	-15.814294	223.393372	29.473101	41.007458	0.715578	12.2881	439.8666383601757	11.973832142857143	32.6933267857143
0.160386	-16.03056	236.397049	33.18824	50.003254	0.702104	12.3341	432.8223260572988	12.007375747508306	32.74946744186047
0.150272	-16.093681	271.094116	30.08996	47.050087	0.673017	13.054796356275304	672.0870576923081	13.071695706618963	67.51135438282651
0.164894	-15.959593	297.956696	29.781979	43.439213	0.683815	12.497104587155963	529.5086467889911	12.410221212121213	46.18460378787881
0.159141	-16.109076	260.578461	31.736902	56.413319	0.707086	12.562033054393305	487.80642677824306	12.187853424657535	36.25582671232876
0.166718	-16.199717	275.560364	33.745777	59.325417	0.631548	12.895321837088387	607.0988665511265	12.94297915407855	62.7141844410876
0.156223	-15.940948	251.399033	32.712715	54.774025	0.706749	12.603387277701778	491.72984131326956	12.254614469453376	37.756755948553035
0.169243	-16.082563	280.660614	32.748138	60.487473	0.670292	12.591677702702704	510.40701351351385	12.40547108433735	43.49985204819278
0.157487	-16.084339	287.282043	31.076675	48.057487	0.63607	13.06828755186722	702.361617427386	13.234673002754821	77.38470303030303
0.145879	-16.13505	264.848907	32.134315	57.817394	0.682072	13.291668034557235	699.8934773218144	13.182925095057035	67.63633650190117
0.143512	-15.840199	244.549149	31.020802	45.481792	0.704364	12.968474692874693	609.9084287469288	12.813680952380953	55.14424142857146
0.151694	-15.992614	261.637146	31.13661	54.410484	0.729034	12.673112345679012	509.4044938271607	12.19138870292887	35.3554309623431
0.154308	-16.180126	242.680161	29.48616	43.990509	0.648002	12.923752173913044	655.2283229813667	13.064492961876832	70.30423284457476
0.160399	-15.838151	263.131317	33.95364	68.446823	0.69345	12.791262760416666	526.502694010417	12.415573837209303	40.90014622093024
0.144508	-16.065622	269.945465	31.205978	50.281181	0.744292	12.833030868167203	552.5159823151128	12.336967256637168	38.49459646017701
0.167432	-16.104584	253.406845	32.187668	45.793602	0.680885	12.295959523809524	452.3845952380954	12.132949462365591	37.62166102150535
0.164615	-16.108904	257.265656	32.693836	59.076283	0.716183	12.3074120124805	418.2106396255852	11.75124423076923	26.306299038461532
0.158386	-15.852172	291.571472	32.824471	49.241398	0.701229	12.6671	533.7115025125631	12.433333236151602	43.88330903790087
0.154999	-16.016411	297.871429	29.670391	48.350616	0.705678	12.781821804511278	583.3455939849626	12.584918181818182	48.96959090909091
0.161793	-15.991761	245.93074	29.890091	42.526382	0.700483	12.28080385126162	451.4398100929618	12.042958974358974	35.106560576923066
0.169483	-16.188459	270.341553	33.243675	52.433926	0.679661	12.378462440191388	461.345696172249	12.167906094182825	37.656787534626034
0.163152	-15.94255	283.26001	31.49218	58.071011	0.616679	13.120240418929402	702.1453258339799	13.279148628428928	78.22666945137154
0.164245	-15.964915	248.01442	32.121185	45.524918	0.723522	12.054247487844409	379.53875202593224	11.518987005649718	22.988351412429374
0.141739	-15.992401	293.932678	31.895144	47.972137	0.734359	13.0941	643.0306423562415	12.779555445544554	52.14353168316835
0.145542	-15.95685	286.197815	31.094765	44.51672	0.685474	13.17549748953975	707.3866401673644	13.175332514177695	70.89575671077505
0.161461	-16.016491	275.943665	33.838284	67.596336	0.720796	12.604144233807268	475.5960631911533	11.978790476190477	29.735398095238118
0.158545	-16.012699	246.935989	30.623211	50.009518	0.664884	12.759673469387756	572.7757632653064	12.735006015037595	55.214138721804495
0.150732	-15.954887	220.325897	28.448999	41.399685	0.664629	12.81991906614786	614.2200836575878	12.901802791461412	63.15347307060753
0.151692	-15.97825	290.776367	31.529852	49.337601	0.700732	12.921871359807461	609.2677051744886	12.752102544529262	53.60120050890584
0.147273	-15.971959	232.69574	32.408478	51.892311	0.707785	12.789627851458887	534.5208196286474	12.50936098901099	44.3588302197802
0.146785	-16.121939	269.542572	32.416508	56.097996	0.747531	12.789454344122657	524.7368449744466	12.158189005235602	33.245649214659664
0.157769	-16.173555	272.177917	32.671951	52.807545	0.667319	12.884226543209877	598.4519660493828	12.8326	57.509099999999975
0.158329	-16.176899	265.764587	31.373531	52.139446	0.710894	12.5321	488.72899159663893	12.175178014184397	36.35580602836879
0.162551	-15.81201	286.183502	33.68734	69.633041	0.713192	12.703437313432836	505.47349552238825	12.148645454545456	33.636227272727254
0.164763	-15.94344	253.976547	32.827091	56.689793	0.732635	12.1299256227758	376.37325622775825	11.367993129770992	19.43356641221374
0.169329	-16.046753	286.026917	33.555866	52.063286	0.658441	12.574370684371809	522.932499489275	12.515683850931676	48.35795652173912
0.161144	-16.117455	260.572388	33.282261	52.315117	0.683171	12.601164705882354	508.7851941176474	12.418289054726369	43.73493034825873
0.16036	-16.084375	262.336609	32.452862	58.670834	0.685746	12.7071	528.4620048192771	12.473263265306123	44.37983469387754
0.164878	-15.819159	238.002853	32.711777	52.430927	0.695808	12.2811	423.16681308411233	11.958613157894737	31.859428618421056
0.16542	-16.012962	272.459076	30.618324	50.298576	0.711241	12.295190909090909	442.27309090909114	11.894783333333333	30.534808749999986
0.147251	-15.939049	232.416443	32.426453	49.978851	0.737211	12.519771118530885	456.9828030050085	11.977688785046729	30.238385046728972
0.149342	-16.153576	292.473785	29.710556	44.516972	0.712378	12.876649367088607	612.1217886075949	12.701583333333334	52.58559499999996
0.147474	-16.019983	256.074585	32.500671	57.066566	0.718311	12.915665155807366	563.8400736543913	12.532569648562301	43.8592805111821
0.147416	-15.943998	295.050232	33.680931	58.274792	0.695887	13.25890626450116	685.1190591647334	13.072692760180995	62.551287782805446
0.156216	-16.141281	231.652008	30.545078	48.24197	0.650412	12.863025892040255	611.3080027447396	12.939016149068323	63.58295419254656
0.148986	-15.892084	293.605682	31.864279	61.991425	0.720071	13.11185766016713	632.9949721448472	12.720074440894567	49.178748242811494
0.169033	-16.138622	234.112076	33.90469	51.790443	0.648976	12.476533980582525	488.79085728155343	12.4529	46.657320000000006
0.161693	-15.841235	210.877289	30.460098	46.429535	0.671682	12.385704575163398	469.78074400871475	12.31391935483871	42.66199483870967
0.163978	-16.153854	205.375015	31.541014	47.146786	0.72944	11.669963216266174	293.480743068392	10.989655555555556	15.166266666666674
0.154601	-16.107368	283.197876	33.358833	49.324432	0.747427	12.441117271157168	452.89646977547517	11.779494736842105	26.306705263157877
0.143162	-15.95697	225.184875	32.663799	66.152588	0.719013	13.025791044776119	561.3367925373137	12.545162111801242	42.34369068322978
0.159781	-16.183155	241.265778	33.419613	55.057316	0.679105	12.6241	504.9312502870268	12.446810280373832	44.16549088785046
0.16533	-15.888735	255.841217	32.188263	61.368587	0.652391	12.789460039564787	563.1675430267064	12.720533272394881	53.498512065813536
0.155903	-16.164351	220.570663	30.825104	51.014389	0.61788	13.118659435364041	703.5581916790494	13.3321	81.49446575342465
0.153485	-16.132998	290.998901	31.050739	41.898949	0.685437	12.841121834061136	615.9994399563321	12.814674193548388	58.49867333333333
0.147683	-15.963167	281.004669	30.468426	42.223698	0.67251	13.119577495107633	708.2257769080239	13.1957132879046	73.73991584327084
0.142716	-15.804458	263.723297	30.044456	44.605377	0.721319	12.973133467202143	617.7502155287822	12.744464161849711	52.44533901734103
0.159337	-16.010777	262.334442	32.95121	55.374378	0.651556	12.941985230479773	614.1070818438384	12.945685	61.88240066666665
0.166028	-16.105225	223.101715	31.620438	55.852325	0.613042	12.87606106870229	618.4120312977102	13.03584	68.45286999999999
0.149965	-15.958572	248.116089	33.402306	50.796661	0.732285	12.566325755166933	472.1711128775835	12.063073451327433	32.2401296460177
0.149301	-16.0989	222.521469	33.439705	67.726898	0.741663	12.552394455066922	430.45518355640553	11.710062962962963	23.353322222222207
0.15784	-16.192787	261.500458	31.739826	47.925014	0.690719	12.617638554216867	524.1182325301205	12.447846803069055	45.004857033248065
0.155382	-15.839426	239.165802	33.808651	65.677589	0.712286	12.664956296296296	479.65818962962976	12.163157971014492	33.86128840579709
0.163126	-16.122959	298.945587	33.278458	63.168392	0.626078	13.159048802642443	691.9805012386461	13.23882427983539	74.16505761316871
0.158503	-15.987844	231.359543	30.916071	48.494648	0.611329	13.054490296886314	703.1881716147722	13.3101	82.42092184684684
0.152828	-15.900471	208.707779	33.334137	57.484612	0.688971	12.639063985594237	485.41496038415374	12.411757210401891	41.975288416075664
0.158603	-15.904651	200.015213	29.595577	44.075134	0.639723	12.683594468085106	578.1222902127662	12.83723164556962	62.09512658227851
0.168516	-16.17728	217.036331	31.205774	45.290745	0.711006	11.796959842519685	330.3385165354333	11.323487755102041	20.42227959183674
0.166591	-15.869744	279.331299	30.485085	42.219276	0.706496	12.219856164383561	443.59957808219195	11.926374809160304	32.40940610687022
0.14569	-16.055033	220.37587	31.890415	55.787617	0.725923	12.65440407523511	480.53411598746106	12.17807037037037	34.4670451851852
0.161969	-16.113567	264.6745	32.439842	59.334621	0.653475	12.893268451801363	596.1347507302823	12.851114134275619	58.03862049469965
0.144243	-16.082237	298.636353	31.319189	48.246002	0.729525	13.0441	636.3938406593411	12.753420512820513	51.915403846153815
0.165315	-15.902128	276.375244	32.688324	47.780388	0.724023	12.185202040816327	409.37336734693883	11.658704395604396	25.32107912087911
0.153852	-16.09374	291.477051	31.290993	42.803055	0.74223	12.4711	484.41195040000014	11.985215789473683	31.71824684210525
0.150167	-16.074354	221.190094	32.960583	62.25972	0.738	12.453004761904761	418.10011904761916	11.713894285714286	24.07878685714287
0.144448	-16.169262	248.93222	31.22879	42.694115	0.690267	13.003144444444445	638.3306000000003	12.957304453441296	61.8466008097166
0.150865	-16.183605	282.029388	31.649492	49.491661	0.707749	12.868934605597964	586.5289033078883	12.643390502793295	49.53194273743017
0.159894	-15.829597	296.007294	30.762871	46.96373	0.638312	12.977449112426036	680.1175088757398	13.137671428571428	73.76938571428575
0.15849	-15.904807	240.406219	33.203083	61.435703	0.727813	12.370865306122449	415.19441836734717	11.702246739130436	24.533847282608683
0.15279	-15.831969	266.112213	33.980965	68.903008	0.681126	13.190487428571428	642.2545382857145	12.956159829059828	57.35776068376067
0.140409	-16.049568	246.304276	29.429945	45.047421	0.721947	12.9701	610.2027172131147	12.725688571428572	51.51098742857139
0.152625	-16.128054	293.846741	30.156065	48.409763	0.663999	13.108477990430622	701.3601215311008	13.16994537815126	72.36846823529413
0.140219	-15.804307	234.996872	29.837481	41.345211	0.742193	12.701656270096462	525.6583344051448	12.292954251012146	38.41979999999999
0.159473	-15.831511	262.931366	31.124668	53.110081	0.738339	12.301915652173912	422.2998486956523	11.622166666666667	23.67585066666666
0.146456	-15.839753	245.309494	32.362953	59.082466	0.688776	13.1581	640.6793452243961	12.977483333333334	58.99027083333331
0.165112	-15.81725	260.769318	31.506056	51.611164	0.730745	12.123314650766611	388.3404718909713	11.46114109589041	21.414743835616434
0.149734	-16.115038	243.471008	32.432602	46.323261	0.683346	12.869157268722468	587.1760220264318	12.795001437371663	55.7612564681725
0.159346	-15.865098	220.533493	29.511271	48.670559	0.608071	13.022697586941092	704.2296976579134	13.297032388222465	82.89056510359872
0.161556	-15.887542	213.280182	33.336304	59.872452	0.632166	12.90611680672269	589.8426008403363	12.95690198019802	62.30851089108913
0.150449	-16.136784	290.413971	31.602415	45.140671	0.688623	12.979407607497244	642.4243781697908	12.924842004264391	61.11872473347549
0.168191	-15.926764	209.14592	30.227417	46.67028	0.608502	12.6361	594.6823000000004	12.8911	67.04838828402366
0.15799	-15.910914	290.30545	33.429218	55.100956	0.704807	12.7271	534.6937382198955	12.418783229813664	42.3425956521739
0.154969	-15.910994	202.430817	30.80405	50.596535	0.682238	12.515882954545454	479.554144318182	12.38205652173913	43.00887826086956
0.146081	-16.138998	250.233765	31.413244	48.653389	0.720515	12.8031	549.9440225988706	12.482767731629393	43.684300319488834
0.159835	-15.800155	236.388428	31.767914	45.156178	0.741573	11.991753631284917	357.5382793296091	11.249777966101695	18.13103050847458
0.158791	-15.843682	228.88327	31.074549	49.907581	0.713165	12.272801937406856	419.02949329359166	11.864459375	29.411025000000013
0.169243	-16.088245	206.210098	30.615389	48.924053	0.626644	12.51612985074627	530.026970149254	12.651300260078024	55.67727945383613
0.156517	-15.86873	221.814224	33.625347	68.499687	0.642799	13.145272197309417	636.854615246637	13.107762739322533	65.23944226804124
0.162092	-15.98136	282.996948	33.734707	60.578838	0.625956	13.131049346405229	679.4392254901961	13.220912499999999	73.46276249999998
0.161813	-15.850733	267.941803	33.371471	53.873425	0.660742	12.791661809045227	569.2799407035178	12.741488994307401	54.56437950664136
0.147992	-15.872773	273.766876	31.218054	55.999981	0.705662	13.0711	631.378	12.82557409326425	54.13370673575131
0.16592	-16.048466	292.159729	31.590832	42.505493	0.735917	12.0831	399.997068219634	11.480846376811593	22.38418115942029
0.141673	-16.198395	281.77652	30.486633	44.127079	0.74371	12.9231	598.8028441754917	12.55246434108527	45.48703255813953
0.16432	-16.032742	298.494751	33.151085	55.081047	0.646614	12.889796941612603	614.2640481927715	12.914287919463087	61.80108590604025
0.163839	-15.845125	265.591217	30.998219	54.502346	0.658105	12.749735270541082	569.9682264529059	12.713764165103191	54.411011444652935
0.154857	-15.867681	231.980865	31.872877	47.580914	0.677318	12.697995538628945	540.6800021762787	12.619942650103521	50.52262898550726
0.161777	-15.860169	246.052475	31.394308	47.621071	0.725805	12.144900653594771	395.3599803921569	11.603251351351352	24.211898378378383
0.160101	-15.98317	287.444122	33.597515	66.639488	0.663122	13.066459585492229	630.859664248705	12.937647892720307	59.037777777777755
0.166641	-15.939161	287.332306	33.195206	68.701752	0.631042	13.061378947368421	646.7854684210529	13.06325909090909	65.7874840909091
0.163114	-16.008022	204.273666	31.024591	46.514061	0.686472	12.1421	402.71423529411794	11.956923529411764	33.1179
0.16549	-15.939161	250.217056	33.321659	56.213058	0.671412	12.549298208286674	492.5706629339309	12.385809677419354	42.96445161290325
0.145002	-15.817826	289.099609	30.583515	42.954746	0.749531	12.770200628930818	558.3981446540886	12.334159360730593	39.54276347031961
0.167989	-16.08918	278.916779	32.200565	44.268425	0.689518	12.29736119402985	458.5519440298508	12.097961027190332	36.719984592145
0.141894	-15.819341	285.857422	31.71615	57.019035	0.72896	13.241669424964938	670.609450210379	12.8770875	53.89361156249997
0.153088	-15.873944	247.101852	32.491722	63.523785	0.731256	12.644034673366834	477.11037353433863	11.997682524271845	29.764163106796087
0.161882	-16.04137	259.626007	31.672285	55.42244	0.713393	12.400737037037036	448.89883703703737	11.948157613168723	30.74871687242797
0.160841	-15.872643	298.825531	32.729179	51.509453	0.671244	12.821838993710692	589.7929790356397	12.757645454545454	55.380995454545435
0.161704	-15.914866	260.926208	30.230247	40.079323	0.720263	12.1831	427.88329385307367	11.80172162162162	29.186641891891885
0.147184	-16.108271	208.046585	32.187237	46.465576	0.651278	13.063988117953166	653.7218924544669	13.174093045897079	71.77649123783029
0.165057	-16.162922	273.417206	32.811195	45.169041	0.719661	12.1711	411.1419267175574	11.708766666666667	26.644099999999998
0.163898	-16.006939	280.804474	33.945744	57.929287	0.638756	12.946839555555556	619.644714666667	12.980268224299067	63.68780062305296
0.141025	-16.057743	237.672653	30.677792	49.611351	0.68859	13.206986937431395	680.4602656421517	13.133969318181817	66.73020303030302
0.158468	-16.199114	242.982742	32.970963	54.837894	0.715586	12.387655052790347	434.3714524886879	11.9201	29.815340000000013
0.16453	-16.155865	264.120819	31.506783	50.902534	0.694805	12.405023772609818	467.34961757105964	12.134472670807453	36.42656894409941
0.15735	-15.906513	210.833496	31.398401	53.627449	0.674456	12.59481693989071	499.4996819672133	12.475860914760915	45.562097713097714
0.153661	-16.153837	212.961884	31.588144	44.969109	0.674848	12.613772688629119	520.8964133900108	12.571162622309197	49.63835401174166
0.156275	-16.114185	240.050156	33.227402	50.355148	0.684531	12.646806976744186	515.2977255813955	12.48751958041958	45.572687412587385
0.151382	-16.009951	263.757172	30.686666	49.494137	0.721255	12.6851	527.3398462643681	12.329690747330961	39.89306797153026
0.166529	-16.177069	295.887329	30.231001	50.828587	0.648307	12.741189201877935	597.2756525821599	12.795362608695653	59.40049043478259
0.149194	-15.836817	290.973145	32.463783	60.913265	0.680524	13.318222317596566	713.9177092274682	13.199382651072126	68.30286471734892
0.16446	-15.902286	228.600174	32.416615	50.576454	0.729001	11.92736690391459	339.4809323843417	11.231552554744527	17.959878102189773
0.140761	-16.197998	261.828705	30.253719	45.544296	0.74797	12.85111768488746	565.026567524116	12.396138961038961	40.440384415584404
0.16044	-15.833239	234.846298	31.748383	49.353168	0.694444	12.3981	456.48296401028296	12.148140462427746	36.6188930635838
0.169944	-16.027428	250.641785	32.917118	48.62957	0.699679	12.092168435754191	391.3964399441342	11.72304466403162	27.36711422924901
0.14058	-15.90093	244.377121	29.534786	45.0089	0.690552	13.190504814004376	696.2954485776809	13.15782	69.05029866666663
0.165384	-15.812872	243.763275	30.179867	49.649044	0.610704	12.867814606741574	652.6957558052438	13.100319013237064	73.98586594464498
0.1524	-16.13526	211.747223	30.128025	46.576855	0.687383	12.568365807962529	503.31385948477754	12.444508988764044	45.090171460674156
0.159997	-15.821278	269.575745	32.52232	62.180347	0.708542	12.649690651558075	500.58484702549595	12.214918505338078	36.14069999999998
0.148001	-15.988013	292.326965	33.039791	56.495022	0.69515	13.205258932714617	674.7191496519724	13.034197065462754	61.73483702031604
0.147784	-15.991419	223.225235	28.810114	44.142632	0.669135	12.950278571428573	637.681428571429	12.999251414309484	65.35455524126455
0.159582	-16.068316	256.693207	29.620419	40.422127	0.648082	12.716885392245267	613.1957691614067	12.867673228346456	64.31604614173227
0.166287	-16.155916	290.958862	30.824326	44.027878	0.722879	12.1761	425.79810091743144	11.72269375	27.27601562500001
0.154156	-15.871996	289.001343	32.800819	53.855858	0.663956	13.116728180039138	670.953886497065	13.108084265734266	67.5085340909091
0.147787	-16.023111	243.303619	30.440784	46.819904	0.7172	12.7061	531.5985195530728	12.410499999999999	42.32924999999997
0.15589	-15.99598	210.817276	31.020761	49.007004	0.64149	12.880020376712329	610.5609845890414	12.991048936170213	65.66405021276594
0.156134	-16.145323	273.553436	33.109268	55.210869	0.694776	12.7941	552.3982207151665	12.556686206896552	46.56716896551726
0.165926	-16.051054	203.824936	32.476364	56.992107	0.647895	12.537499622997172	491.55495381715366	12.512842543171114	47.80536624803767
0.140581	-15.952909	244.611084	30.599718	44.9133	0.680533	13.256757841140528	718.5064256619149	13.275702040816327	74.3528306122449
0.16037	-16.124416	256.451172	31.661261	52.269634	0.735487	12.22693275261324	404.7130696864115	11.553841721854305	22.623960927152325
0.160445	-16.179741	288.214417	30.234739	48.758045	0.725337	12.4151	473.0030542986428	11.973336111111111	31.84699861111112
0.16473	-15.847883	250.770386	32.675713	55.19381	0.68188	12.4931	477.96070503597133	12.27240890052356	39.64875314136128
0.153374	-16.033197	205.66713	29.664503	44.595669	0.687908	12.466428621908127	482.03710954063627	12.348588517745302	42.83169582463464
0.168174	-16.158619	238.060287	30.765408	45.885597	0.663386	12.343154140127389	475.2463471337582	12.296164239828693	43.07066124197006
0.145278	-15.828536	274.521332	30.642946	50.103508	0.685762	13.232723931623932	708.3715726495727	13.184117208413003	69.6887990439771
0.160517	-16.005854	276.052887	30.967678	51.023838	0.668889	12.775649060542797	581.3527954070984	12.726494366197182	54.798287323943654
0.1517	-16.03894	244.649643	32.820152	50.159859	0.692725	12.7791	547.8166522781778	12.601104796163069	48.364477937649866
0.169269	-15.890265	276.091858	30.720295	53.893574	0.640756	12.698115610651975	573.527247015611	12.741779595278246	57.0470652613828
0.154812	-16.154652	294.039764	29.801117	41.022522	0.726665	12.532932857142857	519.152122857143	12.2229125	38.70949375000001
0.16213	-15.923847	254.790985	31.31142	52.601093	0.686376	12.539400606060607	498.1774472727276	12.33494776902887	41.59380787401574
0.14713	-15.851808	234.480301	29.754091	41.928535	0.748838	12.3706770609319	442.8292150537636	11.788205882352942	27.045264117647054
0.167332	-15.957538	244.375626	33.088684	55.400043	0.614221	12.868675193798449	613.8588248062019	13.015643225806452	67.41719445161289
0.165618	-16.004793	288.666351	33.580563	68.844658	0.66079	12.91455358649789	587.4441645569623	12.754713034623217	53.04969694501019
0.169547	-15.825163	254.291565	31.772186	54.514465	0.719376	12.056779214402619	373.42039934533557	11.439633742331289	21.285158895705536
0.162259	-15.886242	238.733795	32.038445	56.318096	0.719815	12.230040418679549	399.03983413848636	11.66295	24.729723
0.167171	-15.802226	266.406952	30.147373	40.953075	0.704129	12.153216918844567	429.8120467675378	11.869724060150375	31.40990977443609
0.166278	-16.150181	206.357407	33.133099	47.815853	0.649396	12.399873798303487	473.86432422243195	12.419590322580644	46.3932141935484
0.161601	-16.079527	266.085388	30.477356	52.587742	0.636332	12.939098280309544	646.5059681857268	13.048178260869564	68.53228130434783
0.16346	-15.852468	204.817596	30.87532	43.126263	0.679591	12.169702549246812	419.79694553881825	12.054142410714284	36.14229888392857
0.161445	-16.162746	280.773926	29.922199	47.734524	0.688636	12.584807142857143	533.5984392857144	12.437789119170985	45.64534922279793
0.149975	-15.958407	248.986435	29.426607	43.296047	0.687333	12.83405403587444	600.8143419282515	12.781049152542373	56.55832076271185
0.160026	-15.871802	221.045425	32.767467	61.437313	0.62079	13.102488758782203	657.015779078845	13.20671625	72.50875125
0.144504	-16.110844	267.722168	30.357164	41.23455	0.702029	12.988315801886792	643.8368773584906	12.906419634703196	60.08770045662102
0.152796	-16.141388	266.747437	33.768578	60.053963	0.708974	12.854614285714286	547.711085714286	12.484778018575852	42.77729690402474
0.141485	-15.823558	276.877228	32.652016	53.095272	0.71447	13.245096197718633	676.0232889733846	13.00446923076923	59.4492907692308
0.145717	-15.987662	267.8508	29.473763	40.841885	0.748694	12.6191	520.3800978792823	12.160511764705882	35.535914705882355
0.143189	-16.15616	297.610962	31.940102	54.888275	0.740487	13.110275149700598	634.3050149700603	12.672088549618321	47.430191984732836
0.167085	-16.094704	269.740326	30.466328	43.70229	0.735403	11.968319130434782	373.16526260869574	11.297405785123967	19.3997256198347
0.146523	-16.160975	204.779953	32.963718	49.100655	0.664842	12.975048815165875	604.2250805687204	12.995574842767295	62.93467169811323
0.143751	-16.096024	291.492035	30.214684	45.363258	0.701811	13.175526605504587	703.1262224770644	13.098958407079646	66.76441592920357
0.161665	-15.825688	283.018188	30.459494	50.533279	0.618921	13.048856735950732	706.0225080831409	13.2631	79.89316279357232
0.153595	-16.183672	269.818024	32.648064	48.977097	0.671095	12.951808886618998	622.5106271705823	12.927693984962406	61.12207067669172
0.156966	-15.916365	200.569885	33.785706	51.82066	0.667303	12.574357142857142	489.2146142857146	12.510745547945206	46.85504332191779
0.159273	-15.933397	231.159485	32.572456	54.337498	0.643397	12.89024590747331	598.0114661921712	12.934389634146342	62.053360823170756
0.151285	-15.860299	217.088837	29.969294	48.55975	0.629693	13.168364797507788	718.133511682243	13.3661	82.55489713945174
0.166385	-15.818864	283.399994	32.680279	62.034729	0.731323	12.317132590051457	419.9246157804462	11.564532624113475	22.344990780141856
0.148461	-15.901568	283.314178	32.324787	63.486607	0.73016	13.046145385779122	599.1643933434193	12.53541679389313	42.77853893129772
0.159202	-15.960871	279.80899	32.410042	48.160767	0.717671	12.4661	476.0616250000001	12.084338095238095	34.30721785714286
0.16781	-15.950453	277.670258	31.378555	58.077358	0.591955	13.083445254470426	710.9151980742785	13.3311	83.11628941684666
0.168062	-15.977226	216.739853	33.342594	58.554596	0.685583	12.191887723785166	393.09067519181593	11.878282370820669	30.016924012158068
0.14115	-15.836777	288.933807	31.989985	50.863739	0.719509	13.2461	688.3524097311144	13.014259574468085	60.2914436170213
0.140162	-16.121901	260.695984	28.515141	40.248203	0.728591	12.94460552486188	624.1145828729283	12.724881155015197	52.5049583586626
0.148126	-16.104622	254.591629	30.806322	43.213318	0.746589	12.483174576271187	471.9845966101695	11.943882608695652	30.20724347826087
0.146556	-16.125586	254.084686	30.476124	43.988579	0.736811	12.6281	511.6658367346942	12.209310084033614	36.593390756302526
0.162613	-15.820456	299.698334	30.557175	57.819805	0.632906	13.079947715736042	690.2435126903555	13.184181081081082	73.52047567567573
0.162014	-15.921336	287.881744	32.267323	56.103714	0.684239	12.727211371629544	548.025634232122	12.534885536159601	46.93772194513718
0.162298	-15.904649	241.534042	33.779842	55.508442	0.705464	12.337341820768136	423.84558890469424	11.923598141263941	30.22753531598513
0.160957	-16.14888	252.615051	29.814232	40.673931	0.724371	12.1371	414.0585188679247	11.701755172413794	26.94148965517243
0.168402	-16.094357	284.642578	33.877041	50.246586	0.725377	12.122012337662337	391.191814935065	11.512928025477708	22.485761783439482
0.166263	-16.097425	230.94136	31.316908	53.690205	0.625705	12.76908514851485	587.4348283828386	12.884404044630404	62.466523849372386
0.153882	-16.12384	260.111542	31.363153	43.943272	0.723056	12.4751	480.3572529411766	12.10999019607843	35.037767843137246
0.142767	-16.145859	299.007721	31.325935	49.858673	0.730314	13.1251	657.3033575342467	12.828257728706625	53.95246246056784
0.159403	-16.151976	285.291504	33.872154	64.177734	0.666503	13.02236498422713	617.663299684543	12.890269960474308	57.491881620553364
0.15551	-16.105068	291.01181	30.029062	46.018269	0.680268	12.862036763129689	621.0655123258309	12.83132338204593	58.94939791231736
0.167519	-16.136667	205.067413	33.672203	53.388336	0.624138	12.644600404203718	537.3521358124497	12.751544723618089	57.23423643216081
0.158068	-16.07905	298.863678	30.439865	41.910831	0.749384	12.2861	446.10057679180915	11.67679784172662	25.485920143884886
0.154753	-15.986918	273.720703	33.188465	67.615128	0.669489	13.2011	662.3820891719748	13.048947328244275	62.03209160305341
0.140149	-16.182262	281.110229	29.886705	49.953209	0.748751	13.043683987441131	623.0754568288859	12.59542786885246	45.58081147540987
0.163512	-15.819242	267.501556	33.632694	62.067524	0.723031	12.394429032258065	430.4401419354839	11.759116129032257	25.845293548387104
0.1461	-15.816463	264.677551	31.324942	46.467506	0.711792	12.9262735218509	599.2064987146531	12.715197297297298	51.60769837837841
0.158927	-15.806527	267.101196	30.43741	42.561031	0.690009	12.553199644128114	527.2643807829185	12.437069465648854	46.00265089058523
0.146702	-16.04323	213.220139	30.300507	46.005856	0.667162	12.974238700290979	627.344377303589	13.014606451612904	64.94914612903227
0.160219	-16.181099	292.598053	31.281849	47.980698	0.671355	12.77272893081761	590.1624926624738	12.742061224489795	55.901269795918374
0.146234	-15.955197	226.451935	28.429144	42.087379	0.657779	13.0820592760181	699.7943936651585	13.222885507246376	76.13714173913044
0.163831	-15.848213	291.300415	32.888157	65.621925	0.742475	12.422577064220183	437.42111926605514	11.5181	20.8979
0.142464	-16.141174	224.984177	32.602661	62.671452	0.743498	12.779464130434782	490.6064782608698	12.072169306930693	30.351559405940602
0.165696	-16.18325	207.82251	32.577927	54.188957	0.609881	12.840141450777203	605.7580185048116	13.021089059080964	68.1317875273523
0.165355	-15.962544	297.948273	29.891256	48.246387	0.639315	12.801611383537653	630.2641059544661	12.93190625	65.81338531249999
0.160584	-15.936804	270.042664	32.876823	61.58762	0.698674	12.683535931307794	512.948645970938	12.331220743034056	39.53768947368422
0.160943	-15.814672	258.529541	31.215122	45.122478	0.727728	12.2031	415.1416254019295	11.697222340425531	26.129882446808516
0.169655	-15.837799	253.667603	33.153679	52.43845	0.657086	12.486476156217883	493.2757656731758	12.416720618556703	45.30479443298968
0.168518	-15.800264	291.217987	31.979471	48.186764	0.649209	12.629231178707224	559.6141653992399	12.668389617486339	54.90972313296901
0.165197	-16.119547	223.522354	32.460556	55.701923	0.638572	12.70563743315508	548.1352620320858	12.739362166405023	55.65858210361065
0.161264	-16.100994	273.764923	33.245762	47.95858	0.737528	12.206838013698631	405.55697431506877	11.555672413793104	22.848938620689673
0.142272	-15.918653	255.333008	32.569244	64.442924	0.718107	13.260197902097902	648.8388181818184	12.853874566473989	51.910208670520234
0.149343	-15.910843	289.559753	29.953665	40.140839	0.668643	13.071625714285714	710.6408885714288	13.186568227424749	74.88882842809365
0.14708	-15.908092	214.653397	31.116571	43.190895	0.694772	12.681307637231503	529.9728233890218	12.560417567567567	48.16750225225224
0.168273	-16.097509	211.429947	33.888824	51.201347	0.640882	12.474004891304348	488.4833043478264	12.50280076335878	48.61513435114501
0.151667	-15.84245	297.004395	31.528	58.882587	0.671498	13.267122403258655	715.3558584521389	13.212587364620939	70.49051805054154
0.163401	-15.830589	287.634369	33.656433	60.458313	0.626639	13.09424108910891	669.2700519801984	13.17847741046832	71.7881070247934
0.157377	-15.903602	208.506699	29.749683	49.61747	0.639807	12.849470843989769	608.0889207161127	12.964481153305204	65.12795780590717
0.159598	-15.904773	234.693787	31.11467	45.635967	0.727962	12.106043238731218	386.3267512520868	11.562865027322404	23.561096174863398
0.150538	-15.960789	270.62796	32.78035	59.62035	0.695334	13.0651	619.5219117291414	12.830494230769231	54.04249423076924
0.152623	-16.197561	260.714874	33.186642	56.605042	0.708368	12.788789701897018	536.0962032520328	12.448800305810398	42.337422935779806
0.157289	-16.129219	227.741882	33.678257	59.101425	0.656729	12.887608260447037	572.9840242954327	12.832392598967298	56.372716523235795
0.161212	-16.197088	283.548859	30.314486	44.086739	0.690384	12.539444086021504	527.5038064516132	12.4088018469657	45.23444907651713
0.1603	-15.921514	276.397552	30.974808	41.423798	0.715509	12.348696614950635	466.76813540197475	12.03619195402299	34.35351264367819
0.161823	-16.106756	259.370117	31.473558	47.932056	0.700096	12.4041	467.651931125828	12.131032907348244	36.34120894568689
0.146881	-16.079277	229.228485	31.426022	51.592789	0.714882	12.720725352112677	516.1789126760565	12.38705107033639	40.82888960244651
0.167107	-15.976324	245.60704	31.922264	56.457676	0.618481	12.868431210191082	614.9843630573249	12.997199866844209	66.52847310252997
0.145661	-15.841246	246.775879	31.938728	47.826447	0.679398	13.108639748953975	658.432548117155	13.077462637362636	65.70068717948719
0.146889	-15.959114	271.171631	31.918976	46.553928	0.747246	12.663826072607261	511.10299339934005	12.137514141414142	33.99103787878789
0.159758	-15.863222	289.005585	30.402796	44.483128	0.653922	12.839988475836432	634.1857955390336	12.940103316749585	65.28623184079603
0.14594	-15.836258	241.740341	29.334158	43.441898	0.687609	12.962905524861878	633.7181723756908	12.926117821782178	61.28016396039608
0.147853	-16.141058	261.853912	30.392799	46.073261	0.692569	12.964640664375716	627.9027262313862	12.875396943231442	58.65682576419215
0.16682	-16.13805	201.872131	33.000328	53.068501	0.65322	12.391691796875	458.48862109375017	12.361601677852349	43.81118875838926
0.161779	-15.984417	259.818878	33.291714	65.432541	0.650373	12.987210038610039	608.2953494208494	12.916435042735042	59.1475777777778
0.166172	-16.123693	261.814697	32.727261	43.71167	0.711097	12.1261	404.50030510948915	11.73395152838428	27.595906113537104
0.168237	-16.080927	297.630157	31.113838	47.319736	0.641659	12.674937837837838	587.4397297297302	12.773529048414025	59.708615692821354
0.16145	-15.941106	282.781219	30.612307	47.885193	0.65895	12.784836842105262	601.5111578947368	12.816875956284154	59.43529763205828
0.165596	-15.84412	239.091309	33.37368	53.491184	0.687129	12.3411	436.85545157232724	12.074448837209303	34.64911046511628
0.150482	-16.044363	259.544525	31.709234	55.583965	0.663095	13.191549416342413	685.7520544747085	13.18192042833608	69.82931663920927
0.155348	-16.165442	276.458618	29.329739	45.909458	0.670206	12.882543654822335	633.2023309644674	12.905697765363128	62.38908864059589
0.150218	-16.004971	205.482864	33.656998	65.453583	0.645512	13.245139164490862	661.6264543080946	13.239639528432733	70.15154036061026
0.148044	-15.84661	228.448502	30.355953	40.709896	0.712529	12.5631	504.5524693877554	12.334129585798816	41.381375147928985
0.157514	-16.170895	232.680374	33.72287	53.136604	0.729223	12.209176400679116	386.9113904923601	11.59101061452514	23.149230167597775
0.159915	-15.930291	286.689911	32.037331	59.289867	0.654506	13.030906916426513	644.9780922190203	13.01066551724138	63.94806827586208
0.157732	-15.944165	297.282501	31.556158	58.339207	0.652459	13.138956610800745	687.912706703911	13.15740406504065	70.17920634146341
0.155006	-16.084013	250.710129	32.872253	62.214966	0.732679	12.545332081911262	455.67134470989794	11.872404812834226	27.39443957219252
0.15418	-16.190815	222.411865	33.585026	48.340553	0.737965	12.111052727272728	366.5242327272728	11.442484615384615	20.731340384615397
0.166482	-16.15645	245.066727	30.687458	52.06205	0.620917	12.805421285140563	614.2041847389561	12.96334765729585	66.61641700133872
0.153573	-16.042793	252.695755	32.66362	50.146111	0.705653	12.6531	512.542564814815	12.372203550295858	41.36869585798817
0.147889	-15.961853	252.337555	31.943876	46.005585	0.730787	12.634058841463414	504.6646768292683	12.227803557312253	36.85589683794465
0.167867	-15.883203	245.082657	32.192314	41.893867	0.711528	11.970211278195489	372.7673939849627	11.552090476190477	24.36187238095239
0.145787	-15.936661	239.115524	32.313412	51.756912	0.730147	12.712843788819876	506.6794627329194	12.260188122605364	36.701852873563226
0.158104	-15.996505	206.21698	30.678059	50.554741	0.620931	12.972553160700684	652.9666679360244	13.1661	74.20834551971322
0.149904	-15.810549	252.083466	31.119532	56.357368	0.713132	12.843322683264176	553.5769197787	12.493983076923078	43.48020030769229
0.158123	-16.089277	240.327728	33.335327	65.004501	0.734573	12.372766666666667	408.5727777777778	11.572484105960266	21.808870860927136
0.141027	-15.935312	245.955948	32.432743	55.95417	0.706231	13.2051	648.5610451693855	12.963556057007127	57.5742111638955
0.151354	-15.821172	252.430405	32.713303	58.340542	0.678993	13.0571	620.5370789473685	12.919260320641282	58.06608537074151
0.160609	-16.038044	275.821381	30.228109	50.505775	0.635724	12.971908312128923	667.298906700594	13.10943001422475	71.78928065433857
0.150413	-16.182718	298.13559	32.232895	50.263638	0.666102	13.21228251681076	716.3135120076852	13.248386432160803	74.1060891122278
0.142072	-15.851624	259.868042	32.006824	46.606289	0.74015	12.857276923076924	558.5152692307693	12.438485826771654	41.515217716535446
0.145676	-16.091049	263.712524	31.194836	53.006046	0.749401	12.75342075471698	522.1796226415097	12.14299947089947	33.24847619047618
0.153703	-15.846849	243.650528	33.30727	59.658699	0.69851	12.784757622739019	527.5055271317832	12.475211716621253	43.02692370572207
0.155871	-16.127123	258.594452	31.895975	48.176861	0.73361	12.364829508196722	440.3274918032788	11.822973684210526	27.866861052631588
0.146593	-15.90668	240.889755	31.931671	52.702816	0.730629	12.708115625	506.2000000000002	12.23898188976378	36.142959842519694
0.140054	-15.997802	263.418457	29.839039	49.224503	0.701447	13.284949012775842	716.2386016260165	13.1738094017094	68.02155683760684
0.168725	-16.15757	276.990295	33.54705	67.008675	0.619507	13.00756705107084	635.6352100494237	13.060445833333334	66.67769083333336
0.165726	-15.931954	269.37915	31.312571	51.618904	0.643389	12.748906215722121	585.1482431444246	12.803524342105264	59.070078947368394
0.15112	-15.985587	244.516068	33.848843	69.496727	0.727698	12.811901652892562	505.1518099173555	12.155388209606986	32.43054279475981
0.147611	-15.864949	243.088318	31.970474	54.864719	0.668981	13.192723130608174	673.5617597208376	13.157825888324872	68.05001725888326
0.158899	-16.141537	282.858429	32.323296	56.389324	0.625716	13.188516799999999	715.9608656000003	13.329341956241956	79.49579652509651
0.155476	-16.093519	263.726288	31.49757	45.43232	0.677026	12.778511575562701	581.8173376205789	12.735831006160165	55.17524373716635
0.153705	-16.007044	202.409988	31.157314	48.957947	0.747862	11.847742259414227	312.30246443514653	10.98427857142857	14.35071785714284
0.159879	-16.101864	250.249756	30.463285	46.50362	0.733689	12.159760988074957	401.5860698466782	11.566388343558282	23.456046012269947
0.16753	-15.931778	286.327423	33.59306	57.723812	0.648115	12.776034160305343	570.6552719465653	12.749653763440861	55.343348924731195
0.146272	-15.801067	263.485901	32.261745	48.21751	0.715645	12.9061	582.2021609042557	12.642123121387282	48.596465895953784
0.159126	-15.829914	279.293823	31.372969	54.523453	0.664658	12.91525243902439	614.447223577236	12.874296998123828	59.273558536585384
0.164723	-16.101616	227.314377	33.364113	58.176468	0.613354	12.956289353612167	626.7630190114072	13.094796894409939	69.5471947826087
0.152081	-16.118471	201.60936	32.988567	54.225677	0.631891	13.125895597484275	662.723635220126	13.255538813349816	74.74304956736715
0.158851	-15.816788	296.691772	33.18536	59.024265	0.741597	12.53102674616695	468.9365093696764	11.820035483870969	26.62817032258066
0.142466	-16.081797	207.372162	32.624271	64.974014	0.699124	13.046427044025156	570.2322641509436	12.746052380952381	49.31801904761908
0.15289	-16.098301	209.409592	33.275425	60.554955	0.630771	13.222036305732484	679.9209761146499	13.311198014888337	75.57455645161286
0.159567	-16.011072	299.024811	32.238083	56.367657	0.65241	13.045089710009353	659.3860626753979	13.06293	66.791803
0.14019	-16.056467	272.816193	31.041397	45.380226	0.734599	13.0271	623.0812895863056	12.716957142857142	50.41008571428569
0.148229	-16.072418	240.5103	30.339756	43.740784	0.68053	12.910613368983958	616.9555026737972	12.89268857142857	60.373397523809544
0.1613	-16.002888	294.515106	32.641293	51.418644	0.647392	12.9329014571949	635.5736102003643	12.994448387096774	65.46000387096774
0.162457	-15.984323	247.715515	32.733688	59.672504	0.607204	13.151965300146413	696.2069516837483	13.3241	79.48803594470047
0.163984	-16.062111	203.798248	32.602699	50.787041	0.718677	11.798576744186045	311.7802790697675	11.258168292682926	18.835791219512185
0.161213	-15.872257	258.819092	32.202168	45.947884	0.721828	12.2411	420.9472384615385	11.782109478672986	27.8183308056872
0.148697	-15.980486	293.860291	31.412035	48.423302	0.710873	12.97177336683417	621.9364572864326	12.769189918256131	53.62212179836511
0.149611	-15.821152	269.317383	31.688171	56.952923	0.673333	13.218805458290422	688.6807281153452	13.154743636363635	67.75352599999997
0.167663	-15.985173	296.423676	31.545954	50.117813	0.630628	12.795810059171597	618.6966517328826	12.92888624813154	65.33445231689086
0.152748	-16.181925	273.386963	29.706717	46.193493	0.671504	12.964986639676114	651.9451285425102	12.986717486338799	64.91882495446264
0.149044	-16.170044	270.32074	31.872244	59.836227	0.736578	12.844530420711974	542.5581132686085	12.27274864864865	36.168089189189196
0.144768	-15.844154	289.165344	32.341988	50.489368	0.726106	13.0431	622.2084617486339	12.731479746835443	50.6108582278481
0.161571	-15.80439	236.797195	33.697926	59.593552	0.629379	13.002731753948462	625.1401172069826	13.069177348066297	66.76501685082872
0.140669	-15.97387	243.9245	29.748615	42.368835	0.736519	12.796762613981763	556.6610547112465	12.44602700729927	42.74625583941604
0.162978	-16.016779	261.339966	33.316673	56.357887	0.681912	12.6041	503.7714668246449	12.39003164556962	42.50941620253161
0.150591	-16.041887	272.862152	29.638212	43.456665	0.722539	12.67073916083916	543.8736825174825	12.38644589041096	42.52643972602741
0.158123	-16.091702	227.321899	32.394718	47.152309	0.727147	12.10747688442211	377.826663316583	11.557511764705882	23.22795294117646
0.154205	-16.182123	205.300522	31.362427	52.92873	0.655394	12.837299626865672	574.3319421641793	12.85395885885886	58.633414114114125
0.150167	-15.929736	286.680969	31.134371	57.529816	0.72781	12.914582352941176	580.1601176470591	12.47948888888889	42.55764666666667
0.158233	-15.833222	216.391418	30.449522	43.888313	0.653708	12.652136516853933	557.4325561797756	12.72697808896211	56.85133360790775
0.153741	-16.097403	212.45726	31.853384	43.705776	0.693992	12.4131	461.38033292231836	12.244387531806616	39.53682188295166
0.165436	-16.078836	242.513504	32.808441	56.900494	0.711327	12.202210429447852	395.56841411042967	11.689205504587155	25.493735779816532
0.154576	-16.175795	229.583893	32.739597	49.626022	0.726793	12.281139087947883	408.980745928339	11.760896208530806	26.581392417061615
0.166816	-16.119051	217.484711	32.542282	56.2896	0.689074	12.179713577023499	394.4517441253266	11.863674999999999	29.85327749999998
0.157248	-16.036421	273.523163	31.995846	57.749073	0.635156	13.193755433866892	705.7125695029487	13.285553793103448	76.32954193103446
0.169619	-16.010807	256.968231	31.476574	54.622929	0.600765	12.885826613488033	646.9125076142135	13.1061	73.37484289071683
0.152117	-15.877094	231.952179	33.108307	60.741856	0.639674	13.273487096774193	697.3858064516131	13.324242857142858	75.52797142857142
0.154845	-16.147293	247.530136	31.947147	51.82819	0.691315	12.710387621359224	533.3834223300971	12.515383582089552	46.0028014925373
0.15755	-15.805183	241.649704	33.783073	61.473629	0.705229	12.595727450980393	473.3514901960786	12.180977483443709	35.12935430463575
0.154961	-16.124428	264.148926	28.976654	41.050755	0.675871	12.749036842105262	601.649635789474	12.770060396039604	58.21479504950495
0.166487	-15.814185	263.02832	32.466457	54.897552	0.692016	12.4091	458.9128604651166	12.109769781931464	35.37284454828662
0.163184	-15.805013	252.297775	31.705105	58.546738	0.66506	12.728850264550266	545.055247619048	12.615239344262294	49.864106967213104
0.163463	-15.842382	231.29657	32.999092	62.7033	0.645367	12.835045895522388	564.8352611940302	12.794759504132232	55.64665206611567
0.167893	-16.058472	291.811035	32.397106	55.50008	0.698295	12.4291	470.0643740053053	12.091414878892733	34.862677508650535
0.161948	-15.983779	283.528717	32.817818	64.411476	0.726988	12.540468078175897	468.6964723127038	11.888089304812835	28.10833903743318
0.151629	-16.11624	229.681824	31.927176	45.315357	0.713258	12.4641	465.5036382978727	12.151255115511551	35.96573366336634
0.162051	-15.960303	277.570679	30.899788	48.511845	0.633616	12.908577787091367	651.4816345347864	13.059239007092199	70.30683531914899
0.164117	-15.963062	219.079559	33.21888	65.702835	0.599675	13.16370396039604	681.2087878359267	13.313171658327375	81.16122878842029
0.167803	-15.923504	214.622101	32.389874	55.255505	0.712019	11.903096805111822	332.2949329073483	11.346759685863875	19.98130575916231
0.162852	-15.911867	264.26825	30.641665	41.796215	0.674272	12.495666448801742	523.1405468409587	12.458338938053098	47.839280973451324
0.157085	-15.870246	278.916046	29.231598	47.286419	0.651153	12.972209289617485	671.2382513661203	13.081857433489827	70.46610610328636
0.158299	-16.022671	276.175476	33.396118	59.696495	0.672009	12.942181896551723	596.9828232758624	12.810141067761807	55.110594661190966
0.160142	-16.020908	280.580353	33.862724	62.167732	0.633858	13.167128181041845	680.8690674637064	13.21701891891892	72.16950270270267
0.167645	-16.138376	295.668152	30.546824	54.42141	0.619459	12.91471004784689	657.5479234449764	13.080577792732166	71.53508479138628
0.167303	-15.988499	261.051849	31.905516	50.399227	0.680179	12.400119002375297	471.5786199524942	12.218455437665783	39.273338196286474
0.150848	-16.187645	251.177216	33.674343	54.419899	0.741465	12.516807826086955	451.81065043478276	11.86339943502825	27.392244067796604
0.158403	-15.880054	218.308121	30.72591	51.702728	0.64204	12.858636371603856	601.4397712532871	12.939202339181286	63.29950365497078
0.154391	-15.927789	209.678909	33.438969	59.038509	0.724976	12.241195477386935	378.71115075376906	11.64421004784689	23.748962200956935
0.149766	-15.843231	261.858765	31.348242	60.010216	0.667036	13.27416613226453	703.412725450902	13.219009556313994	70.14437218430035
0.165665	-15.902951	243.154938	31.545813	48.34634	0.698531	12.2161	420.1816847826088	11.902975	31.16669062500001
0.163842	-15.917333	262.855377	31.302635	48.281914	0.718697	12.2261	420.45625570776264	11.762949056603773	27.53976792452832
0.151903	-16.125824	268.160095	28.874792	41.547771	0.716979	12.6127689373297	538.3468596730247	12.374760194174756	42.998007766990256
0.153491	-15.877096	270.305054	30.429722	45.940742	0.737756	12.475525361155698	477.67504494382035	11.981944221105527	31.420035678391965
0.16108	-16.107035	299.990509	30.556137	42.856335	0.6767	12.66179164882227	575.4361702355462	12.644235076252723	53.71898627450981
0.159357	-15.847311	261.691071	29.526911	48.661358	0.646321	12.895316216216218	639.8559909909911	12.995963141524106	66.81975209953345
0.15592	-15.892082	249.916962	31.972561	44.692062	0.74827	12.161284501845017	392.46512546125496	11.430888617886179	20.602807317073175
0.149776	-16.062864	295.842407	31.693399	58.895832	0.687813	13.232611185682327	694.0689116331097	13.091447457627119	64.48647902542373
0.162111	-15.942926	255.73732	33.062672	48.982162	0.73171	12.14494406779661	388.5814813559324	11.5141	22.244974999999993
0.162828	-15.983209	225.194931	30.784929	43.717258	0.640279	12.61603848857645	562.6774305799651	12.745393577981652	58.86539770642203
0.163341	-15.898057	221.504333	33.881847	65.907013	0.624419	13.009469582992642	613.9130645952579	13.051744504748982	65.16876404341929
0.165904	-15.959746	276.252167	30.944077	43.785488	0.722191	12.1371	412.7456893353943	11.671901047120418	26.222795811518314
0.155436	-15.958908	225.347427	30.068968	50.516586	0.651608	12.900716375344986	614.8522520699172	12.958171097372489	63.64050432766619
0.149828	-16.017101	265.07135	32.959743	67.635628	0.71344	13.071881869688385	597.5582039660059	12.624918181818183	45.35563636363637
0.147377	-15.871569	286.8974	31.553654	55.562618	0.727342	12.999740915593705	604.2884721030043	12.611979725085911	46.397835738831645
0.16382	-16.00528	256.85672	30.905655	49.480099	0.620794	12.8869166797797	647.4051919748232	13.077060886571056	71.7634856584094
0.146486	-16.068329	267.089905	29.685539	45.61644	0.682641	13.107082048574446	685.5679440337912	13.101381132075472	68.09115320754717
0.166711	-15.863918	265.85614	33.638412	68.753143	0.702792	12.513004208998549	458.33007256894064	12.0001	30.9296
0.141069	-16.199781	279.630981	31.699848	50.257713	0.733372	13.09593094555874	633.8629799426935	12.74954701986755	50.64620198675497
0.160746	-15.869937	249.616669	31.408545	47.202927	0.657352	12.707994736842105	567.1084210526319	12.731645454545454	56.06358484848482
0.163441	-16.088945	285.776031	31.617144	53.135448	0.720598	12.383273716012086	454.2830664652568	11.900053488372093	29.867254418604652
0.149279	-15.857499	297.298401	30.551855	55.379219	0.727255	12.9701	607.3727670454547	12.592568531468533	46.351173776223796
0.164428	-15.898295	260.168091	32.481533	58.898746	0.699031	12.464169105691058	462.079349593496	12.090197972972973	34.09277736486484
0.154838	-16.046698	254.546875	33.744095	54.168095	0.651209	13.062347706422019	644.5287706422022	13.089413664596274	66.96788742236023
0.152583	-15.836355	219.926788	32.228725	52.765305	0.693359	12.6411	499.91979556650256	12.421773267326731	42.8075061881188
0.140028	-15.833407	250.482071	32.100403	64.683998	0.738813	13.201127597402598	618.8034659090912	12.61637027027027	43.481902702702705
0.143793	-16.175953	245.135254	33.07365	61.232586	0.694338	13.237530274135876	653.3376233611444	13.012644276457884	59.16835809935208
0.160586	-15.926797	298.428955	32.692883	67.696129	0.635461	13.263852173913042	715.2454652173914	13.287085465116279	74.5988609011628
0.154754	-16.017714	249.368423	32.766102	50.576138	0.743774	12.299056834532374	411.53226978417285	11.593405555555554	22.894508333333338
0.143703	-16.101307	242.605789	30.789465	48.860134	0.718449	12.8791	569.9222884882109	12.587311764705882	46.65496882352938
0.146209	-16.119783	294.559967	31.606377	45.949722	0.682467	13.21018367768595	717.40425	13.215248698884759	72.42106505576211
0.151491	-16.057629	287.910187	32.432835	62.764233	0.70106	13.1091	635.0473751568383	12.823000523560209	53.35078167539267
0.141549	-15.832712	200.372345	32.513828	59.118076	0.74641	12.449861538461539	405.5999153846155	11.713597267759564	23.833744808743173
0.162628	-15.949282	282.583069	33.041504	49.751507	0.717613	12.3721	450.4634193548388	11.939817391304347	30.922143478260885
0.160094	-15.945078	255.574997	32.163738	48.591576	0.717924	12.3231	435.48540779610215	11.890808154506438	29.896503433476393
0.167289	-16.197306	208.508514	32.001225	52.939045	0.678663	12.1661	400.64955184743764	11.962348192771085	32.85547253012048
0.140956	-16.133545	295.717499	31.393978	58.530064	0.747252	13.225325705329153	662.2772163009407	12.713982113821139	47.6803743902439
0.140425	-15.807902	238.589172	30.63431	46.694004	0.691098	13.186134254143646	679.6428364640883	13.125558891013384	66.83708030592732
0.169801	-16.00597	231.756363	30.665051	52.62215	0.622026	12.66622131147541	569.6669245901642	12.798143539325842	60.27876867977524
0.164115	-15.841738	248.217072	30.966894	43.19873	0.677864	12.388127397260273	483.9421004566213	12.294133653846153	42.473560096153854
0.157923	-16.06303	217.176849	31.146805	49.439022	0.614243	13.037975000000001	684.4600416666669	13.2691	79.57550421892819
0.168141	-16.144205	299.973236	32.652073	65.535141	0.622441	13.039582098251458	658.088885928393	13.105483309759547	69.08945615275813
0.165857	-15.869077	247.47496	33.457199	64.327629	0.675232	12.60004248826291	490.1131995305167	12.34937047146402	40.76216277915633
0.15274	-16.141714	246.315826	33.549706	53.803703	0.700842	12.7241	520.3414392764859	12.448003047091412	42.928022437673114
0.160474	-15.990682	269.876434	30.966024	42.327515	0.716796	12.3151	454.5137976878616	11.970792307692308	32.64143076923078
0.154372	-16.149033	253.200851	32.781845	61.148846	0.719325	12.669470820668693	493.38977203647414	12.16701015625	34.30295312500001
0.164873	-16.107269	261.44931	33.284874	61.770294	0.667157	12.711122975929978	530.9307680525168	12.547715720524018	47.09812401746725
0.161437	-16.00654	277.481659	31.246262	50.906662	0.740417	12.252451916376307	418.6238013937283	11.561070802919707	22.82338613138685
0.161429	-16.076475	216.91716	32.56068	53.138313	0.719051	12.04096319218241	356.66393811074926	11.489711111111111	22.009338888888887
0.145933	-15.998438	242.994385	32.114731	53.565605	0.675148	13.187657157569516	669.6728599382081	13.134537609841828	66.82745413005274
0.16234	-16.085102	239.524506	32.803413	55.337921	0.705799	12.319396987087519	422.9555538020087	11.905159701492536	29.95758955223878
0.149179	-15.952897	271.978394	33.668297	64.915863	0.73045	12.964534375000001	562.1814843750002	12.399278861788618	38.706639837398335
0.159643	-15.848083	290.428619	33.348347	68.776779	0.681087	13.019678763127187	607.8945285880983	12.768532624113474	52.078909219858154
0.155204	-15.956159	241.456818	32.3759	54.585533	0.725449	12.433564856230031	441.30005591054334	11.903332876712328	29.035368493150674
0.164981	-15.895693	290.930908	31.609503	52.800076	0.683288	12.59778691588785	525.0229439252338	12.42390412371134	44.54021391752573
0.158749	-16.184074	240.352432	32.166767	50.127739	0.732454	12.171443696027634	389.86247668393787	11.542782926829268	22.60774878048781
0.162409	-15.936588	228.476028	30.044228	44.288063	0.689906	12.274426658322904	445.43206007509406	12.088088764044944	36.362958988764035
0.161405	-16.091904	279.348358	32.936562	60.48315	0.616867	13.2012549186677	711.9779364833463	13.33999740420272	79.50821730531518
0.14778	-16.120863	247.314865	32.603271	51.871178	0.699115	12.9181	579.8498325123154	12.712480487804878	50.98279219512195
0.166084	-15.920427	214.377991	30.326107	51.175236	0.591287	12.907446153846154	676.1134715719065	13.212942975206612	80.36124338842978
0.14144	-16.005724	232.198868	32.268948	54.457726	0.697471	13.1471	633.6730178571432	12.96361931330472	58.37764206008584
0.153778	-15.892794	252.092224	31.248978	55.018475	0.671894	12.974007756813418	615.4893605870021	12.898571482889734	58.96020000000001
0.157541	-16.002804	226.60936	29.810577	41.58588	0.722861	12.1201	399.5400541401277	11.689760550458717	26.50882339449543
0.162698	-16.03264	281.437927	32.984211	57.263454	0.718629	12.452740483383685	458.4021148036256	11.94607716894977	30.27735433789953
0.151775	-16.171558	233.847397	32.079029	41.169411	0.744189	12.17828918918919	396.84081081081086	11.560658441558441	23.056046103896108
0.169356	-16.158894	250.14978	32.465176	44.534451	0.714499	11.944148286604362	363.2776573208723	11.454293548387096	22.358500000000006
0.167155	-16.077612	290.328033	31.17902	47.065327	0.649984	12.644916714150048	571.1842136752138	12.701053571428572	56.46279214285716
0.163761	-15.836024	289.790405	30.624784	47.720425	0.691252	12.525297575757575	515.8453200000002	12.347797478991597	42.91333193277311
0.149739	-15.92385	207.990082	33.34425	64.461418	0.708603	12.646654455445544	464.820168316832	12.221677507598784	35.322661702127675
0.150283	-16.013884	261.91861	33.70145	64.257904	0.723719	12.895667732115678	543.329394216134	12.374212781954887	38.44774436090225
0.164132	-15.967077	256.462341	32.620403	48.590996	0.704985	12.2801	430.8061297071131	11.927353731343285	31.26631119402986
0.168816	-15.808974	294.719818	30.34107	53.944294	0.601003	12.963694516594517	690.697334776335	13.2131	79.14349790697676
0.165822	-15.876043	294.245148	32.557247	55.608833	0.728395	12.312051377633711	430.8469027552675	11.694238554216868	25.276019277108453
0.149026	-15.855993	270.241577	31.00939	42.904766	0.698782	12.873539716312058	604.9705177304966	12.766354156769596	55.13213372921618
0.158893	-16.10429	298.756592	33.144604	66.746597	0.647943	13.234756744186045	697.7971758139537	13.20633003194888	70.34131884984028
0.156076	-16.133635	213.128479	30.044409	51.334503	0.625692	13.04136796875	673.0227859375003	13.21893680981595	75.94627141104293
0.15762	-15.877378	239.468674	32.133553	48.175308	0.667544	12.716032098765433	552.2611090534982	12.68018	53.054138666666674
0.166099	-16.127758	298.942322	32.724991	47.742928	0.729367	12.2051	418.4453455414014	11.642675757575757	24.964116969696953
0.141506	-16.003796	265.241333	32.364056	60.528561	0.714142	13.306329551451189	677.9961345646441	12.988735883905013	57.417991292875975
0.150492	-16.199566	253.683273	32.68005	58.398457	0.655452	13.254398882681565	696.8969068901304	13.256872307692309	72.43262215384613
0.148176	-16.008377	253.25708	33.848732	56.548573	0.729501	12.767118575851393	513.1273777089788	12.266613944223108	36.29560119521914
0.153661	-15.94796	297.333191	32.423801	59.644817	0.704782	12.9891	606.9343793103449	12.697420224719101	49.888432022471896
0.155039	-16.030327	251.246506	32.337517	46.710529	0.702191	12.574289364461738	502.16345525291825	12.336342074927954	41.16517348703171
0.163296	-15.856234	234.837112	31.636679	45.648449	0.71991	12.042892332268371	375.8543929712462	11.54635641025641	23.58444615384616
0.147627	-15.879765	287.248199	32.327366	61.803791	0.706422	13.2221	666.9055189873421	12.93549378238342	56.649012435233125
0.169143	-16.12179	285.954681	33.145252	63.865536	0.68868	12.5321	483.526141388175	12.187611041009465	36.57589621451104
0.167172	-15.853371	232.96402	30.838993	51.473881	0.595694	12.897318382861092	664.9898638562546	13.172791721132898	77.76652124183003
0.150446	-16.16803	219.642868	30.855473	48.066673	0.749892	12.147756126482214	375.71926877470366	11.367242857142857	19.291400000000017
0.156097	-16.059591	265.463989	33.650227	55.957367	0.749658	12.363779775280898	418.84703370786536	11.522621367521367	21.124888034188032
0.151558	-16.107489	273.453888	32.408005	46.465801	0.720604	12.673530379746834	526.0930379746839	12.34721888111888	40.61182272727274
0.163895	-15.998387	258.322388	33.697639	52.295513	0.66963	12.596818614718615	512.4995670995673	12.482822466960352	46.27074757709249
0.161033	-15.913613	293.86853	31.560648	48.624237	0.736625	12.336920554649266	445.94278303425796	11.762393413173653	26.876968862275458
0.16157	-16.119518	265.502808	32.236179	47.172531	0.693237	12.474979353233831	488.05284950248785	12.263940909090909	40.032018181818174
0.15869	-15.906654	200.752579	33.766964	63.213554	0.626208	13.055297462331483	623.5868366375896	13.124458620689655	67.98401448275862
0.169372	-15.927635	295.40921	30.879726	50.306004	0.711833	12.2481	437.6097910662824	11.830400448430494	29.354198206278006
0.140645	-15.841708	278.270172	31.847946	61.798096	0.738274	13.28555038167939	666.7827099236646	12.791164981949459	49.55476750902524
0.165915	-16.163246	255.929199	31.717184	49.587627	0.692992	12.3171	446.8096472114139	12.049254088050315	34.59991918238994
0.1431	-16.1695	283.349609	29.187275	43.316059	0.696384	13.177629933481153	716.4427505543239	13.152860330578513	69.99884855371903
0.142934	-16.144083	275.330688	31.274437	54.53104	0.716526	13.1821	661.7210393700791	12.908913698630137	56.24772
0.148024	-15.829425	272.861603	32.168633	55.837769	0.729944	12.891585799701046	562.5868639760839	12.442887878787879	41.224093181818205
0.167141	-15.973803	287.731567	30.365379	48.860683	0.646277	12.690210287303058	585.2883920296573	12.759623316062175	58.5555889464594
0.154708	-15.986023	287.967041	29.304523	42.638477	0.65954	12.956359813084113	677.9753542056077	13.074859410801963	70.90555073649757
0.15635	-15.912618	282.166687	29.416553	41.437	0.653584	12.895198003629764	665.952528130672	13.04123880126183	70.43099495268144
0.159512	-15.890471	252.586563	30.602579	51.147411	0.659528	12.803558579881656	587.9520355029587	12.80089427549195	57.67087602862252
0.157073	-16.044622	223.705994	32.41626	46.896175	0.720336	12.175755660377359	393.2517877358491	11.716396460176991	26.333070353982308
0.155179	-16.181492	223.772324	33.057056	55.306805	0.61425	13.23995579024035	719.1047931536784	13.4301	83.93126140939599
0.154106	-16.004919	234.829224	32.844955	50.554924	0.691542	12.650550242718447	511.1801541262139	12.454623573200992	44.167564516129026
0.159522	-16.110071	220.202591	32.94598	53.65876	0.650005	12.76667023255814	556.2998613953491	12.77592679738562	56.113385130718974
0.14449	-15.848344	240.131195	32.24556	46.204155	0.718617	12.7921	543.6944882434306	12.504316867469878	44.41428222891565
0.161388	-16.054094	270.588776	31.665218	48.945805	0.640209	12.878603051438535	629.0917959895379	12.987367669172933	66.38039187969926
0.15965	-16.183563	269.227661	33.948647	58.823582	0.655526	12.960738753651412	608.4003739045766	12.915567713787086	59.773656195462465
0.147792	-15.880424	268.635132	31.192423	53.759247	0.690183	13.128397389330306	659.2228921679913	12.999557627118644	61.459578389830504
0.168149	-16.186741	275.698883	31.693336	48.068172	0.734296	12.009641012216404	373.3478830715534	11.29541092436975	19.04263697478992
0.15219	-15.969198	203.008865	33.946442	69.189667	0.733836	12.28655251396648	366.87297206703926	11.494597326203209	20.26482673796793
0.159226	-15.820395	285.027435	31.198793	54.713295	0.633728	13.12126	699.5987200000004	13.242643448275862	75.96255213793106
0.165876	-16.122658	271.310394	30.881813	51.076588	0.64374	12.73508347107438	585.9976033057854	12.795154455445545	59.06418151815178
0.141588	-15.877265	253.193939	30.799215	51.688908	0.708361	13.1561	654.3091292346302	12.949614563106797	58.33568131067961
0.165944	-16.191759	202.789215	33.249542	57.649483	0.664388	12.364427330508475	437.69411334745786	12.24237186311787	39.46018193916349
0.154832	-16.110172	256.904694	33.788364	61.060562	0.647455	13.18984386920981	672.3662370572209	13.192006202723146	69.80457700453857
0.159565	-15.903268	283.970795	33.098068	60.010807	0.66183	12.99730040281974	622.1788841893253	12.923198330241188	59.783497959183656
0.141202	-16.047396	286.229004	29.190615	45.914955	0.738445	13.0371	641.6080948275865	12.724726297577854	51.1054446366782
0.161684	-16.113436	286.727692	32.990421	56.084904	0.714015	12.5251	480.5570691642653	12.09256	33.8199524
0.147455	-15.87201	256.386108	30.786196	46.187843	0.730865	12.688716541353383	525.0266691729325	12.30257709923664	38.91194885496181
0.144604	-15.810209	233.437531	28.912191	41.727791	0.748037	12.47586048951049	470.66843531468555	11.947870833333335	30.36900625000003
0.162263	-15.951616	265.487213	31.082165	54.546066	0.664249	12.758863975155279	568.3645465838512	12.694922134387351	53.33297154150197
0.158119	-15.917775	229.595154	30.835375	51.150879	0.634559	12.95437819548872	640.2571303258148	13.080646448087432	69.50546229508197
0.148815	-15.983042	262.303223	30.651335	43.551159	0.661243	13.106397773654917	699.6716150278295	13.210233540372672	74.57634689440998
0.161345	-15.91434	200.631851	31.465179	48.92004	0.655737	12.513844947064484	498.2429672762275	12.524308530805687	49.02143996840441
0.152632	-16.145472	248.785324	33.226944	54.901756	0.667862	13.011937563451777	617.5669035532998	12.95341103074141	60.57867540687159
0.141115	-15.927963	243.094681	32.064091	45.745174	0.725892	12.886031526390871	567.1486961483599	12.575958490566038	46.020412264150956
0.155569	-15.985563	210.178482	31.304993	40.641663	0.700234	12.2421	427.01926701570716	12.034184057971014	34.6557936231884
0.154533	-16.101025	221.685165	32.335514	59.996433	0.629987	13.209163555913113	687.9378238133552	13.303697730138714	75.97841992433796
0.160459	-16.118389	256.874115	32.838867	53.949558	0.742548	12.182618518518519	386.81355555555575	11.370893103448276	19.279641379310334
0.166414	-16.101795	240.47995	31.471067	42.581432	0.662704	12.368881477627472	486.9432934443291	12.357348447204968	45.21615652173911
0.160979	-16.098991	225.042999	33.895805	62.724972	0.736372	12.076489961389962	344.84467953667973	11.181978260869565	16.282601739130435
0.158467	-15.897304	218.739273	29.222164	47.377178	0.613201	12.992067930029155	695.6953760932947	13.258115891032919	81.16392247446083
0.167188	-15.899509	298.295135	32.922878	65.444656	0.664789	12.82121099137931	570.5399385775866	12.662048051948052	50.6906577922078
0.15954	-16.105665	250.524536	32.294582	49.238377	0.696693	12.478621235521235	477.98892664092693	12.227194117647059	38.464980000000004
0.150114	-16.046778	291.654175	29.637482	42.707745	0.709822	12.837444139650872	606.4838528678306	12.687982833787466	52.7029098092643
0.151334	-15.925441	264.75061	33.916992	60.470108	0.695394	13.0121	594.4600958230958	12.752213580246913	51.12417160493824
0.160031	-16.140068	265.479218	32.68153	59.778946	0.662498	12.906600512820512	592.7289651282052	12.819276136363635	56.15907670454543
0.144709	-16.081421	238.314835	32.283989	62.769337	0.697861	13.168093773349938	628.7546612702369	12.8978908045977	54.91084896551722
0.168254	-16.038952	251.363983	30.928345	52.269623	0.600792	12.879107183908046	655.5231027298852	13.1251	75.10322162790695
0.161564	-15.922547	294.664032	31.901352	55.662628	0.656721	12.93028305744888	624.3097935735152	12.91972611806798	61.39730447227191
0.160597	-15.962332	269.65213	32.885094	63.744873	0.726074	12.519742740619902	459.07457748776517	11.87638125	27.84405624999998
0.168923	-15.968707	232.59903	31.259741	55.616268	0.598491	12.893681792318635	642.7371906116647	13.1151	73.41225874285713
0.169896	-15.901665	244.765701	33.513752	46.730026	0.712075	11.944178703703704	356.1766064814815	11.446968421052633	22.04250526315788
0.152332	-15.868253	228.778275	29.538113	43.994076	0.640305	13.015946666666666	683.71492	13.198154232804233	76.1470634920635
0.150325	-15.914133	261.634827	32.862148	64.584053	0.718654	12.9482642228739	563.2126964809385	12.4756	41.389250000000025
0.158071	-16.004894	261.026947	31.278543	51.646008	0.727241	12.39900634920635	449.1847571428574	11.883153140096619	29.128003381642493
0.149563	-15.984478	283.411926	28.973757	42.234451	0.730829	12.6881	554.5396277056278	12.37984721189591	42.336980297397766
0.151968	-16.13534	265.404266	32.340683	55.599773	0.708252	12.832823631508678	555.139688918558	12.518765671641791	44.59728925373133
0.157761	-16.139227	276.283081	31.559643	56.15752	0.738473	12.46314584040747	457.6488285229202	11.801645454545454	26.70301090909091
0.160963	-16.051989	265.063446	33.858414	56.50502	0.73119	12.326906722689076	417.19108403361366	11.665678313253013	24.22778192771082
0.152902	-15.936505	212.414185	30.489992	49.658291	0.622576	13.159519790104946	714.126062968516	13.372074914481185	83.01813933865454
0.163777	-16.163578	288.209961	30.711042	49.733124	0.686201	12.567039644970414	525.3589136094678	12.407684856396866	44.5575859007833
0.165092	-16.123589	216.297394	33.349171	57.01186	0.664334	12.465457066950053	465.0030244420832	12.3376611814346	41.83103291139241
0.161488	-15.865101	287.555267	32.113686	55.124569	0.720173	12.49440505952381	475.5637633928573	12.023086899563319	32.20212794759828
0.148684	-16.065159	286.848755	29.323038	46.249584	0.69602	13.015679610538374	658.7588018327607	12.935627964205816	61.3510266219239
0.157476	-16.164328	207.30011	29.939152	46.608257	0.643497	12.753333856893542	585.9222268760908	12.870174127906978	62.124904796511586
0.156348	-15.968362	273.292572	32.823658	57.090508	0.724657	12.609200763358778	489.7845664122141	12.103736363636365	33.25526363636363
0.146687	-15.969422	266.443787	30.887587	43.079674	0.698568	12.949806432748538	625.8893415204682	12.855360273972604	58.01797260273976
0.145303	-16.174448	293.352661	31.532408	52.089802	0.738575	12.972617964071857	600.5146856287425	12.549396875000001	44.54383906250002
0.154354	-15.877681	229.176041	31.422895	46.097229	0.741658	12.145156466302367	383.9624772313299	11.477261073825503	21.44443825503355
0.145706	-16.05521	223.534271	30.281433	43.520386	0.648911	13.171565195246181	717.413337860781	13.336080026631159	80.58546271637813
0.148086	-15.857233	267.806458	33.391838	65.868523	0.689748	13.28767327080891	674.1252790152406	13.051017030567685	60.47956637554588
0.155596	-16.160931	279.125366	32.806187	50.266331	0.71027	12.6651	523.0207379032261	12.360834627831714	41.09474271844659
0.151925	-16.042933	269.475586	32.122818	59.502415	0.6808	13.104614380530974	643.1992853982305	12.960215226337448	59.63059176954733
0.155837	-16.122017	298.457336	31.129276	56.494129	0.712792	12.813305405405405	567.2455189189194	12.478158823529412	43.888526470588225
0.155769	-16.102591	266.649994	31.941629	46.292248	0.743833	12.311570588235295	429.8430000000001	11.6789940397351	24.929769536423834
0.159167	-16.103739	246.475342	30.573597	46.85503	0.685792	12.533877251184833	508.0622085308058	12.392544717444718	44.0633253071253
0.161387	-15.975142	270.781891	29.655413	41.160603	0.643542	12.730573498233214	623.9799911660781	12.900510493827161	66.03258024691358
0.140057	-15.889961	273.703796	31.828564	54.793621	0.725394	13.248771232876713	671.1646986301372	12.926344897959183	55.808828571428556
0.149437	-15.997403	275.865662	32.73811	50.202721	0.742893	12.66193686786297	505.07761011419274	12.11726	33.307286
0.164897	-15.976991	201.600952	32.84869	43.923965	0.719998	11.662215384615385	295.7067307692309	11.155257360406091	17.8161918781726
0.157698	-15.964171	241.667465	32.971851	51.830162	0.725939	12.296752597402598	413.53538149350663	11.750766666666667	26.3002
0.157862	-16.043936	285.18869	30.67782	52.197468	0.727128	12.5331	491.76938356164396	12.066501785714285	33.301658928571406
0.168403	-15.817449	283.571899	31.415701	55.430473	0.67051	12.5774591160221	520.6668674033152	12.441782242990653	45.45058037383175
0.165133	-16.138933	259.647461	31.205452	54.344189	0.658784	12.669032721712538	546.1603659531091	12.617297265625	51.30048144531249
0.15992	-15.986651	245.268539	30.930553	53.081062	0.610196	13.122287181354698	713.3642927895124	13.3461	82.73563125000001
0.14882	-16.190914	263.912231	33.526711	54.88871	0.746384	12.649484083044984	485.3358217993083	11.990608474576272	29.719067796610144
0.161055	-15.874567	277.296783	32.011253	55.126385	0.684925	12.70977097532315	542.0136909518217	12.51927	46.468672749999996
0.162423	-16.036612	296.18338	33.897572	59.869934	0.66571	12.895173221757322	591.9247458158999	12.78680303030303	55.00100969696968
0.16265	-16.167725	268.366913	33.969307	57.205292	0.681915	12.645992941176472	512.6464329411768	12.428613924050634	43.39498227848101
0.157482	-16.181459	266.515472	31.045162	51.406235	0.668539	12.85450414507772	598.9900880829018	12.814126923076923	57.46495653846156
0.151866	-15.932041	208.409683	31.907864	49.006924	0.716561	12.30258502994012	412.7321676646708	11.912020577617328	30.061510830324888
0.167296	-15.964296	217.352707	33.266045	56.387691	0.641171	12.600461643835615	512.8749397260275	12.601678595317725	50.81533913043479
0.167716	-15.961166	244.00853	31.042715	41.233471	0.683927	12.174025700365409	434.5860645554204	12.02129382022472	35.55629803370789
0.158506	-16.129099	212.463364	33.598907	61.656979	0.694676	12.435005387647832	431.7734625492774	12.091398245614036	33.6244052631579
0.146419	-16.128254	227.317123	32.540749	58.842236	0.728306	12.698710576923077	486.5609391025643	12.169001185770751	33.76405928853753
0.148318	-16.136709	263.892426	33.07513	69.583405	0.690171	13.312774278846154	677.7927451923078	13.038188495575222	59.44753539823011
0.156998	-15.922177	253.687683	33.842262	61.20356	0.722927	12.542279810725551	457.8240078864357	11.97172443438914	29.84381221719457
0.168797	-15.875869	287.333862	33.631332	58.394806	0.688418	12.4851	476.4973564231741	12.184576923076923	36.97542492307692
0.160069	-15.983345	203.540985	30.379234	53.886097	0.610736	13.024378260869565	670.234043478261	13.2361	77.34699649717516
0.145947	-16.127472	254.202377	32.360859	61.165314	0.749547	12.801429113924051	512.8084936708862	12.062782080924856	30.361736994219644
0.168283	-16.1094	260.42572	32.42646	45.492325	0.704022	12.1251	405.4083723554304	11.767160728744939	28.434439271255055
0.166362	-15.847995	266.146698	31.238192	43.210495	0.735153	11.975103460207611	371.0787854671283	11.31294	19.581615199999995
0.151321	-16.025375	262.357574	29.269085	43.711716	0.710261	12.686197368421052	551.7489921052633	12.477064912280701	45.72701052631577
0.149232	-15.821802	270.669037	31.229673	47.943695	0.694853	12.965687006960557	620.9588399071928	12.843452402745996	56.92180205949656
0.154156	-15.922112	221.772903	29.597916	42.757236	0.726162	12.197280354267312	410.34762801932374	11.754955855855856	27.42677117117116
0.159634	-15.832266	230.86351	31.934629	49.762959	0.706114	12.3081	427.8484873239438	11.957406620209058	31.614784668989554
0.147306	-15.976571	280.735168	32.310947	65.963142	0.731706	13.117174074074073	614.8850555555559	12.572964341085271	43.30769302325581
0.154286	-15.819029	265.472534	31.734303	53.335159	0.741469	12.48657781569966	459.75996928327663	11.847088304093568	27.531706432748535
0.169107	-16.010815	254.801956	30.570555	40.648335	0.721829	11.89375422077922	364.07894480519485	11.373211111111111	21.261611111111115
0.151074	-16.107748	248.597443	33.176655	51.622318	0.683429	12.908924776785714	585.365478794643	12.787888583509513	54.45047843551795
0.167518	-15.872274	250.193222	33.500298	66.510216	0.640898	12.837951540616247	567.1002922502335	12.781086440677967	55.07850915254239
0.163442	-16.0296	296.216156	32.775784	56.016315	0.620314	13.080514364640884	688.1282320441991	13.231390531776913	76.1004055771725
0.164248	-16.119957	252.243393	32.114994	45.898983	0.665025	12.513360960334028	512.8903402922758	12.476869709543568	47.779765975103736
0.167019	-15.908409	291.442352	30.9862	50.731216	0.701354	12.388210814419224	471.7679946595463	12.08165985915493	35.23052852112674
0.162529	-16.180744	216.325272	30.610828	55.996525	0.592029	13.123389893617022	717.941175531915	13.393924120603016	85.93202211055275
0.146409	-15.88149	215.420059	33.326748	66.449554	0.739731	12.606756826568265	440.48548708487095	11.840956382978725	25.738675531914907
0.150266	-15.998968	277.348511	32.912098	65.244858	0.745659	12.857589510489511	533.3438671328673	12.115423863636364	31.51071761363636
0.165456	-15.973511	200.512741	33.125263	55.464104	0.654056	12.457062962962963	467.685962962963	12.413209452736318	44.743849253731334
0.141221	-16.09837	206.219452	32.746521	63.137218	0.729184	12.754106535947713	478.7322352941178	12.19922	33.64036800000002
0.152482	-16.163416	292.286896	30.066698	49.744076	0.666535	13.113773151750973	697.7913268482496	13.15228760757315	71.11268519793461
0.159166	-16.168869	248.717987	30.157564	41.614128	0.66938	12.588430543933054	548.5981380753138	12.598318687872764	52.42689781312128
0.158992	-16.053488	255.636536	31.984716	59.784306	0.663509	12.909247422680412	592.461564948454	12.819837735849056	56.123312830188695
0.16138	-16.094309	281.685089	32.556267	56.398178	0.715656	12.511799853587116	476.3268301610543	12.060295918367347	32.99623306122447
0.147531	-16.150419	255.368896	30.663397	43.998989	0.687473	12.953575663716814	628.7512776548675	12.905491393442624	60.33835368852459
0.155926	-15.862574	251.947128	32.996799	60.035976	0.695911	12.77212417302799	530.2245712468196	12.472386103542235	43.23694441416895
0.148038	-15.952534	252.663284	32.526318	51.632313	0.690749	13.003376497695852	611.4730506912443	12.860374509803922	56.40898627450977
0.16079	-15.884338	289.552887	32.693645	61.375866	0.668925	12.944557446808512	605.6526595744683	12.820689322381929	55.82780349075977
0.160321	-16.152439	205.845856	29.775288	44.28196	0.678027	12.304152036199095	452.6145723981903	12.216428542094457	40.20446201232032
0.162724	-16.029392	261.623901	29.869923	42.935432	0.705499	12.29106462585034	455.9040476190479	12.018794736842105	34.37139894736842
0.150624	-16.199936	244.281631	32.166229	54.21492	0.73846	12.513579452054794	455.47274657534257	11.89599947089947	28.28642751322751
0.154766	-15.85504	273.34317	31.259619	46.891556	0.700356	12.712885625774474	551.3088798017349	12.523246341463414	46.88611951219512
0.169161	-16.181828	240.493317	33.231716	57.194324	0.656598	12.503670247933885	486.42701652892583	12.404457289527722	44.25531498973307
0.161834	-15.942738	262.560516	31.533892	53.726067	0.692917	12.54845101010101	496.9774696969698	12.293655555555556	40.052688888888866
0.167619	-15.996183	213.009048	32.288067	55.986652	0.627227	12.68873772954925	548.9414983305512	12.768057816377171	57.387504962779175
0.1537	-15.811695	270.605225	33.556496	68.591515	0.73786	12.793656896551724	511.1129206896556	12.047701092896176	30.05793442622953
0.152877	-16.057775	299.283447	28.818943	40.699879	0.693235	12.831496396396396	629.0200630630632	12.802120547945206	58.656641780821914
0.147662	-16.102093	282.70932	31.430323	43.761227	0.70558	12.933845762711865	619.4641186440678	12.7955080604534	55.52528715365242
0.154538	-15.979402	252.899902	32.927525	48.572994	0.739186	12.34084315068493	425.8818082191782	11.728523529411763	25.6160976470588
0.169584	-16.05106	215.474472	33.784744	58.440399	0.684023	12.13848373570521	381.91305463786534	11.82567183908046	29.029790804597717
0.14486	-15.914201	241.386734	31.532827	45.160294	0.744571	12.57028686868687	480.6983737373741	12.046158823529412	31.98287647058823
0.166212	-16.12776	292.09436	33.558163	63.836674	0.652018	12.885575814412636	591.7629072063183	12.809179777365491	56.18475751391468
0.163597	-16.158131	257.729584	31.353401	45.000309	0.735413	12.031599127399652	376.83402966841203	11.373403703703703	20.32169851851854
0.151917	-15.89083	279.240051	29.829475	42.949242	0.696671	12.816007385697537	600.9279601406803	12.722042028985507	54.4070927536232
0.161731	-15.985963	289.827606	31.258219	51.342079	0.668066	12.78407823834197	586.660438341969	12.73818870967742	55.329986290322545
0.149493	-15.828228	269.204193	30.58543	48.991837	0.715026	12.8291	571.981233243968	12.557536746987951	46.60011716867472
0.146915	-16.105377	241.48233	32.768192	50.678726	0.717013	12.760947887323944	526.9236901408452	12.424771875	41.724382500000026
0.155064	-16.018026	266.706573	32.750519	53.199322	0.683523	12.863465798414495	579.3768244620614	12.721516481069044	52.5101812917595
0.145856	-16.046471	281.326141	32.934971	52.234566	0.723836	12.9941	600.1060000000003	12.656981028938906	48.02390900321545
0.156869	-16.005505	282.783142	31.916372	57.073807	0.741898	12.518663573883162	468.6422560137459	11.832099999999999	27.029859999999985
0.15789	-16.024477	278.746857	31.062393	51.752079	0.683098	12.795391855203619	577.4485361990953	12.670833333333333	51.872366666666686
0.153413	-15.923852	290.933167	32.840244	50.332863	0.715377	12.7691	551.0871859838277	12.461367973856209	43.570919607843116
0.160926	-15.917577	217.966461	30.788864	42.567074	0.708919	12.0661	387.1851091703057	11.724565648854963	27.612963358778632
0.169167	-15.913976	284.180054	32.757069	61.681908	0.690049	12.4961	477.51402967741967	12.159084025559105	36.06907284345046
0.158026	-15.90197	265.250305	29.417559	42.082161	0.726234	12.3221	457.1003287671233	11.92383873873874	31.33736576576579
0.153296	-15.816653	289.116486	33.145252	66.038292	0.737676	12.861971287128714	541.7784191419141	12.196079797979799	33.75764242424245
0.148564	-15.876283	221.99942	31.113369	42.560493	0.723864	12.415335204855843	453.30059635811864	12.051719926199262	33.45336678966791
0.154904	-15.976092	293.429291	33.354523	65.889305	0.732987	12.83624125200642	538.5366613162118	12.21012380952381	34.38955238095236
0.160392	-16.027931	257.897736	32.542183	51.434158	0.703978	12.4591	467.8099130434786	12.1312	35.51742999999999
0.160374	-16.174725	249.266495	32.376801	53.514751	0.690758	12.5381	487.6118147684607	12.293892349726777	39.92213770491801
0.152434	-16.071146	250.771301	32.813339	65.988075	0.673062	13.1521	639.4194918918922	12.987130710172744	59.553572936660224
0.160775	-15.90274	216.47818	31.997026	55.469208	0.630047	12.909062962962963	609.3484296296297	13.008712466124662	65.64903604336047
0.158901	-15.893412	271.402069	30.484312	41.875603	0.664283	12.720403872889772	593.0524001986098	12.774151470588237	58.759484191176476
0.154741	-15.822646	214.77095	30.042938	47.84116	0.693166	12.482906691449815	478.2259962825279	12.294316284987277	40.555750381679395
0.14426	-16.178459	257.161591	29.652044	40.293118	0.716629	12.834979106438897	591.7045939553223	12.65256089385475	50.793781843575424
0.166336	-15.862383	273.312134	33.487606	69.48687	0.626321	13.080479163108453	647.3801631084546	13.09446599423631	66.84600317002881
0.165791	-16.192636	222.34671	31.883099	44.180721	0.654849	12.393707072691551	487.1204597249511	12.414430841121495	46.86072355140185
0.162837	-16.054924	213.189209	33.341301	55.943924	0.61899	12.911426120556413	610.2133693972181	13.043877636594663	67.43675412960611
0.168388	-16.047766	252.663696	33.220303	56.313873	0.666843	12.492735164835166	483.02919340659344	12.342842528735632	42.16504505747126
0.15517	-15.861856	211.249451	33.106846	58.381416	0.651119	12.946076146788991	589.6333669724772	12.937317729393468	60.335027993779136
0.150051	-15.951465	252.208847	33.71146	65.021095	0.718886	12.898160921248143	540.5706225854385	12.403450877192983	39.23505228070175
0.146274	-16.126692	292.573883	31.977489	60.544037	0.699567	13.31440980861244	707.3263947368424	13.103025754060324	63.43806426914151
0.1562	-15.945605	270.366516	31.597925	42.361217	0.700067	12.583935820895523	525.1254029850746	12.41234376731302	44.41304764542938
0.163621	-15.831977	284.105896	33.962814	59.144268	0.658803	12.857973493975903	581.5284186746991	12.779059615384615	55.13523403846153
0.143647	-16.081766	292.061615	31.304995	46.82613	0.725381	13.048939572192513	639.7020534759362	12.795313855421687	53.65478554216866
0.160155	-15.927961	251.517532	29.317041	41.520012	0.725818	12.1711	420.3896777251185	11.728237254901961	27.345288725490196
0.146279	-15.876741	266.888397	29.473696	40.743336	0.702397	12.917169047619048	628.3886083333337	12.83148679245283	57.85047264150942
0.167952	-15.961393	298.293396	31.415577	50.872189	0.631349	12.797986904761904	617.9688920068031	12.922613513513513	64.93679324324327
0.159812	-16.081305	299.135254	31.522263	47.694962	0.64806	12.937889237668161	654.886883408072	13.040757142857142	68.57016857142858
0.166306	-15.81934	244.467773	32.269199	46.918652	0.687257	12.270995652173914	437.70952173913076	12.053912865497075	35.13794736842107
0.163713	-15.826264	262.542694	33.332909	64.338547	0.682208	12.691908716707022	514.7613171912835	12.414736363636363	42.18058545454542
0.157261	-15.865248	297.089081	33.133396	51.820286	0.691798	12.821487058823529	575.1469623529414	12.646801754385965	50.23411578947371
0.142354	-15.964047	242.71431	32.811577	53.57703	0.739835	12.82624332247557	526.2598745928341	12.300482352941176	36.785767647058826
0.161899	-16.058775	258.081207	33.691151	51.998569	0.686961	12.533050363196125	487.99000726392256	12.314971313672922	40.713129222520124
0.166393	-15.957947	283.026428	30.074686	45.204193	0.720118	12.1851	427.4955384615386	11.746208374384237	27.78921428571427
0.160443	-15.83321	210.725601	33.975029	55.787312	0.70882	12.151681979320532	372.6647813884786	11.702888235294118	25.73869882352941
0.151311	-15.959726	200.356689	33.146099	64.215744	0.652827	13.092509506398537	614.1443327239492	13.055595945945946	63.13174702702704
0.161751	-16.063469	296.06485	32.403065	59.976139	0.633024	13.121600850340137	686.2403962585039	13.19976476462197	72.8981524964337
0.153551	-15.855664	267.4758	31.090792	48.929821	0.728333	12.5641	494.2436656534957	12.130297478991597	34.72570000000002
0.161609	-16.180927	286.370117	30.345064	45.415901	0.710469	12.4223698630137	486.139561643836	12.128610791366906	36.54628561151081
0.163097	-16.135786	226.442657	31.075193	40.484989	0.724325	11.883297654941375	350.34464154103875	11.359001162790697	20.79256627906975
0.140566	-16.028337	219.8125	31.269981	53.261364	0.726869	12.828400455235204	528.1566980273142	12.415484868421053	40.35601348684212
0.154934	-16.106247	257.310516	31.806091	44.753475	0.702234	12.582750448143406	512.8529526248401	12.369312034383954	42.504952148997155
0.156111	-15.884295	265.713287	29.572554	42.092312	0.677419	12.725378548559233	587.0725474919961	12.718960369609857	55.91508583162217
0.140323	-15.823702	238.360611	31.169439	41.476543	0.737808	12.7461	534.5969567233384	12.374009774436091	40.55285639097745
0.168635	-16.117632	216.693161	32.977974	47.69495	0.672424	12.166430296127563	411.7164943052393	12.024790773067332	35.005149625935154
0.143194	-15.966131	273.901764	28.066923	40.434113	0.730975	12.877419386331939	612.3405801952582	12.640372727272727	50.12727499999998
0.168155	-15.825356	287.311676	33.899998	69.984421	0.723842	12.434467278797996	438.0398497495829	11.67732641509434	23.894722641509418
0.167788	-16.015203	288.811432	33.076	68.08036	0.615754	13.104284738955824	671.2812072289161	13.180532360742705	71.70253607427055
0.153769	-15.833498	286.200653	32.921783	67.25544	0.720171	12.968388659793813	576.6571134020619	12.462753136531365	41.04393321033212
0.162138	-16.079498	260.778717	33.370819	56.319363	0.659373	12.790680482897384	563.485703219316	12.725897731568999	53.713378449905484
0.14479	-15.89416	235.385406	32.445728	53.418537	0.678652	13.168420000000001	656.0299600000001	13.096747482014388	64.88110431654674
0.161249	-16.10994	273.404114	31.17498	56.563976	0.633824	13.039065957446809	667.2502434042557	13.133836842105264	71.0321263157895
0.145141	-16.049618	254.502945	33.042633	56.825241	0.681512	13.263779184549355	682.4583508583693	13.156442696629213	66.34974213483146
0.146448	-16.020231	232.862946	33.467278	64.354485	0.716448	12.922450877192983	539.5298771929827	12.463226984126985	40.707114285714304
0.140297	-15.910158	284.672852	32.61721	54.449371	0.718964	13.3191	698.5756950904397	13.056010052910052	60.809147619047586
0.150848	-16.012463	295.985199	30.718695	42.144852	0.721186	12.741403355704698	569.7998738255035	12.503177669902913	46.19413980582523
0.156399	-15.820102	275.240051	32.982224	51.317844	0.683187	12.829743419572553	575.4444510686167	12.700799551569506	52.24839372197312
0.156735	-16.147175	283.023865	33.763695	61.810608	0.662265	13.10951883767535	648.5968156312628	13.031818411552345	63.03891119133574
0.146545	-15.82288	278.837555	29.699842	42.580261	0.716617	12.889389405684755	610.7472764857881	12.705320338983052	52.415961016949154
0.164421	-16.029863	218.287277	30.31838	52.301941	0.589408	13.006179155672823	703.2076846965701	13.315365388496469	84.58404823410699
0.159048	-15.997664	211.611832	31.402576	42.158318	0.685953	12.282639285714286	442.1388750000001	12.151360545905707	38.07581464019852
0.15062	-16.102678	259.606903	30.927923	53.941967	0.704685	12.8701	574.3211901681761	12.610968493150686	47.862237534246596
0.14396	-15.906392	255.571625	30.135836	43.384247	0.735827	12.752087860394537	546.9107617602431	12.385458490566037	41.20507207547168
0.157944	-16.133081	219.756287	32.338356	40.172588	0.741361	11.841935877862596	329.77982251908406	11.120862711864406	16.638179661016938
0.165563	-16.169697	276.937256	33.572357	63.842834	0.651039	12.87187996070727	583.470937131631	12.795834061930783	55.58169981785065
0.148206	-16.063522	256.57428	31.185347	48.317051	0.718609	12.7691	546.719328690808	12.460189171974523	43.40206273885351
0.161108	-16.103603	234.652679	32.400352	58.648785	0.616275	13.09161376146789	670.7526574923547	13.234036430317849	75.04196234718825
0.149006	-16.198875	289.678009	30.763058	42.080585	0.708585	12.863775276752769	608.7292447724477	12.722137037037037	53.614800000000045
0.140402	-15.966377	224.082764	32.184319	58.852757	0.723327	12.982723145400595	559.1810415430268	12.55619907120743	43.36442074303409
0.159058	-16.033005	224.981506	33.607834	55.84267	0.627455	13.01291635926223	634.4162550120292	13.12147385620915	69.60603699346406
0.165827	-16.172947	244.695831	33.081978	49.321648	0.654961	12.545835119047618	513.3692202380954	12.528002857142857	49.09482819047619
0.157361	-15.84895	264.228638	31.689116	52.605785	0.677734	12.81241091510474	574.128014332966	12.70322017167382	52.68534163090132
0.144952	-15.980734	257.113403	28.706734	42.323654	0.689136	13.040766666666666	671.156	13.029253543307087	65.72177086614171
0.160352	-16.035603	278.759735	31.561279	51.535248	0.729156	12.384228367670364	450.6480665610147	11.8497875	28.51623125000001
0.164448	-16.009411	254.424957	31.163385	44.554363	0.666408	12.493805696202532	515.3245242616035	12.464882426778244	47.83714560669455
0.154244	-15.95997	263.405823	33.079823	65.423935	0.722136	12.785053703703703	518.5214722222222	12.232442741935484	35.21894556451609
0.150166	-15.881438	277.785126	32.154095	54.89196	0.721929	12.867751988636364	564.3158906250004	12.485154794520547	43.07627671232873
0.15546	-15.898725	293.878052	31.56509	59.729885	0.713481	12.860286556927297	570.2348669410151	12.486737873754153	43.44708803986711
0.160002	-15.823652	249.593582	32.895233	53.518059	0.705723	12.449606241331484	456.96553259362014	12.083703448275863	33.974005172413804
0.16677	-16.035954	266.696014	32.385204	61.689293	0.645185	12.820356166982922	578.3991537001901	12.787193264248705	56.23160362694302
0.167215	-16.047709	297.909576	31.527168	43.578396	0.735359	12.0781	399.71045075125244	11.466188235294117	22.13111029411765
0.159393	-16.038198	253.628387	31.313206	50.340031	0.711927	12.4071	457.2211379310346	12.029622388059702	33.06137089552239
0.163582	-15.947999	291.777679	31.714594	44.712231	0.704456	12.405693421052632	481.2019618421053	12.144401694915254	37.129734915254254
0.16661	-15.979632	271.719452	33.61137	54.692966	0.663615	12.624022023182297	523.1306670179139	12.523562845010616	47.655013588110386
0.160627	-16.121962	264.909302	32.014515	44.243843	0.699184	12.426758944658944	479.71609137709146	12.200221951219511	38.511691463414614
0.149328	-15.803745	260.260681	32.694733	57.227943	0.662645	13.270136608863199	700.8374046242777	13.251529268292684	71.84542926829272
0.160029	-15.839602	262.130829	31.994089	48.299858	0.694573	12.530451249999999	498.18753375000006	12.314088764044945	41.05773595505618
0.160905	-16.008121	211.202667	33.543423	55.446857	0.662408	12.585827365208544	493.7407822990847	12.502551242829828	46.509078011472255
0.142163	-15.943526	250.156464	32.316933	49.128788	0.748936	12.75665517826825	517.4292597623091	12.199255339805825	34.60896213592234
0.147313	-16.152349	270.621857	29.924484	47.871498	0.712484	12.915445454545456	604.5397090909095	12.69511108033241	51.25347479224378
0.164654	-16.019396	299.871429	33.17868	68.703529	0.735543	12.521444947735192	462.303461672474	11.697121739130434	23.970915217391312
0.148483	-16.081564	286.631165	33.658554	63.083725	0.685222	13.321013236929922	699.5585272525028	13.148900821355236	65.17926283367558
0.146712	-15.837664	252.917252	28.460773	40.257195	0.679966	12.989703322949117	668.9493644859814	13.036926325411335	67.46435685557587
0.15863	-15.820773	237.968445	32.054726	58.124306	0.700925	12.538270731707318	472.0530731707318	12.183770846394985	36.03066489028213
0.142007	-16.181248	229.897079	32.234764	55.460068	0.70458	13.054152030456853	599.6583629441625	12.805248325358852	52.52706602870811
0.151796	-15.962314	297.734436	32.843491	59.020462	0.717342	12.971356164383561	594.4562054794523	12.601067320261437	46.2197137254902
0.169972	-15.902749	275.177216	32.779621	56.496639	0.725468	12.116113422818792	383.561489932886	11.420381690140845	20.613815492957755
0.15734	-16.035597	222.179703	32.769051	46.791168	0.740633	11.968228787878788	343.328678030303	11.22302	17.605719999999994
0.169871	-16.109562	204.01297	30.78768	47.17313	0.648252	12.285238063279003	459.4049511025888	12.314284210526315	44.250075
0.152479	-16.124535	257.595886	33.948063	56.575394	0.747238	12.47982131147541	439.8700819672131	11.714810344827587	24.270964827586205
0.167076	-15.887775	257.808502	31.972523	58.530735	0.653346	12.694007370517928	543.5412948207172	12.630130131826743	51.16717966101691
0.154195	-16.144539	255.853745	33.038742	52.54213	0.731548	12.475164620355411	453.92453957996804	11.926342718446602	29.418213592233045
0.141731	-16.166508	271.475281	32.954556	53.374741	0.709654	13.232032752179329	670.677200498132	13.009023832923834	59.76825601965601
0.157086	-16.12727	297.542114	33.058689	64.806702	0.64739	13.274670119156736	713.7623006416135	13.269113910355486	73.23382642967547
0.14893	-16.156031	293.106171	33.902447	61.324242	0.747126	12.890931365935918	548.4197824620578	12.223115957446808	34.25767659574469
0.150966	-15.891008	260.461609	32.067543	46.866585	0.723801	12.6251	507.5025574963612	12.257890441176471	37.98805588235297
0.157495	-16.037046	219.068924	32.2658	56.171741	0.615353	13.153278518518519	691.5565807407409	13.32749585730725	79.40658941311851
0.166185	-16.020683	219.683823	32.558002	57.97641	0.664824	12.4631	466.73856202804757	12.322788172043012	41.43722150537633
0.169135	-15.856183	237.862854	32.75647	43.29002	0.725659	11.784696187175044	326.6969566724438	11.134474045801527	17.177460305343523
0.15013	-16.102734	249.466629	31.128073	47.061687	0.650694	13.133006277630415	697.7339053934575	13.247998843930636	75.76512312138726
0.14441	-16.007298	242.779526	32.306236	44.778545	0.735828	12.651483045525902	502.8084003139718	12.224144534412956	36.42618987854251
0.167599	-16.146938	293.210785	33.568783	63.349701	0.624821	12.999879079497907	640.6796912133893	13.061245922746782	67.12991502145918
0.147648	-15.912261	260.068634	31.369404	45.329544	0.721556	12.7511	546.677259414226	12.453477850162866	43.479035179153115
0.158218	-15.955929	273.324036	33.303768	65.141632	0.718415	12.699930045523521	503.0470227617604	12.161021810699589	33.95600164609054
0.163242	-15.807075	266.285126	32.711475	54.713108	0.648458	12.835594855004677	589.6869915809172	12.843484485666105	58.858758684654326
0.162817	-16.074234	268.96109	33.969753	57.169529	0.641553	12.924040594059406	609.1135643564359	12.947748264984227	62.258124605678255
0.164867	-16.063139	246.746735	30.318342	49.563492	0.669322	12.498907189542484	505.6342178649241	12.415466812227075	45.46881179039303
0.152817	-15.821301	269.533508	31.249004	52.806419	0.662529	13.109523597678916	673.4130454545456	13.120044256756758	68.46629999999999
0.16014	-16.14748	258.580902	32.049042	48.114681	0.658113	12.75594375	577.6867343750005	12.772254804270462	57.11308861209967
0.150973	-16.10552	251.405792	32.533352	61.678825	0.654552	13.28501011235955	700.7712696629217	13.268067592592592	72.25113395061729
0.151678	-16.011196	285.315613	29.615965	48.984203	0.664256	13.13286414189837	707.1301246404604	13.191248760330579	73.05622892561988
0.161587	-15.971849	270.029633	30.549467	46.186394	0.669297	12.651786253934942	558.4966862539351	12.62653827160494	52.53780534979425
0.140387	-16.120985	249.365356	29.969959	41.68914	0.689313	13.169845708154506	700.6274871244636	13.171695505617977	70.59674157303371
0.154293	-15.876857	222.154434	32.121616	61.706921	0.628832	13.262426923076923	702.6448894230773	13.352590660024907	77.74176214196763
0.149881	-15.930822	250.846985	32.005028	54.735138	0.713657	12.797965277777777	538.9565652777779	12.449021875	42.29270374999998
0.151262	-16.039103	295.732483	30.585545	50.988728	0.744599	12.69285605815832	529.9280953150244	12.16038426395939	34.73083857868022
0.14823	-16.087765	256.65152	33.24667	54.401714	0.674653	13.159945595854921	660.4952652849744	13.09439347826087	65.18111413043478
0.15193	-15.883582	234.460281	32.963642	65.55574	0.731431	12.622512671232878	461.4720102739728	11.940732352941177	28.273039705882336
0.167036	-15.965629	278.955048	32.918354	65.345016	0.670403	12.72863325817362	537.1121803833147	12.519874647887324	45.956345070422536
0.157627	-16.096144	280.887634	33.769604	54.34584	0.719045	12.586645985401459	489.6735532846717	12.149163492063492	34.814482539682565
0.168504	-16.147839	277.924133	30.448895	46.20911	0.722922	12.0771	399.1944222222223	11.553462573099415	23.921024561403513
0.149074	-16.048717	259.470367	31.306057	47.073639	0.691507	12.926936781609196	609.0652850574716	12.820574501108647	56.38527671840353
0.146326	-16.065262	277.962952	30.700388	43.751057	0.676707	13.157556827309238	709.5146134538153	13.202172056239016	72.97947662565906
0.164522	-16.15118	268.475494	33.479973	59.121002	0.727212	12.280051423785595	409.00289782244585	11.601025465838509	23.17942732919255
0.15209	-15.920695	207.712799	32.65593	62.271152	0.661275	13.000797265625	591.2009433593752	12.927019999999999	58.53021600000002
0.148819	-16.020939	271.997498	30.266239	49.8573	0.686838	13.0661782800441	658.5091653803752	12.991011704312115	62.614632032854196
0.143965	-15.94724	254.681076	30.7246	45.150654	0.686821	13.120699352051837	674.97320950324	13.090249425287357	66.68890153256702
0.168637	-15.857509	288.870026	30.776419	53.804447	0.642325	12.738044954128439	587.1857853211012	12.785072881355932	58.54660474576273
0.162427	-16.180361	207.766891	33.511517	50.414955	0.639807	12.651989469103569	534.9561479547433	12.72065724137931	55.568820965517226
0.147545	-16.16486	245.162689	33.402229	66.077988	0.724886	12.924064062500001	540.5465609375004	12.370761654135338	37.87321428571427
0.155704	-16.053186	237.460541	32.400723	46.982712	0.682467	12.634346013667425	522.51691571754	12.52037802690583	47.30394932735429
0.165578	-16.127495	274.344757	32.857159	60.081371	0.683741	12.5981	503.1520316686971	12.338651912568306	40.875407650273225
0.146033	-16.143061	246.578033	31.190525	43.43222	0.739934	12.563999022801303	488.85222475570066	12.102072850678733	33.782100904977376
0.163556	-15.85116	281.977203	31.362625	42.210518	0.70667	12.328601344086021	464.94372983870977	12.05874412811388	35.25260391459073
0.168003	-16.113804	289.005676	33.523235	48.767853	0.71253	12.2281	422.8294374999999	11.79427808219178	28.319065753424645
0.153643	-16.151638	244.565109	30.191219	40.259819	0.674725	12.712512631578948	579.2379305263158	12.728573887814314	56.35296634429404
0.168325	-16.067047	285.647797	33.958946	50.860901	0.733525	12.07706200345423	378.33750086355815	11.347447107438017	19.514100826446285
0.146694	-16.046364	224.216446	32.776787	57.177502	0.659388	13.239888587464922	677.5020626753976	13.236183207261725	70.85961346444782
0.162161	-15.986972	284.327454	31.399057	52.715988	0.653061	12.86453893129771	613.0684465648856	12.886800173310226	61.101105025996524
0.148156	-15.814942	240.974823	32.01609	51.675732	0.730207	12.637259375	490.67432187500003	12.165709756097561	34.62002682926829
0.157705	-15.951587	205.293762	33.233063	46.5662	0.734861	11.824443228200371	313.2126363636366	11.143198684210528	16.790036842105284
0.158555	-15.964126	204.578766	30.335691	46.468777	0.641798	12.722597835497835	575.8585584415584	12.841734042553192	61.1422114893617
0.167223	-16.095602	291.456146	31.661921	56.726704	0.710413	12.3891	457.3518961038963	11.943754008438818	31.006583544303773
0.14712	-16.068571	260.680359	31.113882	55.01873	0.680057	13.20479658119658	683.7009508547012	13.124704519774012	66.46495084745763
0.148056	-16.18045	272.260742	31.860306	46.845821	0.68301	13.067396375266524	658.8192707889125	13.02850625	64.42939375000002
0.164546	-16.065382	297.560883	30.83152	53.22752	0.652844	12.822196061479348	608.2624630163308	12.842615097690942	59.94482451154532
0.165016	-16.104923	201.358444	31.677982	46.755081	0.697953	11.9261	350.9363469945356	11.64531212121212	26.372548484848476
0.148864	-16.00326	272.982513	32.833698	53.607567	0.715412	12.9141	576.8862059620598	12.594453658536585	46.48467957317075
0.142845	-15.882724	248.91716	30.97501	47.731064	0.711435	12.997325515463917	611.1632474226806	12.785174935400518	53.35211627906978
0.167769	-16.047817	245.844955	33.528893	55.620182	0.659809	12.529818749999999	493.33946875000026	12.42917453416149	44.883840993788795
0.152804	-15.981744	254.354767	31.523954	44.504738	0.692311	12.722709208972844	555.031949232586	12.598162052505966	49.69408257756563
0.165377	-16.074493	277.756744	31.262486	52.718197	0.7037	12.3961	464.20619863013724	12.04858736462094	33.94758844765343
0.161772	-15.830848	293.177612	31.688784	49.995449	0.684923	12.67214387990762	548.0801108545037	12.530443209876543	47.88115012345679
0.144718	-16.008348	292.763855	32.247898	54.068027	0.730078	13.0841	628.3771400282885	12.715643624161073	49.38909798657718
0.14536	-15.860736	291.252014	30.505676	44.993366	0.721772	12.983444692005243	630.2848532110096	12.763497660818713	53.44686198830409
0.159836	-16.159834	234.85321	33.09671	49.024212	0.726401	12.122479367720466	379.23912312812	11.550132967032967	22.97509010989011
0.160408	-15.974897	258.301849	31.029818	51.589909	0.699919	12.504863469119579	486.8021287779239	12.220499380804954	38.114772445820435
0.157447	-15.988219	225.017624	32.727535	47.094738	0.724277	12.13989349593496	383.6105170731708	11.63030487804878	24.57269414634145
0.141534	-15.891935	201.747574	30.153683	47.008335	0.695065	12.858901162790698	564.3922325581398	12.743402469135802	52.931462962962954
0.145764	-15.974216	266.466187	32.820076	52.939537	0.743107	12.800447967479675	530.7427203252035	12.256229032258064	35.97374838709678
0.16665	-15.925858	270.228821	32.503464	58.25602	0.669696	12.628571238938052	520.0364535398231	12.472038215102975	45.53052379862701
0.163613	-15.936888	218.717224	32.790829	63.479965	0.597273	13.170402422145328	691.8989245674742	13.347308014571949	83.1860995506982
0.166987	-15.883771	248.816345	31.082438	52.608139	0.613646	12.856209746738298	631.6756239447433	13.041437974683545	70.01780088607597
0.142337	-16.08564	226.303101	32.423935	59.664001	0.727683	12.885243302180685	530.6231838006233	12.391991608391608	38.82245629370626
0.142173	-16.157763	272.119781	28.939913	40.519741	0.718725	12.984743589743589	644.7778217948719	12.832761290322582	56.8998612903226
0.149591	-16.152222	278.055298	30.206244	40.873486	0.713547	12.749670687418936	575.1532412451363	12.566796793002915	48.63232332361517
0.156362	-15.997104	234.449768	30.949175	46.159782	0.636926	12.937122518765637	648.9867989991662	13.095235869565217	71.23360815217389
0.143475	-16.148207	279.028015	31.873882	50.465019	0.744718	12.91432641509434	574.8085471698116	12.43769829059829	41.01632521367523
0.163678	-16.181625	261.235382	30.829952	42.427124	0.69069	12.344785643564355	473.1522797029705	12.176918181818182	38.9367909090909
0.155934	-15.86225	281.37796	30.494139	44.745049	0.709478	12.614186614173228	532.1847244094491	12.380501869158879	42.96738411214955
0.143877	-15.945627	248.535721	31.514179	53.244984	0.68224	13.24375170940171	688.9417083333334	13.170442541436465	67.88106408839779
0.168676	-15.836	291.94339	33.283855	68.212212	0.605697	13.144670561456753	688.3385918057667	13.260208641975309	75.64231012345682
0.159872	-16.033621	278.659515	32.297787	47.956512	0.691526	12.61108798076923	525.0148750000003	12.43304652406417	44.64915508021388
0.168762	-16.082016	258.300201	31.344433	48.59156	0.649754	12.527854114230397	526.5103591481126	12.547179335793357	50.80036642066418
0.156046	-16.110754	263.638245	31.75473	54.547241	0.7351	12.462372120200335	455.0916777963275	11.85564347826087	27.88477554347824
0.156643	-15.815351	252.685364	32.534279	56.505981	0.65908	12.978319941348975	615.4688651026397	12.944405172413793	60.94639482758618
0.153688	-16.061308	254.834991	33.920349	60.128502	0.662605	13.1049	637.0130000000001	13.034550434782608	62.807273739130444
0.155336	-15.979566	261.63382	33.348564	53.194855	0.72448	12.530932822085889	469.8905276073623	12.048762393162393	32.27046752136749
0.165708	-16.165791	236.279968	30.558538	49.499783	0.59462	12.906665573770493	683.1699405737709	13.2138983014862	80.90551464968154
0.162997	-16.043131	296.554138	31.314816	46.963909	0.740115	12.2279347386172	425.04594603709955	11.596575177304965	23.88974184397165
0.146649	-15.897281	225.263321	31.452148	40.423965	0.73008	12.4331	458.124633802817	12.047288976377953	33.21936062992124
0.161315	-16.082157	204.53273	33.728001	57.83527	0.604979	13.073441325811	659.8214717912556	13.2611	76.61551831683173
0.149052	-15.838281	251.912231	30.686762	49.035316	0.745481	12.529622336769759	472.6379828178697	11.934923204419889	29.450970718232032
0.160566	-16.162041	254.567886	31.521688	48.182465	0.707732	12.3681	453.5355210084036	12.032616014234875	33.58883701067617
0.16256	-15.815226	279.957825	33.959633	64.758118	0.688413	12.76302039800995	532.4502636815921	12.45545989010989	42.89783873626371
0.168196	-15.887328	260.481781	33.212322	55.018959	0.721092	12.115377324632952	380.7004306688418	11.489485542168675	21.873604819277094
0.142766	-15.815044	260.515472	29.968031	50.833828	0.7126	13.109983482714467	648.54633546735	12.887766666666666	56.51486666666667
0.157246	-15.80452	275.686218	33.557697	57.221478	0.72626	12.577033229813665	478.7528757763976	12.04406803652968	31.77502146118721
0.158598	-15.818722	245.80838	32.174023	50.752411	0.743215	12.152466666666667	382.4220833333336	11.38078292682927	19.595102439024394
0.140356	-16.077738	203.669983	29.540962	40.808361	0.732877	12.455986914378029	456.3046833602586	12.074725454545455	33.62826000000002
0.169102	-15.985107	273.446075	33.869408	65.915962	0.684573	12.541715189873418	477.7232962025318	12.199846268656716	36.61284656716418
0.140906	-15.866633	252.329102	30.113569	50.938183	0.72813	13.0311	610.7743362068966	12.689340506329113	48.87700917721519
0.166642	-16.056301	288.310913	31.111931	49.324581	0.608227	12.909459201773835	676.5491330376942	13.1601	77.19809032648126
0.167558	-16.113068	251.280563	32.971104	60.549458	0.710678	12.229435384615385	399.85606769230776	11.678004761904761	25.070599999999985
0.160646	-16.022593	235.01268	32.018204	55.041145	0.624953	13.000590384615384	646.8471057692308	13.130425551232166	71.05197250324254
0.161054	-15.940692	243.490662	32.500923	49.20385	0.723822	12.177241706924315	395.8084363929147	11.641391666666667	24.717490625000003
0.166013	-15.884564	211.786438	33.856606	60.540039	0.589809	13.082106008010681	670.1328965287054	13.2981	79.03114322647366
0.163446	-15.900208	234.755371	33.28957	68.631584	0.61424	13.15876252909232	668.1898138091547	13.237134567901235	72.89978740740743
0.161121	-15.869277	298.146149	32.436096	53.21751	0.667073	12.8597443987667	600.6819732785202	12.808020792079208	57.11577425742573
0.162848	-16.154165	264.109192	33.984776	66.991959	0.727069	12.428101706484641	429.1438498293517	11.68729760479042	23.979333532934124
0.159816	-15.940664	251.866501	33.291294	64.455124	0.651093	13.015226801152737	613.8879020172914	12.953278151260504	60.34522924369747
0.168261	-15.96769	249.514557	30.353405	48.136314	0.696196	12.1811	421.2025148247979	11.881193425605536	31.090434256055346
0.163049	-16.03088	278.912689	33.346298	65.009331	0.630601	13.118486655260908	665.8656338751073	13.156453868194841	69.74857492836679
0.140146	-15.827458	225.06839	31.792423	52.522469	0.727272	12.886031034482759	544.4720344827588	12.487632467532467	42.26609025974024
0.153987	-16.076319	291.361725	33.093216	63.578796	0.6715	13.214035078534032	679.228879581152	13.097027756653992	64.66544486692015
0.153158	-15.947941	281.803406	31.176466	51.375813	0.651558	13.17836750448833	712.0002639138241	13.262283183183182	75.78792027027028
0.169911	-16.180069	224.468811	33.46833	66.267403	0.605012	12.937302103681443	611.1621014274984	13.044683436341161	66.76440123609392
0.155505	-15.88913	256.179535	33.961014	66.878517	0.733613	12.625244578313254	466.17475903614474	11.89263591160221	27.25626353591161
0.152947	-15.82761	270.644684	33.227253	57.322556	0.722506	12.748489955686855	521.3084948301332	12.293508396946565	37.58540572519084
0.148039	-16.020906	240.561905	30.840248	44.180683	0.739846	12.463151580698836	462.4586006655575	11.959750485436894	30.623095145631073
0.165435	-15.958896	281.859955	33.577625	53.083958	0.701806	12.4191	461.05819784656825	12.072367605633803	34.17939999999999
0.162477	-15.817837	249.242233	31.553816	56.550171	0.693483	12.502000259067358	476.2014378238343	12.204284523809523	37.32271547619046
0.148334	-15.989513	276.505402	30.5271	41.343727	0.748323	12.56056481178396	503.4833371522098	12.074850000000001	33.46191250000002
0.167953	-15.968452	285.828918	33.512718	52.867542	0.686802	12.447147970479705	476.16628413284155	12.20425294117647	38.17635999999999
0.167777	-15.862432	226.13591	31.609961	56.616936	0.608939	12.870076726726726	618.712636636637	13.037210159118727	68.72466523867811
0.162606	-16.166319	294.415375	32.205853	55.124168	0.673909	12.771720765027323	570.2026754098362	12.655613274336282	51.497111504424794
0.156903	-16.077385	265.85556	31.731548	54.723473	0.740255	12.407460485268631	441.3104072790298	11.72506178343949	25.223182802547765
0.163092	-15.939758	273.127747	31.954428	46.255146	0.660296	12.665397405189621	561.3087724550899	12.675528842504743	54.39183548387094
0.160892	-16.054352	267.596649	31.689299	43.997917	0.739011	12.141824137931033	400.64686206896573	11.512575524475524	22.49662937062934
0.163126	-16.154095	204.464111	32.983135	45.556622	0.717282	11.784918770226538	315.74903236245956	11.305460730593607	19.870815068493144
0.152091	-15.873252	269.149414	32.063053	61.251419	0.703945	12.97274229765013	589.6263107049609	12.65335348189415	47.96936573816158
0.16452	-15.870023	201.589569	32.605038	42.194832	0.70266	11.85206746817539	339.1803281471005	11.550073244147157	24.706321404682285
0.146199	-15.966387	250.079086	31.343975	46.685593	0.672052	13.135860675273088	680.7089414101296	13.15807623089983	70.0078896434635
0.160302	-16.066814	214.536774	33.670399	66.484238	0.602657	13.272789217758985	706.7614355179708	13.419665670908197	82.337123947354
0.164834	-16.190386	276.018524	31.218195	54.939941	0.669533	12.665091332611052	543.6061126760565	12.556442105263157	48.855316447368445
0.142825	-15.913657	262.417664	29.677591	41.75148	0.719325	12.932390789473684	615.798790789474	12.740313483146068	53.115077528089905
0.150033	-16.006804	291.972839	30.807703	42.32	0.746329	12.588804472843451	514.5864680511183	12.124009547738693	34.74150904522614
0.153856	-15.815382	299.207703	31.506039	50.004398	0.669134	13.076183499005964	675.487057654076	13.085704316546764	67.73594676258988
0.161083	-15.89915	249.265717	32.487698	47.146881	0.666965	12.62069375	532.4594687500004	12.578827454909819	50.22871683366733
0.160976	-15.932209	273.406555	31.462963	55.081062	0.741527	12.298637366548043	420.50124555160164	11.54628796992481	22.16201127819547
0.15684	-15.836357	295.393433	32.619736	66.071938	0.719462	12.871032253313697	558.0581929307808	12.369523076923077	39.08821615384615
0.167012	-15.815691	297.117188	32.176857	54.600777	0.723183	12.30946236391913	435.7854027993781	11.755871739130436	26.794092391304346
0.152203	-15.931084	287.487518	31.368586	43.550804	0.735419	12.5801	510.5404220877459	12.172249779735683	36.16815814977975
0.156955	-15.936488	274.525085	32.198494	53.540371	0.747442	12.381975451263537	435.1984584837546	11.627190909090908	23.295643181818196
0.146559	-15.930645	200.824005	30.377142	43.780956	0.665171	12.900611848341232	608.0331279620855	12.967054758190327	63.793343837753525
0.140983	-15.925939	263.164581	29.904705	41.421787	0.740232	12.8581	582.1216203288493	12.519103717472118	45.00223680297398
0.163759	-16.064138	247.175827	31.232418	53.932007	0.599832	13.060927731092438	701.4776890756306	13.3101	82.12395175438597
0.155175	-15.906936	297.091156	32.652592	62.840752	0.722498	12.866686510263929	559.4396334310852	12.384946153846155	39.690016923076925
0.157468	-16.027176	208.098969	29.140396	48.452374	0.606656	13.059304751921733	717.9074689028656	13.350012631578947	85.58640126315792
0.16347	-15.916619	246.078568	32.721718	60.810913	0.609913	13.112169662921348	678.5251348314612	13.261650655542313	76.30627747318236
0.158693	-15.828231	281.329773	32.878624	62.747524	0.681365	12.9361	590.3039930875578	12.728201616628176	51.614924711316384
0.152529	-15.980738	297.484436	32.470974	60.665604	0.716122	12.977379835390947	596.6178189300413	12.59910651465798	46.091746579804564
0.155064	-15.946637	235.961136	33.286942	63.536613	0.68324	12.8627875	547.6946250000003	12.623266287015944	47.53016583143508
0.161492	-15.988909	260.471527	33.357178	58.47187	0.676884	12.717517995444192	531.0163109339411	12.532793023255813	46.41679023255815
0.15506	-15.920932	255.150223	33.095596	58.602364	0.698705	12.7771	532.9414594594597	12.475457541899441	43.34234972067041
0.161983	-15.854269	239.044556	33.143978	49.030766	0.729121	12.068134071550254	368.77239863713794	11.44092389937107	21.10384842767294
0.153825	-15.935815	253.975235	31.032425	47.391201	0.719717	12.5241	486.19359883720944	12.15665223880597	35.87081865671642
0.145436	-15.968246	290.90567	32.101688	54.073864	0.716761	13.1361	650.8716219035202	12.862054802259888	54.920161581920894
0.153425	-15.813552	262.460083	30.614344	53.158058	0.646402	13.17946563876652	707.2312440528638	13.268372988505748	75.86728362068966
0.149099	-16.189795	276.563019	32.947109	56.879875	0.683435	13.17775934065934	666.53821978022	13.05427004048583	63.03271093117407
0.155917	-16.126282	250.950058	33.975662	66.829117	0.685556	12.923473188405797	561.6140797101451	12.641599999999999	47.53809999999998
0.146287	-15.954018	212.10994	30.469395	43.982803	0.670549	12.92777490118577	615.1388794466407	12.963914569536424	63.22501125827817
0.161117	-16.013412	288.727356	33.021069	58.161919	0.683587	12.786829918509895	557.8604132712458	12.586149261083744	48.006004433497516
0.158304	-16.044077	236.752258	32.181057	55.020325	0.720134	12.33117570977918	420.2359589905365	11.813457142857143	27.52955000000002
0.166688	-16.081955	227.773148	33.47187	56.26054	0.661595	12.483484210526315	475.10888947368437	12.36894842105263	42.95291536842105
0.164587	-16.185293	273.110596	32.024986	46.090115	0.68173	12.464670430733412	497.5688183934811	12.329630612244896	42.7725020408163
0.143171	-15.809292	258.447723	28.169096	40.787987	0.690893	13.090478935939197	693.8982247557005	13.09821111111111	68.79042222222222
0.155394	-16.180307	202.9552	33.035103	52.224937	0.697022	12.331722422680413	419.1186430412373	12.071089924433249	34.122506045340046
0.149945	-15.937517	255.873306	32.408875	60.994766	0.702065	12.9971	589.4657819354841	12.69222962962963	48.950999999999986
0.153841	-15.952679	263.950348	32.129494	45.997276	0.724592	12.513490207715133	482.9551231454009	12.120396	34.845543199999994
0.149924	-16.072983	266.736145	32.407574	53.259159	0.699485	12.9501	595.5513194103194	12.7371375	51.874249250000005
0.156852	-16.100613	268.510437	33.282894	65.323395	0.684395	12.9611	585.4310403800479	12.71051607565012	50.22781182033101
0.16278	-15.859298	266.418945	32.769073	53.012695	0.639136	12.887927919227392	614.0646804214226	12.95758773006135	63.951503527607336
0.160775	-16.18783	258.999329	29.688009	42.819729	0.672293	12.569786631016042	544.7865903743318	12.553400626304802	50.847170772442595
0.159677	-15.817791	288.434875	29.353996	41.182053	0.749453	12.190185514834205	427.00877486911014	11.547351968503937	23.27042913385828
0.168879	-16.047823	241.76387	32.692173	47.358929	0.70846	11.995789759036144	368.407530120482	11.54841924882629	23.91217840375588
0.148979	-15.96088	298.848785	32.24012	50.3353	0.712876	12.990214942528736	619.8274367816094	12.756004225352113	52.600079436619716
0.149669	-15.961671	231.408356	33.405254	53.964233	0.741928	12.417507540394974	422.78092818671473	11.739222807017544	25.019929824561405
0.151417	-15.811419	254.41066	28.612427	44.119205	0.65008	13.072521792618629	708.241521968366	13.228382639885222	77.15290086083216
0.143455	-16.10984	283.20224	32.125042	63.916168	0.740424	13.198172784810128	638.805936708861	12.636391497975708	44.75059959514169
0.154987	-16.075384	290.995209	32.659504	58.814255	0.651181	13.232829357798165	707.9539770642206	13.25543488372093	73.50757674418601
0.142513	-16.187325	252.1409	31.097139	42.923542	0.687986	13.116398378378378	675.5816475675681	13.098040839694656	67.23896393129772
0.14475	-15.920561	251.928192	29.748608	44.091614	0.69395	13.01634401368301	645.652387685291	12.949382105263158	61.45421094736841
0.143262	-16.15733	213.67215	33.10965	56.389099	0.74992	12.454078640776698	415.05225242718456	11.687791358024691	23.45305185185186
0.160619	-15.886901	294.501282	33.427357	60.914665	0.649672	13.074336669784847	652.3393592142191	13.06072	65.51960799999998
0.147335	-15.838654	237.169083	32.279247	62.149174	0.687729	13.1341	625.6367558139538	12.924716842105262	56.70646547368422
0.141521	-16.042536	271.537079	31.483606	43.786274	0.715744	13.069039317319849	647.0735006321114	12.894985416666668	57.70227291666668
0.164099	-15.804183	274.710388	33.169559	55.313232	0.633236	12.932639709649873	626.1644218616568	13.011739053254438	65.9201322485207
0.14765	-16.15366	270.154053	31.377014	45.215454	0.73488	12.6961	530.3811497730716	12.297479032258064	38.7801056451613
0.151911	-15.946253	213.945053	33.5242	69.3964	0.656057	13.1821	633.5042729885057	13.085512322274882	63.04464170616112
0.159615	-16.161495	268.053345	33.239906	53.175495	0.740242	12.280631690140844	411.2393380281692	11.556795652173912	22.33207608695651
0.144839	-15.806604	200.510696	30.926771	48.119915	0.69479	12.7301	525.0853388625594	12.586050690335306	47.94978441814595
0.152584	-15.90525	251.739563	30.749763	45.978584	0.672022	12.891536923076922	614.46936	12.889186876155268	60.59540018484288
0.16205	-15.881799	276.027954	33.080467	65.317543	0.735514	12.456391739894551	441.1495869947277	11.661410344827585	23.436051034482745
0.165254	-16.120523	279.405884	32.818359	59.560768	0.614655	13.065692534992223	674.1631967340594	13.204863358778626	74.43254045801525
0.166986	-16.077209	294.677124	30.580236	48.541039	0.610541	12.879650898203593	674.7159071856291	13.1331	76.53685080147967
0.146159	-15.887166	281.446259	32.981453	53.35178	0.71922	13.0361	611.8946172506741	12.72469880239521	50.129937724550935
0.143778	-16.115332	290.946045	30.525177	41.172604	0.711653	13.046084280532044	665.0034691656593	12.936933746898262	60.85301116625314
0.162654	-16.02774	260.207458	29.589064	41.382961	0.659621	12.571314426877471	560.4862292490118	12.63537932960894	54.91837094972067
0.150367	-16.109341	241.265564	32.021854	48.305851	0.711811	12.6391	507.06351306740044	12.34006	40.356027999999974
0.167732	-15.850202	273.686615	31.987444	44.531231	0.722767	12.0671	392.04833911671955	11.549743678160919	23.780602873563208
0.161658	-16.16123	240.182297	31.270096	58.654366	0.60582	13.156135379061372	708.9706700361013	13.3521	81.669655704698
0.159502	-16.059422	250.053131	32.227287	55.486862	0.695729	12.567682147477361	489.71147477360967	12.278114492753623	39.00143768115944
0.166373	-15.965642	246.944885	32.82848	58.013504	0.717041	12.169691639871383	386.70290192926063	11.575805882352942	23.212464705882347
0.140113	-15.902849	228.487701	30.498285	48.33831	0.709256	13.0121	606.6430923076927	12.808253284671533	53.81535109489052
0.143405	-15.957893	263.186981	30.684803	42.636269	0.718557	12.922973850197108	606.1098226018399	12.717535028248587	52.02296779661018
0.16136	-16.12282	211.679672	32.83448	50.382507	0.712826	12.019696302003082	356.1315069337444	11.559654585152838	23.609741048034934
0.144024	-15.887985	263.941437	31.805159	53.606583	0.681658	13.315256677181914	716.918030494217	13.252913186813187	71.26128608058607
0.164412	-15.971523	245.367081	32.890785	58.552147	0.678796	12.5391	483.0295365566041	12.314507035175879	40.420717085427114
0.166911	-15.903133	265.167633	32.670959	51.196041	0.663346	12.556259663865546	514.641386554622	12.48176947368421	47.126089052631556
0.152995	-16.106289	201.659943	29.789822	40.656292	0.689844	12.373515183867141	465.47324792408097	12.2740375	41.37788125
0.145211	-15.803713	296.95401	31.904261	57.444984	0.713293	13.2511	686.1409426751595	12.987359946949603	58.923902917771876
0.154537	-16.074644	283.86734	31.812437	59.466873	0.674088	13.098932271762209	653.9537961783443	12.994972047244094	61.79898228346455
0.168385	-16.123636	201.51973	32.171844	56.183331	0.616749	12.709402416212003	560.0582805923618	12.839785950413223	60.66576942148758
0.150844	-15.854825	204.389267	29.542494	41.963337	0.68178	12.585717161716172	521.4051529152918	12.545150301810866	49.25336941649897
0.169008	-15.944698	204.396927	30.99794	43.536575	0.701767	11.7621	327.3708581765558	11.420923529411766	22.58533529411766
0.150039	-15.965154	273.906647	32.289139	62.255356	0.737907	12.857873770491803	541.7200622950824	12.242114150943396	35.07992594339625
0.157079	-15.882465	230.104477	30.442451	48.763454	0.614678	13.092306162876008	712.4962729273661	13.3371	83.24047305524243
0.154994	-15.990523	265.37796	31.788204	54.636215	0.657454	13.06569216809933	655.3365558739256	13.073751741293531	66.5583497512438
0.16796	-15.997432	243.753632	32.356224	53.890148	0.71548	12.060877955271565	371.317392971246	11.49755945945946	22.322035135135124
0.158817	-16.060596	258.199188	33.041801	65.446999	0.706376	12.688000426742532	500.5232176386915	12.236255172413793	36.203884482758646
0.14856	-16.002293	231.777161	31.596384	44.499981	0.672003	12.929166801619433	615.7018947368424	12.94192394366197	62.152894014084524
0.154897	-15.867167	271.642303	28.923721	43.807526	0.704604	12.64014076433121	548.3312980891722	12.460800854700855	45.87800427350428
0.149243	-16.130657	250.815155	33.250206	51.706715	0.709441	12.793326666666667	539.8233600000002	12.499943478260871	44.13356521739133
0.163589	-16.169727	275.273987	31.108397	53.563457	0.659234	12.757223493975903	576.7186777108437	12.727676850094877	55.094310056926
0.160788	-16.168739	291.905365	31.392569	43.666313	0.704373	12.484497668393782	504.34336139896385	12.25883482428115	40.22248051118209
0.16687	-15.937084	276.443878	31.688341	49.16872	0.627122	12.78704619205298	614.7904296357618	12.937913486370158	65.83162137733142
0.157396	-16.049921	210.14888	30.721968	46.727257	0.683776	12.41123668224299	465.3568294392525	12.277484615384616	40.8095358974359
0.159841	-15.976349	257.097137	32.955349	65.997955	0.669368	12.923727729257642	579.6284705240178	12.745339669421488	52.182416115702495
0.167735	-16.046162	280.303558	33.498463	54.544846	0.664017	12.606930508474576	522.2381864406783	12.504273913043479	47.22871086956521
0.149142	-15.880451	270.386841	31.329714	58.181248	0.66754	13.297752777777777	718.1627430555559	13.262544821731748	72.36717096774193
0.151897	-15.860098	269.792389	31.06933	45.337811	0.664086	13.02562828379674	666.8466184084376	13.087019732441473	68.9065819397993
0.152315	-16.11401	267.05545	31.567463	43.542664	0.679512	12.863388912579957	609.5277505330492	12.842147904191616	58.88646267465072
0.163041	-16.096832	269.586273	29.977638	42.06675	0.682183	12.455352304147466	512.9452235023043	12.37253842364532	45.03495541871923
0.141845	-15.979334	239.612	30.789284	44.864952	0.684272	13.15013911205074	678.589380549683	13.135826775956286	68.30769908925319
0.16469	-15.867057	270.646362	30.478998	46.656918	0.695107	12.385601272264632	476.15581424936414	12.159041538461539	37.7844403076923
0.148349	-16.103947	261.187073	32.424446	58.950119	0.685991	13.16420180995475	652.7027285067876	13.003511642411642	60.48011538461537
0.168029	-16.051313	227.397491	30.791193	52.335751	0.641393	12.565667369385885	526.8763400549957	12.604115075376885	52.282011557788955
0.163657	-15.985638	257.69693	29.927505	47.317837	0.698799	12.3471	462.54402110817955	12.084974598070739	35.66919035369775
0.151042	-15.87245	275.225281	32.745544	60.160175	0.686746	13.1341	645.6187520000004	12.953654112554112	58.73157359307363
0.152091	-15.876231	221.27829	30.595961	46.235085	0.749437	12.103162622309197	371.49144618395326	11.332165573770492	18.95121967213115
0.155965	-16.018332	233.071487	32.755959	61.93047	0.633514	13.192798412698412	678.1674444444446	13.252636	73.19002119999998
0.155177	-15.979553	291.998596	33.117355	56.224113	0.642816	13.245221212121212	719.7556969696972	13.321657471264368	77.35816954022985
0.148941	-16.064775	228.123657	30.991444	44.682758	0.710391	12.5811	498.99611397557686	12.324958407079647	40.59184867256639
0.169074	-16.049686	285.66629	32.422192	58.097527	0.654987	12.68483461150353	548.2370443995965	12.616348031496063	50.96084645669293
0.147195	-15.913877	253.444321	29.984657	46.981163	0.705263	12.88543040201005	593.114521356784	12.702781933842239	51.800703816793884
0.156028	-16.005819	291.595795	31.615095	52.386829	0.673413	12.974443749999999	634.245125	12.923176620825148	60.84803241650297
0.156305	-15.845557	216.225204	33.100288	60.20903	0.64788	12.980376363636363	600.0091272727274	12.971774846625767	61.51619693251533
0.167851	-15.977037	250.718491	32.746155	61.070137	0.671171	12.53414347826087	485.20700000000033	12.328278743961354	41.021708695652165
0.143264	-16.108501	247.524063	30.483658	45.637604	0.727844	12.8121	557.248836734694	12.483395302013422	43.781172818791944
0.155996	-16.011164	284.796204	31.030075	53.088375	0.66219	13.03666640625	659.3313779296876	13.042597382198952	66.00806666666668
0.15254	-15.933278	251.880081	31.835062	44.532925	0.714232	12.5591	498.2173825966854	12.266317821782177	39.031308910891084
0.169813	-16.188429	201.777725	33.088669	49.367416	0.654087	12.236449553128104	430.2901648460775	12.214207205623902	40.5087776801406
0.159694	-15.849738	272.940918	29.772816	41.938541	0.644558	12.81040553116769	641.8060588235296	12.975694224924013	68.38655729483281
0.164733	-15.975333	245.229919	32.269188	57.371803	0.709248	12.275866816143498	413.6810224215247	11.796297478991598	27.587807983193294
0.155161	-16.112213	268.457092	31.132763	47.8522	0.736764	12.423214192495921	459.32805709624824	11.886010052910054	29.173878306878308
0.145777	-15.810515	292.263977	33.023041	53.970451	0.749175	12.904751465798045	563.8927573289905	12.340721359223302	37.848932038834946
0.156495	-15.977974	290.152496	32.773914	52.335236	0.724692	12.612583013293943	503.7606720827182	12.174766666666667	35.575546666666675
0.166848	-15.989007	287.948578	33.493561	60.919281	0.617635	13.030353790901835	656.6842346368718	13.139854339118825	71.12865807743658
0.158355	-15.904885	272.756989	31.350172	51.325405	0.633381	13.074795616211745	688.9775922249796	13.217287245590231	75.51704233378567
0.155023	-15.853485	265.777283	31.380171	54.978848	0.645214	13.159077973568282	693.9024026431721	13.229956093979442	73.78498267254035
0.162881	-16.124851	266.138306	29.879913	43.971687	0.667961	12.567978534031413	545.7419549738223	12.561532098765433	51.25506172839508
0.166921	-16.095745	243.626022	33.395744	58.920399	0.726097	12.055643859649123	357.4645964912283	11.30718695652174	18.615747826086974
0.142432	-16.123129	247.899841	29.534599	41.841789	0.700384	13.004538679245282	643.0717240566039	12.924553744493393	60.48992819383258
0.155005	-16.09819	270.4935	32.916229	66.539001	0.721087	12.816076958525347	529.9848325652845	12.266011646586346	36.057718473895605
0.165877	-15.970857	255.177795	31.051819	46.120815	0.690105	12.303057178841309	453.40767506297254	12.089414540059348	36.21288100890207
0.153188	-15.823101	230.599518	29.046404	42.132858	0.695577	12.550166666666668	516.4833666666667	12.413293954659949	44.80488413098238
0.147088	-15.985459	296.079834	31.771458	51.851566	0.683683	13.262394614572333	718.6665058078145	13.214034990439771	70.82706500956023
0.141261	-16.13266	279.518951	31.755398	57.779739	0.743768	13.142634591194968	628.6609371069184	12.630887148594377	45.23786144578314
0.152692	-16.067078	250.685898	31.604132	46.90876	0.651538	13.031595503597122	663.8223507194247	13.128558646616542	70.79000526315788
0.14828	-15.856501	275.901581	33.580647	67.957497	0.740087	13.019730434782609	571.427282608696	12.339232701421802	36.36982464454978
0.168974	-15.899301	285.584045	31.507181	58.735378	0.641526	12.787860889712697	586.9222242817426	12.796710921501706	57.83731638225254
0.167906	-15.843146	291.439972	32.79668	58.918282	0.65941	12.726991864057673	555.1027816683834	12.635630487804878	51.062987195121934
0.144593	-16.12451	278.686188	30.804808	44.446342	0.726979	12.9091	600.1605379310345	12.636640192926045	48.929918971061106
0.149877	-15.928766	235.982269	31.716541	40.922733	0.742569	12.291935069444444	423.6359444444444	11.742414606741573	26.404309550561802
0.163935	-15.863937	277.167694	31.290962	46.817356	0.672923	12.580359219088937	534.3313568329722	12.513366666666666	48.60042666666667
0.155064	-15.845485	231.145905	33.228073	64.063805	0.709319	12.628578260869565	473.2049347826089	12.166891808873721	34.28508805460753
0.154216	-15.914689	262.229279	31.398106	51.50724	0.724019	12.5751	491.3273688155923	12.140204417670683	34.79056305220884
0.142328	-16.198534	260.05127	31.408054	47.18055	0.699691	13.138140983606556	665.0417131147544	13.022445733041575	62.50948971553609
0.15076	-16.005575	261.563324	33.870296	59.161823	0.712045	12.878642068965517	550.5098386206896	12.501819626168224	43.02535607476637
0.142587	-16.029779	288.297943	29.767242	44.34663	0.713126	13.128421123321123	684.9800793650795	12.998441645885286	62.37720872817954
0.160426	-16.148144	275.945618	33.052204	62.769409	0.619201	13.245490588235294	718.0202431372551	13.361645682102628	79.56604630788487
0.168607	-15.96756	288.763245	31.507898	50.036243	0.625122	12.777793641618496	616.0920487200664	12.930615021459227	65.84127081545061
0.152356	-15.95569	266.704803	29.181345	42.64711	0.645442	13.067603424657534	718.4387842465756	13.25704965034965	79.52065720279722
0.151966	-15.890148	240.090057	32.359375	45.829735	0.742901	12.297355281690141	416.0031760563383	11.675333128834355	24.693790797546004
0.16125	-15.868221	255.926514	31.307362	50.43869	0.674128	12.638884615384615	533.8078615384617	12.540071428571428	48.38170285714287
0.160104	-16.171213	282.825531	31.797586	45.761826	0.688635	12.605232075471699	533.7429811320757	12.469079487179487	46.390369230769245
0.1573	-15.89114	267.126495	33.503216	69.573158	0.735576	12.661494736842105	478.4407456140351	11.871889156626505	26.678293373493972
0.15352	-15.929744	259.016998	33.975956	58.296486	0.635505	13.296013907284767	718.4258311258283	13.380481962864721	78.99314920424403
0.147413	-15.813441	246.675293	28.994604	45.220123	0.696035	12.895032703659977	608.2084321133415	12.788837556561086	55.730158371040716
0.150819	-15.828522	211.779724	29.980051	51.795776	0.63602	13.169236620856912	699.6245189975751	13.314324030037547	78.51882340425536
0.15097	-15.96355	229.190674	29.232363	41.625618	0.717943	12.4281	472.6659811320756	12.12531843003413	35.96986040955635
0.15257	-16.103495	256.128418	33.255157	62.381557	0.686734	13.0121	596.5162558962265	12.784836961451248	52.50070975056686
0.160895	-15.834753	202.280746	33.411224	61.959747	0.593002	13.242154268696227	712.377726671079	13.456164311594202	85.12420851449276
0.167986	-15.983561	275.239471	32.489639	52.361382	0.703563	12.2901	434.7071297071132	11.90737626459144	30.71621556420234
0.156621	-16.068125	297.658264	33.940491	62.7715	0.679061	13.069551720310766	630.6637247502777	12.896641125541125	57.1534497835498
0.146111	-15.971053	297.492737	30.262856	53.480492	0.699559	13.240724129930394	709.8771415313228	13.106915730337079	65.63462494382023
0.16627	-15.905047	298.601624	32.122555	54.437542	0.637422	12.873894532627865	622.3762583774251	12.947528125	64.18711875000001
0.153977	-15.936906	268.443207	32.020557	60.913212	0.653307	13.231257303370787	696.4346292134834	13.224259874608151	71.34761379310345
0.153986	-15.996651	219.671707	31.335625	47.604637	0.691228	12.539369744835966	489.89979951397345	12.366613513513514	42.41290540540539
0.158347	-16.06156	253.697784	33.908447	66.782143	0.65277	13.087656201550388	627.911081395349	13.005602529510961	61.499332883642474
0.143925	-15.866577	284.287567	30.195589	49.59763	0.701564	13.215754249126892	701.8718288707801	13.098754017857143	65.6090892857143
0.143723	-16.006285	238.631241	31.140923	45.910465	0.687077	13.058205263157895	643.5410000000004	13.004518604651164	62.89550542635662
0.148324	-16.195126	267.625549	28.70265	40.840614	0.734058	12.6171	532.1790361445785	12.27514743083004	39.40101699604747
0.15389	-15.932293	281.782654	31.857891	57.07082	0.654222	13.213177922077922	704.2061558441563	13.237222257053292	72.93336802507835
0.154743	-15.924	287.935669	32.68821	55.828907	0.657504	13.157334848484847	684.040579545455	13.166697701149426	69.94757126436781
0.166928	-16.146257	281.938538	33.203655	63.462635	0.677329	12.663827379553465	519.4774312573445	12.420525641025641	43.048968205128226
0.148082	-16.186827	271.730011	33.114059	65.580788	0.743794	12.928850865051903	548.6661764705887	12.221053367875648	33.73495025906734
0.155432	-15.99818	250.000824	32.114132	55.143459	0.670287	12.908109463722397	592.4411451104103	12.825381609195404	56.38011724137933
0.155399	-15.91545	256.997559	32.127457	47.84074	0.655894	12.939472310570627	629.6256791393829	12.993070684039088	64.95230065146579
0.168029	-15.829715	291.672882	32.331688	59.524738	0.644542	12.824692662276576	591.0317855127	12.814859581881532	57.90463449477354
0.159784	-15.914426	299.334686	31.209431	53.506775	0.731615	12.507107788161994	484.3951542056077	11.980817171717172	31.14951818181818
0.14092	-15.932673	228.728821	30.524704	52.226784	0.700093	13.1111	633.145372881356	12.93605633187773	58.009506550218305
0.167567	-15.822203	280.099243	30.239325	49.906116	0.694179	12.373216966580978	472.4749948586119	12.119353968253968	36.62448920634919
0.143619	-16.186705	291.81662	30.058605	50.269257	0.702166	13.25264060324826	717.7644385150815	13.13766888888889	67.18502488888893
0.148043	-15.851558	261.805908	30.658005	51.768333	0.733603	12.756522839506173	534.3955617283955	12.300701626016261	38.068926016260164
0.153069	-16.149672	247.585861	32.497334	55.26366	0.740973	12.433747787610619	435.62228672566374	11.744978787878788	25.26492787878788
0.156233	-16.011042	204.19957	31.874031	59.935566	0.613744	13.226139416058395	703.0797065693433	13.3891	81.15706133333333
0.154915	-16.131433	237.869644	31.527016	49.216816	0.688548	12.648645238095238	522.1194428571432	12.486679952267304	45.757884248210026
0.167766	-16.136795	220.889053	32.817028	49.699936	0.629397	12.597560504201681	538.3647739495801	12.70476765140325	56.38911078286561
0.142082	-15.937972	243.622818	31.179098	41.785648	0.719395	12.8491	574.808337837838	12.621202564102564	48.69641025641029
0.160158	-15.832645	206.689072	33.513081	64.183731	0.726836	12.04346917562724	334.79052688172044	11.299952941176471	18.15791941176472
0.147449	-15.940734	290.343994	32.922615	60.688343	0.695295	13.286721052631579	692.6513473684214	13.08480203160271	62.74342460496616
0.149853	-16.085581	298.430817	32.409336	61.59256	0.693664	13.2391	685.2719437939114	13.037903652968037	61.45368447488587
0.157718	-15.886075	206.129166	32.412605	52.566536	0.682371	12.4541	457.4164194669758	12.282005579399142	39.902612446351924
0.151536	-15.893332	272.616028	32.155659	51.461895	0.741279	12.599932236842106	490.058763157895	12.032405699481865	31.473395336787576
0.153119	-15.900134	265.782471	30.835108	50.64204	0.644017	13.174342685025817	714.4473511187612	13.29424965034965	77.85315804195801
0.156695	-15.997697	253.812347	31.581755	49.378517	0.668748	12.81217032057911	583.1877404343331	12.77771759082218	56.208293690248546
0.15967	-15.886766	291.099915	31.648054	43.981346	0.731334	12.3531	457.3980261941452	11.891602512562814	30.104198994974873
0.162195	-15.836596	279.782074	32.187775	47.372395	0.744262	12.161128368794326	399.41560283687977	11.426940336134454	20.660648739495784
0.145368	-15.912976	235.414352	28.962296	40.936981	0.717512	12.684631680440772	541.707482093664	12.454046587537091	44.58034599406529
0.145121	-15.985871	243.351791	30.374233	45.41523	0.665492	13.184122727272728	707.671522727273	13.259316383307574	75.2308304482226
0.167996	-15.966107	211.214905	33.019058	48.204861	0.684942	12.0501	378.5118503740651	11.814569613259668	29.771047513812153
0.151613	-15.880226	223.260529	32.604374	62.442551	0.719925	12.592279407176287	459.66500624024974	12.063636398467434	31.62022490421457
0.14547	-16.098373	231.759979	32.00407	49.020721	0.733006	12.6036328	481.32523040000024	12.135071544715448	33.962646341463426
0.149377	-15.924129	275.48999	33.349949	66.937279	0.697379	13.233090049751244	656.329666666667	12.934725916870415	56.01944132029336
0.166076	-16.150272	257.608734	31.060179	47.501125	0.73203	12.003606944444444	370.39418750000004	11.331693984962406	19.682212781954895

